Conics on smooth quartic surfaces

We prove that the maximal number of conics, a priori irreducible of reducible, on a smooth spatial quartic surface is 800, realized by a unique quartic. We also classify quartics with many (at least 720) conics. The maximal number of real conics on a real quartics is between 656 and 718.

==> anc/GAP/2/2.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 2;

\\max         := 6;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 3;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\prime       := 3;    ## The prime allowed in the torsion
\\hdiv        := 3;    ## The required divisibility of h in S^*
\\edges       := MakeImmutable([2, 3, 5]);  ## Allowed intersections

\\min_count   := 120;  ## Minimal line count
\\min_default := 120;  ## Default minimal count
\\min_saved   := 120;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true,, fail]);
\\digraph     :=       ## To be used in the digraph construction, 4 - Nmat[][]
    Immutable([4, 0, 1, 5, 3]);                                 # 2 + Kmat[][]
#             -1, 0, 1, 2, 3
#   0 - no edge
#   1 - simple edge
#   2 - simple edge (just in case, for extensions)
#   the rest creates a new vertex in the "colored vertex" version
#

\\det_other   := 3;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([,, 1]);

\\collect     := true; ## Collect counts observed

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 2,
    degree          := 1,
    positive        := false
));


Read("NL.txt");


==> anc/GAP/2/2AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12, 13, 17],  # min = 3
 [ , , , , ,  ,  , 9, 12],          # min = 4
 [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if (res = fail) and (m = 3) then res := _3bound(n); fi;
 return res;
end;

#_A_root_count := n -> n + 1;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

## Lemma {lem.max.set2} in 2.tex
# the formula: 96/(n^2-19*n+96)
# double for n = 10
# manual for n = 3, 4, 5, 6: change to 1, 2, 2, 4
\\known_bounds_D :=
# [1, 1, 2, 2, 3, 5, 8, 12, 16, 32];
 [1, 1, 1, 2, 2, 4, 8, 10, 16, 32];

_D_known := n -> \\known_bounds_D[n];

lem\.max\.set\.D    := n -> [2^(n - 1), _D_known(n)];
bound\.Dn\.2e       := n -> [n, 1];
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), Int(4*n/3)];
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;

#D_analyze_old := ReturnTrue;
#
#D_analyze :=
#function(rc, r)
# local c, b;
# D_analyze_old(rc, r);
# c := r.count;
# b := r.bound;
# _AD_bounds(r, _D_subblocks(rc, r));
# if (c <> r.count) or (b <> r.bound) then Error(); fi;
#end;
#
################ Old version
#
#_D_root_count := n -> 4*Int(n/3) + (n mod 3);
#
#
#__vals := [0, 1, -1, 1/2, -1/2, 3/2, -3/2, 2, -2];
#__cc := List(__vals, v -> rec(val := v, ls := []));
#
#D_analyze_old :=
#function(rc, r)
# local vec, ls, ss, rr, vv, int, num, illegal, _collect;
#
# _collect := function(ss)
#  return SortedList(Filtered(vv, i -> i <> 0));
# end;
#
# num := s -> Number(vv, i -> i = s);
#
# illegal := function(ls)
#   ls := First(vv, i -> i in ls);
#   if ls <> fail then Error(format("Illegal value: v = %0\n", ls)); fi;
#  end;
#
# vec := List(r.vec, List);
# if vec[1][1] = -1/2 then vec[1][1] := 1/2; vec[2][1] := -vec[2][1]; fi;
# int := IsInt(vec[2][1]);
# ls := List(Set(vec[1]), function(s)
#   vv := vec[2]{Positions(vec[1], s)};
#   illegal([3/2, -3/2]);
#   rr := rec(s := s, n := Length(vv));
## temporary, for statistics
#   AddSet(__cc[Position(__vals, s)].ls, _collect(vv));
## this should not happen!
#   if (s = -1) or (s = -2) then Error(); fi;
## the main case: fixed signs
#   if (s = 1) or (s = 1/2) then
#    illegal([-2, -1, 2]);
#    if int then rr.m := num(1); else rr.m := num(1/2); fi;
##    rr.m := Minimum(rr.m, rr.n - rr.m);
#    rr.count := Binomial(rr.n, rr.m);
#    rr.bound := _A_bound(rr.m, rr.n);
#    return rr;
#   fi;
## this may be at one position only!
#   if (s = 2) or (s = 3/2) or (s = -3/2) or (s = -1/2) then
#    if rr.n <> 1 then Error(); fi;
#    rr.m := 1;
#    rr.count := 1;
#    rr.bound := 1;
#    return rr;
#   fi;
#   if s <> 0 then Error(); fi;
## if s = 0, signs can vary!
#   illegal([-2, -1, 2]);
## can be [], [1], or [1, 1]
#   if int then
#    rr.m := num(1);
#    if rr.m > 2 then Error(); fi;
#    rr.count := Binomial(rr.n, rr.m)*2^rr.m;
#    if rr.m = 0 then rr.bound := 1;
#     elif rr.m = 1 then rr.bound := 2;
#     elif rr.m = 2 then rr.bound := _D_root_count(rr.n);
#     else Error();
#    fi;
#    return rr;
#   fi;
## can be any sequence of +1/2 or -1/2 of fixed parity!
#   rr.m := rr.n;
#   rr.count := 2^(rr.n - 1);
#   rr.bound := _D_known(rr.n);
#   return rr;
#  end);
# r.count := _ls_count(ls);
# r.bound := r.count*_ls_bound(ls);
#end;


==> anc/GAP/2/2E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 5];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 if (r.1 = 6) and (r.2 = 4) and (r.3 = 3) then
  data.factor := 2;
  data.next := Filtered(data.next, i -> row[i] = 2);
 fi;
 return;
end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/2RS.txt <==
# -*- GAP -*-

2_2A7_2D5_0 :=
function()

 init_pair(1: brute := [1]);

 init_pair(2: brute := []);
 brute_fixed(3, [1]: min_size := 3);
end;

2_4A5_D4_44 :=
function()
 \\rc.seq := Immutable([5, 4, 3, 2, 1, 7]);
end;

2_4A6 :=
function()
 \\control.root := [
[ [ 6, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
[ [ 24/7, 5, -1 ], [ 6/7, 1 ], [ 6/7, 1 ], [ 6/7, 1 ] ],
[ [ 26/7, 4, -1 ], [ 10/7, 2 ], [ 6/7, 6 ], [ 0, 0 ] ]
];
end;

2_4A6_0 :=
function()

 select_pair(1);
 brute_fixed(3, [3]: min_size := 3);

 select_pair(3);
 brute_fixed(3, [3]: min_size := -1);

 init_pair(4: brute := [1, 3, 7, 9, 11, 13]);
end;

2_4A6_1 :=
function()
 \\rc.seq := Immutable([2, 3]);
end;

2_4A5_D4 :=
function()
# \\control.root := true;
 \\control.root := rec(exclude := [
#[ [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ] ], # 156
#[ [ 6, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 144
#[ [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 4, 0, 3 ] ], # 140
#[ [ 4, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 2, 0 ] ], # 138
#[ [ 4, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 138
#[ [ 7/2, 3, -1 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 0, 0 ] ], # 136
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 136
#[ [ 10/3, 2, -1 ], [ 4/3, 4 ], [ 0, 0 ], [ 4/3, 2 ], [ 0, 0 ] ], # 136
#[ [ 10/3, 4, -1 ], [ 5/6, 5 ], [ 0, 0 ], [ 5/6, 1 ], [ 1, 2 ] ], # 136
#[ [ 10/3, 4, -1 ], [ 4/3, 4 ], [ 4/3, 2 ], [ 0, 0 ], [ 0, 0 ] ], # 132
#[ [ 2, 0 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 0, 0 ] ], # 132
#[ [ 7/2, 3, -1 ], [ 3/2, 3 ], [ 0, 0 ], [ 0, 0 ], [ 1, 1 ] ], # 130
#[ [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ], [ 0, 0 ], [ 3, 1 ] ], # 128
#[ [ 17/6, 1, -1 ], [ 3/2, 3 ], [ 5/6, 1 ], [ 5/6, 5 ], [ 0, 0 ] ], # 128
#[ [ 4/3, 4 ], [ 5/6, 5 ], [ 0, 0 ], [ 5/6, 1 ], [ 3, 2 ] ], # 124
#[ [ 10/3, 2, -1 ], [ 5/6, 5 ], [ 5/6, 1 ], [ 0, 0 ], [ 1, 3 ] ], # 124
#[ [ 2, 0 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ], [ 1, 3 ] ], # 124
[ [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 2, 0 ] ], # 120
[ [ 17/6, 1, -1 ], [ 4/3, 4 ], [ 5/6, 5 ], [ 0, 0 ], [ 1, 2 ] ], # 120
[ [ 4/3, 4 ], [ 4/3, 4 ], [ 4/3, 2 ], [ 0, 0 ], [ 2, 0 ] ], # 120
[ [ 3/2, 3 ], [ 4/3, 4 ], [ 4/3, 4 ], [ 5/6, 1 ], [ 1, 3 ] ], # 120
[ [ 2, 0 ], [ 4/3, 4 ], [ 5/6, 1 ], [ 5/6, 1 ], [ 1, 1 ] ], # 116
[ [ 3/2, 3 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 5/6, 5 ], [ 2, 0 ] ], # 108
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 52
[ [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 6, 0, -1 ] ], # 48
]);
end;

2_4A5_D4_0 :=
function()

 Perform([1, 2, 6, 12, 28, 32, 44, 47, 55, 56, 61, 62, 69], function(n)
   init_pair(n: brute);
  end);

 init_pair(3: brute := [1]);
 brute_fixed(2, [3]: min_size := -1);

 init_pair(4: brute := [1]);

 init_pair(12: brute := [1, 2]);
 brute_fixed(4, [4]: min_size := -1);

 init_pair(16: brute := [1, 2]);
 brute_fixed(3, [3]: min_size := 4);
 brute_fixed(4, [4]: min_size := -1);

 init_pair(17: brute := [1, 2, 4]);

 init_pair(19: brute := [1, 2]);

 init_pair(20: brute := [1, 2, 4, 5]);

 init_pair(23: brute := [2, 3, 5, 7]);

 init_pair(27: brute := [1, 3, 5, 7]);

 init_pair(35: brute := [1, 2]);

 init_pair(39: brute := [2, 4, 5]);

 init_pair(40: brute := [2, 4, 5]);

 init_pair(51: brute := [1, 2, 5, 7, 9, 11, 15, 17]);

 init_pair(52: brute := [1, 3, 5, 7, 9, 13]);
end;

2_6D4 :=
function()
# \\control.root := true;
 \\control.root := rec(exclude := [
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 168
#[ [ 3, 1 ], [ 1, 3 ], [ 1, 2 ], [ 0, 0 ], [ 1, 2 ], [ 0, 0 ] ], # 168
#[ [ 2, 0 ], [ 1, 3 ], [ 1, 3 ], [ 0, 0 ], [ 1, 1 ], [ 1, 2 ] ], # 136
#[ [ 4, 0, 3 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 132
[ [ 1, 3 ], [ 1, 3 ], [ 1, 2 ], [ 1, 2 ], [ 1, 1 ], [ 1, 1 ] ], # 120
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 50
]);
end;

2_6D4_0 :=
function()

 Perform([1, 5, 6, 9, 10, 12], function(n)
   init_pair(n: brute);
  end);

 init_pair(3: brute := [1, 2, 4, 6]);

 init_pair(4: brute := [1, 3, 5]);
end;

2_6A4 :=
function()
 \\control.root := rec(exclude := [
#[ [ 4, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 152
#[ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 0, 0 ] ], # 150
#[ [ 2, 0 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 4 ] ], # 150
#[ [ 16/5, 3, -1 ], [ 6/5, 3 ], [ 4/5, 1 ], [ 0, 0 ], [ 0, 0 ], [ 4/5, 1 ] ], # 144
#[ [ 16/5, 2, -1 ], [ 6/5, 3 ], [ 0, 0 ], [ 4/5, 1 ], [ 4/5, 1 ], [ 0, 0 ] ], # 140
#[ [ 2, 0 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 4/5, 1 ], [ 0, 0 ], [ 4/5, 4 ] ], # 140
#[ [ 14/5, 1, -1 ], [ 4/5, 4 ], [ 4/5, 4 ], [ 4/5, 1 ], [ 0, 0 ], [ 4/5, 1 ] ], # 138
#[ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 3 ], [ 4/5, 4 ], [ 4/5, 1 ], [ 4/5, 4 ] ], # 138
#[ [ 2, 0 ], [ 2, 0 ], [ 2, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 132
#[ [ 14/5, 1, -1 ], [ 6/5, 3 ], [ 6/5, 3 ], [ 0, 0 ], [ 4/5, 4 ], [ 0, 0 ] ], # 132
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], # 51
]);
end;

2_6A4_0 :=
function()

 Perform([1, 7, 8, 12, 13, 17, 18, 21, 27, 30, 31, 35, 37], function(n)
   init_pair(n: brute);
  end);

 init_pair(4: brute := [1, 5]);
 brute_fixed(3, [2]: min_size := -1);

 init_pair(5: brute := [1, 2, 4, 5, 6, 7, 8, 9]);
end;

##########################################################
# 8*A[3]
##########################################################

2_8A3 :=
function()
 \\min_count := 132;
 \\control.root := rec(exclude := [
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
]);
end;

2_8A3_0 :=
function()

 Perform(Union([4..8], [10..28]), function(n)
   init_pair(n: brute);
  end);

 init_pair(1: brute := [1]);
 brute_fixed(2, [3]: min_size := -1);

 init_pair(2: brute := [1, 2, 3, 4]);
 brute_fixed(5, [4]: min_size := -1);

 init_pair(3: brute := []);
 brute_fixed(1, [3]: min_size := -1);

 init_pair(9: brute := [1, 3, 5]);
 brute_fixed(2, [3]: min_size := -1);
end;

2_8A3_1_auto :=
function()
 brute(1: store_orbits := 12);
 brute_fixed(2, [3]: min_size := -2, store_orbits := 12);
end;

__init_basis :=
function(max)
 local rc;

 rc := ShortestVectors(\\lattice[1].mat, max);
 rc := rec(vec := Union(rc.vectors, -rc.vectors));
 rc.G := GROUP(List(\\rc.group, r -> r[1]));
 rc.0 := function()
  return list_of(Zero(\\lattice[1].mat[1]), Length(\\lattice));
 end;
 rc.get := function(arg)    # (id, sq, p{, expected})
  local sq, id;
  sq := Filtered(rc.vec, v -> v*\\lattice[1].mat*v = arg[2]);
  id := \\rc.h[arg[1]];
  sq := Filtered(sq, v -> v*\\lattice[1].mat*id.vec = arg[3]);
  sq := OrbitsDomain(id.G, sq);
  if not IsBound(arg[4]) then arg[4] := 1; fi;
  if Length(sq) <> arg[4] then Error(); fi;
  return Minimum(Minimum(sq));
 end;
 rc.single := function(id, v)
  local u;
  u := rc.0();
  u[id] := v;
  return u;
 end;
 rc.pos := val -> PositionsProperty(\\rc.h, r -> r.1 = val);
 rc.set := function(vec, pos, aa)
  if not IsList(pos) then
   pos := rc.pos(pos);
   if ValueOption("exclude_root") = true then RemoveSet(pos, rc.rt); fi;
  fi;
  Perform(pos, function(i)
    vec[i] := CallFuncList(rc.get, Concatenation([i], aa));
   end);
 end;
 rc.rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
 rc.root := rc.single(rc.rt, \\rc.h[rc.rt].rt);
 return rc;
end;

## Bases to be tried for configuration 1
2_8A3_1_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p;

 rc := __init_basis(20);
 p := rc.pos(4)[1];
 bb := orthogonal_complement(\\lattice[1].mat, [\\rc.h[p].vec]);
 bb := List(bb.vec, v -> rc.single(p, v));

## Can skip this vector!
# p := rc.0();
# rc.set(p, 4, [2, 2]);
# rc.set(p, 2, [2, -2]);
# Add(bb, p);

 p := rc.0();
 rc.set(p, 2, [12, 0, 2]);
 rc.set(p, 0, [20, 0]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 4
2_8A3_4_1 :=
function()
 local rc, bb, p;

 rc := __init_basis(20);
 p := rc.pos(0)[1];
 bb := List(IdentityMat(3), r -> rc.single(p, r));

 p := rc.0();
 rc.set(p, 3/4, [8, 0]);
 rc.set(p, 1, [4, 0]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

##########################################################
# 12*A[2]
##########################################################

2_12A2 :=
function()
 \\min_count := 132;
 \\control.root := rec(exclude := [
[ [ 6, 0, -1 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ],
  [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ],
]);
end;

2_12A2_0 :=
function()
 Perform([1..8], function(n)
   init_pair(n: brute);
  end);
end;

2_12A2_1 :=
function()
 \\rc.domain := Immutable(First(orbits(1, 3), o -> Length(o) = 5));
 \\rc.strict := 1;
 \\rc.mid    := 1;
end;

2_12A2_2 :=
function()
 \\rc.seq    := Immutable([2, 4, 3]);
 \\rc.defect := 6;
end;

2_12A2_4 :=
function()
 \\rc.seq    := Immutable([3, 2]);
 \\rc.defect := 14;
end;

2_12A2_7 :=
function()
 \\rc.seq    := Immutable([1, 2, 4, 5]);
 \\rc.defect := 8;
end;

## Bases to be tried for configuration 2
2_12A2_2_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p, pos;

 rc := __init_basis(8);
 bb := [rc.root];

 p := rc.0();
 rc.set(p, 8/3, [2, 0]);
 Add(bb, p);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 pos := rc.pos(2/3);
 if Length(OrbitsDomain(rc.G, pos)) <> 1 then Error(); fi;
 rc.set(p, pos, [2, 1]);
 rc.set(p, pos{[1]}, [2, 0]);
 rc.set(p, 8/3, [8, -4]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 4
2_12A2_4_1 :=
function()      ## 3 vectors suffice
 local rc, bb, dh, dd, p;

 rc := __init_basis(6);
 bb := List(One(\\lattice[1].mat), r -> rc.single(rc.rt, r));

# this depends on a length 6 codeword contained in support(h)
 dh := supp(\\rc);
 dd := Filtered(\\dlist, w -> len(w) = 6);
 dd := Filtered(dd, w -> IsSubset(dh, support(w)));
 dd := _orbits(dd, \\rc.group, d_action);
 if Length(dd) <> 1 then Error(); fi;
 dd := Minimum(dd[1]);
 p := rc.0();
 Perform([1..12], function(k)
   if k = rc.rt then return; fi;
   if dd[k] = 0 then
    rc.set(p, [k], [2, 0]);
    p[k] := 3*p[k];
   elif dd[k] = \\rc.h[k].d then
    rc.set(p, [k], [6, -1]);
   else
    rc.set(p, [k], [6, 1]);
   fi;
  end);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 6
2_12A2_6_1 :=
function()
 local rc, bb, p, pos, pp;

 rc := __init_basis(2);
 bb := [rc.root];

 pos := rc.pos(2);
 Perform([2, 3], function(k)
   p := rc.0();
   rc.set(p, pos{[1]}, [2, 2]);
   rc.set(p, pos{[k]}, [2, -2]);
   Add(bb, p);
  end);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 pp := rc.root[rc.rt];
 pp := Filtered(rc.vec, v -> v*\\lattice[1].mat*pp in [-1, 1]);
# pp := OrbitsDomain(\\rc.h[rc.rt].G, pp);
# if Length(pp) <> 1 then Error(); fi;
 p[rc.rt] := Minimum(pp);
 Add(bb, p);

 return List(bb, Concatenation);
end;

2_12A2_6_2 :=
function()
 local rc, bb, p, pos, pp;

 rc := __init_basis(2);
 bb := [rc.root];

 pos := rc.pos(2);
 Perform([2, 3], function(k)
   p := rc.0();
   rc.set(p, pos{[1]}, [2, 2]);
   rc.set(p, pos{[k]}, [2, -2]);
   Add(bb, p);
  end);

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 rc.set(p, pos{[1]}, [2, 1, 2]);
 rc.set(p, pos{[2]}, [2, -1, 2]);
 Add(bb, p);

 return List(bb, Concatenation);
end;

## Bases to be tried for configuration 7
2_12A2_7_1 :=
function()      ## 3 vectors suffice
 local rc, bb, p, pos;

 rc := __init_basis(2);
 bb := List(One(\\lattice[1].mat), r -> rc.single(rc.rt, r));

 p := rc.0();
 rc.set(p, 0, [2, 0]: exclude_root);
 rc.set(p, 2/3, [2, 1]);
 pos := rc.pos(2);
 rc.set(p, pos, [2, -2]);
 p[pos[1]] := p[pos[1]]*3;
 Add(bb, p);

 return List(bb, Concatenation);
end;

##########################################################
# 24*A[1]
##########################################################

2_24A1 :=
function()
 \\min_count := 132;
 \\control.root := true;
 \\control.3lemma := false;
end;

2_24A1_0 :=
function()
 Perform([1..3], function(n)
   init_pair(n: brute);
  end);
end;

2_24A1_1 :=
function()
 \\rc.discard := discard_done;
end;

2_24A1_2 :=
function()
 local vv, rt;
 vv := List(Filtered(\\dlist, v -> len(v) = 8), support);
 rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
 vv := Filtered(vv, v -> not(rt in v));
 rt := supp(\\rc);
 vv := Filtered(vv, v -> Length(Intersection(v, rt)) = 1);
 rt := domain(1);
 \\rc.domain := List(vv,
                v -> Filtered(rt, r -> Length(Intersection(supp(r), v)) = 4));
 \\rc.mid    := 1;
end;

2_24A1_3 :=
function()
 local ls;

 \\rc.discard := discard_done;

 ls := Difference([1..24], supp(\\rc));
 ls := List(ls, p -> Filtered([1..Length(\\rc.orbit)], n -> p in supp(n)));
 ls := Filtered(ls, l -> Length(l) > 0);
 \\rc.domain := ls;
 \\rc.mid    := 1;

 ls := supp(\\rc);
 ls := List(\\rc.orbit, r -> Difference(supp(r), ls));
 \\rc.pairs := Immutable(ls);
end;

## Special patterns for [n, 12 - 2*n, n - 2], n >= 4
## Make sure that the next one is either [4, ...] or
##  [3, 6, 1] intersecting at "0"
npats :=
function(n)
 local pp, ls, c;
 if (n < 4) or (n > 6) then Error(); fi;
 pp := mpat(n, 12 - 2*n, n - 2);
# ls := List([3..n], i -> [i, 12 - 2*i, i - 2]);
 ls := List(pp, p -> Filtered(mnext(p, \\rc.bound - \\min_count).pat, function(p)
   c := Number(p, v -> v[2] = 2);
   if c <= 2 then return false; fi;
   if c >= 4 then return true; fi;
   return ForAny(p, v -> v[2] = 0);
  end));
 Perform([1..Length(pp)], function(m)
   Apply(ls[m], function(p)
     p := Union(pp[m], p);
     SortBy(p, v -> [-v[2], v[1]]);
     return p;
    end);
  end);
 return Union(ls);
end;

## Special patterns: a pair of [3, 6, 1] (intersect at "0")
3pats :=
function()
 local dd, G, p, pat;
 dd := \\rc.domain{[1..2]};
 G := Stabilizer(\\rc.perm, dd, OnSetsSets);
 Apply(dd, remove_dual);
 p := Intersection(dd)[1];
 RemoveSet(dd[1], p);
 RemoveSet(dd[2], p);
 pat := Cartesian(List(dd, d -> Combinations(d, 3)));
 pat := List(pat, p -> add_dual(Union(p)));
 pat := OrbitsDomain(G, pat, OnSets);
 pat := List(pat, o -> Minimum(remove_dual(o)));
 dd := Union(dd);
 pat := List(pat, function(pp)
   G := List(pp, p -> __pat([p, 2]));
   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
   Add(G, __pat([p, 0]));
   return G;
  end);
 return pat;
end;

## Special patterns: a pair of [2, 8, 0]  (intersect at "1")
2pats :=
function()
 local dd, G, p, pat;
 dd := \\rc.domain{[1..2]};
 G := Stabilizer(\\rc.perm, dd, OnSetsSets);
 Apply(dd, remove_dual);
 p := Intersection(dd)[1];
 RemoveSet(dd[1], p);
 RemoveSet(dd[2], p);
 pat := Cartesian(List(dd, d -> Combinations(d, 2)));
 pat := List(pat, p -> add_dual(Union(p)));
 pat := OrbitsDomain(G, pat, OnSets);
 pat := List(pat, o -> Minimum(remove_dual(o)));
 dd := Union(dd);
 pat := List(pat, function(pp)
   G := List(pp, p -> __pat([p, 2]));
   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
   Add(G, __pat([p, 1]));
   return G;
  end);
 return pat;
end;

## Bases to be tried for configuration 2
2_24A1_2_supp :=
function()
 local h, res;

 _len := 24;
 h := \\h*\\N.vec;
 res := rec(h := Positions(h, 1/2), r := Position(h, 1),
            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
 h := List(res.h);
 AddSet(h, res.r);
 AddSet(h, res.rt);
 res.K := Difference([1..24], h);
 h := vector(res.h);
 h[res.r] := -4;
 res.v := h;
 res.basis := [h, vector([res.rt])];
 return res;
end;

2_24A1_2_v :=
function(bb, set)
 return vector(set) - 2*vector(Intersection(set, bb.h));
end;

2_24A1_2_ex :=
function(ln, intr, rt, hrt, srt)
 local bb, orb;

 fprint(">> length = %0, intersection = %1, root = %2, hrt = %3, srt = %4\n",
                    ln, intr, rt, hrt, srt);
 bb := 2_24A1_2_supp();
 orb := OrbitsDomain(\\rc.group, bb.h);
 if Length(orb) <> 1 then Error(); fi;
 bb.s := Minimum(orb[1]);
 Add(bb.basis, vector(bb.K) + vector([bb.r]) - 2*vector([bb.s]));
 bb.G := Stabilizer(\\rc.group, bb.s);
 if ln = 0 then return bb; fi;
 orb := Filtered(\\dlist, o -> len(o) = ln);
 orb := List(orb, support);
 orb := Filtered(orb, o -> (bb.rt in o) = rt);
 orb := Filtered(orb, o -> (bb.r in o) = hrt);
 orb := Filtered(orb, o -> (bb.s in o) = srt);
 orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
 orb := OrbitsDomain(bb.G, orb, OnSets);
 if Length(orb) <> 1 then Error(); fi;
 bb.o := Minimum(orb[1]);
 bb.G := Stabilizer(bb.G, bb.o, OnSets);
 return bb;
end;

2_24A1_2_1 :=
function()
 local bb, orb;
 bb := 2_24A1_2_ex(0, 0, fail, fail, fail);
 orb := OrbitsDomain(bb.G, bb.K);
 orb := Minimum(orb[1]);
 Add(bb.basis, vector([orb]));
 return bb.basis;
end;

2_24A1_2_2 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, true, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_3 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, false, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_4 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 4, true, false, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o) + 2*vector([bb.r]));
 return bb.basis;
end;

2_24A1_2_5 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 0, true, false, false);
 Add(bb.basis, vector(bb.o));
 return bb.basis;
end;

2_24A1_2_6 :=
function()
 local bb;
 bb := 2_24A1_2_ex(12, 2, false, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_7 :=
function()
 local bb;
 bb := 2_24A1_2_ex(12, 2, true, true, true);
 Add(bb.basis, 2_24A1_2_v(bb, bb.o));
 return bb.basis;
end;

2_24A1_2_8 :=
function()
 local bb;
 bb := 2_24A1_2_ex(8, 2, true, true, false);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.r]));
 return bb.basis;
end;

## Bases to be tried for configuration 3
2_24A1_3_supp :=
function()
 local h, res;

 _len := 24;
 h := \\h*\\N.vec;
 res := rec(h := Positions(h, 1/2),
            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
 res.K := Difference([1..24], res.h);
 RemoveSet(res.K, res.rt);
 res.basis := [vector([res.rt])];
 return res;
end;

2_24A1_3_v := 2_24A1_2_v;

2_24A1_3_w :=
function(bb, set)
 return 3*2_24A1_3_v(bb, set) + vector(bb.h);
end;

2_24A1_3_ex :=
function(ln, intr, rt, extra, srt)
 local bb, orb;

 fprint(">> length = %0, intersection = %1, root = %2, extra = %3, srt = %4\n",
                    ln, intr, rt, extra, srt);
 bb := 2_24A1_3_supp();
 orb := OrbitsDomain(\\rc.group, bb.K);
 if Length(orb) <> 1 then Error(); fi;
 bb.r := Minimum(orb[1]);
 Add(bb.basis, vector([bb.r]));
 bb.G := Stabilizer(\\rc.group, bb.r);
 Add(bb.basis, vector(bb.K));
 RemoveSet(bb.K, bb.r);
 orb := Filtered(\\dlist, o -> len(o) = ln);
 orb := List(orb, support);
 orb := Filtered(orb, o -> (bb.rt in o) = rt);
 orb := Filtered(orb, o -> (bb.r in o) = extra);
# orb := Filtered(orb, o -> (bb.s in o) = srt);
 orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
 orb := OrbitsDomain(bb.G, orb, OnSets);
 if Length(orb) <> 1 then
  if ValueOption("ignore") <> true then Error(); fi;
  bb.o := List(orb, Minimum);
  return bb;
 fi;
 bb.o := Minimum(orb[1]);
 bb.G := Stabilizer(bb.G, bb.o, OnSets);
 if not IsBool(srt) then return bb; fi;
 if srt = fail then
  orb := Intersection(bb.h, bb.o);
 else
  orb := Filtered(bb.K, p -> (p in bb.o) = srt);
 fi;
 orb := OrbitsDomain(bb.G, orb);
 if Length(orb) <> 1 then Error(); fi;
 bb.s := Minimum(orb[1]);
 return bb;
end;

2_24A1_3_1 :=
function()
 local bb;
 bb := 2_24A1_3_ex(0, 0, false, false, false);
 Add(bb.basis, vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_2 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 2, false, false, fail);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_3 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, true, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_4 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 2, true, false, fail);
 Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_5 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, true, true, true);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o) - 6*vector([bb.s]));
 return bb.basis;
end;

2_24A1_3_6 :=
function()
 local bb;
 bb := 2_24A1_3_ex(8, 4, false, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_7 :=
function()
 local bb;
 bb := 2_24A1_3_ex(12, 4, false, true, 0);
 Add(bb.basis, 2_24A1_3_w(bb, bb.o));
 return bb.basis;
end;

2_24A1_3_8 :=
function()
 local bb, orb, oo;
 bb := 2_24A1_3_ex(8, 4, false, false, 0: ignore);
 oo := List(Filtered(\\dlist, v -> len(v) = 8), support);
 orb := List(bb.o, o -> Union(Intersection(o, bb.h), [bb.rt, bb.r]));
 orb := PositionsProperty(orb, o -> ForAll(oo, v -> not IsSubset(v, o)));
 if Length(orb) <> 1 then Error(); fi;
 Add(bb.basis, 2_24A1_3_w(bb, bb.o[orb[1]]));
 return bb.basis;
end;

##########################################################
# Do all at once
##########################################################


\\easy_list := [
D24,
D16E8,
3E8,
A24,
A17E7,
D10E7,
2D12,
A15D9,
3D8,
2A12,
A11D7E6,
4E6,
2A9D6,
4D6,
3A8,
2A7D5,
4A6,
4A5D4,
6D4,
6A4];


##########################################################
# For 2_24A1_3: building cycles of 2-orbits
##########################################################

_cycles :=
function(G, domain, len)
 local step;

 step := function(ls)
 end;

end;


==> anc/GAP/2/2_.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := "2_";

\\max         := 6;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 3;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\prime       := 0;    ## The prime allowed in the torsion
\\hdiv        := 3;    ## The required divisibility of h in S^*
\\edges       := MakeImmutable([2, 3, 5]);  ## Allowed intersections

\\min_count   := 120;  ## Minimal line count
\\min_default := 120;  ## Default minimal count
\\min_saved   := 100;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true,, fail]);
\\digraph     :=       ## To be used in the digraph construction, 4 - Nmat[][]
    Immutable([4, 0, 1, 5, 3]);                                 # 2 + Kmat[][]
#             -1, 0, 1, 2, 3
#   0 - no edge
#   1 - simple edge
#   2 - simple edge (just in case, for extensions)
#   the rest creates a new vertex in the "colored vertex" version
#

\\det_other   := 3;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([,, 1]);

\\collect     := true; ## Collect counts observed

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 2,
    degree          := 1,
    positive        := false
));


Read("NL.txt");


==> anc/GAP/2/2_AD.txt <==
# -*- GAP -*-

\\D_literal := Immutable([5..8]);

bound\.An\.roots := n -> [n*(n - 1), n - 1];    # must be independent
bound\.Dn\.roots := n -> [2*n*(n - 1), n];      # must be independent
bound\.En\.roots := Immutable([,,,,,, 7, 8]);   # must be independent

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\A_known :=
[,,,,,
 [,, 3],
 [,, 5],
 [,, 6, 7],
 [,, 8, 9],
 [,, 10],
];

_A_bound := ReturnTrue;

__A_bound :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
# return Int(n*_A_bound(m - 1, n - 1)/m);
 if IsBound(\\A_known[n]) and IsBound(\\A_known[n][m]) then
  return \\A_known[n][m];
 fi;
 return Minimum(Int(n*_A_bound(m - 1, n - 1)/m),
                _A_bound(m - 1, n - 1) + _A_bound(m, n - 1));
end;

_A_bound :=
function(m, n)
 local res;
 if (m > 0) and (n > 0) then
  if IsBound(\\A_known[n]) then
   if IsBound(\\A_known[n][m]) then return \\A_known[n][m]; fi;
  else
   \\A_known[n] := [];
  fi;
 fi;
 res := Minimum(__A_bound(m, n), __A_bound(n - m, n));
 if (m > 0) and (n > 0) then \\A_known[n][m] := res; fi;
 return res;
end;
#_A_root_count := n -> n + 1;

_A_cb :=
function(m, n)
 return [Binomial(n, m), _A_bound(m, n)];
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
#bound\.An\.roots := n -> [n*(n - 1), n];

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_list  := Immutable([0, 2, 3, 5]);

#\\D_known := Immutable([1, 1, 1, 2, 2, 4, 8, 16]);
#_D_bound :=
#function(n)
# if n < 0 then return 0; fi;
# if n = 0 then return 1; fi;
# if n <= Length(\\D_known) then return \\D_known[n]; fi;
# return Sum(\\D_list, m -> _A_bound(m*2, n));
#end;

## This version is for primitive sublattices only and
#   "strong" definition of admissibility
\\D_known := [1, 1, 1, 2, 2, 3, 5, 8];

_D_bound :=
function(n)
 if n < 0 then return 0; fi;
 if n = 0 then return 1; fi;
 if IsBound(\\D_known[n]) then return \\D_known[n]; fi;
 \\D_known[n] := Minimum(Sum(\\D_list, m -> _A_bound(m*2, n)), 2*_D_bound(n - 1));
 return \\D_known[n];
end;

_D_cb := n -> [2^(n - 1), _D_bound(n)];

\\T_known := [0, 0, 2, 4, 8, 12, 18];
_T_bound :=
function(n)
 if n <= 0 then return 0; fi;
 if not IsBound(\\T_known[n]) then
#  \\T_known[n] := Minimum(2*bound\.Dn\.roots(n - 1)[2] + _T_bound(n - 1),
#                          Int(2*n*(n - 1)/3));
  \\T_known[n] := Minimum(2*(n - 2) + _T_bound(n - 1), 2*Int(n*(n - 2)/3));
 fi;
 return \\T_known[n];
end;

_T_cb := n -> [8*Binomial(n, 3), _T_bound(n)];


### Lemma {lem.max.set2} in 2.tex
## the formula: 96/(n^2-19*n+96)
## double for n = 10
## manual for n = 3, 4, 5, 6: change to 1, 2, 2, 4
#\\known_bounds_D :=
## [1, 1, 2, 2, 3, 5, 8, 12, 16, 32];
# [1, 1, 1, 2, 2, 4, 8, 10, 16, 32];
#
#_D_known := n -> \\known_bounds_D[n];

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];
bound\.Dn\.2e       := n -> [n, 1];
bound\.Dn\.zero_1   := n -> [2*n, 2];
#bound\.Dn\.zero_2   := n -> [2*n*(n - 1), Int(4*n/3)];
bound\.Dn\.zero_2   := bound\.Dn\.roots;
bound\.Dn\.same     := lem\.max\.set\.A;
#bound\.Dn\.roots    := bound\.An\.roots;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := r.vec;
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 vec := TransposedMatMutable(vec);
 for vv in [1..Length(vec)] do
  if vec[vv][1] < 0 then vec[vv] := -vec[vv]; fi;
 od;
 vec := TransposedMat(vec);
# d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(r.d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;

#D_analyze_old := ReturnTrue;
#
#D_analyze :=
#function(rc, r)
# local c, b;
# D_analyze_old(rc, r);
# c := r.count;
# b := r.bound;
# _AD_bounds(r, _D_subblocks(rc, r));
# if (c <> r.count) or (b <> r.bound) then Error(); fi;
#end;
#
################ Old version
#
#_D_root_count := n -> 4*Int(n/3) + (n mod 3);
#
#
#__vals := [0, 1, -1, 1/2, -1/2, 3/2, -3/2, 2, -2];
#__cc := List(__vals, v -> rec(val := v, ls := []));
#
#D_analyze_old :=
#function(rc, r)
# local vec, ls, ss, rr, vv, int, num, illegal, _collect;
#
# _collect := function(ss)
#  return SortedList(Filtered(vv, i -> i <> 0));
# end;
#
# num := s -> Number(vv, i -> i = s);
#
# illegal := function(ls)
#   ls := First(vv, i -> i in ls);
#   if ls <> fail then Error(format("Illegal value: v = %0\n", ls)); fi;
#  end;
#
# vec := List(r.vec, List);
# if vec[1][1] = -1/2 then vec[1][1] := 1/2; vec[2][1] := -vec[2][1]; fi;
# int := IsInt(vec[2][1]);
# ls := List(Set(vec[1]), function(s)
#   vv := vec[2]{Positions(vec[1], s)};
#   illegal([3/2, -3/2]);
#   rr := rec(s := s, n := Length(vv));
## temporary, for statistics
#   AddSet(__cc[Position(__vals, s)].ls, _collect(vv));
## this should not happen!
#   if (s = -1) or (s = -2) then Error(); fi;
## the main case: fixed signs
#   if (s = 1) or (s = 1/2) then
#    illegal([-2, -1, 2]);
#    if int then rr.m := num(1); else rr.m := num(1/2); fi;
##    rr.m := Minimum(rr.m, rr.n - rr.m);
#    rr.count := Binomial(rr.n, rr.m);
#    rr.bound := _A_bound(rr.m, rr.n);
#    return rr;
#   fi;
## this may be at one position only!
#   if (s = 2) or (s = 3/2) or (s = -3/2) or (s = -1/2) then
#    if rr.n <> 1 then Error(); fi;
#    rr.m := 1;
#    rr.count := 1;
#    rr.bound := 1;
#    return rr;
#   fi;
#   if s <> 0 then Error(); fi;
## if s = 0, signs can vary!
#   illegal([-2, -1, 2]);
## can be [], [1], or [1, 1]
#   if int then
#    rr.m := num(1);
#    if rr.m > 2 then Error(); fi;
#    rr.count := Binomial(rr.n, rr.m)*2^rr.m;
#    if rr.m = 0 then rr.bound := 1;
#     elif rr.m = 1 then rr.bound := 2;
#     elif rr.m = 2 then rr.bound := _D_root_count(rr.n);
#     else Error();
#    fi;
#    return rr;
#   fi;
## can be any sequence of +1/2 or -1/2 of fixed parity!
#   rr.m := rr.n;
#   rr.count := 2^(rr.n - 1);
#   rr.bound := _D_known(rr.n);
#   return rr;
#  end);
# r.count := _ls_count(ls);
# r.bound := r.count*_ls_bound(ls);
#end;


==> anc/GAP/2/2_E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_sum_0 :=
function(rc, r, data)
 local vs, rt, h;

 r._rejected := 0;
 if r.1 = \\max then h := r.vec[1]; fi;
 data.validate := function(rr)
  if Length(rr.vec) <= 1 then return true; fi;
  vs := data.orbit{rr.vec};
  vs := vs - vs[1];
  if IsBound(h) then vs[1] := h; fi;
  vs := VectorSpace(Rationals, vs);
  for rt in rc.roots do
   if rt in vs then
    r._rejected := r._rejected + 1;
    return false;
   fi;
  od;
  return true;
 end;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, vv, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 5];
#Error();
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 _E_sum_0(rc, r, data);
 if (r.1 = 4) and (r.2 = 4) and (r.3 = 2) and (r.dual = r.id) then
Error();    # this should no longer happen
  vv := Sum(r.vec{[1..Length(r.vec) - 1]});
  data.next := Filtered(data.next, i -> row[i] <= 3);
  data.finalize := function(rr)
     v := r.orbit{rr.vec};
     v := List(v, u -> PositionSet(r.orbit, vv - u));
     if fail in v then Error(); fi;
     rr.vec := Union(rr.vec, v);
    return true;
   end;
 fi;
 return;
end;

_E_plain_A :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_mat(r.vec*rc.spec);
 rt.sets := vecs2sets(rt.vec);
 A_analyze(rc, rt);
 r._bound := rt.bound;
# rc := _A_split(rt);
# r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

_E_plain_D :=
function(rc, r)
 local rt;
 if rc.n = 4 then return; fi;
 rt := ShallowCopy(r);
 rt.vec := _canonical_D(r.vec*rc.spec);
 D_analyze(rc, rt);
 r._bound := rt.bound;
# rc := _D_split(rt);
# r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

E_analyze_special :=
function(rc, r)
 if rc.name = "D" then
  _E_plain_D(rc, r);
 elif rc.name = "A" then
  _E_plain_A(rc, r);
 fi;
 return false;
end;

_E_is_root_complement := ReturnFalse;
_E_is_root            := ReturnFalse;

#E_analyze_special :=
#function(rc, r)
# local rt;
# if (rc.name = "D") and (rc.n >= 8) then
#  rt := ShallowCopy(r);
#  rt.vec := _canonical_D(r.vec*rc.spec);
#  rt := _D_split(rt);
#  r.bound := rt[2];
#  return true;
# fi;
# return false;
#end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/2_RS.txt <==
# -*- GAP -*-

##########################################################
# 4*A[6]
##########################################################

2__4A6_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,  min := 18,  chain := [3, 2]),
 ));
end;

##########################################################
# 4*A[5] + D[4]
##########################################################

2__4A5_D4_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
end;

2__4A5_D4_2_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 2,  min := 20,  chain := [3, 2]),
  4  := rec(),
 ));
end;

2__4A5_D4_3_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,  min := 28,  chain := 2),
 ));
end;

2__4A5_D4_7_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := 1,  min := 16,  chain := 2),
  2  := rec(),
  3  := rec(),
  5  := rec(),
  7  := rec(),
 ));
end;

2__4A5_D4_12_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := 2,  min := 15),
  2  := rec(),
  3  := rec(),
  4  := rec(),
  5  := rec(),
 ));
end;

##########################################################
# Testing clusters
##########################################################

clusters :=
function(id, size...)
 local oo;
 if (orb__(id).dual = id) and (orb__(id).duals <> true) then
  oo := Set(Combinations(domain(id), size[1]/2), add_dual);
  oo := Filtered(oo, o -> Length(o) = size[1]);
 else
  oo := Combinations(domain(id), size[1]);
 fi;
 oo := OrbitsDomain(\\rc.perm, oo, OnSets);
 if IsBound(size[2]) then
  oo := Filtered(oo, o -> Length(o) = size[2]);
  if IsBound(size[3]) then
   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
  fi;
 else
  fprint(" - %0\n", _print_cc(List(oo, Length)));
 fi;
 return List(oo, Set);
end;

mclusters :=
function(orb, count...)
 local oo;
 oo := Set(Combinations(orb, count[1]), Union);
 oo := OrbitsDomain(\\rc.perm, oo, OnSets);
 if IsBound(count[2]) then
  oo := Filtered(oo, o -> Length(o) = count[2]);
 else
  fprint(" - %0\n", _print_cc(List(oo, Length)));
 fi;
 if IsBound(count[3]) then
  if Length(oo) <> 1 then Error(); fi;
  oo := Set(oo[1]);
  return Filtered(oo, o -> IsSubset(o, count[3]));
 fi;
 return List(oo, Set);
end;

pclusters :=
function(id, size...)
 local oo;
 oo := Difference([1..Length(\\rc.h)], supp(\\rc));
 oo := Combinations(oo, size[1]);
 oo := Set(oo, o -> Filtered(domain(id), d -> IsSubset(supp(d), o)));
 oo := OrbitsDomain(\\rc.perm, oo, OnSets);
 if IsBound(size[2]) then
  oo := Filtered(oo, o -> Length(o) = size[2]);
  if IsBound(size[3]) then
   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
  fi;
 else
  fprint(" - %0\n", _print_cc(List(oo, Length)));
 fi;
 return List(oo, Set);
end;

nclusters :=
function(id, size...)
 local oo;
 oo := Difference([1..Length(\\rc.h)], supp(\\rc));
 oo := Combinations(oo, size[1]);
 oo := Set(oo, o -> Filtered(domain(id), d -> IsEmpty(Intersection(supp(d), o))));
 oo := OrbitsDomain(\\rc.perm, oo, OnSets);
 if IsBound(size[2]) then
  oo := Filtered(oo, o -> Length(o) = size[2]);
  if IsBound(size[3]) then
   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
  fi;
 else
  fprint(" - %0\n", _print_cc(List(oo, Length)));
 fi;
 return List(oo, Set);
end;


##########################################################
# 8*A[3]
##########################################################

2__8A3_spp :=
function(data)
 data.push := 1;
 data.sort := true;
end;

2__8A3_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\rc.spp     := 2__8A3_spp;
end;

2__8A3_2_auto :=
function(arg)
 2__8A3_\*();

 _brute_list(rec(
  1  := rec(),
  3  := rec(),
  5  := rec(),
  7  := rec(),
  9  := rec(),
  11 := rec(),
  13 := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 13) then
   ss := clusters(13, 3, 2);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
 end;

 \\rc.spp := function(data)
  2__8A3_spp(data);
  if IsSubset(domain(13), data.dm) then
   if Length(data.dm) = 3 then
    spp_cmax(data);
    data.pipe := @data(13, data);
    data.pipe.pref := "*";
   fi;
  fi;
 end;

end;

2__8A3_6_auto :=
function(arg)
 2__8A3_\*();

 _brute_list(rec(
  1  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 1) then
   if IsBound(\\rc._dm) then return \\rc._dm; fi;
   ss := clusters(1, 8, 7);
   if Length(ss) <> 1 then Error(); fi;
   \\rc._dm := Set(ss[1]);
   return \\rc._dm;
  fi;
  ss := \\rc.dm();
  if not(arg[1] in ss) then return fail; fi;
  ss := OrbitsDomain(\\rc.perm, List(Combinations(ss, 3), Union), OnSets);
  ss := Filtered(ss, o -> (Length(o) = 7) and (crank(o[1]) = 23));
  if Length(ss) <> 1 then Error(); fi;
  return Filtered(Set(ss[1]), o -> IsSubset(o, arg[1]));
 end;

 \\rc.spp := function(data)
  2__8A3_spp(data);
  spp_cmax(data);
 end;

end;

2__8A3_7_auto :=
function(arg)
 2__8A3_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(),
  6  := rec(),
  8  := rec(),
  10 := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 6) then
   ss := clusters(6, 4, 2, 15);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
 end;

 \\rc.spp := function(data)
  2__8A3_spp(data);
  if IsSubset(domain(6), data.dm) then
   spp_cmax(data);
   if Length(data.dm) = 4 then
    data.pipe := @data(6, data);
    data.pipe.pref := "*";
   fi;
  fi;
 end;

end;

2__8A3_8_auto :=
function(arg)
 2__8A3_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  4  := rec(),
  6  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 4) then
   ss := clusters(4, 4, 3);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
  ss := \\rc.dm();
  if not(arg[1] in ss) then return fail; fi;
  ss := Filtered(Combinations(ss, 2), s -> arg[1] in s);
  if Length(ss) <> 2 then Error(); fi;
  return Set(ss, Union);
 end;

 \\rc.spp := function(data)
  2__8A3_spp(data);
  if IsSubset(domain(4), data.dm) then spp_cmax(data); fi;
 end;

end;

2__8A3_9_auto :=
function(arg)
 2__8A3_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 2) then
   ss := clusters(2, 8, 3);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
  ss := \\rc.dm();
  if not(arg[1] in ss) then return fail; fi;
  ss := Filtered(Combinations(ss, 2), s -> arg[1] in s);
  if Length(ss) <> 2 then Error(); fi;
  return Set(ss, Union);
 end;

 \\rc.spp := function(data)
  2__8A3_spp(data);
  if IsSubset(domain(2), data.dm) then spp_cmax(data); fi;
 end;

end;

##########################################################
# 12*A[2]
##########################################################

2__12A2_spp :=
function(data)
 data.push := 1;
 data.sort := true;
end;

2__12A2_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\rc.spp     := 2__12A2_spp;
end;

2__12A2_1_auto :=
function(arg)
 2__12A2_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 2) then
   ss := clusters(2, 6, 4);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
 end;

 \\rc.spp := function(data)
  2__12A2_spp(data);
  if IsSubset(domain(2), data.dm) then
   spp_cmax(data);
   if Length(data.dm) = 6 then
    data.pipe := @data(2, data);
    data.pipe.pref := "*";
   fi;
  fi;
 end;

end;

2__12A2_2_auto :=
function(arg)
 2__12A2_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 1) then
   ss := clusters(1, 6, 5);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
  return mclusters(\\rc.dm(), 2, 10, arg[1]);
 end;

 \\rc.spp := function(data)
  2__12A2_spp(data);
  if data.id in domain(1) then
   spp_cmax(data);
   if Length(data.dm) = 12 then
    data.pipe := @data(1, data);
    data.pipe.pref := "*";
   fi;
  fi;
 end;

end;

2__12A2_3_auto :=
function(arg)
 2__12A2_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) then return fail; fi;
  if arg[1] = 1 then
   ss := clusters(1, 6, 9);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  elif arg[1] = 2 then
   ss := clusters(2, 6, 4);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
  if IsSubset(domain(1), arg[1]) then
   return mclusters(\\rc.dm(1), 2, 36, arg[1]);
  fi;
 end;

 \\rc.spp := function(data)
  2__12A2_spp(data);
  spp_cmax(data);
  if data.id in domain(1) then
   if Length(data.dm) = 12 then
    data.push := 0;
    data.pipe := @data(1, data);
    data.pipe.pref := "*";
   elif Length(data.dm) = 36 then
    data.push := 2;
   fi;
  fi;
 end;

end;

###########################################################
## 24*A[1]
###########################################################

2__24A1 :=
function()
 \\control.3lemma := false;
end;

2__24A1_spp :=
function(data)
 data.push := 1;
 data.sort := true;
end;

2__24A1_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\rc.spp     := 2__24A1_spp;
end;

2__24A1_1_auto :=
function(arg)
 2__24A1_\*();

 _brute_list(rec(
  1  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss;
  if IsEmpty(arg) or (arg[1] = 1) then
   ss := clusters(1, 3, 210);
   if Length(ss) <> 1 then Error(); fi;
   return Set(ss[1]);
  fi;
  if Length(arg[1]) = 3 then
   return mclusters(\\rc.dm(), 2, 105, arg[1]);
  elif Length(arg[1]) = 4 then
   return mclusters(\\rc.dm(), 2, 21, arg[1]);
  fi;
 end;

 \\rc.spp := function(data)
  2__24A1_spp(data);
  spp_cmax(data);
  if Length(data.dm) = 4 then
   data.pipe := @data(1, @(data.dm)[1], data);
   data.pipe.pref := "*";
  elif Length(data.dm) = 5 then
   data.pipe := @data(1, data);
   data.pipe.pref := "**";
  fi;
 end;

end;

#2_24A1 :=
#function()
# \\min_count := 132;
# \\control.3lemma := false;
#end;
#
#2_24A1_0 :=
#function()
# Perform([1..3], function(n)
#   init_pair(n: brute);
#  end);
#end;
#
#2_24A1_1 :=
#function()
# \\rc.discard := discard_done;
#end;
#
#2_24A1_2 :=
#function()
# local vv, rt;
# vv := List(Filtered(\\dlist, v -> len(v) = 8), support);
# rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
# vv := Filtered(vv, v -> not(rt in v));
# rt := supp(\\rc);
# vv := Filtered(vv, v -> Length(Intersection(v, rt)) = 1);
# rt := domain(1);
# \\rc.domain := List(vv,
#                v -> Filtered(rt, r -> Length(Intersection(supp(r), v)) = 4));
# \\rc.mid    := 1;
#end;
#
#2_24A1_3 :=
#function()
# local ls;
#
# \\rc.discard := discard_done;
#
# ls := Difference([1..24], supp(\\rc));
# ls := List(ls, p -> Filtered([1..Length(\\rc.orbit)], n -> p in supp(n)));
# ls := Filtered(ls, l -> Length(l) > 0);
# \\rc.domain := ls;
# \\rc.mid    := 1;
#
# ls := supp(\\rc);
# ls := List(\\rc.orbit, r -> Difference(supp(r), ls));
# \\rc.pairs := Immutable(ls);
#end;
#
### Special patterns for [n, 12 - 2*n, n - 2], n >= 4
### Make sure that the next one is either [4, ...] or
###  [3, 6, 1] intersecting at "0"
#npats :=
#function(n)
# local pp, ls, c;
# if (n < 4) or (n > 6) then Error(); fi;
# pp := mpat(n, 12 - 2*n, n - 2);
## ls := List([3..n], i -> [i, 12 - 2*i, i - 2]);
# ls := List(pp, p -> Filtered(mnext(p, \\rc.bound - \\min_count).pat, function(p)
#   c := Number(p, v -> v[2] = 2);
#   if c <= 2 then return false; fi;
#   if c >= 4 then return true; fi;
#   return ForAny(p, v -> v[2] = 0);
#  end));
# Perform([1..Length(pp)], function(m)
#   Apply(ls[m], function(p)
#     p := Union(pp[m], p);
#     SortBy(p, v -> [-v[2], v[1]]);
#     return p;
#    end);
#  end);
# return Union(ls);
#end;
#
### Special patterns: a pair of [3, 6, 1] (intersect at "0")
#3pats :=
#function()
# local dd, G, p, pat;
# dd := \\rc.domain{[1..2]};
# G := Stabilizer(\\rc.perm, dd, OnSetsSets);
# Apply(dd, remove_dual);
# p := Intersection(dd)[1];
# RemoveSet(dd[1], p);
# RemoveSet(dd[2], p);
# pat := Cartesian(List(dd, d -> Combinations(d, 3)));
# pat := List(pat, p -> add_dual(Union(p)));
# pat := OrbitsDomain(G, pat, OnSets);
# pat := List(pat, o -> Minimum(remove_dual(o)));
# dd := Union(dd);
# pat := List(pat, function(pp)
#   G := List(pp, p -> __pat([p, 2]));
#   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
#   Add(G, __pat([p, 0]));
#   return G;
#  end);
# return pat;
#end;
#
### Special patterns: a pair of [2, 8, 0]  (intersect at "1")
#2pats :=
#function()
# local dd, G, p, pat;
# dd := \\rc.domain{[1..2]};
# G := Stabilizer(\\rc.perm, dd, OnSetsSets);
# Apply(dd, remove_dual);
# p := Intersection(dd)[1];
# RemoveSet(dd[1], p);
# RemoveSet(dd[2], p);
# pat := Cartesian(List(dd, d -> Combinations(d, 2)));
# pat := List(pat, p -> add_dual(Union(p)));
# pat := OrbitsDomain(G, pat, OnSets);
# pat := List(pat, o -> Minimum(remove_dual(o)));
# dd := Union(dd);
# pat := List(pat, function(pp)
#   G := List(pp, p -> __pat([p, 2]));
#   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
#   Add(G, __pat([p, 1]));
#   return G;
#  end);
# return pat;
#end;
#
### Bases to be tried for configuration 2
#2_24A1_2_supp :=
#function()
# local h, res;
#
# _len := 24;
# h := \\h*\\N.vec;
# res := rec(h := Positions(h, 1/2), r := Position(h, 1),
#            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
# h := List(res.h);
# AddSet(h, res.r);
# AddSet(h, res.rt);
# res.K := Difference([1..24], h);
# h := vector(res.h);
# h[res.r] := -4;
# res.v := h;
# res.basis := [h, vector([res.rt])];
# return res;
#end;
#
#2_24A1_2_v :=
#function(bb, set)
# return vector(set) - 2*vector(Intersection(set, bb.h));
#end;
#
#2_24A1_2_ex :=
#function(ln, intr, rt, hrt, srt)
# local bb, orb;
#
# fprint(">> length = %0, intersection = %1, root = %2, hrt = %3, srt = %4\n",
#                    ln, intr, rt, hrt, srt);
# bb := 2_24A1_2_supp();
# orb := OrbitsDomain(\\rc.group, bb.h);
# if Length(orb) <> 1 then Error(); fi;
# bb.s := Minimum(orb[1]);
# Add(bb.basis, vector(bb.K) + vector([bb.r]) - 2*vector([bb.s]));
# bb.G := Stabilizer(\\rc.group, bb.s);
# if ln = 0 then return bb; fi;
# orb := Filtered(\\dlist, o -> len(o) = ln);
# orb := List(orb, support);
# orb := Filtered(orb, o -> (bb.rt in o) = rt);
# orb := Filtered(orb, o -> (bb.r in o) = hrt);
# orb := Filtered(orb, o -> (bb.s in o) = srt);
# orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
# orb := OrbitsDomain(bb.G, orb, OnSets);
# if Length(orb) <> 1 then Error(); fi;
# bb.o := Minimum(orb[1]);
# bb.G := Stabilizer(bb.G, bb.o, OnSets);
# return bb;
#end;
#
#2_24A1_2_1 :=
#function()
# local bb, orb;
# bb := 2_24A1_2_ex(0, 0, fail, fail, fail);
# orb := OrbitsDomain(bb.G, bb.K);
# orb := Minimum(orb[1]);
# Add(bb.basis, vector([orb]));
# return bb.basis;
#end;
#
#2_24A1_2_2 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, true, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_3 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, false, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_4 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 4, true, false, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o) + 2*vector([bb.r]));
# return bb.basis;
#end;
#
#2_24A1_2_5 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 0, true, false, false);
# Add(bb.basis, vector(bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_6 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(12, 2, false, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_7 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(12, 2, true, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_8 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, true, true, false);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.r]));
# return bb.basis;
#end;
#
### Bases to be tried for configuration 3
#2_24A1_3_supp :=
#function()
# local h, res;
#
# _len := 24;
# h := \\h*\\N.vec;
# res := rec(h := Positions(h, 1/2),
#            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
# res.K := Difference([1..24], res.h);
# RemoveSet(res.K, res.rt);
# res.basis := [vector([res.rt])];
# return res;
#end;
#
#2_24A1_3_v := 2_24A1_2_v;
#
#2_24A1_3_w :=
#function(bb, set)
# return 3*2_24A1_3_v(bb, set) + vector(bb.h);
#end;
#
#2_24A1_3_ex :=
#function(ln, intr, rt, extra, srt)
# local bb, orb;
#
# fprint(">> length = %0, intersection = %1, root = %2, extra = %3, srt = %4\n",
#                    ln, intr, rt, extra, srt);
# bb := 2_24A1_3_supp();
# orb := OrbitsDomain(\\rc.group, bb.K);
# if Length(orb) <> 1 then Error(); fi;
# bb.r := Minimum(orb[1]);
# Add(bb.basis, vector([bb.r]));
# bb.G := Stabilizer(\\rc.group, bb.r);
# Add(bb.basis, vector(bb.K));
# RemoveSet(bb.K, bb.r);
# orb := Filtered(\\dlist, o -> len(o) = ln);
# orb := List(orb, support);
# orb := Filtered(orb, o -> (bb.rt in o) = rt);
# orb := Filtered(orb, o -> (bb.r in o) = extra);
## orb := Filtered(orb, o -> (bb.s in o) = srt);
# orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
# orb := OrbitsDomain(bb.G, orb, OnSets);
# if Length(orb) <> 1 then
#  if ValueOption("ignore") <> true then Error(); fi;
#  bb.o := List(orb, Minimum);
#  return bb;
# fi;
# bb.o := Minimum(orb[1]);
# bb.G := Stabilizer(bb.G, bb.o, OnSets);
# if not IsBool(srt) then return bb; fi;
# if srt = fail then
#  orb := Intersection(bb.h, bb.o);
# else
#  orb := Filtered(bb.K, p -> (p in bb.o) = srt);
# fi;
# orb := OrbitsDomain(bb.G, orb);
# if Length(orb) <> 1 then Error(); fi;
# bb.s := Minimum(orb[1]);
# return bb;
#end;
#
#2_24A1_3_1 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(0, 0, false, false, false);
# Add(bb.basis, vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_2 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 2, false, false, fail);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_3 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, true, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_4 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 2, true, false, fail);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_5 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, true, true, true);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o) - 6*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_6 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, false, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_7 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(12, 4, false, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_8 :=
#function()
# local bb, orb, oo;
# bb := 2_24A1_3_ex(8, 4, false, false, 0: ignore);
# oo := List(Filtered(\\dlist, v -> len(v) = 8), support);
# orb := List(bb.o, o -> Union(Intersection(o, bb.h), [bb.rt, bb.r]));
# orb := PositionsProperty(orb, o -> ForAll(oo, v -> not IsSubset(v, o)));
# if Length(orb) <> 1 then Error(); fi;
# Add(bb.basis, 2_24A1_3_w(bb, bb.o[orb[1]]));
# return bb.basis;
#end;
#
##########################################################
# Do all at once
##########################################################


\\easy_list := [
D24,
D16E8,
3E8,
A24,
A17E7,
D10E7,
2D12,
A15D9,
3D8,
2A12,
A11D7E6,
4E6,
2A9D6,
4D6,
3A8,
2A7D5,
4A6,
4A5D4,
6D4,
6A4];

##########################################################
# For 2_24A1_3: building cycles of 2-orbits
##########################################################

_cycles :=
function(G, domain, len)
 local step;

 step := function(ls)
 end;

end;


==> anc/GAP/2/2_bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

###############################################################
# Lemma {lem.3} in 2new.tex
###############################################################

_3_lemma :=
function(l3, l2)
 local c3, b3, c2;

 c2 := _ls_count(l2);
 c3 := _ls_count(l3);
 b3 := c3*_ls_bound(l3);
 l2 := List([0..Minimum(c2, c3)/2], function(u)
   return 4*u + Minimum(c3 - 2*u, (c2 - 2*u)*b3);
  end);
 return Maximum(l2);
end;

3_lemma :=
function(rc)
 local res, set;

 init_reduced(rc);
 if ForAny(rc.vec, r -> r.id <> r.dual) then return; fi;
 if Sum(rc.vec, r -> 2*r.2 - r.3) <> 5 then Error(); fi;
 res := [];
 set := [1..Length(rc.vec)];
 Perform(Combinations(set), function(c)
   if Sum(rc.vec{c}, r -> 2*r.2 - r.3) <> 3 then return; fi;
   Add(res, _3_lemma(rc.vec{c}, rc.vec{Difference(set, c)}));
  end);
 if Length(res) = 0 then return; fi;
 rc.reduced[rs_Lemma] := Minimum(res);
end;

###############################################################
# Elkies lemma
###############################################################

__Elkies := 0;

Elkies_lemma :=
function(s, t1, t2, n)
 local denom;

 if t1 + t2 > 0 then return fail; fi;
 denom := s^2 + t1*t2*n;
 if denom <= 0 then return fail; fi;
 __Elkies := (s - t1)*(s - t2)*n/denom;
 return Int(__Elkies);
end;

Elkies := n -> 2*Elkies_lemma(10, 2, -2, n - 1);

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.3lemma) then
  3_lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/2_brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local row;

 if not is_selfdual(rc) then return; fi;
 row := __Gram()[data.index];
 data.factor := 2;
 data.dual := true;
 data.next := Filtered(data.next, i -> row[i] = 2);
end;

\\brute_legacy := false;


==> anc/GAP/2/2bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

###############################################################
# Lemma {lem.3} in 2new.tex
###############################################################

_3_lemma :=
function(l3, l2)
 local c3, b3, c2;

 c2 := _ls_count(l2);
 c3 := _ls_count(l3);
 b3 := c3*_ls_bound(l3);
 l2 := List([0..Minimum(c2, c3)/2], function(u)
   return 4*u + Minimum(c3 - 2*u, (c2 - 2*u)*b3);
  end);
 return Maximum(l2);
end;

3_lemma :=
function(rc)
 local res, set;

 init_reduced(rc);
 if ForAny(rc.vec, r -> r.id <> r.dual) then return; fi;
 if Sum(rc.vec, r -> 2*r.2 - r.3) <> 5 then Error(); fi;
 res := [];
 set := [1..Length(rc.vec)];
 Perform(Combinations(set), function(c)
   if Sum(rc.vec{c}, r -> 2*r.2 - r.3) <> 3 then return; fi;
   Add(res, _3_lemma(rc.vec{c}, rc.vec{Difference(set, c)}));
  end);
 if Length(res) = 0 then return; fi;
 rc.reduced[rs_Lemma] := Minimum(res);
end;

###############################################################
# Elkies lemma
###############################################################

__Elkies := 0;

Elkies_lemma :=
function(s, t1, t2, n)
 local denom;

 if t1 + t2 > 0 then return fail; fi;
 denom := s^2 + t1*t2*n;
 if denom <= 0 then return fail; fi;
 __Elkies := (s - t1)*(s - t2)*n/denom;
 return Int(__Elkies);
end;

Elkies := n -> 2*Elkies_lemma(10, 2, -2, n - 1);

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.3lemma) then
  3_lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/2brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local row;

 if not is_selfdual(rc) then return; fi;
 row := __Gram()[data.index];
 data.factor := 2;
 data.dual := true;
 data.next := Filtered(data.next, i -> row[i] = 2);
end;


==> anc/GAP/2/3.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 3;

\\max         := 12;   ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 4;    ## Product line*h
\\duality     := false;## Process duality
\\rank        := 21;   ## Maximal rank
\\prime       := 2;    ## The prime allowed in the torsion
\\hdiv        := 4;    ## The required divisibility of h in S^*
\\min_count   := 351;  ## Minimal line count
\\min_default := 351;  ## Default minimal count
\\min_saved   := 250;  ## Minimal number saved automatically

\\delta       := 1;    ## Defect for recomputing the matrix

#\\det_other   := 1;    ## To modify the discriminant (at other primes)
#\\det_prime   := 5;    ## To modify the discriminant (at \\prime)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([, 5]);

\\collect     := true; ## Collect counts observed

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 3,
    degree          := 1,
    positive        := true
));

Read("NL.txt");


==> anc/GAP/2/3AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12],          # min = 3
 [ , , , , ,  ,  , 14],             # min = 4
# [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);
_m_bound := function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if res <> fail then return res; fi;
 if m = 3 then return _3bound(n); fi;
 return _m_bound(m, n);
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];
bound\.An\.three :=
function(n)
 if n = 3 then return [3, 3]; fi;
 Error_("Unexpected value n = %0", n);
end;

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   if (s = [2, 1]) or (s = [1, 2]) then return bound\.An\.three(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_literal := [5, 6];

_D_bound :=
function(n)
 return Maximum(List([0..Maximum(0, n - 8)], m ->
            Sum([0..4], i -> _A_bound(m + 2*i, n))));
end;

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];   ## differs from "2"
bound\.Dn\.2e       := n -> [n, n];                     ## differs from "2"
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), 4*Int(n/2)];  ## differs from "2"
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;
bound\.Dn\.three    := bound\.An\.three;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   if Length(sv) = 3 then
    return bound\.Dn\.three(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;


##################################################################
# Compare bounds for An
##################################################################

bound1 :=
function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

bound2 :=
function(m, n)
 return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
end;

bound0 :=
function(m, n)
 if 2*m > n then m := n - m; fi;
 if m <= 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
 return bound1(m, n);
end;


==> anc/GAP/2/3E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

__E_validate :=
function(rc, r, data)
 local roots, validate;

 validate := function(rr)
  local sm, mm, pp, cc, rt;
  sm := data.orbit{rr.vec};
  if r.1 = \\max then Add(sm, r.vec[1]); fi;
  sm := ComplementIntMat(One(rc.mat), sm);
  Perform([1..Length(sm.moduli)], function(n)
    mm := sm.moduli[n];
    while mm mod \\prime = 0 do mm := mm/\\prime; od;
    sm.moduli[n] := sm.moduli[n]/mm;
    sm.sub[n] := sm.sub[n]/mm;
   end);
  mm := Concatenation(sm.sub, sm.complement);
  Perform([1..Length(sm.moduli)], function(n)
    mm[n] := mm[n]/sm.moduli[n];
   end);
  mm := mm^-1;
  cc := [1..Length(sm.complement)] + Length(sm.moduli);
  cc := List(mm, r -> r{cc});
  pp := PositionsProperty(sm.moduli, m -> m <> 1);
  sm.moduli := sm.moduli{pp};
  pp := List(mm, r -> r{pp});
  for rt in roots do
   if not IsZero(rt*cc) then continue; fi;
   if IsZero((rt*pp) mod sm.moduli) then return false; fi;
  od;
  return true;
 end;

 roots := r.vec[1]*rc.mat;
 roots := Filtered(rc.roots, r -> roots*r in [-4, 0, 4]);
 data.validate := validate;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
# if (r.2 <> \\lsq) or (r.d <> 0) then return; fi;
# __E_validate(rc, r, data);
end;

###############################################################
# Special processing for E_8
###############################################################

E_analyze_special :=
function(rc, r)
 local vv;

 if rc.name <> "E" then return false; fi;
 if rc.n = 6 then return false; fi;

 vv := [r.1, r.2, r.3];

 if rc.n = 7 then
  if vv = [0, 2, 0] then
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;

# the case n = 8
 if vv = [12, 4, 4] then
  if IsIntVec(Sum(r.vec)/2) then
# (h - v)/2 is a wrong root!
   r.bound := 0;
  else
# same as [12, 4, 4] in D_8
   r.bound := 24;
  fi;
  return true;
 fi;
 if vv = [8, 4, 4] then
  if IsIntVec(r.vec[1]/2) then
# same as [0, 2, 0] in E_7
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;
 if vv = [2, 2, 0] then
# same as [0, 2, 0] in E_7
  r.bound := 14;
  return true;
 fi;
 if vv = [0, 2, 0] then
  r.bound := 16;
  return true;
 fi;
 return false;
end;

#E8_test :=
#function(r)
# local h, l, rr;
# h := r.vec[1];
# rr := \\lattice[r.index].vectors[r.ids[1]];
# l := Orbit(rr.G, r.vec[2]);
# return Union(l, [h]);
#end;


==> anc/GAP/2/3RS.txt <==
# -*- GAP -*-

3_6D4_1 :=
function()

 \\rc.K3 := \\prime;
 \\rc.mid := 2;
 \\rc.domain := List([1..6],
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

3_8A3_1 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 1);
 \\rc.mid := 6;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[n].2 = 1));
end;

3_8A3_2 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.d = 0);
 \\rc.mid := 6;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

3_12A2_1 :=
function()
 local sp;

 \\rc.K3 := \\prime;
 sp := PositionsProperty(\\rc.h, r -> r.1 = 2/3);
 \\rc.mid := 3;
 \\rc.domain := List(sp,
           c -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[c].3 = 2/3));
end;

3_12A2_3 :=
function()
 local ls;

 \\rc.K3 := \\prime;
 ls := PositionsProperty(\\rc.h, r -> r.d = 0);
 \\rc.mid := 2;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 20);
end;

3_12A2_4 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 8/3);
 \\rc.mid := 5;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> rec_(r).vec[n].3 = 4/3));
 \\rc.ctrl := rec(defect := 25);
 \\rc.seq := Immutable([4, 1, 7, 3, 8, 9]);
 \\rc.defect := 0;
end;

3_24A1_2 :=
function()
 local ls;
 ls := supp(\\rc);
 ls := Combinations(ls, 4);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
# \\rc.discard := discard_done;
end;

3_24A1_3 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1/2]);
 ls := Combinations(ls, 2);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
end;

3_24A1_4 :=
function()
 local K;
 K := PositionsProperty(\\rc.h, r -> r.vec = [0]);
 K := Combinations(K, 2);
# K := Combinations(K, 1);
 \\rc.mid := 3;
 \\rc.domain := List(K,
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
 \\rc.ctrl := rec(defect := 50);
end;

## Bases to be tried for configuration 4
3_24A1_4_1 :=
function()
 local p, K, bp;
 K := OrbitsDomain(\\rc.group, [1..24]);
 p := First(K, o -> Length(o) = 1)[1];
 K := First(K, o -> Length(o) = 8);
 bp := Minimum(K);
 _len := 24;
 return [4*vector([p]) - \\h*\\N.vec, vector([bp]), vector(K)];
end;

3_24A1_5_domain :=
function(arg)
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(ls, 2),
             c -> Filtered(domain(arg[1]), r -> IsSubset(supp(r), c)));
  \\rc.ctrl := rec(defect := 39);
 elif arg[1] = 3 then
  \\rc.domain := List(ls,
             c -> Filtered(domain(arg[1]), r -> not(c in supp(r))));
  \\rc.ctrl := rec(defect := 60);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

3_24A1_6 :=
function()
 \\rc.K3 := true;
end;

3_24A1_6_domain :=
function(arg)
 local K, sp, rt;
 sp := supp(\\rc);
 K := Difference([1..24], sp);
 rt := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 SubtractSet(sp, rt);
 if arg[1] = 2 then
  if IsBound(arg[2]) and (arg[2] = 2) then
   K := Combinations(K, 1);
  else
   K := Cartesian(rt, K);
  fi;
  \\rc.domain := List(K,
            p -> Filtered(domain(2), n -> IsSubset(supp(n), p)));
  \\rc.ctrl := rec(defect := 22);
 elif arg[1] = 4 then
  if not IsBound(arg[2]) then arg[2] := 1; fi;
  \\rc.domain := List(Combinations(K, arg[2]),
            p -> Filtered(domain(4), n -> IsSubset(supp(n), p)));
  \\rc.ctrl := rec(defect := 35);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

### Step 1
#set_domain(3);
#init_domain();
#pat := strings(35);
#ls := do_strings(pat);;
#ls := _sort_list(full_group(), ls: verbose);;
#SortBy(ls, count);
#Perform(ls, 3_24A1_6_test);
#set_domain(4);
#pat := mpat([[1, 0, 1], [1, 1, 0], [0, 1, 0]]);;
#do_pats(pat, ls{[Length(ls)]});;

### Step 2
#set_domain(4);
#init_domain();
#ls := [rec(G := full_group(), pat := [],
#           vec := Union(List(domain(3), r -> rec_(r).lines)))];;
#pat := strings(71, [8]);;
#ls := do_strings(pat, ls);;

3_24A1_7 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 2);
 \\rc.mid := 3;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 15);
end;

3_24A1_9 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.1 = 2);
 \\rc.mid := 2;
 \\rc.domain := List(ls,
            n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl := rec(defect := 20);
end;

3_24A1_11 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 \\rc.mid := 2;
 \\rc.domain := List(Combinations(ls, 4),
            c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
end;

3_24A1_12 :=
function()
 local ls;
 ls := PositionsProperty(\\rc.h, r -> r.vec = [1]);
 \\rc.mid := 5;
 \\rc.domain := List(ls,
            c -> Filtered(domain(\\rc.mid), r -> not(c in supp(r))));
end;

#################################################################
# Temporary stuff
#################################################################

_restore :=
function(rc)
 local cc;

 rc.data := _prepare_rc(rc);
 rc.G := \\G;
 rc.pat := Union(List(\\rc.domain, function(dd)
   if Intersection(lines(dd), rc.vec) = [] then return []; fi;
   return List(dd, d -> __pat([d, Length(Intersection(lines(d), rc.vec))]));
  end));
end;

_extend :=
function(rc)
 local dd;
 dd := Filtered(\\rc.domain, d -> Intersection(lines(d), rc.vec) = []);
 return Filtered(extend_any(rc, Union(dd)), is_K3);
end;


==> anc/GAP/2/3bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
end;

analyze :=
function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/3brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor := rc -> 1;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;


==> anc/GAP/2/3discr.txt <==
# -*- GAP -*-

## override
all_forms_mat :=
function(mat)
 local dd, d2, cc, res, df;

 df := function(m)
  m := discr_form(m);
  cc := component(m, 2);
  if cc = fail then
   cc := rec(exp := [2], form := [[3/4]],
             prime := 2, even := true, det := 3, discr := -1, order := 4);
   m.comp := Concatenation([cc], m.comp);
   m.primes := Union(m.primes, [2]);
  else
   Add(cc.exp, 2);
   cc.form := DirectSumMat(cc.form, [[3/4]]);
   cc.order := cc.order*4;
   cc.det := cc.det*3 mod 8;
   cc.discr := 2Legendre(cc.det);
  fi;
  m.order := m.order*4;
  return m;
 end;

 dd := discr_form(List(mat, List));
 d2 := StructuralCopy(dd);
 cc := component(d2, 2);
 if cc = fail then return []; fi;
 res := Position(cc.exp, 2);
 if res = fail then return []; fi;
 Remove(cc.exp, res);
 res := get_forms_smith(2 + \\rank - dd.sign[1] - dd.sign[3], d2.comp);
 if res = fail then return []; fi;
 res := Filtered(res, m -> same_discr(df(m), dd));
 return res;
end;

## Find h in the original intersection matrix (square 3)
find_h :=
function(mat)
 local p, q, r;
 p := PositionProperty(mat, function(r)
   q := Position(r, -1);
   return q <> fail;
  end);
 if p = fail then return fail; fi;
 r := PositionProperty(mat, r -> (r[p] = -1) and (r[q] = -1), q);
 if r = fail then Error(); fi;
 mat := list_of(0, Length(mat));
 mat[p] := 1;
 mat[q] := 1;
 mat[r] := 1;
 return mat;
end;


==> anc/GAP/2/4.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 4;

\\max         := 4;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 2;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\hdiv        := 2;    ## The required divisibility of h in S^*

\\prime       := 0;    ## Primitive only!

###### h is a sum of two roots
#\\split       := MakeImmutable(rec(
# mat    := [[2, 0], [0, 2]],    # intersection matric of h_1, h_2
# intr   := [1, 1],              # intersection of lines with h_1, h_2
# h      := [1, 1]               # h as a linear combination of h_1, h_2
#));

#### !! to do !!
\\min_default := 720;  ## Default minimal count
\\min_wanted  := 720;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_wanted;  ## Minimal line count
\\min_saved   := 600;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true, true,, fail]);
\\digraph     :=       ## To be used in the digraph construction, 4 - Nmat[][]
    Immutable([4, 0, 1, 2, 5, 3]);                              # 2 + Kmat[][]
#             -1, 0, 1, 2, 3, 4
#   0 - no edge
#   1 - simple edge
#   2 - simple edge (just in case, for extensions)
#   the rest creates a new vertex in the "colored vertex" version
#

##### !! to do !!
#\\det_other   := 2;    ## To modify the discriminant (at other primes)
#\\det_extra   :=       ## To modify the discriminant at certain primes
#    Immutable([, 1]);

\\collect     := false; ## Do NOT collect counts observed

#\\TeX_dir     :=       ## Destination for TeX output
#function()
# if \\prime = 0 then    ## Primitive embeding ==> no extra root
#  return "../../2/4/";
# else
#  return "../../2/4r/";
# fi;
#end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 4,
    degree          := 2,
    positive        := false
));

Read("NL.txt");


==> anc/GAP/2/4AD.txt <==
# -*- GAP -*-

\\D_literal := Immutable([5..8]);

bound\.An\.roots := n -> [n*(n - 1), n - 1];    # must be independent
bound\.Dn\.roots := n -> [2*n*(n - 1), n];      # must be independent
bound\.En\.roots := Immutable([,,,,,, 7, 8]);   # must be independent

_A_bound_old :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
 return Minimum(Set([m, n - m], i -> Int(n*_A_bound_old(i - 1, n - 1)/i)));
end;

\\A_known :=
[,,,,,
 [,, 3],
 [,, 5],
 [,, 6, 8],
];

_A_bound := ReturnTrue;

__A_bound :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
# return Int(n*_A_bound(m - 1, n - 1)/m);
 if IsBound(\\A_known[n]) and IsBound(\\A_known[n][m]) then
  return \\A_known[n][m];
 fi;
 return Minimum(Int(n*_A_bound(m - 1, n - 1)/m),
                _A_bound(m - 1, n - 1) + _A_bound(m, n - 1));
end;

_A_bound :=
function(m, n)
 local res;
 if (m > 0) and (n > 0) then
  if IsBound(\\A_known[n]) then
   if IsBound(\\A_known[n][m]) then return \\A_known[n][m]; fi;
  else
   \\A_known[n] := [];
  fi;
 fi;
 res := Minimum(__A_bound(m, n), __A_bound(n - m, n));
 if (m > 0) and (n > 0) then \\A_known[n][m] := res; fi;
 return res;
end;

#__A_bound :=
#function(m, n)
# local res;
# if (m < 0) or (m > n) then return 0; fi;
# if (m = 0) or (m = n) then return 1; fi;
# if (m = 1) or (m = n - 1) then return 1; fi;
# if (m = 2) or (m = n - 2) then return Int(n/2); fi;
# res := Minimum(Set([m, n - m], i -> Int(n*__A_bound(i - 1, n - 1)/i)));
# return Minimum(res, __A_bound(m - 1, n - 1) + __A_bound(m, n - 1));
#end;

_A_cb :=
function(m, n)
 return [Binomial(n, m), _A_bound(m, n)];
end;

\\D_list  := Immutable([0, 2, 3, 4, 6]);

#\\D_known := Immutable([1, 1, 1, 2, 2, 4, 8, 16]);
#_D_bound :=
#function(n)
# if n < 0 then return 0; fi;
# if n = 0 then return 1; fi;
# if n <= Length(\\D_known) then return \\D_known[n]; fi;
# return Sum(\\D_list, m -> _A_bound(m*2, n));
#end;

## This version is for primitive sublattices only and
#   "strong" definition of admissibility
\\D_known := [1, 1, 1, 2, 2, 3, 5, 8];

_D_bound :=
function(n)
 if n < 0 then return 0; fi;
 if n = 0 then return 1; fi;
 if IsBound(\\D_known[n]) then return \\D_known[n]; fi;
 \\D_known[n] := Minimum(Sum(\\D_list, m -> _A_bound(m*2, n)), 2*_D_bound(n - 1));
 return \\D_known[n];
end;

_D_cb := n -> [2^(n - 1), _D_bound(n)];

## This bounds the number of triples of \pm1's on a set of length n
#_T_cb :=
#function(n)
# local b;
# if n < 3 then return [0, 0]; fi;
## if n < 5 then b := 8; else b := Int(8*n*Int((n - 1)/2)/3); fi;
# if n < 5 then b := 8; else b := 2*n*_A_bound(2, n - 1) + 2*_A_bound(3, n); fi;
# return [8*Binomial(n, 3), b];
#end;

\\T_known := [0, 0, 2, 4, 8, 12, 18];
_T_bound :=
function(n)
 if n <= 0 then return 0; fi;
 if not IsBound(\\T_known[n]) then
#  \\T_known[n] := Minimum(2*bound\.Dn\.roots(n - 1)[2] + _T_bound(n - 1),
#                          Int(2*n*(n - 1)/3));
  \\T_known[n] := Minimum(2*(n - 2) + _T_bound(n - 1), 2*Int(n*(n - 2)/3));
 fi;
 return \\T_known[n];
end;

_T_cb := n -> [8*Binomial(n, 3), _T_bound(n)];

_T_cb_old :=
function(n)
 if n < 3 then return [0, 0]; fi;
 return [8*Binomial(n, 3), Int(2*n*(n - 1)/3)];
end;

## This bounds the number p 1's and q (-1)'s on a set of length n
## temp
__AD_used := [];
_AD_bound :=
function(p, q, n)
 AddSet(__AD_used, [p, q, n]);
 if (p + q) > n then return 0; fi;
 if p = 0 then return _A_bound(q, n); fi;
 if q = 0 then return _A_bound(p, n); fi;
 if (p + q) = n then
  if (n = 4) and ((p = 1) or (q = 1)) then return 1; fi;    # Claim 3.22(3) \ref{D.4}\iref{D.4.4}
  return Binomial(n, p);    # no meaningful bound
 fi;
 n := n - 1;
 return _AD_bound(p - 1, q, n) + _AD_bound(p, q - 1, n) + _AD_bound(p, q, n);
end;

_AD_cb :=
function(p, q, n)
 return [Binomial(n, p)*Binomial(n - p, q), _AD_bound(p, q, n)];
end;

__split_common :=
function(rc)
## l = 0
 if Length(rc.split) = 0 then return [1, 1]; fi;
## >3 non-zero values should not happen!
 if Length(rc.split) > 2 then
  Error_("Unexpected parameter set 'AD': %0", rc.split);
  return [0, 0];
 fi;
## This depends on A vs. D
 if rc.val = 0 then return false; fi;
## Values 1 and 0
 if (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  return _A_cb(rc.ss[1], rc.size);
 fi;
## Two values at didtance 1
 if rc.gap = 1 then return _A_cb(rc.ss[1], rc.size); fi;
## A number of \pm1's
 if rc.sv = [-1, 1] then
## Roots in A_n
  if rc.supp = 2 then return bound\.An\.roots(rc.size); fi;
## Other cases
  return _AD_cb(rc.ss[1], rc.ss[2], rc.size);
 fi;
## A single value other than one: no restrictions!
 if Length(rc.sv) = 1 then
  if (rc.size <> rc.supp) and not IsInt(rc.sv[1]) then
   Error_("Unexpected parameter set 'AD': %0", rc.split);
   return [0, 0];
  elif rc.split = [[1, 2]] then
   return [rc.size, 1];     # Claim 3.21    \ref{D.4-2}
  else
   rc.cb := Binomial(rc.size, rc.supp);
   return [rc.cb, rc.cb];
  fi;
 fi;
 Error_("Unexpected parameter set 'AD': %0", rc.split);
 return [0, 0];
end;

_split_matrix :=
function(vec, abs)
 local res, rc, v;
 res := Set(vec[1]);
 Apply(res, function(v)
   rc := rec(val := v, set := Positions(vec[1], v),
             ss := [], sv := [], gap := fail);
   v := Filtered(vec[2]{rc.set}, i -> i <> 0);
#   if abs and (rc.val = 0) then Apply(v, AbsInt); fi;
   rc.split := List(Collected(v), Reversed);
   rc.size  := Length(rc.set);
   rc.ss    := List(rc.split, p -> p[1]);
   rc.sv    := List(rc.split, p -> p[2]);
   rc.supp  := Sum(rc.ss);
## Two nonzero values covering the whole span
   if (Length(rc.sv) = 2) and (rc.supp = rc.size) then
    rc.gap := AbsInt(rc.sv[1] - rc.sv[2]);
   fi;
   rc.cb    := __split_common(rc);
   return rc;
  end);
 return res;
end;

###############################################################
# Bounds in A-type lattices
###############################################################

__A_split :=
function(rc)
 local ss;

 if IsList(rc.cb) then return rc.cb; fi;
## A single value over the whole span
 if (Length(rc.sv) = 1) and (rc.supp = rc.size) then
  return [1, 1];
## Two values over the whole span
 elif rc.gap = 1 then
  return _A_cb(rc.ss[1], rc.size);
## Two values 1 and 0 over the whole span
 elif (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  return _A_cb(rc.ss[1], rc.size);
## Values 1, -1, and 0
 elif rc.sv = [-1, 1] then
## Roots in A_n
  if rc.supp = 2 then return bound\.An\.roots(rc.size); fi;
## Other cases
  return _AD_cb(rc.ss[1], rc.ss[2], rc.size);
 fi;
 Error_("Unexpected parameter set 'A': %0", rc.split);
 return [0, 0];
end;

_A_special :=
function(rc)
 if (rc.1 = 4) and (rc.2 = 2) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_A_4_2;
  return 1;
 fi;
 return fail;
end;

_A_split :=
function(rc)
 local vec, res;
 vec := _canonical_mat(rc.vec);
 vec := _split_matrix(vec, true);
 vec := List(vec, __A_split);
 res := _collect_cb(vec);
 vec := _A_special(rc);
 if vec <> fail then res[2] := vec; fi;
 return res;
end;

A_analyze :=
function(rc, r)
 rc := _A_split(r);
 r.count := rc[1];
 r.bound := rc[2];
end;

###############################################################
# Bounds in D-type lattices
###############################################################

__D_split :=
function(rc)
 local ss;

 if IsList(rc.cb) then return rc.cb; fi;
## Values \pm1 and 0
 if (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  if rc.supp = 1 then return [2*rc.size, 2]; fi;
  if rc.supp = 2 then return bound\.Dn\.roots(rc.size); fi;
  if rc.supp = 3 then return _T_cb(rc.size); fi;
## Values \pm(1/2)
 elif (rc.ss[1] = rc.size) and (rc.sv[1] = 1/2) then
  return _D_cb(rc.size);
 fi;
 Error_("Unexpected parameter set 'D': %0", rc.split);
 return [0, 0];
end;

_D_special :=
function(rc)
 local D4, c2;

 c2 := [2];
 D4 := Length(rc.vec[1]) = 4;
 if D4 then c2 := [1..3]; fi;

 if (rc.1 = 4) and (rc.2 = 2) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_D_4_2;
  if D4 or (Set(rc.vec[1]) = [0, 2]) then rc._spec := spec_D_42_2; fi;
  return 1;
 elif (rc.1 = 2) and (rc.2 = 2) and (rc.3 = 1) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_D_2_2_1;
  return 3;
 elif (rc.2 = 1) and (rc.3 = 0) and (rc.d in c2) then
  rc._spec := spec_D__1_0;
 elif (rc.1 = 1) and (rc.2 = 2) and (rc.3 = 1) and (rc.dh in c2) and (rc.d = 0) then
  rc._spec := spec_D_1_2_1;
 fi;
 return fail;
end;

_D_split :=
function(rc)
 local vec, res;

 vec := Maximum(_expand_D(rc.vec, false));
 vec := _split_matrix(vec, true);
 if Number(vec, r -> r.val <> 0) > 1 then
  Error_("Unexpected parameter D");
  return [0, 0];
 fi;
 vec := List(vec, __D_split);
 res := _collect_cb(vec);
 vec := _D_special(rc);
 if vec <> fail then res[2] := vec; fi;
 return res;
end;

D_analyze :=
function(rc, r)
 rc := _D_split(r);
 r.count := rc[1];
 r.bound := rc[2];
end;

###################################################################
## Compare bounds for An
###################################################################
#
#bound1 :=
#function(m, n)
# return Int(Binomial(n, m - 1)/m);
#end;
#
#bound2 :=
#function(m, n)
# return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
#end;
#
#bound0 :=
#function(m, n)
# if 2*m > n then m := n - m; fi;
# if m <= 1 then return 1; fi;
# if m = 2 then return Int(n/2); fi;
# if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
# return bound1(m, n);
#end;


==> anc/GAP/2/4E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_sum_0 :=
function(rc, r, data)
 local vs, rt, h;

 r._rejected := 0;
 if r.1 = \\max then h := r.vec[1]; fi;
 data.validate := function(rr)
  if Length(rr.vec) <= 1 then return true; fi;
  vs := data.orbit{rr.vec};
  vs := vs - vs[1];
  if IsBound(h) then vs[1] := h; fi;
  vs := VectorSpace(Rationals, vs);
  for rt in rc.roots do
   if rt in vs then
    r._rejected := r._rejected + 1;
    return false;
   fi;
  od;
  return true;
 end;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, vv, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
# edges := [2, 3, 5];
#Error();
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 _E_sum_0(rc, r, data);
 if (r.1 = 4) and (r.2 = 4) and (r.3 = 2) and (r.dual = r.id) then
Error();    # this should no longer happen
  vv := Sum(r.vec{[1..Length(r.vec) - 1]});
  data.next := Filtered(data.next, i -> row[i] <= 3);
  data.finalize := function(rr)
     v := r.orbit{rr.vec};
     v := List(v, u -> PositionSet(r.orbit, vv - u));
     if fail in v then Error(); fi;
     rr.vec := Union(rr.vec, v);
    return true;
   end;
 fi;
 return;
end;

_E_plain_A :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_mat(r.vec*rc.spec);
 rc := _A_split(rt);
 r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

_E_plain_D :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_D(r.vec*rc.spec);
 rc := _D_split(rt);
 r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

E_analyze_special :=
function(rc, r)
 if rc.name = "D" then
  _E_plain_D(rc, r);
 elif rc.name = "A" then
  _E_plain_A(rc, r);
 fi;
 return false;
end;

_E_is_root_complement := ReturnFalse;
_E_is_root            := ReturnFalse;

#E_analyze_special :=
#function(rc, r)
# local rt;
# if (rc.name = "D") and (rc.n >= 8) then
#  rt := ShallowCopy(r);
#  rt.vec := _canonical_D(r.vec*rc.spec);
#  rt := _D_split(rt);
#  r.bound := rt[2];
#  return true;
# fi;
# return false;
#end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/4Leech.txt <==
# -*- GAP -*-

sp :=
function(vec)
 if IsInt(vec) then vec := \\lines[vec]*\\N.vec; fi;
 if IsOddInt(vec[1]) then vec := (vec - 1) mod 4; fi;
 return support(vec);
end;

_L_basis :=
function()
 local ls, vec, mat, src, p, cm, check, add;

 check := function(p, d)
  while p < Length(src) do
   p := p + 1;
   if Gcd(src[p]*mat) = d then return p; fi;
  od;
  return fail;
 end;

 add := function(v)
  Add(ls, v);
  cm := ComplementIntMat(IdentityMat(24), ls).complement;
  mat := Concatenation(ls, cm)^-1;
  v := [Length(ls) + 1..24];
  mat := List(mat, r -> r{v});
 end;

 ls := [];
 cm := IdentityMat(24);
 mat := cm;

 fprint("- basis \c");
 print_dots(24);
 add(\\L.lines[\\L.1[1]]);
 print_dot();

 p := 0;
 src := \\L.lines{\\L.2};
 repeat
  p := check(p, 2);
  if p = fail then break; return; fi;
  add(src[p]);
  print_dot();
 until false;

 p := 0;
 src := \\L.lines{\\L.4};
 repeat
  p := check(p, 4);
  if p = fail then break; return; fi;
  add(src[p]);
  print_dot();
 until false;

 src := List([1..24], n -> 8*vector([n]));
 p := check(0, 8);
 if p <> fail then add(src[p]); print_dot(); fi;

 print_done(Length(ls));

 return ls;
end;

## init orbits/corbits for the Leech lattice according to \\rc.G and \\rc.R
_init_Leech :=
function()
 local id, h, ln, R, G, g, dual;

 dual := set -> Set(set, l -> \\duals[l]);

 R := Set(OrbitsDomain(\\rc.R, \\llist), Set);
 G := Set(OrbitsDomain(\\rc.G, R, OnSets), Set);
 if \\duality then  # sort orbits by duality: selfdual first
  R := [];
  h := 1;
  while h <= Length(G) do
   if Union(G[h]) = dual(Union(G[h])) then
    Add(R, Remove(G, h));
   else
    h := h + 1;
   fi;
  od;
  while Length(G) > 0 do
   h := Set(G[1], dual);
   Add(R, Remove(G, 1));
   Add(R, h);
   RemoveSet(G, h);
  od;
  G := R;
 fi;
 g := 0;
 id := 1;
 \\rc.discard := discard_rank;
 \\rc.vec := List(G, function(o)
   o := rec(tp      := tp_orbit,
            id      := id,
            ids     := MakeImmutable([\\id]),
            base    := g,
            domain  := MakeImmutable([g + 1..g + Length(o)]),
            orbit   := o,
            duals   := fail,
            );
   g := g + Length(o.orbit);
   h := o.orbit[1];
   Apply(o.orbit, function(ln)
     ln := rec(tp    := tp_comb,
               lines := MakeImmutable(ln),
               count := Length(ln),
               bound := Length(ln),
               perm  := RepresentativeAction(\\rc.G, h, ln, OnSets),
               duals := fail,
               reduced := [Length(ln)],
               );
     return ln;
    end);
   h := MakeImmutable([\\id, id]);
   Perform([1..Length(o.orbit)], function(n)
     o.orbit[n].id  := n;
     o.orbit[n].ids := h;
    end);
   o.count := Sum(o.orbit, r -> r.count);
   o.bound := o.count;
   o.reduced := [o.bound];
   id := id + 1;
   return o;
  end);
 \\rc.orbit := Concatenation(List(\\rc.vec, v -> v.orbit));
 R := List(\\rc.orbit, r -> r.lines);
 if \\duality then
  \\rc.duals := List(\\rc.orbit, r -> Position(R, dual(r.lines)));
 fi;
 Perform([1..Length(\\rc.orbit)], function(n)
   \\rc.orbit[n].pp := n;
  end);
 if \\duality then
  Perform(\\rc.vec, function(rc)
    h := \\rc.duals[rc.orbit[1].pp];
    rc.dual := First(\\rc.vec, r -> h in r.domain).id;
    if rc.dual = rc.id then
     rc.duals := List(rc.orbit, r -> \\rc.duals[r.pp]) - rc.base;
     for h in [1..Length(rc.orbit)] do rc.orbit[h].dual := rc.duals[h]; od;
    fi;
   end);
 fi;

# create \\rc.perm
 R := List(\\rc.orbit, r -> r.lines);
 g := SortingPerm(R);
 G := GeneratorsOfGroup(\\rc.G);
 G := List(G, h -> g*SortingPerm(OnTuplesSets(R, h))^-1);
 \\rc.perm := GROUP(G);

 \\rc.count := Sum(\\rc.vec, r -> r.count);
 \\rc.bound := Sum(\\rc.vec, r -> r.bound);
 \\rc.reduced := [\\rc.bound];
 \\pairs[\\id] := \\rc;
 \\data := rec();
 \\min_saved := 658;    # try to find new real ones
end;

init_Leech :=
function(n)
 local id, h, ln, R, G, g;

 id := \\L.(n)[1];
 h  := \\L.lines[id];
 ln := PositionsProperty(\\L.lines, l -> l*h = 16);
 \\h    := MakeImmutable(h*\\N.back);
 \\hN   := MakeImmutable(\\h*\\N.form);
 \\one  := One(\\N.form);
 \\lines := \\L.lines{ln}*\\N.back;
 g := Sortex(\\lines);
 \\llist := MakeImmutable([1..Length(ln)]);
 g := MappingPermListList(ln, OnTuples(\\llist, g));
 R := _restricted_action(Stabilizer(\\L.R, id), ln)^g;
 G := _restricted_action(Stabilizer(\\L.group, id), ln)^g;

 \\lines := ImmutableMatrix(Rationals, \\lines, true);
 \\roots := MakeImmutable([]);
 if \\duality then
  \\duals := MakeImmutable(List(\\lines, l -> PositionSet(\\lines, \\h - l)));
 fi;

 \\rc := rec(G      := G,   # full permutation group
             R      := R,   # reflection group
             id     := n,
             tp     := tp_set,
             _key   := rc -> SortedList(rc.counts),
             K3     := true,
             out    := [18, 19],
            );
 \\id := n;
 _init_Leech();
end;

Leech :=
function()
 local gc, v, i, cc, s, act;

 act := function(v, s)
  v := List(v);
  for i in s do v[i] := -v[i]; od;
  return MakeImmutable(v);
 end;

 gc := Golay();
 _len := 24;
 \\L := rec(code := gc);

 \\L.1 := List([1..24], function(n)
   v := List([1..24], i -> 1);
   v[n] := -3;
   return v;
  end);
 fprint("- 1-vectors (%0) \c", Length(\\L.1));
 print_dots(Length(\\L.1));
 \\L.1 := MakeImmutable(Union(List(\\L.1, function(u)
   u := List(gc.code, c -> act(u, c));
   print_dot();
   return u;
  end)));
 print_done(Length(\\L.1));

 \\L.2 := List(Filtered(gc.code, c -> Length(c) = 8), c -> 2*vector(c));
 cc := Union(List(2*[0..4], n -> Combinations([1..8], n)));
 fprint("- 2-vectors (%0) \c", Length(\\L.2));
 print_dots(Length(\\L.2));
 \\L.2 := MakeImmutable(Union(List(\\L.2, function(u)
   s := support(u);
   s := List(cc, c -> act(u, s{c}));
   print_dot();
   return s;
  end)));
 print_done(Length(\\L.2));

 \\L.4 := List(Combinations([1..24], 2), c -> 4*vector(c));
 cc := Combinations([1..2]);
 fprint("- 4-vectors (%0) \c", Length(\\L.4));
 print_dots(Length(\\L.4));
 \\L.4 := MakeImmutable(Union(List(\\L.4, function(u)
   s := support(u);
   s := List(cc, c -> act(u, s{c}));
   print_dot();
   return s;
  end)));
 print_done(Length(\\L.4));

 \\L.lines := MakeImmutable(Union(\\L.1, \\L.2, \\L.4));
 for i in [1, 2, 4] do
  \\L.(i) := MakeImmutable(List(\\L.(i), v -> PositionSet(\\L.lines, v)));
 od;

## Reflection group
 \\L.R := Basis(VectorSpace(GF(2), List(gc.code, c -> vector(c)*Z(2))));
 fprint("- reflection group (%0) \c", Length(\\L.R));
 print_dots(Length(\\L.R));
 \\L.R := Group(List(\\L.R, function(g)
   g := support(g);
   g := SortingPerm(List(\\L.lines, v -> act(v, g)));
   print_dot();
   return g;
  end));
 print_done(Size(\\L.R));

## Permutation group
 \\L.G := GeneratorsOfGroup(gc.group);
 fprint("- permutation group (%0) \c", Length(\\L.G));
 \\L.G := List(\\L.G, function(g)
   g := SortingPerm(List(\\L.lines, v -> Permuted(v, g)));
   print_dot();
   return g;
  end);
 \\L.G := Group(\\L.G);
 print_done(Size(\\L.G));

## Full group
 \\L.group := ClosureGroup(\\L.G, \\L.R);

 \\L.basis := MakeImmutable(_L_basis());

 \\N := rec(mat  := IdentityMat(24)/8,
            vec  := \\L.basis,
            form := \\L.basis*TransposedMat(\\L.basis)/8,
            back := \\L.basis^-1,
            );
 MakeImmutable(\\N);
 \\data := rec();
end;

single_validate :=
function(rc)
 return function(r)
  r.data := _prepare_rc(r);
  if _line_count(r.data, rc.vec) <> Length(r.vec) then return false; fi;
  return is_K3(r);
 end;
end;

db_push :=
function(lines)
 local res;
 res := _push_data(lines);
 res.mthd := \$mthd_bin(res.G, res.key, res.lines);
 return res;
end;

#############################################################
## Initializing itemized Leech lattice
#############################################################

4_Leech_2_load :=
function(arg)
 local G;
 G := \\rc.G;
 \\rc.G := \\rc._loaded.G;
 \\rc.R := \\rc._loaded.R;
 \\rc.K3 := true;
 \\rc.store := function(rc)
  \$add(\\saved, rc, \$mthd(G, ReturnTrue));
 end;
# \\rc.dm := function(arg)
#  local id, cc;
#  id := 1;
#  if IsBound(arg[1]) and (arg[1] in [1, 2]) then id := arg[1]; fi;
#  id := [315, 336][id];
#  if not IsBound(\\rc.(id)) then
#   cc := _remove_dual(domain(1), \\rc.vec[1].duals);
#   cc := Combinations(cc, 3);
#   cc := List(cc, c -> _add_dual(c, \\rc.vec[1].duals));
#   cc := OrbitsDomain(\\rc.perm, cc, OnSets);
#   \\rc.(id) := Set(First(cc, c -> Length(c) = id));
#  fi;
#  return Filtered(\\rc.(id), o -> 1 in o);
# end;
 \\rc.dm := function(arg)
  local id, cc;
  id := 1;
  if IsBound(arg[1]) and (arg[1] in [1..3]) then id := arg[1]; fi;
  if not IsBound(\\rc._dm) then
   cc := _restricted_stabilizer(\\rc.perm, domain(1));
   cc := ConjugacyClassesMaximalSubgroups(cc);
   cc := List(cc, c -> OrbitsDomain(Representative(c), domain(1)));
   cc := List(Filtered(Union(cc), c -> Length(c) in [6, 14]), Set);
   SortBy(cc, c -> __hrank(lines(c)));
   \\rc._dm := List(cc, c -> Set(Orbit(\\rc.perm, c, OnSets)));
  fi;
  return Filtered(\\rc._dm[id], o -> 1 in o);
 end;
 _init_Leech();
 \\min_saved := 658;    # try to find new real ones
end;

#############################################################
## Special functions for some cases
#############################################################

_merge_go :=
function(data)
 local min, ls, src, RES, select;

 select := function(ds, dr)
  return Filtered(data.orb, r -> (Length(r.vec) >= ds) and (r.rank <= dr));
 end;

 data.min := data.goal;
 data.RES := [];
 __sp_print_update(data);
 Perform(Reversed(Set(data._seed, r -> Length(r.vec))), function(size)
   ls := Filtered(data._seed, r -> Length(r.vec) = size);
   fprint( "\033[36m - size = %0: %1 records\033[m\n", size, Length(ls));
   Perform(ls, function(rc)
     src := select(data.min - Length(rc.vec), data.dr - rc.rank);
     if IsEmpty(src) then return; fi;
     fprint("- (%0 records) \c", Length(src));
     print_dots(Length(src));
     RES := [];
     Perform(src, function(rr)
       if not IsBound(rr.orb) then rr.orb := Orbit(data.H, rr.vec, OnSets); fi;
       Perform(OrbitsDomain(stab(rc), rr.orb, OnSets), function(r)
         r := rec(vec := Union(rc.vec, Minimum(r)));
         r.data := _prepare_rc(r);
         if _line_count(r.data, data.src) <> Length(rc.vec) then return; fi;
         if _line_count(r.data, data.dst) <> Length(rr.vec) then return; fi;
         if is_K3(r) then Add(RES, r); fi;
        end);
       print_dot();
      end);
     print_done(Length(RES));
     Append(data.RES, RES);
    end);
  end);
end;

merge_data :=
function(src, dst)
 local res, ln;

 ln := MakeImmutable(Union(src.lines, dst.lines));
 res := rec(G        := _restricted_stabilizer(full_group(), ln),
            H        := _restricted_stabilizer(full_group(), dst.lines),
            lines    := ln,
            rank     := __hrank(ln),
            src      := src.lines,
            dst      := dst.lines,
            _seed    := src.RES,
            _go      := function() _merge_go(res); end,
            _updated := min_size -> __spp_updated(res, min_size)
           );
 res.dr := __hrank(src.lines) + __hrank(dst.lines) - res.rank + \\rank;
 ln := Index(_restricted_stabilizer(full_group(), src.lines),
             _restricted_stabilizer(res.G, src.lines));
 if ln <> 1 then Error_("Index %0", ln); fi;

 print_dots(Length(dst.RES));
 fprint("\033[37m - (%0 orbits) \c", Length(dst.RES));
 res.orb := List(dst.RES, function(rc)
   local r;
   r := \$copy(rc, []);
   r.G := res.G;
   r.data := _prepare_rc(r: parent := rc);
   if not is_K3(r) then Error(); fi;
#   r._size := Length(Intersection(rc.vec, domain));
#   r.pat := MakeImmutable([__pat([res.id, r._size])]);
#   if not _spp_validate(res, r: parent := rc) then Error(); fi;
   print_dot();
   return r;
  end);
# SortBy(res.orb, r -> -[Length(r.vec), r.rank]);
 print_done(Length(res.orb));
 return res;
end;

#############################################################
test :=
function(g)
 local oo;
 oo := OrbitsDomain(g, \\llist);
 oo := Collected(List(oo, o -> [Length(o), __hrank(o)]));
 Print("=");
 Perform(oo, function(o)
   Print(" ", o[2], "x(", o[1][1], ",", o[1][2], ")");
  end);
 Print("\n");
# SortBy(oo, o -> -Length(o));
# Print("= ", Collected(List(oo, Length)), "\n");
# Print(" - ", Collected(List(oo, __hrank)), "\n");
 return oo;
end;

A_test :=
function(n)
 local G, v;
 v := List([1..2*n + 1], i -> 0);
 v := List([1..n], function(i)
   G := List(v);
   G[i] := 1;
   return G;
  end);
 v := Union(v, -List(v, Reversed));
 G := _ADE_aut(Am(2*n + 1), []);
# G := A_aut(2*n + 1);
 G := Stabilizer(G, Set(v), OnSets);
# G := Stabilizer(G, Set(v, Reversed), OnSets);
 return G;
end;


==> anc/GAP/2/4RS.txt <==
# -*- GAP -*-

#6single := aa -> IsBound(aa[2]) and (aa[2] = true);

\\ :=
function(arg)
 if IsBoundGlobal("SELECT") then return arg[ValueGlobal("SELECT")]; fi;
 return arg[1];
end;

#################################################################
# 3D[8]
#################################################################

4_3D8_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  3  := rec(fixed := -3),
 ));
end;

#################################################################
# 4D[6]
#################################################################

4_4D6_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  3  := rec(fixed := 2),
  4  := rec(fixed := 2),
 ));
end;

#################################################################
# 2A[7] + 2D[5]
#################################################################

4_2A7_2D5_1_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed :=  4, min := 64,  chain := 3),
  2  := rec(fixed := -3, min := 44,  chain := 2),
  3  := rec(fixed :=  1, min := 72,  chain := [3, 2]),
  4  := rec(fixed :=  4, min := 114, chain := 2),
  6  := rec(fixed := -3, min := 32),
 ));
end;

#4_2A7_2D5_2_auto :=
#function()
# _brute_list(rec(
#  3  := rec(fixed := -1),
#  4  := rec(fixed := -1),
#  6  := rec(),
# ));
#end;
#
#4_2A7_2D5_3_auto :=
#function()
# _brute_list(rec(
#  2  := rec(fixed := -3),
# ));
#end;
#
#4_2A7_2D5_4_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(fixed := 1),
# ));
#end;
#
#4_2A7_2D5_5_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := -3, min := 42),
#  2  := rec(fixed := -3),
# ));
#end;
#
#4_2A7_2D5_6_auto :=
#function()
# _brute_list(rec(
#  2  := rec(fixed := 2),
#  4  := rec(fixed := 1),
# ));
#end;

#################################################################
# 4A[6]
#################################################################

4_4A6_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(fixed := 3,  min := 49, chain := [2, 2]),
  5  := rec(fixed := 4,  min := 27, chain := [3, 2]),
 ));
end;

4_4A6_2_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  3  := rec(),
  5  := rec(fixed := 4,  min := 20, chain := 3),
  7  := rec(fixed := 1,  min := 24, chain := [3, 3]),
  9  := rec(fixed := 1,  min := 16, chain := [3, 3]),
  11 := rec(fixed := 4,  min := 24, chain := [2, 2]),
  13 := rec(),
 ));
end;

#4_4A6_3_auto :=
#function()
# _brute_list(rec(
#  3  := rec(fixed := 1,  min := 26, chain := 2),
#  6  := rec(fixed := 3,  min := 17, chain := 3),
# ));
#end;

##################################################################
## 4A[5] + D[4]
##################################################################

4_4A5_D4_1_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := -5, min := 24),
  2  := rec(fixed := -1, min := 48, chain := 3),
  3  := rec(fixed := 2,  min := 64, chain := 2),
  4  := rec(),
 ));
end;

4_4A5_D4_2_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(),
  5  := rec(fixed := -5, min := 40),
  6  := rec(fixed := 2,  min := 54, chain := [2, 2]),
  7  := rec(fixed := 2,  min := 29, chain := [3, 2]),
  8  := rec(fixed := -5, min := 36, chain := 2),
 ));
end;

4_4A5_D4_3_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := 5,  min := 32, chain := 2),
  2  := rec(fixed := -3, min := 22),
  3  := rec(fixed := 3,  min := 18),
  4  := rec(),
  6  := rec(),
  8  := rec(),
  10 := rec(fixed := 1,  min := 16, chain := 2),
  12 := rec(fixed := 3,  min := 18),
  14 := rec(fixed := 3,  min := 26),
  16 := rec(fixed := 1,  min := 24, chain := 2),
  18 := rec(fixed := 5,  min := 18, chain := 2),
  20 := rec(fixed := 1,  min := 11),
  22 := rec(fixed := 3,  min := 18, chain := 2),
  24 := rec(),
  26 := rec(),
  28 := rec(),
  30 := rec(fixed := 3,  min := 12),
 ));
end;

4_4A5_D4_4_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := -1, min := 34),
  3  := rec(fixed := 1,  min := 40, chain := 2),
  4  := rec(fixed := 4,  min := 24, chain := 3),
  5  := rec(),
  7  := rec(),
  9  := rec(),
 ));
end;

4_4A5_D4_5_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := 5, min := 12),
  2  := rec(fixed := 5, min := 34),
  3  := rec(),
  5  := rec(fixed := 1, min := 19),
  7  := rec(),
  9  := rec(),
  11 := rec(fixed := 2, min := 16),
  13 := rec(fixed := 1, min := 21)
 ));
end;

4_4A5_D4_6_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(fixed := 1,  min := 42, chain := 2),
  5  := rec(fixed := -1, min := 30, chain := 2),
  6  := rec(fixed := 1,  min := 34),
  7  := rec(fixed := 1,  min := 26, chain := 2),
  8  := rec(fixed := -5, min := 16, chain := 2),
  9  := rec(fixed := 3,  min := 16, chain := 3),
  10 := rec(),
 ));
end;

4_4A5_D4_7_auto :=
function()
 _brute_list(rec(
  1  := rec(fixed := 1,  min := 30),
  2  := rec(fixed := -2, min := 14),
  3  := rec(fixed := -5, min := 14),
  4  := rec(fixed := 1,  min := 38),
  5  := rec(fixed := -5, min := 30),
  6  := rec(),
  7  := rec(),
  9  := rec(fixed := 1,  min := 14),
  11 := rec(fixed := -5, min := 20, chain := 2),
 ));
end;

4_4A5_D4_8_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  3  := rec(),
  5  := rec(fixed := 4,  min := 24),
  7  := rec(fixed := -5, min := 12),
  9  := rec(fixed := 1,  min := 19, chain := 3),
  11 := rec(fixed := -5, min := 18, chain := 2),
  13 := rec(),
 ));
end;

##################################################################
## 6D[4]
##################################################################

4_6D4_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 2,  min := 62,  chain := 2),
 ));

 \\rc.2 := 90;
end;

4_6D4_2_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,  min := 20,  chain := 2),
  3  := rec(fixed := 1,  min := 44),
  4  := rec(),
  6  := rec(),
 ));

 \\rc.1 := 144;
end;

4_6D4_3_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := -3, min := 36,  chain := 3),
 ));
end;

##################################################################
## 6A[4]
##################################################################

4_6A4_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
end;

4_6A4_1_auto :=
function()
 4_6A4_\*();
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 3,  min := \\(36, 34)),
 ));

 \\rc.dm := function(arg)
  local d;
  if (Length(arg) > 0) and (arg[1] <> 2) then return fail; fi;
  d := Difference([1..6], supp(\\rc));
  d := Set(d, p -> Filtered(domain(2), o -> not(p in supp(o))));
  return d;
 end;

 \\rc.spp := function(data)
  spp_cmax(data);
  if data.dm in \\rc.dm(2) then
   data.pipe := spp_data(2, data: level := next_());
   data.pipe.pref := "*";
  fi;
 end;

 \\rc.1 :=  54;
 \\rc.2 := 668;
end;

4_6A4_2_auto :=
function()
 4_6A4_\*();
 _brute_list(rec(
  1  := rec(fixed := 1,  min := 16),
  2  := rec(),
  3  := rec(),
  5  := rec(fixed := 1,  min := 13),
 ));

 \\rc.1 := 330;
 \\rc.2 :=  82;
 \\rc.3 :=  64;
 \\rc.5 := 250;
end;

4_6A4_3_auto :=
function()
 4_6A4_\*();
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 3,  min := 37, chain := 3),
  4  := rec(fixed := 1,  min := \\(24, 20)),                # min := 24
  5  := rec(fixed := 3,  min := 16, chain := 2),
  6  := rec(fixed := 3,  min := \\(19, 16), chain := 3),    # min := 19
  7  := rec(),
 ));

 \\rc.dm := function(arg)
  local id, ls, dm, h;

  ls := arg[1];
  id := ls;
  if IsList(ls) then
   id := PositionProperty(\\rc.vec, r -> IsSubset(r.domain, ls));
  fi;
  h := supp(\\rc);
  if id = 4 then
   dm := Set(domain(id), d -> Difference(supp(d), h));
   dm := List(dm, s -> Filtered(domain(id), d -> IsSubset(supp(d), s)));
   dm := Set(dm, Set);
  elif id = 6 then
   dm := Filtered(domain(id), function(d)
     d := lid(rec_(d).vec){h};
     return d[1][5] = d[2][5];
    end);
   dm := Set([dm, Difference(domain(id), dm)]);
  else
   return fail;
  fi;
  if IsInt(ls) then return dm; fi;
  if not(ls in dm) then Error_("Unexpected parameter"); fi;
  if id = 6 then
   RemoveSet(dm, ls);
   return dm[1];
  fi;
  dm := Filtered(dm, d -> Length(Intersection(supp(d[1]), supp(ls[1]))) = 3);
  if Length(dm) <> 2 then Error_("Something went wrong"); fi;
  return dm;
 end;

 \\rc.spp := function(data)
  spp_cmax(data);
  data.K3 := 0;
  if data.dm in \\rc.dm(6) then
   data.pipe := spp_data(6, data: level := next_());
   data.pipe.pref := "*";
  elif data.id in domain(4) then
   data.push := 3;
  fi;
 end;

 \\rc.4 := 316;
 \\rc.6 := 130;
end;

4_6A4_4_auto :=
function()
 4_6A4_\*();
 _brute_list(rec(
  1  := rec(fixed := 1,  min := 14, chain := 2),
  2  := rec(),
  3  := rec(),
  4  := rec(fixed := 3,  min := 16),
  5  := rec(fixed := 3,  min := 18),
  6  := rec(),
  8  := rec(),
  10 := rec(fixed := 3,  min := 28),
  12 := rec(fixed := 3,  min := \\(14, 12)),    # min := 14
  14 := rec(fixed := 3,  min := \\(22, 16)),    # min := 22
  16 := rec(fixed := -1, min := \\(16, 12)),    # min := 16
  18 := rec(),
  20 := rec(),
  22 := rec(fixed := 3,  min := 13),
 ));

 \\rc.12 :=  96;
 \\rc.14 := 138;
 \\rc.16 := 104;
 \\rc.3  :=  96;

 \\rc.spp := function(data)
  local d;
  data.K3    := 0;
  d := PositionProperty(\\rc.vec, v -> data.id in v.domain);
  if d = 12 then
   data.push := 3;
  fi;
 end;
end;

##################################################################
## 8A[3]
##################################################################

4_8A3_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
end;

4_8A3_1_auto :=
function()
 4_8A3_\*();
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := -2,  min := \\(38,  6)),
  3  := rec(fixed := 2,   min := \\(44, 28),  chain := 2),
 ));

 \\rc.dm := function(arg)
  local d;

  if IsEmpty(arg) or (arg[1] = 3) then
   d := remove_dual(domain(3));
   return List(d, p -> add_dual([p]));
  fi;
  d := Intersection(arg[1], domain(3));
  d := Set(d, d -> Difference(supp(d), supp(\\rc)));
  if Length(d) <> 1 then return fail; fi;
  d := d[1];
  if IsSubset(domain(3), arg[1]) then
   d := Filtered(domain(1), r -> Length(Intersection(supp(r), d)) > 0);
   return List(d, r -> [r]);
  fi;
  return Filtered(domain(2), r -> IsEmpty(Intersection(supp(r), d)));
 end;

 \\rc.spp := function(data)
  local ls, dm;
  data.K3 := 0;
  ls := List([1..3], d -> Intersection(domain(d), data.dm));
  if List(ls, Length) = [1, 0, 2] then
   dm := \\rc.dm(ls[3]);
   if IsList(dm) and (data.domain in dm) then
    data.def := _pair(\\rc, 2, 1).bound;
    data.pipe := spp_data(2, \\rc.dm(data.dm), data: level := next_());
    data.pipe.pref := "*";
   fi;
  elif List(ls, Length) = [1, 1, 2] then
   data._rmax := 21;   # preselect via rank
   data.cs := true;    # compute via cosets
  fi;
 end;

 \\rc.2 := 104;
 \\rc.1 := \\rc.2 - _pair(\\rc, 2, 1).bound;
 \\rc.3 := \\rc.1 - _pair(\\rc, 1, 1).bound;
end;

#4_8A3_2_auto :=
#function()
# 4_8A3_\*();
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(fixed := 1,   min := \\(28, 14)),
#  4  := rec(fixed := 1,   min := \\(24, 18)),
#  5  := rec(fixed := 4,   min := \\(18, 12)),
#  6  := rec(),
# ));
#
# \\rc.dm := function(id)
#  local h;
#  if not(id in [4, 5]) then return fail; fi;
#  h := Difference([1..8], supp(\\rc));
#  h := List(h, p -> Filtered(domain(id), d -> not(p in supp(d))));
#  return Set(h, Set);
# end;
#
# \\rc.spp := function(data)
#  data.K3 := 0;
#  spp_cmax(data);
#  if data.dm in \\rc.dm(5) then
#   data.push := 3;
#   data.pipe := spp_data(5, data: level := next_());
#   data.pipe.pref := "*";
#   data.pipe.push := 3;
#  fi;
# end;
#
# \\rc.3 :=  70;
# \\rc.4 := 302;
# \\rc.5 := 318;
# \\rc.6 :=  36;
#end;

4_8A3_2_auto :=
function()
 4_8A3_\*();
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 1,   min := \\(28, 19)),
  4  := rec(fixed := 1,   min := \\(24, 18)),
  5  := rec(fixed := 4,   min := \\(18, 14)),
  6  := rec(),
 ));

 \\rc.dm := function(id)
  local h, hh, d, dd;
  d := id;
  if IsList(d) then
   d := PositionProperty(\\rc.vec, v -> IsSubset(v.domain, d));
  fi;
  if not(d in [4, 5]) then return fail; fi;
  dd := [,,, 17, 15][d];
  h := _remove_dual(domain(d), \\rc.duals);
  h := Filtered(Combinations(h, 2), d -> crank(d) = dd);
  h := Set(h, d -> _add_dual(d, \\rc.duals));
  h := Set(OrbitsDomain(\\rc.perm, h, OnSets), Set);
  hh := List(h, l -> Set(Combinations(l, 2), Union));
  dd := [,,, 20, 18][d];
  Apply(hh, l -> Filtered(l, s -> Length(s) = 8 and crank(s) = dd));
  d := PositionProperty(hh, l -> not IsEmpty(l));
  h := h[d];
  hh := hh[d];
  if IsInt(id)  then return h; fi;
  if not(id in h) then Error_("Unexpected parameter"); return fail; fi;
  return Filtered(hh, l -> IsSubset(l, id));
 end;

 \\rc.spp := function(data)
  local d;
  data.K3 := 0;
  spp_cmax(data);
  if data.id in domain(3) then
   data.push := 4;
  elif data.id in domain(4) then
   data.push := 4;
  elif data.id in domain(5) then
#  if data.dm in \\rc.dm(5) then
   data.push := 3;
   d := \\rc.dm(data.domain);
   if IsSet(d) and (data.dm in d) then
    data.cmax := 2;
    data.pipe := spp_data(5, data: level := next_());
    data.pipe.pref := "*";
   fi;
  fi;
 end;

 \\rc.3 :=  70;
 \\rc.4 := 302;
 \\rc.5 := 318;
 \\rc.6 :=  36;
end;

4_8A3_3_auto :=
function()
 4_8A3_\*();
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,   min := \\(14, 6)),
  3  := rec(),
  4  := rec(),
  6  := rec(),
 ));

 \\rc.dm := function(arg)
  local h, dm;
  h := Difference([1..8], supp(\\rc));
  dm := Set(Combinations(h, 2),
            o -> Filtered(domain(2), d -> IsEmpty(Intersection(supp(d), o))));
  if IsEmpty(arg) or (arg[1] = 2) then return dm; fi;
  if not(arg[1] in dm) then Error_("Unexpected parameter"); return fail; fi;
  h := Intersection(h, supp(arg[1][1]));
  h := Filtered(dm, d -> IsEmpty(Intersection(h, supp(d[1]))));
  if Length(h) <> 1 then return fail; fi;
  return Union(arg[1], h[1]);
 end;

 \\rc.spp := function(data)
  local dm;
  data.K3 := 0;
  if not(data.domain in \\rc.dm()) then return; fi;
  dm := \\rc.dm(data.domain);
  spp_cmin(data, dm);
  if data.dm = data.domain then
   data.pipe := spp_data(2, dm, data: level := next_());
   data.pipe.pref := "*";
  fi;
 end;

 \\rc.2 := 470;
 \\rc.6 := 126;
 \\rc.3 := 172;
end;

4_8A3_4_auto :=
function()
 4_8A3_\*();
 _brute_list(rec(
  1  := rec(fixed := 1,   min := \\(16, 10)),
  2  := rec(),
  3  := rec(),
  5  := rec(),
  7  := rec(fixed := 1,   min := \\(19, 14)),
  9  := rec(),
  11 := rec(),
  13 := rec(),
 ));

 \\rc.dm := function(arg)
  local id, h, d;
  id := arg[1];
  if IsList(id) then
   id := PositionProperty(\\rc.vec, r -> IsSubset(r.domain, id));
  fi;
  if id = fail then return fail; fi;
  h := Difference([1..8], supp(\\rc));
  d := Intersection(h, supp(domain(id)[1]));
  if Length(d) = 1 then
   d := List(h, p -> Filtered(domain(id), d -> p in supp(d)));
  elif Length(d) = 2 then
   d := List(h, p -> Filtered(domain(id), d -> not(p in supp(d))));
  else
   Error_("Unexpected parameter");
   return fail;
  fi;
  d := Set(d, Set);
  if IsInt(arg[1]) then return d; fi;
  if arg[1] in d then
   RemoveSet(d, arg[1]);
   return d;
  fi;
  h := First(Combinations(d, 2), c -> Union(c) = arg[1]);
  if h <> fail then h := Difference(d, h); fi;
  return h;
 end;

 \\rc.spp := function(data)
  local d;
  data.K3 := 0;
  data.bp := true;
#  spp_cmax(data);
  d := First(\\rc.vec, r -> data.id in r.domain).id;
  if d in [1, 9, 11] then spp_cmin(data); fi;
  d := \\rc.dm(data.dm);
  if IsSet(d) and (Length(d) = 1) then
   data.pipe := spp_data(data.dt, d[1], data: level := next_());
   data.pipe.pref := "*";
   spp_invalid(data.pipe);
  fi;
 end;

 \\rc.1  := 266;
 \\rc.9  :=  98;
 \\rc.11 := 182;

 \\rc.2  :=  90;
 \\rc.7  :=  90;
 \\rc.5  := \\rc.7 - 2*\\rc.vec[7].bound;
 \\rc.3  := \\rc.5 - 2*\\rc.vec[5].bound;
end;

##################################################################
## 12A[2]
##################################################################

## initializing a single cluster
_12A2_1_init_data_1 :=
function(arg)
 local data, min, tt;

 data := arg[1];
 if not IsBound(arg[2]) then return; fi;
## admissible patterns: (sum - t_1)*3 + t_1 >= min/2
 min := data.min;
 tt := Union([0..data.known], data.val);
 tt := UnorderedTuples(tt, 3);
 tt := Filtered(tt, t -> 2*Sum(t) >= min + 4*t[1]/3);
 Apply(tt, Reversed);
 Apply(tt, Immutable);
 Sort(tt);
 data.pat  := MakeImmutable(tt);
end;

### center of a hoock or trident
#_12A2_1_center :=
#function(dm)
# local d;
# d := Stabilizer(\\rc.perm, dm, OnSets);
# d := List(OrbitsDomain(d, dm), remove_dual);
# d := Filtered(d, o -> Length(o) = 1);
# if Length(d) <> 1 then Error(); fi;
# return d[1][1];
#end;
#
### initializing a hook
#_12A2_1_init_data_2 :=
#function(arg)
# local data, d;
#
# data := arg[1];
# data.push := 3;
# if not IsBound(arg[2]) then return; fi;
# data.min := \$even((data.goal + arg[2])/2);
# d := _12A2_1_center(data.dm);
# data._next := Filtered(data._next, r ->
#                    3*psize(r) >= data.goal + 4*First(r.pat, p -> p[1] = d)[2]);
# _print(" --> %0", Length(data._next));
#end;

4_12A2_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
end;

4_12A2_1_auto :=
function()
 4_12A2_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 3,   min := \\(19, 10)),
 ));

 \\rc.dm := function(arg)
  local ss, n;
  ss := Difference(supp(domain(3)[1]), supp(\\rc));
  ss := Filtered(domain(3), d -> IsEmpty(Intersection(supp(d), ss)));
  ss := Orbit(\\rc.perm, ss, OnSets);
  if IsEmpty(arg) or (arg[1] = 3) then return Set(ss); fi;
  arg := arg[1];
  if not IsList(arg) then return fail; fi;
  if Length(arg) = 4 then
   ss := Filtered(ss, s -> IsSubset(s, arg));
   if Length(ss) <> 1 then return fail; fi;
   return Difference(ss[1], arg);   # to be used as data.fixed
  fi;
  n := 3;
  if arg in ss then n := 2; fi;
  ss := Filtered(Combinations(ss, n), c -> Length(Intersection(c)) = 2);
  ss := OrbitsDomain(\\rc.perm, List(ss, Union), OnSets);
  if Length(ss) <> 1 then Error(); fi;
  return Filtered(ss[1], s -> IsSubset(s, arg));
 end;

 \\rc.spp := function(data)
  local dm;

  data.bp    := true;
  data.K3    := 0;
  if not(data.id in domain(3)) then return; fi;
  if (Length(data.dm) = 6) and (data.dm in \\rc.dm()) then
   data.cmin := 3;
   data.push := 3;
   data.init := _12A2_1_init_data_1;    # compile a list of valid patterns
   return;
  fi;
  dm := \\rc.dm(Difference(data.dm, data.domain));
  if not(IsList(dm) and (data.dm in dm)) then return; fi;
  data.push  := 3;
  data.fixed := \\rc.dm(data.domain);
  if Length(data.dm) = 10 then
   data.cmin := 2;
   data.cmax := 2;
   data.pipe := spp_data(3, \\rc.dm(data.dm)[1], data: level := next_());
   data.pipe.pref := "*";
  elif Length(data.dm) = 14 then
   data.cmin := 1;
   data.cmax := 3/2;
   data.push := 4;
  fi;
 end;

 \\rc.3 := 162;
 \\rc.2 :=  34;
end;

4_12A2_2_auto :=
function()
 4_12A2_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(),
  4  := rec(),
 ));

 \\rc.dm := function(arg)
  local dm;
#  if IsBound(arg[1]) and (arg[1] = 0) then
#   dm := First(domain(1), d -> Union(supp(d), supp(1)) = [1..12]);
#   dm := add_dual([1, dm]);
#  fi;
  dm := Combinations(Difference([1..12], supp(\\rc)), 2);
  if IsBound(arg[1]) and (arg[1] = 1) then
   return Set(dm, s -> Filtered(domain(1), d -> IsEmpty(Intersection(supp(d), s))));
  fi;
  dm := Set(dm, s -> Filtered(domain(2), d -> IsSubset(supp(d), s)));
  if IsEmpty(arg) or (arg[1] = 2) then return dm; fi;
  if IsInt(arg[1]) then return fail; fi;
  dm := OrbitsDomain(\\rc.perm, Combinations(dm, 3), OnSetsSets);
  dm := Filtered(dm, o -> Length(o) = 20);
  if Length(dm) <> 1 then Error(); fi;
  dm := Set(dm[1], Union);
  if Length(arg[1]) = 6 then return Filtered(dm, d -> IsSubset(d, arg[1])); fi;
  if not(arg[1] in dm) then Error(); fi;
  dm := OrbitsDomain(Stabilizer(\\rc.perm, arg[1], OnSets), dm, OnSets);
  dm := Set(Filtered(dm, o -> Length(o) = 1), o -> o[1]);
  RemoveSet(dm, arg[1]);
  if Length(dm) <> 1 then Error(); fi;
  return [Union(arg[1], dm[1])];
 end;

 \\rc.dmm := function(arg)
  local dm;
  dm := Filtered(domain(1), d -> Union(supp(d), supp(1)) = [1..12]);
  if Length(dm) <> 1 then Error(); fi;
  dm := add_dual([1, dm[1]]);
  dm := Set(Orbit(\\rc.perm, dm, OnSets));
  if IsEmpty(arg) or (arg[1] = 1) then return dm; fi;
  if arg[1] <> 2 then return fail; fi;
  dm := OrbitsDomain(\\rc.perm, Combinations(dm, 2), OnSetsSets);
  if Length(dm) <> 1 then Error(); fi;
  return Set(dm[1], Union);
 end;

 \\rc.spp := function(data)
  local dm, gg;
  data.push  := 1;
  data.bp    := true;
  data.sort  := true;
  data.K3    := 0;
  spp_cmax(data);
  if data.id in domain(1) then
   if (data.domain in \\rc.dmm(1)) or (data.domain in \\rc.dmm(2)) then
    data.pipe := spp_data(data.dt, domain(1), data: level := next_());
    data.pipe.pref := "*";
    spp_invalid(data.pipe);
   fi;
   return;
  fi;
  if not(data.id in domain(2)) then return; fi;
  if Length(data.dm) <> 18 then return; fi;
  data.pipe := spp_data(data.dt, \\rc.dm(data.dm)[1], data: level := next_());
  data.pipe.pref := "*";
  spp_invalid(data);
 end;

 \\rc.1 := 210;
 \\rc.2 := 720 - \\rc.1 + 2;
end;

##################################################################
## 24A[1]
##################################################################

4_24A1_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
end;

4_24A1_1_auto :=
function(arg)
 4_24A1_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss, sp;
  if (Length(arg) > 0) and (arg[1] <> 2) then return fail; fi;
  ss := supp(\\rc);
  ss := List(domain(2), function(d)
    sp := supp(d);
    return Filtered(domain(2), o -> Intersection(sp, supp(o)) = ss);
   end);
  return Set(ss, Set);
 end;

 \\rc.spp := function(data)
  spp_cmax(data);
  data.K3 := 0;
  data.bp := true;
  data.sort := true;
  data.push := 1;
  if data.dm in \\rc.dm() then
   data.pipe := spp_data(2, data: level := next_());
   data.pipe.pref := "*";
  fi;
 end;

 \\rc.1 := 28;
 \\rc.2 := \\min_count - \\rc.1 + 2;
end;

4_24A1_2_auto :=
function(arg)
 4_24A1_\*();

 _brute_list(rec(
  1  := rec(),
  2  := rec(),
 ));

 \\rc.dm := function(arg)
  local ss, dm;
  ss := List(\\dlist, support);
  ss := Filtered(ss, s -> Length(s) = 8);
  dm := supp(\\rc);
  ss := Filtered(ss, s -> IsEmpty(Intersection(s, dm)));
  ss := List(ss, s -> Union(s, dm));
  ss := List(ss, s -> Filtered(domain(1), d -> IsSubset(s, supp(d))));
  ss := Set(ss, Set);
  if IsEmpty(arg) or (arg[1] = 1) then return ss; fi;
  if not IsList(arg[1]) then return fail; fi;
  arg := Intersection(arg[1], domain(1));
  if arg = domain(1) then return fail; fi;
  if arg in ss then
   dm := Difference(Union(List(arg, supp)), dm);
   ss := Filtered(ss, s -> ForAll(s, d -> IsEmpty(Intersection(supp(d), dm))));
   if Length(ss) <> 1 then Error(); fi;
   return ss[1];
  fi;
  ss := Filtered(ss, d -> IsSubset(arg, d));
  if (Length(ss) = 2) and (Union(ss) = arg) then return domain(1); fi;
  return fail;
 end;

 \\rc.spp := function(data)
  local dm;
  if IsSubset(domain(1), data.dm) then
   data.bp    := true;
  fi;
  data.push  := 0;
  data.sort  := true;
  data.K3    := 0;
  if not(data.id in domain(1)) then return; fi;
  spp_cmax(data);
  dm := \\rc.dm(data.dm);
  if dm <> fail then
   data.pipe := spp_data(data.dt, dm, data: level := next_());
   data.pipe.pref := "*";
   if dm = domain(1) then data.pipe.pref := "**"; fi;
  fi;
#  if Length(data.dm) = 24 then
#   spp_invalid(data);
#   data.pipe := spp_data(data.dt, \\rc.dm(data.dm)[1], data: level := next_());
#   data.pipe.pref := "*";
#  fi;
 end;

 \\rc.2 := 18;
 \\rc.1 := \\min_count - \\rc.2;

end;

##################################################################
## Leech
##################################################################

_load_param("Leech.txt");

#make :=
#function ( n )
#    local s;
#    s := Combinations( ss2, n );
#    s := List( s, function ( r )
#            return Union( ss1, r );
#        end );
#    s := List( s, function ( l )
#            return List( Combinations( l, 2 ), Union );
#        end );
#    s := List( s, l -> Filtered( domain( 1 ), function ( d )
#            return \\rc.sp( d ) in l;
#        end ));
#    return Set( s );
#end;

#6_4A5_D4 :=
#function()
# if \\prime = 2 then
#  \\control.root := [
#    [ [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 6, 0, -1 ] ], #285
#    [ [ 12, 0, -3 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], #279
#    [ [ 11/2, 3, -1 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 2, 0 ] ], #272
#    [ [ 15/2, 3, -3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ] ], #261
#   ];
# fi;
#end;
#
#6_4A5_D4_0 :=
#function()
# if \\prime = 0 then
#  init_pair(1: store_orbits := false);
#
#  select_pair(2);
#  brute_fixed(1, [2]: min_size := 0);
#
#  init_pair(3: store_orbits := false);
#
#  select_pair(4);
#  brute_fixed(4, [3]: min_size := 0);
# else
#  select_pair(1);
#  brute_fixed(1, [2]: min_size := 0);
#
#  select_pair(2);
#  brute_fixed(1, [2]: min_size := 0);
#
#  init_pair(5: brute := [1..3]);
# fi;
#end;
#
##################################################################
## 6D[4]
##################################################################
#
#6_6D4 :=
#function()
# if \\prime = 2 then
#  \\control.root := rec(exclude := []);
# fi;
#end;
#
#6_6D4_0 :=
#function()
# if \\prime = 0 then
#  Perform([1, 2, 5], function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  init_pair(3: brute := [1..4]);
#  brute_fixed(5, [2]: min_size := 0);
#
#  init_pair(4: brute := [1..4]);
#  brute_fixed(5, [2]: min_size := 0);
# else
#  init_pair(1: store_orbits := false);
#
#  init_pair(3: brute := [1..4]);
#  brute_fixed(5, [2]: min_size := -1);
#
#  init_pair(5: store_orbits := false);
#
#  init_pair(7: brute := [1..4]);
#  brute_fixed(5, [2]: min_size := -1);
#
#  init_pair(10: store_orbits := false);
# fi;
#end;
#
#6_6D4_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\min_count  := \\min_wanted;
#end;
#
#6_6D4_1 :=
#function()
# \\rc.mid    := 2;
# \\rc.domain := List(supp(\\rc),
#    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
#end;
#
##################################################################
## 6A[4]
##################################################################
#
#6_6A4 :=
#function()
# if \\prime = 2 then
#  \\control.root := [
#    [ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6, 0, -1 ] ], # 286
#    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6/5, 2 ] ], # 282
#    [ [ 26/5, 3, -1 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 2, 0 ] ], # 273
#    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 3 ], [ 2, 0 ], [ 2, 0 ], [ 6/5, 3 ] ], # 265
#  ];
# fi;
#end;
#
#6_6A4_0 :=
#function()
# if \\prime = 0 then
#  Perform([1, 2, 3], function(p)
#    init_pair(p: store_orbits := false);
#   end);
# else
# fi;
#end;
#
##################################################################
## 8A[3]
##################################################################
#
#6_8A3 :=
#function()
# if \\prime = 2 then
#  \\control.root := rec(exclude := []);
# fi;
#end;
#
#6_8A3_0 :=
#function()
# local ls;
#
# if \\prime = 0 then
#  ls := [1..43];
#  SubtractSet(ls, [3, 5, 6, 7, 8, 28, 31]);
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  init_pair(3: brute := [1, 3, 4]);
#  brute_fixed(2, [1]: min_size := 0);
#  brute_fixed(5, [3]: min_size := 0);
#
#  init_pair(5: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#  brute_fixed(6, [5]: min_size := 0);
#
#  init_pair(6: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#
#  init_pair(7: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#
#  init_pair(8: brute := [1, 3, 4]);
#  brute_fixed(2, [1]: min_size := 0);
#  brute_fixed(5, [1]: min_size := 0);
#
#  init_pair(28: exclude := [4, 5], store_orbits := false);
#
#  init_pair(31: exclude := [8, 13], store_orbits := false);
# else
#  ls := [ 1, 2, 14, 15, 22, 25, 27, 31, 35, 40, 45, 47, 50, 53, 57, 59, 63 ];
##  SubtractSet(ls, [6, 8]);
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  init_pair(6: brute := [1, 2, 3, 7]);
#  brute_fixed(4, [3]);
#  brute_fixed(5, [3]);
#  brute_fixed(6, [4]);
#
#  init_pair(8: brute := [1, 3, 4, 5]);
#  brute_fixed(2, [1]: min_size := 0);
#  brute_fixed(5, [3]: min_size := -2);
#
#  init_pair(11: brute := [1..4]);
#  brute_fixed(5, [3]: min_size := 0);
#
#  init_pair(16: brute := [2, 3]);
#  brute_fixed(1, [1]: min_size := -1);
#  brute_fixed(4, [1]: min_size := 0);
#
#  init_pair(19: exclude := [4]);
#  brute_fixed(4, [5]: min_size := 0);
# fi;
#end;
#
#6_8A3_\* :=
#function(arg)
## \\rc.discard := discard_done;
## \\rc.extend  := extend_submax;
## \\rc.out     := Immutable([18, 19]);
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\min_count  := \\min_wanted;
#end;
#
#6_8A3_1 :=
#function()
# \\rc.4      := 22;
# \\rc.mid    := 6;
# \\rc.domain := List(positions(\\rc, 1),
#            n -> Filtered(domain(\\rc.mid), r -> n in positions(r, 1)));
# \\rc.ctrl := rec(defect := wanted(\\rc.4));
#end;
#
#6_8A3_2 :=
#function()
# \\rc.3 := 28;
#end;
#
#6_8A3_2_domain :=
#function(arg)
# if arg[1] = 3 then
#  \\rc.domain := List(positions(\\rc, 1),
#             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
#  \\rc.ctrl := rec(defect := \\rc.3);
## elif arg[1] = 4 then
##  \\rc.domain := List(positions(\\rc, 1),
##             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
##  \\rc.ctrl := rec(defect := 20);
# elif arg[1] = 6 then
#  \\rc.domain := List(positions(\\rc, 2),
#             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
#  \\rc.ctrl := rec(defect := wanted(\\rc.3)); # can also do 39
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_8A3_9 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, [29, 31, 9]),
#    seq_(5, [11, 17, 21]),
#    seq_(5, [14, 37]),
#    seq_(4, single(13, 22)),
# ]);
#end;
#
#6_8A3_10 :=
#function()
# \\rc.10    := 9;
# \\rc.12    := 4;
## \\rc.mid   := 3;
## \\rc.domain := List(positions(\\rc, 1),
##                    n -> Filtered(domain(\\rc.mid), r -> (n in supp(r))));
## \\rc.ctrl := rec(defect := 7);
#end;
#
#6_8A3_13 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, [8, 6]),
#    seq_(4, [10, 9]),
#    seq_(4, [7, 11]),
# ]);
#end;
#
#6_8A3_19 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(12, single(13, 32, 7)),
#    seq_(6,  [19, 25]),
# ]);
#end;
#
#6_8A3_21 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, single(21)),
#    seq_(7, [14]),
#    seq_(5, [6, 9]),
# ]);
#end;
#
#6_8A3_24 :=
#function()
# \\rc.single := 5;
# \\rc.mid    := 5;
# \\rc.domain := List(supp(\\rc),
#                    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
# \\rc.ctrl   := rec(defect := wanted());
#end;
#
##################################################################
## 12A[2]
##################################################################
#
#6_12A2 :=
#function()
# if \\prime = 2 then
#  \\control.root := rec(exclude := []);
# fi;
#end;
#
#6_12A2_0 :=
#function()
# local ls;
#
# if \\prime = 2 then
#  ls := [ 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 25, 32 ];
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  select_pair(1);
#  brute_fixed(1, [3]: min_size := 0);
#
#  select_pair(2);
#  brute_fixed(1, [3]: min_size := 0);
#
#  init_pair(5: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#  brute_fixed(6, [5]: min_size := 0);
#
#  init_pair(6: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#
#  init_pair(7: brute := [1, 2, 3, 4]);
#  brute_fixed(5, [5]: min_size := 0);
#
#  init_pair(8: brute := [1, 3, 4]);
#  brute_fixed(2, [1]: min_size := 0);
#  brute_fixed(5, [1]: min_size := 0);
#
#  init_pair(28: exclude := [4, 5], store_orbits := false);
#
#  init_pair(31: exclude := [8, 13], store_orbits := false);
# else
#  ls := [1..24];
#  SubtractSet(ls, [2]);
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  select_pair(2);
#  brute_fixed(2, [4]: min_size := -1);
# fi;
#end;
#
#6_12A2_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\min_count  := \\min_wanted;
#end;
#
#6_12A2_1_domain :=
#function(arg)
# local pp;
#
# pp := positions(\\rc, 2/3);
# if arg[1] = 2 then
### Not used for 285 conics
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
### To be used with "single"
#  \\rc.ctrl := rec(defect := 11);
# elif arg[1] = 3 then
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
##  \\rc.ctrl := rec(defect := 45);
#  \\rc.ctrl := rec(defect := 40); # 38
# elif arg[1] = 4 then
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
##  \\rc.ctrl := rec(defect := 35);
#  \\rc.ctrl := rec(defect := 38);
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
##6_12A2_2_auto_min := 19;
#6_12A2_2_auto_min := 16;
#
#6_12A2_2_auto :=
#function(arg)
# local min;
#
# 6_12A2_\*();
# min := 6_12A2_2_auto_min;
# brute_fixed(1, [3]: min_size := min - 21, min_count := min, store_orbits := min);
# min := List([0..19], r -> 0);
# \\rc.pat := function(n)
#   min[1] := n;
#   return make_pat(1, min);
#  end;
#end;
#
#6_12A2_2_recreate :=
#function(pat)
# pat := \\rc.pat(6);
# pat := do_pats(pat);
# pat := sort(pat: level := next_());
# pat := extend_line(pat);
# pat := sort(pat: level := next_());
# Perform(pat, function(rc) rc.pat := counts2mat(counts(rc)); end);
# return pat;
#end;
#
#6_12A2_3 :=
#function(arg)
# \\rc.single := 19;
#end;
#
#6_12A2_3_domain :=
#function(arg)
# local pp;
#
# pp := positions(\\rc, 2);
# if arg[1] = 1 then
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
#  \\rc.ctrl := rec(defect := 13);
# elif arg[1] = 2 then
#  \\rc.domain := List(Cartesian(pp, positions(\\rc, 2/3)),
#             c -> Filtered(domain(arg[1]), r -> not(c[1] in supp(r)) and
#                                                (rec_(r).vec[c[2]].3 = 2/3)));
#  \\rc.ctrl := rec(defect := 62);
#  if 6single(arg) then
#   \\rc.ctrl := rec(defect := 85);
#  fi;
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_12A2_4_domain :=
#function(arg)
# local pp, rr;
#
# pp := positions(\\rc, 8/3);
# rr := positions(\\rc, 2/3);
# if arg[1] = 2 then
#  \\rc.domain := List(rr,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
#  \\rc.ctrl := rec(defect := 24);
# elif arg[1] = 5 then
### Not used for 285 conics
##  \\rc.domain := List(rr,
##             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
#  \\rc.ctrl := rec(defect := 19);
# elif arg[1] = 6 then
#  \\rc.domain := List(rr,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
#  \\rc.ctrl := rec(defect := 33);
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_12A2_5 :=
#function(arg)
# \\rc.rp   := (1,2);   # replanting involution
# \\rc.seqs := MakeImmutable([
#    seq_(17, [7, 6, 1]),
# ]);
# set_seq(1);
#end;
#
#6_12A2_5_domain :=
#function(arg)
# local pp;
#
# pp := positions(\\rc, 2/3);
# if arg[1] = 3 then
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
#  \\rc.ctrl := rec(defect := 35);
# elif arg[1] = 5 then
#  \\rc.domain := List(pp,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
#  \\rc.ctrl := rec(defect := 18);
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_12A2_6 :=
#function(arg)
# local dif;
#
# dif := function(d, val)
#  if d = 1 then return Int(\\rc.2/2); fi;
#  if d = 2 then return \\rc.2 - 2*val[1]; fi;
#  return \\rc.2 - Sum(Compacted(val));
# end;
#
# SetNameFunction(dif, "12A2_2");
# \\rc.rp   := (2,9);        # replanting involution
# \\rc.2    := 7;
# \\rc.seqs := MakeImmutable([
#    seq_(12, single(6)),    ## still working...
#    seq_(12, [8, 16]),
#    seq_(12, [[17, 14]]),
#    seq_(9,  [12]),
#    seq_(3,  [7]),
#    seq_(dif, [2, 11, 9]),  ## should use the symmetry
# ]);
#end;
#
#6_12A2_7 :=
#function(arg)
# \\rc.5      := 11;
# \\rc.6      :=  8;
#end;
#
#6_12A2_8 :=
#function(arg)
# \\rc.6      := 11;
# \\rc.mid    := 7;
# \\rc.domain := List(positions(\\rc, 2/3),
#                    p -> Filtered(domain(\\rc.mid), d -> rec_(d).vec[p].3 = 2/3));
# \\rc.ctrl   := rec(defect := wanted(\\rc.6));
#end;
#
#6_12A2_9 :=
#function(arg)
# \\rc.rp   := (1,20)(2,19)(4,13)(7,17)(8,16);   # replanting involution
# \\rc.seqs := MakeImmutable([
#    seq_(15, single(9)),
#    seq_(10, [6, 11]),
#    seq_(7,  [1, 17, 16]),
#    seq_(5,  [4]),
# ]);
## \\rc.4    := 5;
#end;
#
#6_12A2_10 :=
#function()
# \\rc.single := 18;
# \\rc.seqs   := MakeImmutable([
#    seq_(8, [3, 6]),
#    seq_(8, [7, 9]),
#    seq_(5, [5, 12]),
# ]);
#end;
#
#6_12A2_10_domain :=
#function(arg)
# local dd;
#
# dd := List(\\rc.seqs, r -> r.defect);
# if arg[1] <> 8 then return; fi;
# \\rc.mid    := arg[1];
## \\rc.domain := List(Cartesian(positions(\\rc, 2), positions(\\rc, 0)),
##        c -> Filtered(domain(\\rc.mid), r -> Intersection(supp(r), c) = []));
# \\rc.domain := List(positions(\\rc, 2),
#        p -> Filtered(domain(\\rc.mid), r -> not(p in supp(r))));
# \\rc.ctrl   := rec(defect := wanted(dd, \\rc.single));
# if 6single(arg) then
#  \\rc.ctrl   := rec(defect := wanted(dd));
# fi;
#end;
#
#6_12A2_11 :=
#function()
# \\rc.single := 17;
# \\rc.mid    := 2;
# \\rc.domain := List(Combinations(positions(\\rc, 0), 2),
#                    c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
# \\rc.ctrl   := rec(defect := 48);
#end;
#
#6_12A2_12 :=
#function()
# \\rc.5   := 15;
# \\rc.6   := 9;
# \\rc.8   := 5;
#end;
#
#6_12A2_13 :=
#function()
## \\rc.10   := 13;
# \\rc.seqs := MakeImmutable([
#    seq_(9,  single(13)),
#    seq_(8,  [[8, 11]]),           # to be done by max_patterns !!
#    seq_(13, [10]),
# ]);
#end;
#
#6_12A2_14 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, [18, 22,  4]),  # OK
#    seq_(5, [ 8, 25, 37]),  # OK
#    seq_(5, [23, 32]),
#    seq_(4, single(21, 9)), # OK
# ]);
#end;
#
#6_12A2_15 :=
#function()
# \\rc.7    := 9;
# \\rc.8    := 4;
#end;
#
#6_12A2_16 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, [10, 11]),
#    seq_(4, [19, 12]),
#    seq_(4, [15, 8]), ## or [21, 8]
# ]);
#end;
#
#6_12A2_17 :=
#function()
# \\rc.seqs := MakeImmutable([
##    seq_(12, single(22, 33)),
#    seq_(12, single(17, 33, 9)),
#    seq_(6,  [14, 24]),
# ]);
#end;
#
#6_12A2_18 :=
#function()
# \\rc.seqs := MakeImmutable([
#    seq_(5, single(17)),
#    seq_(7, [9]),
#    seq_(5, [14, 20]),
# ]);
#end;
#
##################################################################
### Bases to be tried for configuration 2
##################################################################
#
#6_12A2_2_bb :=
#function(m)
# local res;
# res := \\h*\\N.vec;
# res := rec(h := List([1..12], i -> res{[2*i - 1, 2*i]}));
# res.roots := List(res.h, h ->
#                First(\\lattice[1].roots, r -> h*\\lattice[1].mat*r = 0));
# res.vec := List(res.roots);
# res.0 := positions(\\rc, 0);
# if m <> 1 then res.vec[res.0[1]] := res.vec[res.0[1]]*m; fi;
# res.vec := Concatenation(res.vec);
# return res;
#end;
#
#6_12A2_2_1 :=
#function(arg)
# return [6_12A2_2_bb(1).vec];
#end;
#
#6_12A2_2_2 :=
#function(arg)
# return [6_12A2_2_bb(2).vec];
#end;
#
##################################################################
### Bases to be tried for configuration 5
##################################################################
#
#6_12A2_5_1 :=
#function(arg)
# local bb, vv, n;
#
# bb := 6_12A2_2_bb(2);
# vv := bb.h;
# n := positions(\\rc, 6)[1];
# vv[n] := -vv[n];
# vv := [vv, bb.vec, ZeroMutable(bb.roots), ZeroMutable(bb.roots)];
# vv[3][n] := bb.roots[n];
# n := bb.0[2];
# vv[4][n] := bb.roots[n];
# return List(vv, Flat);
#end;
#
##################################################################
## 24A[1]
##################################################################
#
#6_24A1 :=
#function()
# if \\prime = 2 then
#  \\control.root := rec(exclude := []);
# fi;
#end;
#
#6_24A1_0 :=
#function()
# local ls;
#
# ls := [1..Length(\\pairs)];
# Perform(ls, function(p)
#   init_pair(p: store_orbits := false);
#  end);
#
## if \\prime = 2 then
##  Perform(ls, function(p)
##    init_pair(p: store_orbits := false);
##   end);
## else
##  SubtractSet(ls, [12]);
##  Perform(ls, function(p)
##    init_pair(p: store_orbits := false);
##   end);
##
##  init_pair(12: exclude := [2]);
##  brute_fixed(2, [5]: min_size := 0);
## fi;
#end;
#
#6_24A1_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\min_count  := \\min_wanted;
#end;
#
#6_24A1_2 :=
#function(arg)
# \\rc.mid    := 3;
# \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
#        c -> Filtered(domain(\\rc.mid), d -> Intersection(supp(d), c) = []));
# \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
#end;
#
#6_24A1_3 :=
#function(arg)
# \\rc.mid    := 3;
# \\rc.domain := List(Combinations(positions(\\rc, 1/2), 2),
#        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
# \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
#end;
#
#6_24A1_4_domain :=
#function(arg)
# local pp;
#
# if arg[1] <> 3 then return; fi;
# pp := positions(\\rc, 0);
# \\rc.mid := 3;
# \\rc.domain := List(Combinations(pp, 2),
#        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
# pp := List(pp,
#        c -> Filtered(domain(\\rc.mid), d -> c in supp(d)));
# pp := Set(pp)[1];
# \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(pp, d)));
# if 6single(arg) then return; fi;
# \\rc.ctrl := rec(defect := wanted(\\rc.single));
#end;
#
#6_24A1_4 :=
#function(arg)
# \\rc.single := 85;                     # bound for single_orbits
# 6_24A1_4_domain(3);
#end;
#
#6_24A1_5 :=
#function(arg)
# \\rc.single := 14;                     # bound for single_orbits
# \\rc.2      := 53;
#end;
#
#6_24A1_5_domain :=
#function(arg)
# if arg[1] = 2 then
#  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
#        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
#  \\rc.ctrl := rec(defect := \\rc.2);
# elif arg[1] = 3 then
#  \\rc.domain := List(positions(\\rc, 2),
#        c -> Filtered(domain(arg[1]), d -> not (c in supp(d))));
#  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
#  if 6single(arg) then
#   \\rc.ctrl := rec(defect := wanted(\\rc.2));
#  fi;
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_24A1_6 :=
#function(arg)
## \\rc.single := 75;     # bound for single_orbits
# \\rc.single := 80;     # bound for single_orbits
# \\rc.2      := 47;     # bound for oorb_2
#end;
#
#6_24A1_6_domain :=
#function(arg)
# local p0, p2;
#
# p0 := positions(\\rc, 0);
# p2 := positions(\\rc, 2);
# \\rc.mid := arg[1];
# if arg[1] = 2 then
#  \\rc.domain := List(Cartesian(p2, p0),
#        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
#  \\rc.ctrl := rec(defect := \\rc.2);
#  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  p0 := Set(p0)[1];
#  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
# elif arg[1] = 4 then
#  \\rc.domain := List(Combinations(p0, 2),
#        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
#  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  p0 := Set(p0)[1];
#  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
#  if 6single(arg) then
#   \\rc.ctrl := rec(defect := wanted(\\rc.2));
#   return;
#  fi;
#  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
## elif arg[1] = 4 then
###  \\rc.domain := List(Combinations(p0, 2),
###        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
##  \\rc.domain := List(p0,
##       c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##  if 6single(arg) then
##   \\rc.domain := List(p0,
##        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##   \\rc.ctrl := rec(defect := wanted(\\rc.2));
##   return;
##  fi;
##  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
###  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
###  p0 := Set(p0)[1];
###  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
# else
#  Unbind(\\rc.mid);
# fi;
#end;
#
#6_24A1_7 :=
#function(arg)
## \\rc.defect := 40;
## \\rc.seq    := Immutable(single(5));
# \\rc.3      := 15;
# \\rc.4      :=  5;
# \\rc.seqs := MakeImmutable([
#    seq_(\\rc.4, [4]),
#    seq_(wanted(\\rc.3, \\rc.4), single(5)),
# ]);
## \\rc.ctrl   := rec(defect := 11);
## \\rc.mid    := 3;
## \\rc.domain := List(positions(\\rc, 2),
##                    p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
#end;
#
#6_24A1_7_domain :=
#function(arg)
#
# \\rc.mid := arg[1];
# if arg[1] = 3 then
#  \\rc.domain := List(positions(\\rc, 2),
#        p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
#  \\rc.ctrl := rec(defect := \\rc.3);
# elif arg[1] = 4 then
#  \\rc.domain := List(positions(\\rc, 1/2),
#        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
#  \\rc.ctrl := rec(defect := \\rc.4);
# else
#  Unbind(\\rc.mid);
# fi;
#end;
#
#6_24A1_8_domain :=
#function(arg)
# if arg[1] = 2 then
#  \\rc.domain := List(positions(\\rc, 0),
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##  \\rc.ctrl := rec(defect := 32);
#  \\rc.ctrl := rec(defect := 38);
# elif arg[1] = 3 then
#  \\rc.domain := List(positions(\\rc, 0),
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##  \\rc.ctrl := rec(defect := 26);
#  \\rc.ctrl := rec(defect := 40);
# elif arg[1] = 4 then
#  \\rc.domain := List(positions(\\rc, 1/2),
#        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
#  \\rc.ctrl := rec(defect := 11);
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
#6_24A1_9 :=
#function(arg)
# \\rc.single := 20;                 # bound for single_orbits
# \\rc.1      := 13;
# \\rc.4      :=  3;
# \\rc.5      :=  8;
#end;
#
#6_24A1_9_domain :=
#function(arg)
# local p0, p2;
#
# p0 := positions(\\rc, 0);
# p2 := positions(\\rc, 2);
# \\rc.mid := arg[1];
# if arg[1] = 1 then
#  \\rc.domain := List(p2,
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := \\rc.1);
# elif arg[1] = 2 then
#  \\rc.domain := List(Cartesian(p2, p0),
#       c -> Filtered(domain(arg[1]), d -> not(c[1] in supp(d)) and
#                                             (c[2] in supp(d))));
#  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  p0 := Set(p0)[1];
#  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
#  if 6single(arg) then
#   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5));
#  else
#   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5, \\rc.single));
#  fi;
# elif arg[1] = 4 then
#  \\rc.domain := List(p0,
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := \\rc.4); #7
# else
#  Unbind(\\rc.mid);
# fi;
#end;
#
### Manually create a pattern for one cluster in domain 2
#6_24A1_9_pat :=
#function(defect)
# local dd, set, G;
# dd := positions(\\rc, 0)[1];
# dd := Filtered(domain(2), d -> dd in supp(d));
# G := _restricted_action(Stabilizer(\\rc.perm, dd, OnSets), dd);
# set := Length(dd);
# set := _partitions(2*set - defect, 2*set, [0..2], set, true);
# return [_pack_pats(G, dd, set)];
#end;
#
#6_24A1_11 :=
#function(arg)
# \\rc.mid := 2;
# \\rc.domain := List(positions(\\rc, 2),
#                   p -> Filtered(domain(\\rc.mid), d -> not(p in supp(d))));
#end;
#
#6_24A1_12 :=
#function(arg)
# \\rc.2 := 32;
#end;
#
#6_24A1_12_domain :=
#function(arg)
# if arg[1] = 2 then
#  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
#                    p -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), p)));
#  \\rc.ctrl := rec(defect := \\rc.2);
# elif arg[1] = 5 then
#  \\rc.domain := List(positions(\\rc, 2),
#                    p -> Filtered(domain(arg[1]), d -> not(p in supp(d))));
#  \\rc.ctrl := rec(defect := wanted(\\rc.2));
# else
#  return;
# fi;
# \\rc.mid := arg[1];
#end;
#
##################################################################
### Bases to be tried for configuration 2
##################################################################
#
#6_24A1_2_1 :=
#function()
# local cc, o, s, h;
# _len := 24;
# cc := List(\\dlist, support);
# cc := Filtered(cc, c -> Length(c) = 8);
# o := Filtered(cc, c -> IsSubset(c, supp(\\rc)));
# if Length(o) <> 1 then Error(); fi;
# o := o[1];
# s := Filtered(cc, c -> Length(Intersection(c, supp(\\rc))) = 3);
# s := Filtered(s, c -> Length(Intersection(c, o)) = 4);
# s := OrbitsDomain(\\rc.group, s, OnSets);
# if Length(s) <> 1 then Error(); fi;
# s := Maximum(s[1]);
# cc := Difference(o, supp(\\rc));
# cc := List(cc, c -> vector([c]));
# Add(cc, vector(Difference([1..24], o)));
# h := 2*Concatenation(List(\\rc.h, r -> r.vec));
# Add(cc, h - 4*vector(s));
# return cc;
#end;
#
##################################################################
### Bases to be tried for configuration 3
##################################################################
#
#6_24A1_3_bb :=
#function(size, intr, rr)
# local bb, oo;
#
# _len := 24;
# bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
# bb.r := Positions(bb.h, 3);
# bb.root := List(bb.r, r -> 2*vector([r]));
# bb.K := Difference([1..24], support(bb.h));
# bb.s := OrbitsDomain(\\rc.group, bb.K);
# if Length(bb.s) <> 1 then Error(); fi;
# bb.s := Minimum(bb.s[1]);
# bb.basis := List(bb.root, r -> bb.h - 4*r);
# Add(bb.basis, vector(bb.K));
# bb.G := \\rc.group;
# if size <= 0 then return bb; fi;
# oo := List(\\dlist, support);
# oo := Filtered(oo, o -> Length(o) = size);
# oo := Filtered(oo, o -> Length(Intersection(o, bb.r)) = rr);
# oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
# oo := OrbitsDomain(bb.G, oo, OnSets);
# if Length(oo) <> 1 then Error(); fi;
# bb.o := Maximum(oo[1]);
# return bb;
#end;
#
#6_24A1_3_1 :=
#function()
# local bb, t;
# bb := 6_24A1_3_bb(0, 0, 0);
# Add(bb.basis, vector([bb.s]));
# return bb.basis;
#end;
#
#6_24A1_3_2 :=
#function()
# local bb;
# bb := 6_24A1_3_bb(8, 2, 2);
# Add(bb.basis, vector(bb.o) - bb.root[1]);
# return bb.basis;
#end;
#
#6_24A1_3_3 :=
#function()
# local bb;
# bb := 6_24A1_3_bb(8, 4, 1);
# Add(bb.basis, vector(bb.o) - bb.root[1]);
# return bb.basis;
#end;
#
##################################################################
### Bases to be tried for configuration 4
##################################################################
#
#6_24A1_4_bb :=
#function(size, intr, r, s)
# local bb, oo;
#
# _len := 24;
# bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
# bb.r := Position(bb.h, 3);
# bb.root := 2*vector([bb.r]);
# bb.K := Difference([1..24], support(bb.h));
# bb.s := OrbitsDomain(\\rc.group, bb.K);
# if Length(bb.s) <> 1 then Error(); fi;
# bb.s := Minimum(bb.s[1]);
# bb.basis := List([[bb.s], bb.K], vector);
# bb.G := Stabilizer(\\rc.group, bb.s);
# Add(bb.basis, bb.h - 4*bb.root);
# if size <= 0 then return bb; fi;
# oo := List(\\dlist, support);
# oo := Filtered(oo, o -> Length(o) = size);
# oo := Filtered(oo, o -> (bb.r in o) = r);
# oo := Filtered(oo, o -> (bb.s in o) = s);
# oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
# oo := OrbitsDomain(bb.G, oo, OnSets);
# if Length(oo) <> 1 then Error(); fi;
# bb.o := Maximum(oo[1]);
# return bb;
#end;
#
#6_24A1_4_1 :=
#function()
# local bb, t;
# bb := 6_24A1_4_bb(0, 0, 0, 0);
# t := OrbitsDomain(bb.G, Difference(bb.K, [bb.s]));
# if Length(t) <> 1 then Error(); fi;
# Add(bb.basis, vector([Minimum(t[1])]));
# return bb.basis;
#end;
#
#6_24A1_4_2 :=
#function()
# local bb;
# bb := 6_24A1_4_bb(8, 4, true, false);
# Add(bb.basis, vector(bb.o) - bb.root);
# return bb.basis;
#end;
#
#6_24A1_4_3 :=
#function()
# local bb;
# bb := 6_24A1_4_bb(12, 6, false, false);
# Add(bb.basis, vector(bb.o) - bb.root);
# return bb.basis;
#end;
#
##################################################################
### Bases to be tried for the Leech lattice
##################################################################
#
#6_Leech_1_1 :=
#function()
# return Immutable([
#  [   4,  -2,   1,   1,   0 ],
#  [  -2,   4,  -2,   1,   0 ],
#  [   1,  -2,   4,  -2,   0 ],
#  [   1,   1,  -2,   4,   2 ],
#  [   0,   0,   0,   2,   4 ] ]);
#end;
#
#6_Leech_1_2 :=
#function()
# return Immutable([
#  [   4,  -2,   1,   1,   0 ],
#  [  -2,   4,  -2,   1,   0 ],
#  [   1,  -2,   4,  -2,  -1 ],
#  [   1,   1,  -2,   4,  -1 ],
#  [   0,   0,  -1,  -1,   4 ] ]);
#end;


==> anc/GAP/2/4_.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := "4_";

\\max         := 4;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 2;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\hdiv        := 2;    ## The required divisibility of h in S^*

\\prime       := 2;

##### h is a sum of two roots
\\split       := MakeImmutable(rec(
 mat    := [[2, 0], [0, 2]],    # intersection matric of h_1, h_2
 intr   := [1, 1],              # intersection of lines with h_1, h_2
 h      := [1, 1]               # h as a linear combination of h_1, h_2
));

#### !! to do !!
\\min_default := 800;  ## Default minimal count
\\min_wanted  := 750;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_default;  ## Minimal line count
\\min_saved   := 700;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true, true,, fail]);

##### !! to do !!
#\\det_other   := 2;    ## To modify the discriminant (at other primes)
#\\det_extra   :=       ## To modify the discriminant at certain primes
#    Immutable([, 1]);

\\collect     := true; ## Collect counts observed

#\\TeX_dir     :=       ## Destination for TeX output
#function()
# if \\prime = 0 then    ## Primitive embeding ==> no extra root
#  return "../../2/4/";
# else
#  return "../../2/4r/";
# fi;
#end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 4,
    degree          := 2,
    positive        := false
));

Read("NL.txt");


==> anc/GAP/2/4_AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

bound\.An\.roots := n -> [n*(n - 1), n];

_A_bound :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
 return Minimum(Set([m, n - m], i -> Int(n*_A_bound(i - 1, n - 1)/i)));
end;

_A_cb :=
function(m, n)
 return [Binomial(n, m), _A_bound(m, n)];
end;

_A_get :=
function(rc, r)
 if r.1 = 0 then
  if r.d <> 0 then return _A_cb(r.d, rc.n + 1); fi;
  if r.2 = 0 then return [1, 1]; fi;
  if r.2 = 2 then return bound\.An\.roots(rc.n + 1); fi;
 elif r.1 = 2 then
  if r.d <> 0 then return _A_cb(r.d - 1, rc.n - 1); fi;
  if r.2 = 2 then return 2*_A_cb(1, rc.n); fi;
 elif r.1 = 4 then
  if r.d <> 0 then return _A_cb(r.d - 2, rc.n - 3); fi;
  if r.2 = 2 then return [2, 2]; fi;
  if r.2 = 4 then return 2*_A_cb(2, rc.n - 3) + 2*bound\.An\.roots(rc.n - 3); fi;
 fi;
 Error_("Unexpected parameter set");
end;

A_analyze :=
function(rc, r)
 rc := _A_get(rc, r);
 r.count := rc[1];
 r.bound := rc[2];
end;

###############################################################
# Bounds in D-type lattices
###############################################################

bound\.Dn\.roots    := n -> [2*n*(n - 1), 4*Int(n/2)];

\\D_known := Immutable([1, 1, 1, 2, 2, 4, 8, 16]);
\\D_list  := Immutable([0, 2, 3, 4, 6]);

_D_bound :=
function(n)
 if n < 0 then return 0; fi;
 if n = 0 then return 1; fi;
 if n <= Length(\\D_known) then return \\D_known[n]; fi;
 return Sum(\\D_list, m -> _A_bound(m*2, n));
 # return Maximum(List([0..n], m -> Sum([0..6]*2 + m, i -> _A_bound(i, n))));
end;

_D_cb := n -> [2^(n - 1), _D_bound(n)];

_T_cb :=
function(n)
 local b;
 if n < 3 then return [0, 0]; fi;
 if n < 5 then b := 8; else b := Int(8*n*Int((n - 1)/2)/3); fi;
 return [8*Binomial(n, 3), b];
end;

_D_get :=
function(rc, r)
 if r.1 = 0 then
  if r.d = 2 then return 2*_A_cb(1, rc.n); fi;
  if r.d <> 0 then return _D_cb(rc.n); fi;
  if r.2 = 0 then return [1, 1]; fi;
  if r.2 = 2 then return bound\.Dn\.roots(rc.n); fi;
 elif r.1 = 2 then
  if r.d = 2 then return [2, 1]; fi;
  if r.d <> 0 then return _D_cb(rc.n - 2); fi;
  if r.2 = 2 then return 4*_A_cb(1, rc.n - 2); fi;
 elif r.1 = 4 then
  if Number(r.vec[1] + r.vec[2], i -> i <> 0) = 1 then
   if r.d = 2 then return [1, 1]; fi;
   if r.d <> 0 then return [0, 0]; fi;
   if r.2 = 2 then return 2*_A_cb(1, rc.n - 2); fi;
   if r.2 = 4 then return _T_cb(rc.n - 2); fi;
  else
   if r.d = 2 then return [0, 0]; fi;
   if r.d <> 0 then return _D_cb(rc.n - 4); fi;
   if r.2 = 2 then return [4, 2]; fi;
   if r.2 = 4 then return 4*bound\.Dn\.roots(rc.n - 4); fi;
  fi;
 fi;
 Error_("Unexpected parameter set");
end;

D_analyze :=
function(rc, r)
 rc := _D_get(rc, r);
 r.count := rc[1];
 r.bound := rc[2];
end;


###################################################################
## Compare bounds for An
###################################################################
#
#bound1 :=
#function(m, n)
# return Int(Binomial(n, m - 1)/m);
#end;
#
#bound2 :=
#function(m, n)
# return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
#end;
#
#bound0 :=
#function(m, n)
# if 2*m > n then m := n - m; fi;
# if m <= 1 then return 1; fi;
# if m = 2 then return Int(n/2); fi;
# if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
# return bound1(m, n);
#end;


==> anc/GAP/2/4_E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, vv, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 if (r.1 = 4) and (r.2 = 4) and (r.3 = 2) and (r.dual = r.id) then
  vv := Sum(r.vec{[1..Length(r.vec) - 1]});
  data.next := Filtered(data.next, i -> row[i] <= 3);
  data.finalize := function(rr)
     v := r.orbit{rr.vec};
     v := List(v, u -> PositionSet(r.orbit, vv - u));
     if fail in v then Error(); fi;
     rr.vec := Union(rr.vec, v);
    return true;
   end;
 fi;
 return;
end;

bound\.En\.roots    := Immutable([,,,,,, 14, 16]);

E_analyze_special :=
function(rc, r)
 local rt;

 if rc.name = "E" then
  if (r.1 = 0) and (r.2 = 2) then
   if IsBound(bound\.En\.roots[rc.n]) then
    r.bound := bound\.En\.roots[rc.n];
    return true;
   fi;
  fi;
#  if (r.1 = 4) and (r.2 = 4) and (rc.n = 8) then
#   r.bound := _T_cb(6)[2];
#   return true;
#  fi;
 elif (rc.name = "D") and (rc.n >= 8) then
  rt := ShallowCopy(r);
  rt.vec := _canonical_D(r.vec*rc.spec);
  rt := _D_get(rc, rt);
  r.bound := rt[2];
  return true;
 fi;
 return false;
end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/4_RS_old.txt <==
# -*- GAP -*-

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_rc :=
function()
 local rc;

 \\rc.orbit := List(\\llist, n -> rec(
   id := n,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(count := Length(\\lines),
           bound := Length(\\lines),
           domain := \\llist,
           orbit := \\rc.orbit);
 \\rc.vec := [rc];
end;

load_Leech :=
function(arg)
 local rc;

 \\L := 0;
 Read("data/4_Leech.txt");
 rc := ValueGlobal("4_Leech");
 UnbindGlobal("4_Leech");
 \\lines := rc.lines;
 MakeImmutable(\\lines);
 \\h := Immutable(rc.h);
 \\roots := Immutable([]);
 \\id := 1;
 \\rc := rec(G := Group(List(GeneratorsOfGroup(rc.group),
                g -> PermList(List(\\lines, l -> PositionSet(\\lines, l^g))))));
 fprint("\033[36;1m## Loaded Leech lattice: lines %0, group = %1\033[m\n",
                    Length(\\lines), Size(\\rc.G));
 \\N := rec(form := rc.form);
 MakeImmutable(\\N);

 _create_rc();
 return true;
end;


==> anc/GAP/2/4_bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

################################################################
## Lemma {lem.3} in 2new.tex
################################################################
#
#
#_3_lemma :=
#function(c, p)
# local c3, b3;
#
# c3 := p[1];
# b3 := p[2];
# c3 := List([0..Int(Minimum(c, c3)/2)], u ->
#                        4*u + Minimum([c3 - 2*u, (c - 2*u)*b3]));
# return Maximum(c3);
#end;
#
#3_lemma :=
#function(rc)
# local df, cb, pp, cc, r, get;
#
# get := function(ls)
#  local res, new;
#  if Sum(df{ls}) = 2 then return First(cc, r -> r.c = ls).cb; fi;
#  res := _collect_cb(cb{ls});
#  for r in cc do
#   if not IsSubset(ls, r.c) then continue; fi;
#   new := _3_lemma(r.cb[1], get(Difference(ls, r.c)));
#   if new < res[2] then res[2] := new; fi;
#  od;
#  return res;
# end;
#
# if Length(rc.vec) > 12 then return; fi;
# init_reduced(rc);
# if ForAny(rc.vec, r -> r.id <> r.dual) then return; fi;
# df := List(rc.vec, function(r)
#   df := 2*r.2 - r.3;
#   if ((df = 0) and (r.count <> 1)) or
#      ((df <= 1) and (r.bound <> 1)) or
#      ((df = 2) and (r.bound <> 2))
#   then
#    Error_("Unexpected defect = %0, count = %1, bound = %2", df, r.count, r.bound);
#   fi;
#   return df;
#  end);
# cb := List(rc.vec, r -> [r.count, r.bound]);
# if Sum(df) <> 6 then Error_("Wrong defect sum"); return; fi;
# pp := PositionsProperty(df, d -> d > 0);
# cc := Filtered(Combinations(pp), c -> Sum(df{c}) = 2);
# if Length(cc) = 0 then return; fi;
# Apply(cc, c -> rec(c := c, cb := _collect_cb(cb{c})));
# r := get(pp);
## if r[2] < rc.bound then
##  fprint("%0 -> %1, %2\n", rc.bound, r[2], List(cc, r -> r.c));
## fi;
# rc.reduced[rs_Lemma] := r[2];
# return;
#
## if Sum(rc.vec, r -> 2*r.2 - r.3) <> 5 then Error(); fi;
## res := [];
## set := [1..Length(rc.vec)];
## Perform(Combinations(set), function(c)
##   if Sum(rc.vec{c}, r -> 2*r.2 - r.3) <> 3 then return; fi;
##   Add(res, _3_lemma(rc.vec{c}, rc.vec{Difference(set, c)}));
##  end);
## if Length(res) = 0 then return; fi;
## rc.reduced[rs_Lemma] := Minimum(res);
#end;
#
################################################################
## Further analysis
################################################################
#
#analyze_orbit :=
#function(rc)
# init_reduced(rc);
# if not IsBound(\\control.3lemma) then
#  3_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Lemma);
# fi;
## if \\analyze_sum then
##  sum_lemma(rc.orbit[1]);
##  copy_reduced(rc, rs_Sum);
## fi;
## if \\analyze_Elkies then
##  Elkies(rc: verbose := false);
## fi;
#end;
#
#analyze := function(rc)
# Perform(rc.vec, analyze_orbit);
#end;


==> anc/GAP/2/4_brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor := rc -> 1;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;


==> anc/GAP/2/4bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

################################################################
## D2 Lemma
################################################################

spec_A_4_2      := -1;
spec_D_42_2     := 1;
spec_D_4_2      := 2;
spec_D_2_2_1    := 3;
spec_D__1_0     := 4;
spec_D_1_2_1    := 5;

D_spec := MakeImmutable([spec_D__1_0, spec_D_1_2_1]);

D2_Lemma :=
function(rc)
 local ls, res, c, b;

 res := [];
 ls := Filtered(rc.vec, function(r)
   if IsBound(r._spec) and (r._spec in D_spec) then return true; fi;
   Add(res, r);
   return false;
  end);
 if IsEmpty(ls) then return; fi;
 c := _ls_count(res);
 b := c*_ls_bound(res);
 SortBy(ls, r -> r.count);
 for res in ls do
  b := c + b;
  c := c*res.count;
 od;
 init_reduced(rc);
 rc.reduced[rs_Lemma] := b;
end;

################################################################
## Further analysis
################################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.D2_Lemma) then
  D2_Lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/4brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

\\brute_legacy := false;


==> anc/GAP/2/4discr.txt <==
# -*- GAP -*-

## For conics on quartics there is an extra convention:
#   if l.c = 2, then only edge [c, l] is added to the graph

mat2digraph :=
function(mat)
 local i, j;
 mat := _mat2digraph(mat);
 if _is_int_list(mat.colors) then return mat; fi;
 if IsBound(mat.colors[2]) then
  for i in mat.colors[1] do
   for j in mat.colors[2] do
    if mat.mat[i][j] = 0 then RemoveSet(mat.adjacencies[i], j); fi;
   od;
  od;
 fi;
 return mat;
end;

\\adjust_matrix :=
function(i, j, mat, cc)
 local ri, rj, k;
 ri := mat[i];
 rj := mat[j];
# for k in cc[1] do  # lines
#  if (ri[k] = 1) and (rj[k] = 1) then
#  fi;
# od;
 for k in cc[2] do  # conics
  if ri[k] = 1 then
   if rj[k] = 2 then ri[k] := 0; fi;
  elif ri[k] = 2 then
   if rj[k] <> 1 then Error(); fi;
   rj[k] := 0;
  elif ri[k] = 0 then
   Error(); # shouldn't happen
  fi;
 od;
end;

digraph2mat :=
function(graph)
 local mat, cc, aa, cs, ll, c, n, L;
 mat := _digraph2mat(graph);
 cc := _colour_classes(graph);
 if IsEmpty(cc[1]) then return mat; fi;
 aa := graph.adjacencies;
 cs := Difference(cc[2], Union(aa{cc[3]})); # unmatched conics
 if IsEmpty(cs) then return mat; fi;
 L := [];
 for c in cs do
  ll := Filtered(aa[c], l -> not(c in aa[l]));
  if Length(ll) <> 2 then Error(); fi;
  L[c] := ll;
  mat[c][ll[1]] := 0;
  mat[c][ll[2]] := 0;
  mat[ll[1]][c] := 0;
  mat[ll[2]][c] := 0;
 od;
 for c in cs do
  ll := L[c];
  for n in cc[2] do
   if n = c then continue; fi;
   mat[c][n] := 4 - mat[ll[1]][n] - mat[ll[2]][n];
   mat[n][c] := mat[c][n];
  od;
 od;
 return mat;
end;

conic_count :=
function(mat)
 local c, p;
 c := _conic_count(mat);
 if c = fail then return fail; fi;
 mat := mat.mat;
 p := Positions(mat[1], 2);
 c[3] := Sum(mat{p}, r -> Number(r{p}, i -> i = 4))/2;
 return c;
end;

\\twisted_mat :=
function()
 return -\\N.form + TransposedMat([\\hN])*[\\hN/2];
end;

#### This works for \\prime = 0 only!

_is_OK_2 :=
function(sm)
 local ls, h, mat;

 ls := PositionsProperty(sm.pp, s -> 2 in s);
 if Length(ls) > (sm.max + 2) then return false; fi;
## Find isotropic order 2 vectors v such that v.(h/2) = 1/2
 h := sm.h{ls}/2;
 h := Filtered(Cartesian(List(ls, i -> [0,1])), v -> v*h mod 2 <> 0);
 if IsEmpty(h) then return false; fi;
 mat := sm.mat{ls}{ls};
 if ForAll(h, v -> v*mat*v mod 8 <> 0) then return false; fi;
## Isotropic vectors exist; check for embeddings
 if Length(ls) <= sm.max then return true; fi;
## the case l = rk + 2, reduced to rk
 if not IsBound(sm.odd) then
  sm.odd := ForAny([1..Length(ls)],
            n -> (Number(sm.pp[ls[n]], i -> i = 2) = 1) and not IsInt(mat[n][n]/4));
 fi;
 if sm.odd then return true; fi;
## The form is even
 mat := Determinant(mat)/sm.order;
 return 2Legendre(mat) = 1;
end;

_quick_discr :=
function(rc)
 local sm, p;

 sm := _discr_mat(_data_sub(rc));
 rc.I  := false;
 rc.II := false;
 if sm = fail then return 0; fi;
 for p in sm.primes do
  if p = 2 then continue; fi;
  if not _is_OK_prime(sm, p) then return p; fi;
 od;
 if not(2 in sm.primes) then Error_("Discriminant prime to 2"); fi;
 rc.I  := _is_OK_prime(sm, 2);
 rc.II := _is_OK_2(sm);
 if rc.I or rc.II then return _collect_K3(rc); fi;
 return 2;
end;

_K3_II :=
function(rc)
 if IsBound(rc.II) then return rc.II; fi;
 rc := _prepare_rc(rc);
 rc.II := _is_OK_2(_discr_mat(_data_sub(rc)));
 return rc.II;
end;

_K3 :=
function(rc, II)
 local data, sm, p, all;

 if IsBound(rc.K3) then
  if II then rc.II := _K3_II(rc); fi;
  return rc.K3;
 fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then
  rc.K3 := 0;
  rc.I  := false;
  rc.II := false;
  return 0;
 fi;
 data := _prepare_rc(rc);
 if data = fail then
  rc.K3 := 0;
  rc.I  := false;
  rc.II := false;
  return 0;
 fi;
 if 2*rc.rank < \\rank + 2 then
  data.I  := true;
  data.K3 := true;
  if II then data.II := _K3_II(data); fi;
  _collect_K3(rc);
 else
  data.K3 := _quick_discr(data);
 fi;
 rc.K3 := data.K3;
 rc.I  := data.I;
 if IsBound(data.II) then rc.II := data.II; fi;
end;

K3 :=
function(rc)
 if IsBound(rc.K3) then return rc.K3; fi;
 _K3(rc, false);
 return rc.K3;
end;

K3_I :=
function(rc)
 K3(rc);    ## This must set rc.I
 return rc.I;
end;

K3_II :=
function(rc)
 if IsBound(rc.II) then return rc.II; fi;
 _K3(rc, true);
 return rc.II;
end;

#6_graph_created :=
#function(rc, graph)
# graph.I  := K3_I(rc);
# graph.II := K3_II(rc);
#end;

copy_K3 :=
function(rc, src)
 rc.K3  := K3(src);
 rc.I   := K3_I(src);
 rc.II  := K3_II(src);
end;


#\\K3_hh :=
#function(rc)
# _K3_hh(rc);
# rc.I  := rc.K3;
# rc.II := rc.K3;
# if Position(rc.mat[1], 1) <> fail then
#  rc.I := false;
# else
#  rc.II := fail;
# fi;
#end;


==> anc/GAP/2/4init_Leech.txt <==
# -*- GAP -*-

_init_Leech :=
function()
 local bb, gg, uu, vv, v, ff, trans;

 ff := function(p)
  if vec[p[1]]*v > 1 then return p[1]; fi;
  return p[2];
 end;

 trans := function(g)
  g := vtx{OnTuples(bb, g)};
  v := mat*vec[g[1][1]];;
  g := List(g, ff);
  g := vv*vec{g};
  if g*mat*TransposedMat(g) <> mat then Error(); fi;
  return g;
 end;

 v := mat*vec[vtx[1][1]];
 bb := PositionsProperty(vtx, u -> vec[u[1]]*v <> 1);
 vv := List(vtx{bb}, ff);
 bb := bb{List(RREF(TransposedMat(vec{vv})), r -> Position(r, 1))};
 uu := List(vtx{bb}, ff);
 vv := vec{uu}^-1;
 gg := List(GeneratorsOfGroup(G), function(g)
   g := vtx{OnTuples(bb, g)};
   v := mat*vec[g[1][1]];;
   g := List(g, ff);
   g := vv*vec{g};
   if g*mat*TransposedMat(g) <> mat then Error(); fi;
   return g;
  end);
 vv*vec{OnTuples(uu, Product(vtx{bb}, b -> (b[1],b[2])))};
end;


==> anc/GAP/2/4misc.txt <==
# -*- GAP -*-

4_24A1_graph_created :=
function(rc, graph)
 if not IsBound(rc.vec) then return; fi;
 graph.complement := hcomplement(rc: verbose := 1);
end;

4print :=
function(graph)
 local v;
 if IsList(graph) then
  Print("\\minilist\n");
  Perform(graph, 4print);
  Print("\\endminilist\n");
  return;
 fi;
 Print("\\[*\n\\setsize{", graph.count, "}\n\\miniset\n");
 for v in graph.complement.display do Print(v, "\\\\\n"); od;
 Print("\\endminiset\n\\T{\n");
 if IsBound(graph.T) then
  if IsEmpty(graph.T) then
   Print("&\\cr\n");
  else
   for v in graph.T do
    _print("[%0,%1,%2]&(%3,%4)\\cr\n",
    v.mat[1][1], v.mat[1][2], v.mat[2][2], v.rc[1], v.rc[2]);
   od;
  fi;
 else
  _print("{\\rank}=%0&(%1,%2)\\cr\n", rank(graph), graph.rc[1], graph.rc[2]);
 fi;
 Print("}\n");
 Print("\\sym{", id_small_group(graph.symplectic), "}\n");
 Print("\\]\n");
end;

trigs :=
function(mat)
 local p, res, i, j;
 if IsRecord(mat) then mat := mat.mat; fi;
 p := Positions(mat[1], 1);
 mat := mat{p}{p};
 res := [];
 for i in [1..Length(mat)] do
  for j in [i + 1..Length(mat)] do
   if mat[i][j] = 0 then continue; fi;
   p := Filtered([j + 1..Length(mat)], k -> mat[i][k] = 1 and mat[j][k] = 1);
   if Length(p) > 2 then Error(); fi;
   if Length(p) = 2 then Add(res, [i, j, p[1], p[2]]); fi;
  od;
 od;
 res := List([1..Length(mat)], function(n)
   p := mat[n];
   i := Number(p, r -> r = 1);
   j := Number(res, r -> n in r);
   return [j, i - j*3];
  end);
 return Reversed(Collected(res));
end;


==> anc/GAP/2/6.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 6;
\\Leech       := 3;

\\max         := 12;   ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 4;    ## Product line*h
\\duality     := false;## Process duality
\\rank        := 20;   ## Maximal rank
#\\prime       := 2;    ## The prime allowed in the torsion
\\hdiv        := 4;    ## The required divisibility of h in S^*
\\min_default := 285;  ## Default minimal count
\\min_wanted  := 261;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_default;  ## Minimal line count
\\min_saved   := 200;  ## Minimal number saved automatically

\\det_other   := 2;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([, 1]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
function()
 if \\prime = 0 then    ## Primitive embeding ==> no extra root
  return "../../2/6/";
 else
  return "../../2/6r/";
 fi;
end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 6,
    degree          := 2,
    positive        := false
));

Read("NL.txt");


==> anc/GAP/2/63.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 63;

\\max         := 2;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 1;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\hdiv        := 1;    ## The required divisibility of h in S^*

\\prime       := 0;    ## Primitive only!

###### h is a sum of two roots
#\\split       := MakeImmutable(rec(
# mat    := [[2, 0], [0, 2]],    # intersection matric of h_1, h_2
# intr   := [1, 1],              # intersection of lines with h_1, h_2
# h      := [1, 1]               # h as a linear combination of h_1, h_2
#));

#### !! to do !!
\\min_default := 5000;  ## Default minimal count
\\min_wanted  := 5000;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_wanted;  ## Minimal line count
\\min_saved   := 2000;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true, true,, fail]);
\\digraph     :=       ## To be used in the digraph construction, 4 - Nmat[][]
    Immutable([4, 0, 1, 2, 5, 3]);                              # 2 + Kmat[][]
#             -1, 0, 1, 2, 3, 4
#   0 - no edge
#   1 - simple edge
#   2 - simple edge (just in case, for extensions)
#   the rest creates a new vertex in the "colored vertex" version
#

##### !! to do !!
#\\det_other   := 2;    ## To modify the discriminant (at other primes)
#\\det_extra   :=       ## To modify the discriminant at certain primes
#    Immutable([, 1]);

\\collect     := false; ## Do NOT collect counts observed

#\\TeX_dir     :=       ## Destination for TeX output
#function()
# if \\prime = 0 then    ## Primitive embeding ==> no extra root
#  return "../../2/4/";
# else
#  return "../../2/4r/";
# fi;
#end;

\\use_h     := false;   ## do not append h in "_E_sum_0"
\\rprod     := [0];     ## only roots orthogonal to h

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 6,
    degree          := 3,
    positive        := false
));

Read("NL.txt");


==> anc/GAP/2/63AD.txt <==
# -*- GAP -*-

\\D_literal := Immutable([5..8]);

bound\.An\.roots := n -> [n*(n - 1), n - 1];    # must be independent
bound\.Dn\.roots := n -> [2*n*(n - 1), n];      # must be independent
bound\.En\.roots := Immutable([,,,,,, 7, 8]);   # must be independent

#__A_test :=
#function(n)
# n := Partitions(n);
# n := List(n, p -> Sum(p, function(n)
#   if n = 1 then return 0; fi;
#   if IsEvenInt(n) then return n - 1; fi;
#   return n;
#  end));
# return Maximum(n);
#end;

_A_bound_old :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
 return Minimum(Set([m, n - m], i -> Int(n*_A_bound_old(i - 1, n - 1)/i)));
end;

\\A_known :=
[,,,,,
 [,, 3],        # n = 6
 [,, 5],        # n = 7
 [,, 6,  8],    # n = 8
## new bounds by brute force
 [,, 8, 12],    # n = 9
];

_A_bound := ReturnTrue;

__A_bound :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
# return Int(n*_A_bound(m - 1, n - 1)/m);
 if IsBound(\\A_known[n]) and IsBound(\\A_known[n][m]) then
  return \\A_known[n][m];
 fi;
 return Minimum(Int(n*_A_bound(m - 1, n - 1)/m),
                _A_bound(m - 1, n - 1) + _A_bound(m, n - 1));
end;

_A_bound :=
function(m, n)
 local res;
 if (m > 0) and (n > 0) then
  if IsBound(\\A_known[n]) then
   if IsBound(\\A_known[n][m]) then return \\A_known[n][m]; fi;
  else
   \\A_known[n] := [];
  fi;
 fi;
 res := Minimum(__A_bound(m, n), __A_bound(n - m, n));
 if (m > 0) and (n > 0) then \\A_known[n][m] := res; fi;
 return res;
end;

_A_cb :=
function(m, n)
 return [Binomial(n, m), _A_bound(m, n)];
end;

\\D_list  := Immutable([0, 2, 3, 4, 5, 7]);

## This version is for primitive sublattices only and
#   "strong" definition of admissibility
\\D_known := [1, 1, 1, 2, 2, 3, 5, 8];
_D_bound :=
function(n)
 if n < 0 then return 0; fi;
 if n = 0 then return 1; fi;
 if IsBound(\\D_known[n]) then return \\D_known[n]; fi;
 \\D_known[n] := Minimum(Sum(\\D_list, m -> _A_bound(m*2, n)), 2*_D_bound(n - 1));
 return \\D_known[n];
end;

_D_cb := n -> [2^(n - 1), _D_bound(n)];

## This bounds the number of triples of \pm1's on a set of length n
#_T_cb :=
#function(n)
# local b;
# if n < 3 then return [0, 0]; fi;
## if n < 5 then b := 8; else b := Int(8*n*Int((n - 1)/2)/3); fi;
# if n < 5 then b := 8; else b := 2*n*_A_bound(2, n - 1) + 2*_A_bound(3, n); fi;
# return [8*Binomial(n, 3), b];
#end;

\\T_known := [0, 0, 2, 4, 8, 12, 18];
_T_bound :=
function(n)
 if n <= 0 then return 0; fi;
 if not IsBound(\\T_known[n]) then
#  \\T_known[n] := Minimum(2*bound\.Dn\.roots(n - 1)[2] + _T_bound(n - 1),
#                          Int(2*n*(n - 1)/3));
  \\T_known[n] := Minimum(2*(n - 2) + _T_bound(n - 1), 2*Int(n*(n - 2)/3));
 fi;
 return \\T_known[n];
end;

_T_cb := n -> [8*Binomial(n, 3), _T_bound(n)];

_T_cb_old :=
function(n)
 if n < 3 then return [0, 0]; fi;
 return [8*Binomial(n, 3), Int(2*n*(n - 1)/3)];
end;

## This bounds the number p 1's and q (-1)'s on a set of length n
## temp
__AD_used := [];
_AD_bound :=
function(p, q, n)
 AddSet(__AD_used, [p, q, n]);
 if (p + q) > n then return 0; fi;
 if p = 0 then return _A_bound(q, n); fi;
 if q = 0 then return _A_bound(p, n); fi;
 if (p + q) = n then
  if (n = 4) and ((p = 1) or (q = 1)) then return 1; fi;    # Claim 3.22(3) \ref{D.4}\iref{D.4.4}
  return Binomial(n, p);    # no meaningful bound
 fi;
 n := n - 1;
 return _AD_bound(p - 1, q, n) + _AD_bound(p, q - 1, n) + _AD_bound(p, q, n);
end;

_AD_cb :=
function(p, q, n)
 return [Binomial(n, p)*Binomial(n - p, q), _AD_bound(p, q, n)];
end;

__split_common :=
function(rc)
## l = 0
 if Length(rc.split) = 0 then return [1, 1]; fi;
## >3 non-zero values should not happen!
 if Length(rc.split) > 2 then
  Error_("Unexpected parameter set 'AD': %0", rc.split);
  return [0, 0];
 fi;
## This depends on A vs. D
 if rc.val = 0 then return false; fi;
## Values 1 and 0
 if (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  return _A_cb(rc.ss[1], rc.size);
 fi;
## Two values at didtance 1
 if rc.gap = 1 then return _A_cb(rc.ss[1], rc.size); fi;
## A number of \pm1's
 if rc.sv = [-1, 1] then
## Roots in A_n
  if rc.supp = 2 then return bound\.An\.roots(rc.size); fi;
## Other cases
  return _AD_cb(rc.ss[1], rc.ss[2], rc.size);
 fi;
## A single value other than one: no restrictions!
 if Length(rc.sv) = 1 then
  if (rc.size <> rc.supp) and not IsInt(rc.sv[1]) then
   Error_("Unexpected parameter set 'AD': %0", rc.split);
   return [0, 0];
  elif rc.split = [[1, 2]] then
   return [rc.size, 1];     # Claim 3.21    \ref{D.4-2}
  else
   rc.cb := Binomial(rc.size, rc.supp);
   return [rc.cb, rc.cb];
  fi;
 fi;
 Error_("Unexpected parameter set 'AD': %0", rc.split);
 return [0, 0];
end;

_split_matrix :=
function(vec, abs)
 local res, rc, v;
 res := Set(vec[1]);
 Apply(res, function(v)
   rc := rec(val := v, set := Positions(vec[1], v),
             ss := [], sv := [], gap := fail);
   v := Filtered(vec[2]{rc.set}, i -> i <> 0);
#   if abs and (rc.val = 0) then Apply(v, AbsInt); fi;
   rc.split := List(Collected(v), Reversed);
   rc.size  := Length(rc.set);
   rc.ss    := List(rc.split, p -> p[1]);
   rc.sv    := List(rc.split, p -> p[2]);
   rc.supp  := Sum(rc.ss);
## Two nonzero values covering the whole span
   if (Length(rc.sv) = 2) and (rc.supp = rc.size) then
    rc.gap := AbsInt(rc.sv[1] - rc.sv[2]);
   fi;
   rc.cb    := __split_common(rc);
   return rc;
  end);
 return res;
end;

###############################################################
# Bounds in A-type lattices
###############################################################

__A_split :=
function(rc)
 local ss;

 if IsList(rc.cb) then return rc.cb; fi;
## A single value over the whole span
 if (Length(rc.sv) = 1) and (rc.supp = rc.size) then
  return [1, 1];
## Two values over the whole span
 elif rc.gap = 1 then
  return _A_cb(rc.ss[1], rc.size);
## Two values 1 and 0 over the whole span
 elif (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  return _A_cb(rc.ss[1], rc.size);
## Values 1, -1, and 0
 elif rc.sv = [-1, 1] then
## Roots in A_n
  if rc.supp = 2 then return bound\.An\.roots(rc.size); fi;
## Other cases
  return _AD_cb(rc.ss[1], rc.ss[2], rc.size);
 fi;
 Error_("Unexpected parameter set 'A': %0", rc.split);
 return [0, 0];
end;

_A_special :=
function(rc)
 if (rc.1 = 2) and (rc.2 = 4) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_A_2_4;
  rc := Length(rc.vec[1]);
  return (rc - 2)*Int((rc - 3)/2);
 fi;
 return fail;
end;

_A_split :=
function(rc)
 local vec, spp, res;
 vec := _canonical_mat(rc.vec);
 vec := _split_matrix(vec, true);
 spp := List(vec, __A_split);
 res := _collect_cb(spp);
 vec := _A_special(rc);
 if vec <> fail then res[2] := vec; fi;
 return res;
end;

A_analyze :=
function(rc, r)
 rc := _A_split(r);
 r.count := rc[1];
 r.bound := rc[2];
end;

###############################################################
# Bounds in D-type lattices
###############################################################

__D_split :=
function(rc)
 local ss;

 if IsList(rc.cb) then return rc.cb; fi;
## Values \pm1 and 0
 if (Length(rc.sv) = 1) and (AbsInt(rc.sv[1]) = 1) then
  if rc.supp = 1 then return [2*rc.size, 2]; fi;
  if rc.supp = 2 then return bound\.Dn\.roots(rc.size); fi;
  if rc.supp = 3 then return _T_cb(rc.size); fi;
## Values \pm(1/2)
 elif (rc.ss[1] = rc.size) and (rc.sv[1] = 1/2) then
  return _D_cb(rc.size);
 fi;
 Error_("Unexpected parameter set 'D': %0", rc.split);
 return [0, 0];
end;

_D_special :=
function(rc)
 local D4, c2;

 c2 := [2];
 D4 := Length(rc.vec[1]) = 4;
 if D4 then c2 := [1..3]; fi;

 if (rc.1 = 4) and (rc.2 = 2) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_D_4_2;
  if D4 or (Set(rc.vec[1]) = [0, 2]) then rc._spec := spec_D_42_2; fi;
  return 1;
 elif (rc.1 = 2) and (rc.2 = 2) and (rc.3 = 1) and (rc.dh = 0) and (rc.d = 0) then
  rc._spec := spec_D_2_2_1;
  return 3;
 elif (rc.2 = 1) and (rc.3 = 0) and (rc.d in c2) then
  rc._spec := spec_D__1_0;
 elif (rc.1 = 1) and (rc.2 = 2) and (rc.3 = 1) and (rc.dh in c2) and (rc.d = 0) then
  rc._spec := spec_D_1_2_1;
 fi;
 return fail;
end;

_D_split :=
function(rc)
 local vec, res;

 vec := Maximum(_expand_D(rc.vec, false));
 vec := _split_matrix(vec, true);
 if Number(vec, r -> r.val <> 0) > 1 then
  Error_("Unexpected parameter D");
  return [0, 0];
 fi;
 vec := List(vec, __D_split);
 res := _collect_cb(vec);
 vec := _D_special(rc);
 if vec <> fail then res[2] := vec; fi;
 return res;
end;

D_analyze :=
function(rc, r)
 rc := _D_split(r);
 r.count := rc[1];
 r.bound := rc[2];
end;

###################################################################
## Compare bounds for An
###################################################################
#
#bound1 :=
#function(m, n)
# return Int(Binomial(n, m - 1)/m);
#end;
#
#bound2 :=
#function(m, n)
# return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
#end;
#
#bound0 :=
#function(m, n)
# if 2*m > n then m := n - m; fi;
# if m <= 1 then return 1; fi;
# if m = 2 then return Int(n/2); fi;
# if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
# return bound1(m, n);
#end;


==> anc/GAP/2/63E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_sum_0 :=
function(rc, r, data)
 local vs, rt, rs, h;

 r._rejected := 0;
 if r.1 = \\max then h := r.vec[1]; fi;
 rs := __filter_roots(r.vec[1]*rc.mat, rc.roots);
 data.validate := function(rr)
  if Length(rr.vec) <= 1 then return true; fi;
  vs := data.orbit{rr.vec};
  vs := vs - vs[1];
  if IsBound(h) and \\use_h then vs[1] := h; fi;
  vs := VectorSpace(Rationals, vs);
  for rt in rs do
   if rt in vs then
    r._rejected := r._rejected + 1;
    return false;
   fi;
  od;
  return true;
 end;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, vv, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 _E_sum_0(rc, r, data);
 if (r.1 = 4) and (r.2 = 4) and (r.3 = 2) and (r.dual = r.id) then
Error();    # this should no longer happen
  vv := Sum(r.vec{[1..Length(r.vec) - 1]});
  data.next := Filtered(data.next, i -> row[i] <= 3);
  data.finalize := function(rr)
     v := r.orbit{rr.vec};
     v := List(v, u -> PositionSet(r.orbit, vv - u));
     if fail in v then Error(); fi;
     rr.vec := Union(rr.vec, v);
    return true;
   end;
 fi;
 return;
end;

_E_plain_A :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_mat(r.vec*rc.spec);
 rc := _A_split(rt);
 r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

_E_plain_D :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_D(r.vec*rc.spec);
 rc := _D_split(rt);
 r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

E_analyze_special :=
function(rc, r)
 if rc.name = "D" then
  _E_plain_D(rc, r);
 elif rc.name = "A" then
  _E_plain_A(rc, r);
 fi;
 return false;
end;

_E_is_root_complement := ReturnFalse;
_E_is_root            := ReturnFalse;

#E_analyze_special :=
#function(rc, r)
# local rt;
# if (rc.name = "D") and (rc.n >= 8) then
#  rt := ShallowCopy(r);
#  rt.vec := _canonical_D(r.vec*rc.spec);
#  rt := _D_split(rt);
#  r.bound := rt[2];
#  return true;
# fi;
# return false;
#end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/63RS.txt <==
# -*- GAP -*-

#6single := aa -> IsBound(aa[2]) and (aa[2] = true);

\\ :=
function(arg)
 if IsBoundGlobal("SELECT") then return arg[ValueGlobal("SELECT")]; fi;
 return arg[1];
end;

##################################################################
## 3D[8]
##################################################################
#
#4_3D8_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(fixed := -3),
# ));
#end;
#
##################################################################
## 4D[6]
##################################################################
#
#4_4D6_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(fixed := 2),
#  4  := rec(fixed := 2),
# ));
#end;
#
##################################################################
## 2A[7] + 2D[5]
##################################################################
#
#4_2A7_2D5_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed :=  4, min := 64,  chain := 3),
#  2  := rec(fixed := -3, min := 44,  chain := 2),
#  3  := rec(fixed :=  1, min := 72,  chain := [3, 2]),
#  4  := rec(fixed :=  4, min := 114, chain := 2),
#  6  := rec(fixed := -3, min := 32),
# ));
#end;
#
#
##################################################################
## 4A[6]
##################################################################
#
#4_4A6_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(fixed := 3,  min := 49, chain := [2, 2]),
#  5  := rec(fixed := 4,  min := 27, chain := [3, 2]),
# ));
#end;
#
#4_4A6_2_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(),
#  5  := rec(fixed := 4,  min := 20, chain := 3),
#  7  := rec(fixed := 1,  min := 24, chain := [3, 3]),
#  9  := rec(fixed := 1,  min := 16, chain := [3, 3]),
#  11 := rec(fixed := 4,  min := 24, chain := [2, 2]),
#  13 := rec(),
# ));
#end;
#
###################################################################
### 4A[5] + D[4]
###################################################################
#
#4_4A5_D4_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := -5, min := 24),
#  2  := rec(fixed := -1, min := 48, chain := 3),
#  3  := rec(fixed := 2,  min := 64, chain := 2),
#  4  := rec(),
# ));
#end;
#
#4_4A5_D4_2_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(),
#  5  := rec(fixed := -5, min := 40),
#  6  := rec(fixed := 2,  min := 54, chain := [2, 2]),
#  7  := rec(fixed := 2,  min := 29, chain := [3, 2]),
#  8  := rec(fixed := -5, min := 36, chain := 2),
# ));
#end;
#
#4_4A5_D4_3_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := 5,  min := 32, chain := 2),
#  2  := rec(fixed := -3, min := 22),
#  3  := rec(fixed := 3,  min := 18),
#  4  := rec(),
#  6  := rec(),
#  8  := rec(),
#  10 := rec(fixed := 1,  min := 16, chain := 2),
#  12 := rec(fixed := 3,  min := 18),
#  14 := rec(fixed := 3,  min := 26),
#  16 := rec(fixed := 1,  min := 24, chain := 2),
#  18 := rec(fixed := 5,  min := 18, chain := 2),
#  20 := rec(fixed := 1,  min := 11),
#  22 := rec(fixed := 3,  min := 18, chain := 2),
#  24 := rec(),
#  26 := rec(),
#  28 := rec(),
#  30 := rec(fixed := 3,  min := 12),
# ));
#end;
#
#4_4A5_D4_4_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(fixed := -1, min := 34),
#  3  := rec(fixed := 1,  min := 40, chain := 2),
#  4  := rec(fixed := 4,  min := 24, chain := 3),
#  5  := rec(),
#  7  := rec(),
#  9  := rec(),
# ));
#end;
#
#4_4A5_D4_5_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := 5, min := 12),
#  2  := rec(fixed := 5, min := 34),
#  3  := rec(),
#  5  := rec(fixed := 1, min := 19),
#  7  := rec(),
#  9  := rec(),
#  11 := rec(fixed := 2, min := 16),
#  13 := rec(fixed := 1, min := 21)
# ));
#end;
#
#4_4A5_D4_6_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(fixed := 1,  min := 42, chain := 2),
#  5  := rec(fixed := -1, min := 30, chain := 2),
#  6  := rec(fixed := 1,  min := 34),
#  7  := rec(fixed := 1,  min := 26, chain := 2),
#  8  := rec(fixed := -5, min := 16, chain := 2),
#  9  := rec(fixed := 3,  min := 16, chain := 3),
#  10 := rec(),
# ));
#end;
#
#4_4A5_D4_7_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := 1,  min := 30),
#  2  := rec(fixed := -2, min := 14),
#  3  := rec(fixed := -5, min := 14),
#  4  := rec(fixed := 1,  min := 38),
#  5  := rec(fixed := -5, min := 30),
#  6  := rec(),
#  7  := rec(),
#  9  := rec(fixed := 1,  min := 14),
#  11 := rec(fixed := -5, min := 20, chain := 2),
# ));
#end;
#
#4_4A5_D4_8_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(),
#  5  := rec(fixed := 4,  min := 24),
#  7  := rec(fixed := -5, min := 12),
#  9  := rec(fixed := 1,  min := 19, chain := 3),
#  11 := rec(fixed := -5, min := 18, chain := 2),
#  13 := rec(),
# ));
#end;
#
###################################################################
### 6D[4]
###################################################################
#
#4_6D4_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(fixed := 2,  min := 62,  chain := 2),
# ));
#
# \\rc.2 := 90;
#end;
#
#4_6D4_2_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(fixed := 2,  min := 20,  chain := 2),
#  3  := rec(fixed := 1,  min := 44),
#  4  := rec(),
#  6  := rec(),
# ));
#
# \\rc.1 := 144;
#end;
#
#4_6D4_3_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(fixed := -3, min := 36,  chain := 3),
# ));
#end;
#
###################################################################
### 6A[4]
###################################################################

63_6A4_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(),
  3  := rec(fixed := 2,  min := 110),
  4  := rec(fixed := 2,  min :=  68, chain := 2),
 ));
end;

###################################################################
### 8A[3]
###################################################################

63_8A3_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,   min := 90),
# 3  := ???
  4  := rec(fixed := 2,   min := 62),
 ));
end;

#4_8A3_2_auto :=
#function()
# 4_8A3_\*();
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(fixed := 1,   min := \\(28, 19)),
#  4  := rec(fixed := 1,   min := \\(24, 18)),
#  5  := rec(fixed := 4,   min := \\(18, 14)),
#  6  := rec(),
# ));
#
# \\rc.dm := function(id)
#  local h, hh, d, dd;
#  d := id;
#  if IsList(d) then
#   d := PositionProperty(\\rc.vec, v -> IsSubset(v.domain, d));
#  fi;
#  if not(d in [4, 5]) then return fail; fi;
#  dd := [,,, 17, 15][d];
#  h := _remove_dual(domain(d), \\rc.duals);
#  h := Filtered(Combinations(h, 2), d -> crank(d) = dd);
#  h := Set(h, d -> _add_dual(d, \\rc.duals));
#  h := Set(OrbitsDomain(\\rc.perm, h, OnSets), Set);
#  hh := List(h, l -> Set(Combinations(l, 2), Union));
#  dd := [,,, 20, 18][d];
#  Apply(hh, l -> Filtered(l, s -> Length(s) = 8 and crank(s) = dd));
#  d := PositionProperty(hh, l -> not IsEmpty(l));
#  h := h[d];
#  hh := hh[d];
#  if IsInt(id)  then return h; fi;
#  if not(id in h) then Error_("Unexpected parameter"); return fail; fi;
#  return Filtered(hh, l -> IsSubset(l, id));
# end;
#
# \\rc.spp := function(data)
#  local d;
#  data.K3 := 0;
#  spp_cmax(data);
#  if data.id in domain(3) then
#   data.push := 4;
#  elif data.id in domain(4) then
#   data.push := 4;
#  elif data.id in domain(5) then
##  if data.dm in \\rc.dm(5) then
#   data.push := 3;
#   d := \\rc.dm(data.domain);
#   if IsSet(d) and (data.dm in d) then
#    data.cmax := 2;
#    data.pipe := spp_data(5, data: level := next_());
#    data.pipe.pref := "*";
#   fi;
#  fi;
# end;
#
# \\rc.3 :=  70;
# \\rc.4 := 302;
# \\rc.5 := 318;
# \\rc.6 :=  36;
#end;
#
#4_8A3_3_auto :=
#function()
# 4_8A3_\*();
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(fixed := 2,   min := \\(14, 6)),
#  3  := rec(),
#  4  := rec(),
#  6  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local h, dm;
#  h := Difference([1..8], supp(\\rc));
#  dm := Set(Combinations(h, 2),
#            o -> Filtered(domain(2), d -> IsEmpty(Intersection(supp(d), o))));
#  if IsEmpty(arg) or (arg[1] = 2) then return dm; fi;
#  if not(arg[1] in dm) then Error_("Unexpected parameter"); return fail; fi;
#  h := Intersection(h, supp(arg[1][1]));
#  h := Filtered(dm, d -> IsEmpty(Intersection(h, supp(d[1]))));
#  if Length(h) <> 1 then return fail; fi;
#  return Union(arg[1], h[1]);
# end;
#
# \\rc.spp := function(data)
#  local dm;
#  data.K3 := 0;
#  if not(data.domain in \\rc.dm()) then return; fi;
#  dm := \\rc.dm(data.domain);
#  spp_cmin(data, dm);
#  if data.dm = data.domain then
#   data.pipe := spp_data(2, dm, data: level := next_());
#   data.pipe.pref := "*";
#  fi;
# end;
#
# \\rc.2 := 470;
# \\rc.6 := 126;
# \\rc.3 := 172;
#end;
#
#4_8A3_4_auto :=
#function()
# 4_8A3_\*();
# _brute_list(rec(
#  1  := rec(fixed := 1,   min := \\(16, 10)),
#  2  := rec(),
#  3  := rec(),
#  5  := rec(),
#  7  := rec(fixed := 1,   min := \\(19, 14)),
#  9  := rec(),
#  11 := rec(),
#  13 := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local id, h, d;
#  id := arg[1];
#  if IsList(id) then
#   id := PositionProperty(\\rc.vec, r -> IsSubset(r.domain, id));
#  fi;
#  if id = fail then return fail; fi;
#  h := Difference([1..8], supp(\\rc));
#  d := Intersection(h, supp(domain(id)[1]));
#  if Length(d) = 1 then
#   d := List(h, p -> Filtered(domain(id), d -> p in supp(d)));
#  elif Length(d) = 2 then
#   d := List(h, p -> Filtered(domain(id), d -> not(p in supp(d))));
#  else
#   Error_("Unexpected parameter");
#   return fail;
#  fi;
#  d := Set(d, Set);
#  if IsInt(arg[1]) then return d; fi;
#  if arg[1] in d then
#   RemoveSet(d, arg[1]);
#   return d;
#  fi;
#  h := First(Combinations(d, 2), c -> Union(c) = arg[1]);
#  if h <> fail then h := Difference(d, h); fi;
#  return h;
# end;
#
# \\rc.spp := function(data)
#  local d;
#  data.K3 := 0;
#  data.bp := true;
##  spp_cmax(data);
#  d := First(\\rc.vec, r -> data.id in r.domain).id;
#  if d in [1, 9, 11] then spp_cmin(data); fi;
#  d := \\rc.dm(data.dm);
#  if IsSet(d) and (Length(d) = 1) then
#   data.pipe := spp_data(data.dt, d[1], data: level := next_());
#   data.pipe.pref := "*";
#   spp_invalid(data.pipe);
#  fi;
# end;
#
# \\rc.1  := 266;
# \\rc.9  :=  98;
# \\rc.11 := 182;
#
# \\rc.2  :=  90;
# \\rc.7  :=  90;
# \\rc.5  := \\rc.7 - 2*\\rc.vec[7].bound;
# \\rc.3  := \\rc.5 - 2*\\rc.vec[5].bound;
#end;
#
##################################################################
## 12A[2]
##################################################################

63_12A2_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
  2  := rec(fixed := 2,   min := 37),
 ));
end;

##################################################################
## 24A[1]
##################################################################

63_24A1_1_auto :=
function()
 _brute_list(rec(
  1  := rec(),
 ));
end;

##################################################################
## Leech
##################################################################

#_load_param("Leech.txt");


==> anc/GAP/2/63bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

################################################################
## D2 Lemma
################################################################

spec_A_2_4      := -1;
spec_D_42_2     := 1;
spec_D_4_2      := 2;
spec_D_2_2_1    := 3;
spec_D__1_0     := 4;
spec_D_1_2_1    := 5;

D_spec := MakeImmutable([spec_D__1_0, spec_D_1_2_1]);

D2_Lemma :=
function(rc)
 local ls, res, c, b;

 res := [];
 ls := Filtered(rc.vec, function(r)
   if IsBound(r._spec) and (r._spec in D_spec) then return true; fi;
   Add(res, r);
   return false;
  end);
 if IsEmpty(ls) then return; fi;
 c := _ls_count(res);
 b := c*_ls_bound(res);
 SortBy(ls, r -> r.count);
 for res in ls do
  b := c + b;
  c := c*res.count;
 od;
 init_reduced(rc);
 rc.reduced[rs_Lemma] := b;
end;

################################################################
## Further analysis
################################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.D2_Lemma) then
  D2_Lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/63brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

\\brute_legacy := false;


==> anc/GAP/2/6AD.txt <==
# -*- GAP -*-

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\known_bounds := [,,
 [ , , , , , 4, 7, 8, 12],          # min = 3
 [ , , , , ,  ,  , 14],             # min = 4
# [ , , , , ,  ,  ,  ,   , 24],      # min = 5 (x2)
];
\\requested_bounds := [];

A_known_bound :=
function(m, n)
 if m = 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if IsBound(\\known_bounds[m]) and IsBound(\\known_bounds[m][n]) then
  return \\known_bounds[m][n];
 fi;
 AddSet(\\requested_bounds, [m, n]);
 return fail;
end;

_3bound := n -> Int(n*Int((n - 1)/2)/3);
_m_bound := function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

_A_bound :=
function(m, n)
 local res;
 m := Minimum(m, n - m);
 if m < 0 then return 0; fi;
 if m = 0 then return 1; fi;
 res := A_known_bound(m, n);
 if res <> fail then return res; fi;
 if m = 3 then return _3bound(n); fi;
 return _m_bound(m, n);
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
bound\.An\.roots := n -> [n*(n - 1), n];
bound\.An\.three :=
function(n)
 if n = 3 then return [3, 3]; fi;
 Error_("Unexpected value n = %0", n);
end;

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   if (s = [2, 1]) or (s = [1, 2]) then return bound\.An\.three(n); fi;
   Error_("Unexpected parameter set s = %0", s);
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_literal := [5, 6];

_D_bound :=
function(n)
 return Maximum(List([0..Maximum(0, n - 8)], m ->
            Sum([0..4], i -> _A_bound(m + 2*i, n))));
end;

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];   ## differs from "2"
bound\.Dn\.2e       := n -> [n, n];                     ## differs from "2"
bound\.Dn\.zero_1   := n -> [2*n, 2];
bound\.Dn\.zero_2   := n -> [2*n*(n - 1), 4*Int(n/2)];  ## differs from "2"
bound\.Dn\.same     := lem\.max\.set\.A;
bound\.Dn\.roots    := bound\.An\.roots;
bound\.Dn\.three    := bound\.An\.three;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := List(r.vec, List);
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 if vec[1][1] < 0 then
  vec[1][1] := -vec[1][1];
  vec[2][1] := -vec[2][1];
 fi;
 d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   if Length(sv) = 3 then
    return bound\.Dn\.three(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;


##################################################################
# Compare bounds for An
##################################################################

bound1 :=
function(m, n)
 return Int(Binomial(n, m - 1)/m);
end;

bound2 :=
function(m, n)
 return Int(Binomial(m, 4)*Binomial(n - m + 4, 3)/4) + 1;
end;

bound0 :=
function(m, n)
 if 2*m > n then m := n - m; fi;
 if m <= 1 then return 1; fi;
 if m = 2 then return Int(n/2); fi;
 if m = 3 then return Int(n*Int((n - 1)/2)/3); fi;
 return bound1(m, n);
end;


==> anc/GAP/2/6E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

__E_validate :=
function(rc, r, data)
 local roots, validate;

 validate := function(rr)
  local sm, mm, pp, cc, rt;
  sm := data.orbit{rr.vec};
  if r.1 = \\max then Add(sm, r.vec[1]); fi;
  sm := ComplementIntMat(One(rc.mat), sm);
  Perform([1..Length(sm.moduli)], function(n)
    mm := sm.moduli[n];
    if \\prime > 1 then
     while mm mod \\prime = 0 do mm := mm/\\prime; od;
    fi;
    sm.moduli[n] := sm.moduli[n]/mm;
    sm.sub[n] := sm.sub[n]/mm;
   end);
  mm := Concatenation(sm.sub, sm.complement);
  Perform([1..Length(sm.moduli)], function(n)
    mm[n] := mm[n]/sm.moduli[n];
   end);
  mm := mm^-1;
  cc := [1..Length(sm.complement)] + Length(sm.moduli);
  cc := List(mm, r -> r{cc});
  pp := PositionsProperty(sm.moduli, m -> m <> 1);
  sm.moduli := sm.moduli{pp};
  pp := List(mm, r -> r{pp});
  for rt in roots do
   if not IsZero(rt*cc) then continue; fi;
   if IsZero((rt*pp) mod sm.moduli) then return false; fi;
  od;
  return true;
 end;

 roots := r.vec[1]*rc.mat;
 roots := Filtered(rc.roots, r -> roots*r in [-4, 0, 4]);
 data.validate := validate;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 4];
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
# if (r.2 <> \\lsq) or (r.d <> 0) then return; fi;
# __E_validate(rc, r, data);
end;

###############################################################
# Special processing for E_8
###############################################################

E_analyze_special :=
function(rc, r)
 local vv;

 if rc.name <> "E" then return false; fi;
 if rc.n = 6 then return false; fi;

 vv := [r.1, r.2, r.3];

 if rc.n = 7 then
  if vv = [0, 2, 0] then
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;

# the case n = 8
 if vv = [12, 4, 4] then
  if IsIntVec(Sum(r.vec)/2) then
# (h - v)/2 is a wrong root!
   r.bound := 0;
  else
# same as [12, 4, 4] in D_8
   r.bound := 24;
  fi;
  return true;
 fi;
 if vv = [8, 4, 4] then
  if IsIntVec(r.vec[1]/2) then
# same as [0, 2, 0] in E_7
   r.bound := 14;
   return true;
  fi;
  return false;
 fi;
 if vv = [2, 2, 0] then
# same as [0, 2, 0] in E_7
  r.bound := 14;
  return true;
 fi;
 if vv = [0, 2, 0] then
  r.bound := 16;
  return true;
 fi;
 return false;
end;

#E8_test :=
#function(r)
# local h, l, rr;
# h := r.vec[1];
# rr := \\lattice[r.index].vectors[r.ids[1]];
# l := Orbit(rr.G, r.vec[2]);
# return Union(l, [h]);
#end;


==> anc/GAP/2/6RS.txt <==
# -*- GAP -*-

6single := aa -> IsBound(aa[2]) and (aa[2] = true);

#################################################################
# 4A[5] + D[4]
#################################################################

6_4A5_D4 :=
function()
 if \\prime = 2 then
  \\control.root := [
    [ [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 6, 0, -1 ] ], #285
    [ [ 12, 0, -3 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ], [ 0, 0 ] ], #279
    [ [ 11/2, 3, -1 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 2, 0 ] ], #272
    [ [ 15/2, 3, -3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 3/2, 3 ], [ 0, 0 ] ], #261
   ];
 fi;
end;

6_4A5_D4_0 :=
function()
 if \\prime = 0 then
  init_pair(1: store_orbits := false);

  select_pair(2);
  brute_fixed(1, [2]: min_size := 0);

  init_pair(3: store_orbits := false);

  select_pair(4);
  brute_fixed(4, [3]: min_size := 0);
 else
  select_pair(1);
  brute_fixed(1, [2]: min_size := 0);

  select_pair(2);
  brute_fixed(1, [2]: min_size := 0);

  init_pair(5: brute := [1..3]);
 fi;
end;

#################################################################
# 6D[4]
#################################################################

6_6D4 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_6D4_0 :=
function()
 if \\prime = 0 then
  Perform([1, 2, 5], function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(3: brute := [1..4]);
  brute_fixed(5, [2]: min_size := 0);

  init_pair(4: brute := [1..4]);
  brute_fixed(5, [2]: min_size := 0);
 else
  init_pair(1: store_orbits := false);

  init_pair(3: brute := [1..4]);
  brute_fixed(5, [2]: min_size := -1);

  init_pair(5: store_orbits := false);

  init_pair(7: brute := [1..4]);
  brute_fixed(5, [2]: min_size := -1);

  init_pair(10: store_orbits := false);
 fi;
end;

6_6D4_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_6D4_1 :=
function()
 \\rc.mid    := 2;
 \\rc.domain := List(supp(\\rc),
    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
end;

#################################################################
# 6A[4]
#################################################################

6_6A4 :=
function()
 if \\prime = 2 then
  \\control.root := [
    [ [ 6/5, 3 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6, 0, -1 ] ], # 286
    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 6/5, 2 ] ], # 282
    [ [ 26/5, 3, -1 ], [ 6/5, 3 ], [ 6/5, 2 ], [ 6/5, 2 ], [ 6/5, 3 ], [ 2, 0 ] ], # 273
    [ [ 14/5, 4, -2 ], [ 14/5, 4, -2 ], [ 6/5, 3 ], [ 2, 0 ], [ 2, 0 ], [ 6/5, 3 ] ], # 265
  ];
 fi;
end;

6_6A4_0 :=
function()
 if \\prime = 0 then
  Perform([1, 2, 3], function(p)
    init_pair(p: store_orbits := false);
   end);
 else
 fi;
end;

#################################################################
# 8A[3]
#################################################################

6_8A3 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_8A3_0 :=
function()
 local ls;

 if \\prime = 0 then
  ls := [1..43];
  SubtractSet(ls, [3, 5, 6, 7, 8, 28, 31]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(3: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [3]: min_size := 0);

  init_pair(5: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);
  brute_fixed(6, [5]: min_size := 0);

  init_pair(6: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(7: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(8: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [1]: min_size := 0);

  init_pair(28: exclude := [4, 5], store_orbits := false);

  init_pair(31: exclude := [8, 13], store_orbits := false);
 else
  ls := [ 1, 2, 14, 15, 22, 25, 27, 31, 35, 40, 45, 47, 50, 53, 57, 59, 63 ];
#  SubtractSet(ls, [6, 8]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  init_pair(6: brute := [1, 2, 3, 7]);
  brute_fixed(4, [3]);
  brute_fixed(5, [3]);
  brute_fixed(6, [4]);

  init_pair(8: brute := [1, 3, 4, 5]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [3]: min_size := -2);

  init_pair(11: brute := [1..4]);
  brute_fixed(5, [3]: min_size := 0);

  init_pair(16: brute := [2, 3]);
  brute_fixed(1, [1]: min_size := -1);
  brute_fixed(4, [1]: min_size := 0);

  init_pair(19: exclude := [4]);
  brute_fixed(4, [5]: min_size := 0);
 fi;
end;

6_8A3_\* :=
function(arg)
# \\rc.discard := discard_done;
# \\rc.extend  := extend_submax;
# \\rc.out     := Immutable([18, 19]);
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_8A3_1 :=
function()
 \\rc.4      := 22;
 \\rc.mid    := 6;
 \\rc.domain := List(positions(\\rc, 1),
            n -> Filtered(domain(\\rc.mid), r -> n in positions(r, 1)));
 \\rc.ctrl := rec(defect := wanted(\\rc.4));
end;

6_8A3_2 :=
function()
 \\rc.3 := 28;
end;

6_8A3_2_domain :=
function(arg)
 if arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 1),
             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
  \\rc.ctrl := rec(defect := \\rc.3);
# elif arg[1] = 4 then
#  \\rc.domain := List(positions(\\rc, 1),
#             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
#  \\rc.ctrl := rec(defect := 20);
 elif arg[1] = 6 then
  \\rc.domain := List(positions(\\rc, 2),
             n -> Filtered(domain(arg[1]), r -> not(n in supp(r))));
  \\rc.ctrl := rec(defect := wanted(\\rc.3)); # can also do 39
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_8A3_9 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [29, 31, 9]),
    seq_(5, [11, 17, 21]),
    seq_(5, [14, 37]),
    seq_(4, single(13, 22)),
 ]);
end;

6_8A3_10 :=
function()
 \\rc.10    := 9;
 \\rc.12    := 4;
# \\rc.mid   := 3;
# \\rc.domain := List(positions(\\rc, 1),
#                    n -> Filtered(domain(\\rc.mid), r -> (n in supp(r))));
# \\rc.ctrl := rec(defect := 7);
end;

6_8A3_13 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [8, 6]),
    seq_(4, [10, 9]),
    seq_(4, [7, 11]),
 ]);
end;

6_8A3_19 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(12, single(13, 32, 7)),
    seq_(6,  [19, 25]),
 ]);
end;

6_8A3_21 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, single(21)),
    seq_(7, [14]),
    seq_(5, [6, 9]),
 ]);
end;

6_8A3_24 :=
function()
 \\rc.single := 5;
 \\rc.mid    := 5;
 \\rc.domain := List(supp(\\rc),
                    n -> Filtered(domain(\\rc.mid), r -> not(n in supp(r))));
 \\rc.ctrl   := rec(defect := wanted());
end;

#################################################################
# 12A[2]
#################################################################

6_12A2 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_12A2_0 :=
function()
 local ls;

 if \\prime = 2 then
  ls := [ 3, 4, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 18, 20, 25, 32 ];
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  select_pair(1);
  brute_fixed(1, [3]: min_size := 0);

  select_pair(2);
  brute_fixed(1, [3]: min_size := 0);

  init_pair(5: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);
  brute_fixed(6, [5]: min_size := 0);

  init_pair(6: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(7: brute := [1, 2, 3, 4]);
  brute_fixed(5, [5]: min_size := 0);

  init_pair(8: brute := [1, 3, 4]);
  brute_fixed(2, [1]: min_size := 0);
  brute_fixed(5, [1]: min_size := 0);

  init_pair(28: exclude := [4, 5], store_orbits := false);

  init_pair(31: exclude := [8, 13], store_orbits := false);
 else
  ls := [1..24];
  SubtractSet(ls, [2]);
  Perform(ls, function(p)
    init_pair(p: store_orbits := false);
   end);

  select_pair(2);
  brute_fixed(2, [4]: min_size := -1);
 fi;
end;

6_12A2_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_12A2_1_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2/3);
 if arg[1] = 2 then
## Not used for 285 conics
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
## To be used with "single"
  \\rc.ctrl := rec(defect := 11);
 elif arg[1] = 3 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
#  \\rc.ctrl := rec(defect := 45);
  \\rc.ctrl := rec(defect := 40); # 38
 elif arg[1] = 4 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
#  \\rc.ctrl := rec(defect := 35);
  \\rc.ctrl := rec(defect := 38);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

#6_12A2_2_auto_min := 19;
6_12A2_2_auto_min := 16;

6_12A2_2_auto :=
function(arg)
 local min;

 6_12A2_\*();
 min := 6_12A2_2_auto_min;
 brute_fixed(1, [3]: min_size := min - 21, min_count := min, store_orbits := min);
 min := List([0..19], r -> 0);
 \\rc.pat := function(n)
   min[1] := n;
   return make_pat(1, min);
  end;
end;

6_12A2_2_recreate :=
function(pat)
 pat := \\rc.pat(6);
 pat := do_pats(pat);
 pat := sort(pat: level := next_());
 pat := extend_line(pat);
 pat := sort(pat: level := next_());
 Perform(pat, function(rc) rc.pat := counts2mat(counts(rc)); end);
 return pat;
end;

6_12A2_3 :=
function(arg)
 \\rc.single := 19;
end;

6_12A2_3_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2);
 if arg[1] = 1 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> n in supp(r)));
  \\rc.ctrl := rec(defect := 13);
 elif arg[1] = 2 then
  \\rc.domain := List(Cartesian(pp, positions(\\rc, 2/3)),
             c -> Filtered(domain(arg[1]), r -> not(c[1] in supp(r)) and
                                                (rec_(r).vec[c[2]].3 = 2/3)));
  \\rc.ctrl := rec(defect := 62);
  if 6single(arg) then
   \\rc.ctrl := rec(defect := 85);
  fi;
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_4_domain :=
function(arg)
 local pp, rr;

 pp := positions(\\rc, 8/3);
 rr := positions(\\rc, 2/3);
 if arg[1] = 2 then
  \\rc.domain := List(rr,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
  \\rc.ctrl := rec(defect := 24);
 elif arg[1] = 5 then
## Not used for 285 conics
#  \\rc.domain := List(rr,
#             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
  \\rc.ctrl := rec(defect := 19);
 elif arg[1] = 6 then
  \\rc.domain := List(rr,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 1/3));
  \\rc.ctrl := rec(defect := 33);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_5 :=
function(arg)
 \\rc.rp   := (1,2);   # replanting involution
 \\rc.seqs := MakeImmutable([
    seq_(17, [7, 6, 1]),
 ]);
 set_seq(1);
end;

6_12A2_5_domain :=
function(arg)
 local pp;

 pp := positions(\\rc, 2/3);
 if arg[1] = 3 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = 2/3));
  \\rc.ctrl := rec(defect := 35);
 elif arg[1] = 5 then
  \\rc.domain := List(pp,
             n -> Filtered(domain(arg[1]), r -> rec_(r).vec[n].3 = -1/3));
  \\rc.ctrl := rec(defect := 18);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_12A2_6 :=
function(arg)
 local dif;

 dif := function(d, val)
  if d = 1 then return Int(\\rc.2/2); fi;
  if d = 2 then return \\rc.2 - 2*val[1]; fi;
  return \\rc.2 - Sum(Compacted(val));
 end;

 SetNameFunction(dif, "12A2_2");
 \\rc.rp   := (2,9);        # replanting involution
 \\rc.2    := 7;
 \\rc.seqs := MakeImmutable([
    seq_(12, single(6)),    ## still working...
    seq_(12, [8, 16]),
    seq_(12, [[17, 14]]),
    seq_(9,  [12]),
    seq_(3,  [7]),
    seq_(dif, [2, 11, 9]),  ## should use the symmetry
 ]);
end;

6_12A2_7 :=
function(arg)
 \\rc.5      := 11;
 \\rc.6      :=  8;
end;

6_12A2_8 :=
function(arg)
 \\rc.6      := 11;
 \\rc.mid    := 7;
 \\rc.domain := List(positions(\\rc, 2/3),
                    p -> Filtered(domain(\\rc.mid), d -> rec_(d).vec[p].3 = 2/3));
 \\rc.ctrl   := rec(defect := wanted(\\rc.6));
end;

6_12A2_9 :=
function(arg)
 \\rc.rp   := (1,20)(2,19)(4,13)(7,17)(8,16);   # replanting involution
 \\rc.seqs := MakeImmutable([
    seq_(15, single(9)),
    seq_(10, [6, 11]),
    seq_(7,  [1, 17, 16]),
    seq_(5,  [4]),
 ]);
# \\rc.4    := 5;
end;

6_12A2_10 :=
function()
 \\rc.single := 18;
 \\rc.seqs   := MakeImmutable([
    seq_(8, [3, 6]),
    seq_(8, [7, 9]),
    seq_(5, [5, 12]),
 ]);
end;

6_12A2_10_domain :=
function(arg)
 local dd;

 dd := List(\\rc.seqs, r -> r.defect);
 if arg[1] <> 8 then return; fi;
 \\rc.mid    := arg[1];
# \\rc.domain := List(Cartesian(positions(\\rc, 2), positions(\\rc, 0)),
#        c -> Filtered(domain(\\rc.mid), r -> Intersection(supp(r), c) = []));
 \\rc.domain := List(positions(\\rc, 2),
        p -> Filtered(domain(\\rc.mid), r -> not(p in supp(r))));
 \\rc.ctrl   := rec(defect := wanted(dd, \\rc.single));
 if 6single(arg) then
  \\rc.ctrl   := rec(defect := wanted(dd));
 fi;
end;

6_12A2_11 :=
function()
 \\rc.single := 17;
 \\rc.mid    := 2;
 \\rc.domain := List(Combinations(positions(\\rc, 0), 2),
                    c -> Filtered(domain(\\rc.mid), r -> IsSubset(supp(r), c)));
 \\rc.ctrl   := rec(defect := 48);
end;

6_12A2_12 :=
function()
 \\rc.5   := 15;
 \\rc.6   := 9;
 \\rc.8   := 5;
end;

6_12A2_13 :=
function()
# \\rc.10   := 13;
 \\rc.seqs := MakeImmutable([
    seq_(9,  single(13)),
    seq_(8,  [[8, 11]]),           # to be done by max_patterns !!
    seq_(13, [10]),
 ]);
end;

6_12A2_14 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [18, 22,  4]),  # OK
    seq_(5, [ 8, 25, 37]),  # OK
    seq_(5, [23, 32]),
    seq_(4, single(21, 9)), # OK
 ]);
end;

6_12A2_15 :=
function()
 \\rc.7    := 9;
 \\rc.8    := 4;
end;

6_12A2_16 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, [10, 11]),
    seq_(4, [19, 12]),
    seq_(4, [15, 8]), ## or [21, 8]
 ]);
end;

6_12A2_17 :=
function()
 \\rc.seqs := MakeImmutable([
#    seq_(12, single(22, 33)),
    seq_(12, single(17, 33, 9)),
    seq_(6,  [14, 24]),
 ]);
end;

6_12A2_18 :=
function()
 \\rc.seqs := MakeImmutable([
    seq_(5, single(17)),
    seq_(7, [9]),
    seq_(5, [14, 20]),
 ]);
end;

#################################################################
## Bases to be tried for configuration 2
#################################################################

6_12A2_2_bb :=
function(m)
 local res;
 res := \\h*\\N.vec;
 res := rec(h := List([1..12], i -> res{[2*i - 1, 2*i]}));
 res.roots := List(res.h, h ->
                First(\\lattice[1].roots, r -> h*\\lattice[1].mat*r = 0));
 res.vec := List(res.roots);
 res.0 := positions(\\rc, 0);
 if m <> 1 then res.vec[res.0[1]] := res.vec[res.0[1]]*m; fi;
 res.vec := Concatenation(res.vec);
 return res;
end;

6_12A2_2_1 :=
function(arg)
 return [6_12A2_2_bb(1).vec];
end;

6_12A2_2_2 :=
function(arg)
 return [6_12A2_2_bb(2).vec];
end;

#################################################################
## Bases to be tried for configuration 5
#################################################################

6_12A2_5_1 :=
function(arg)
 local bb, vv, n;

 bb := 6_12A2_2_bb(2);
 vv := bb.h;
 n := positions(\\rc, 6)[1];
 vv[n] := -vv[n];
 vv := [vv, bb.vec, ZeroMutable(bb.roots), ZeroMutable(bb.roots)];
 vv[3][n] := bb.roots[n];
 n := bb.0[2];
 vv[4][n] := bb.roots[n];
 return List(vv, Flat);
end;

#################################################################
# 24A[1]
#################################################################

6_24A1 :=
function()
 if \\prime = 2 then
  \\control.root := rec(exclude := []);
 fi;
end;

6_24A1_0 :=
function()
 local ls;

 ls := [1..Length(\\pairs)];
 Perform(ls, function(p)
   init_pair(p: store_orbits := false);
  end);

# if \\prime = 2 then
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
# else
#  SubtractSet(ls, [12]);
#  Perform(ls, function(p)
#    init_pair(p: store_orbits := false);
#   end);
#
#  init_pair(12: exclude := [2]);
#  brute_fixed(2, [5]: min_size := 0);
# fi;
end;

6_24A1_\* :=
function(arg)
 \\rc.discard := discard_rank;
 \\rc.out     := Immutable([18, 19]);
 \\min_count  := \\min_wanted;
end;

6_24A1_2 :=
function(arg)
 \\rc.mid    := 3;
 \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
        c -> Filtered(domain(\\rc.mid), d -> Intersection(supp(d), c) = []));
 \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
end;

6_24A1_3 :=
function(arg)
 \\rc.mid    := 3;
 \\rc.domain := List(Combinations(positions(\\rc, 1/2), 2),
        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
 \\rc.ctrl   := rec(defect := \\rc.bound - \\min_wanted); # can do down to 261 !
end;

6_24A1_4_domain :=
function(arg)
 local pp;

 if arg[1] <> 3 then return; fi;
 pp := positions(\\rc, 0);
 \\rc.mid := 3;
 \\rc.domain := List(Combinations(pp, 2),
        c -> Filtered(domain(\\rc.mid), d -> IsSubset(supp(d), c)));
 pp := List(pp,
        c -> Filtered(domain(\\rc.mid), d -> c in supp(d)));
 pp := Set(pp)[1];
 \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(pp, d)));
 if 6single(arg) then return; fi;
 \\rc.ctrl := rec(defect := wanted(\\rc.single));
end;

6_24A1_4 :=
function(arg)
 \\rc.single := 85;                     # bound for single_orbits
 6_24A1_4_domain(3);
end;

6_24A1_5 :=
function(arg)
 \\rc.single := 14;                     # bound for single_orbits
 \\rc.2      := 53;
end;

6_24A1_5_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  \\rc.ctrl := rec(defect := \\rc.2);
 elif arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 2),
        c -> Filtered(domain(arg[1]), d -> not (c in supp(d))));
  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.2));
  fi;
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_24A1_6 :=
function(arg)
# \\rc.single := 75;     # bound for single_orbits
 \\rc.single := 80;     # bound for single_orbits
 \\rc.2      := 47;     # bound for oorb_2
end;

6_24A1_6_domain :=
function(arg)
 local p0, p2;

 p0 := positions(\\rc, 0);
 p2 := positions(\\rc, 2);
 \\rc.mid := arg[1];
 if arg[1] = 2 then
  \\rc.domain := List(Cartesian(p2, p0),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  \\rc.ctrl := rec(defect := \\rc.2);
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
 elif arg[1] = 4 then
  \\rc.domain := List(Combinations(p0, 2),
        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.2));
   return;
  fi;
  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
# elif arg[1] = 4 then
##  \\rc.domain := List(Combinations(p0, 2),
##        c -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), c)));
#  \\rc.domain := List(p0,
#       c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  if 6single(arg) then
#   \\rc.domain := List(p0,
#        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#   \\rc.ctrl := rec(defect := wanted(\\rc.2));
#   return;
#  fi;
#  \\rc.ctrl := rec(defect := wanted(\\rc.2, \\rc.single));
##  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
##  p0 := Set(p0)[1];
##  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
 else
  Unbind(\\rc.mid);
 fi;
end;

6_24A1_7 :=
function(arg)
# \\rc.defect := 40;
# \\rc.seq    := Immutable(single(5));
 \\rc.3      := 15;
 \\rc.4      :=  5;
 \\rc.seqs := MakeImmutable([
    seq_(\\rc.4, [4]),
    seq_(wanted(\\rc.3, \\rc.4), single(5)),
 ]);
# \\rc.ctrl   := rec(defect := 11);
# \\rc.mid    := 3;
# \\rc.domain := List(positions(\\rc, 2),
#                    p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
end;

6_24A1_7_domain :=
function(arg)

 \\rc.mid := arg[1];
 if arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 2),
        p -> Filtered(domain(\\rc.mid), d -> p in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.3);
 elif arg[1] = 4 then
  \\rc.domain := List(positions(\\rc, 1/2),
        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
  \\rc.ctrl := rec(defect := \\rc.4);
 else
  Unbind(\\rc.mid);
 fi;
end;

6_24A1_8_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(positions(\\rc, 0),
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := 32);
  \\rc.ctrl := rec(defect := 38);
 elif arg[1] = 3 then
  \\rc.domain := List(positions(\\rc, 0),
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
#  \\rc.ctrl := rec(defect := 26);
  \\rc.ctrl := rec(defect := 40);
 elif arg[1] = 4 then
  \\rc.domain := List(positions(\\rc, 1/2),
        c -> Filtered(domain(arg[1]), d -> rec_(d).vec[c].3 = -1/2));
  \\rc.ctrl := rec(defect := 11);
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

6_24A1_9 :=
function(arg)
 \\rc.single := 20;                 # bound for single_orbits
 \\rc.1      := 13;
 \\rc.4      :=  3;
 \\rc.5      :=  8;
end;

6_24A1_9_domain :=
function(arg)
 local p0, p2;

 p0 := positions(\\rc, 0);
 p2 := positions(\\rc, 2);
 \\rc.mid := arg[1];
 if arg[1] = 1 then
  \\rc.domain := List(p2,
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.1);
 elif arg[1] = 2 then
  \\rc.domain := List(Cartesian(p2, p0),
       c -> Filtered(domain(arg[1]), d -> not(c[1] in supp(d)) and
                                             (c[2] in supp(d))));
  p0 := List(p0, c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  p0 := Set(p0)[1];
  \\rc.scope := rec(domain := Filtered(\\rc.domain, d -> IsSubset(p0, d)));
  if 6single(arg) then
   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5));
  else
   \\rc.ctrl := rec(defect := wanted(\\rc.1, \\rc.4, \\rc.5, \\rc.single));
  fi;
 elif arg[1] = 4 then
  \\rc.domain := List(p0,
        c -> Filtered(domain(arg[1]), d -> c in supp(d)));
  \\rc.ctrl := rec(defect := \\rc.4); #7
 else
  Unbind(\\rc.mid);
 fi;
end;

## Manually create a pattern for one cluster in domain 2
6_24A1_9_pat :=
function(defect)
 local dd, set, G;
 dd := positions(\\rc, 0)[1];
 dd := Filtered(domain(2), d -> dd in supp(d));
 G := _restricted_action(Stabilizer(\\rc.perm, dd, OnSets), dd);
 set := Length(dd);
 set := _partitions(2*set - defect, 2*set, [0..2], set, true);
 return [_pack_pats(G, dd, set)];
end;

6_24A1_11 :=
function(arg)
 \\rc.mid := 2;
 \\rc.domain := List(positions(\\rc, 2),
                   p -> Filtered(domain(\\rc.mid), d -> not(p in supp(d))));
end;

6_24A1_12 :=
function(arg)
 \\rc.2 := 32;
end;

6_24A1_12_domain :=
function(arg)
 if arg[1] = 2 then
  \\rc.domain := List(Combinations(positions(\\rc, 2), 2),
                    p -> Filtered(domain(arg[1]), d -> IsSubset(supp(d), p)));
  \\rc.ctrl := rec(defect := \\rc.2);
 elif arg[1] = 5 then
  \\rc.domain := List(positions(\\rc, 2),
                    p -> Filtered(domain(arg[1]), d -> not(p in supp(d))));
  \\rc.ctrl := rec(defect := wanted(\\rc.2));
 else
  return;
 fi;
 \\rc.mid := arg[1];
end;

#################################################################
## Bases to be tried for configuration 2
#################################################################

6_24A1_2_1 :=
function()
 local cc, o, s, h;
 _len := 24;
 cc := List(\\dlist, support);
 cc := Filtered(cc, c -> Length(c) = 8);
 o := Filtered(cc, c -> IsSubset(c, supp(\\rc)));
 if Length(o) <> 1 then Error(); fi;
 o := o[1];
 s := Filtered(cc, c -> Length(Intersection(c, supp(\\rc))) = 3);
 s := Filtered(s, c -> Length(Intersection(c, o)) = 4);
 s := OrbitsDomain(\\rc.group, s, OnSets);
 if Length(s) <> 1 then Error(); fi;
 s := Maximum(s[1]);
 cc := Difference(o, supp(\\rc));
 cc := List(cc, c -> vector([c]));
 Add(cc, vector(Difference([1..24], o)));
 h := 2*Concatenation(List(\\rc.h, r -> r.vec));
 Add(cc, h - 4*vector(s));
 return cc;
end;

#################################################################
## Bases to be tried for configuration 3
#################################################################

6_24A1_3_bb :=
function(size, intr, rr)
 local bb, oo;

 _len := 24;
 bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
 bb.r := Positions(bb.h, 3);
 bb.root := List(bb.r, r -> 2*vector([r]));
 bb.K := Difference([1..24], support(bb.h));
 bb.s := OrbitsDomain(\\rc.group, bb.K);
 if Length(bb.s) <> 1 then Error(); fi;
 bb.s := Minimum(bb.s[1]);
 bb.basis := List(bb.root, r -> bb.h - 4*r);
 Add(bb.basis, vector(bb.K));
 bb.G := \\rc.group;
 if size <= 0 then return bb; fi;
 oo := List(\\dlist, support);
 oo := Filtered(oo, o -> Length(o) = size);
 oo := Filtered(oo, o -> Length(Intersection(o, bb.r)) = rr);
 oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
 oo := OrbitsDomain(bb.G, oo, OnSets);
 if Length(oo) <> 1 then Error(); fi;
 bb.o := Maximum(oo[1]);
 return bb;
end;

6_24A1_3_1 :=
function()
 local bb, t;
 bb := 6_24A1_3_bb(0, 0, 0);
 Add(bb.basis, vector([bb.s]));
 return bb.basis;
end;

6_24A1_3_2 :=
function()
 local bb;
 bb := 6_24A1_3_bb(8, 2, 2);
 Add(bb.basis, vector(bb.o) - bb.root[1]);
 return bb.basis;
end;

6_24A1_3_3 :=
function()
 local bb;
 bb := 6_24A1_3_bb(8, 4, 1);
 Add(bb.basis, vector(bb.o) - bb.root[1]);
 return bb.basis;
end;

#################################################################
## Bases to be tried for configuration 4
#################################################################

6_24A1_4_bb :=
function(size, intr, r, s)
 local bb, oo;

 _len := 24;
 bb := rec(h := 2*Concatenation(List(\\rc.h, r -> r.vec)));
 bb.r := Position(bb.h, 3);
 bb.root := 2*vector([bb.r]);
 bb.K := Difference([1..24], support(bb.h));
 bb.s := OrbitsDomain(\\rc.group, bb.K);
 if Length(bb.s) <> 1 then Error(); fi;
 bb.s := Minimum(bb.s[1]);
 bb.basis := List([[bb.s], bb.K], vector);
 bb.G := Stabilizer(\\rc.group, bb.s);
 Add(bb.basis, bb.h - 4*bb.root);
 if size <= 0 then return bb; fi;
 oo := List(\\dlist, support);
 oo := Filtered(oo, o -> Length(o) = size);
 oo := Filtered(oo, o -> (bb.r in o) = r);
 oo := Filtered(oo, o -> (bb.s in o) = s);
 oo := Filtered(oo, o -> Length(Intersection(o, supp(\\rc))) = intr);
 oo := OrbitsDomain(bb.G, oo, OnSets);
 if Length(oo) <> 1 then Error(); fi;
 bb.o := Maximum(oo[1]);
 return bb;
end;

6_24A1_4_1 :=
function()
 local bb, t;
 bb := 6_24A1_4_bb(0, 0, 0, 0);
 t := OrbitsDomain(bb.G, Difference(bb.K, [bb.s]));
 if Length(t) <> 1 then Error(); fi;
 Add(bb.basis, vector([Minimum(t[1])]));
 return bb.basis;
end;

6_24A1_4_2 :=
function()
 local bb;
 bb := 6_24A1_4_bb(8, 4, true, false);
 Add(bb.basis, vector(bb.o) - bb.root);
 return bb.basis;
end;

6_24A1_4_3 :=
function()
 local bb;
 bb := 6_24A1_4_bb(12, 6, false, false);
 Add(bb.basis, vector(bb.o) - bb.root);
 return bb.basis;
end;

#################################################################
## Bases to be tried for the Leech lattice
#################################################################

6_Leech_1_1 :=
function()
 return Immutable([
  [   4,  -2,   1,   1,   0 ],
  [  -2,   4,  -2,   1,   0 ],
  [   1,  -2,   4,  -2,   0 ],
  [   1,   1,  -2,   4,   2 ],
  [   0,   0,   0,   2,   4 ] ]);
end;

6_Leech_1_2 :=
function()
 return Immutable([
  [   4,  -2,   1,   1,   0 ],
  [  -2,   4,  -2,   1,   0 ],
  [   1,  -2,   4,  -2,  -1 ],
  [   1,   1,  -2,   4,  -1 ],
  [   0,   0,  -1,  -1,   4 ] ]);
end;


==> anc/GAP/2/6bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/6brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor := rc -> 1;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;


==> anc/GAP/2/6discr.txt <==
# -*- GAP -*-

#### This works for \\prime = 0 only!

__K3_I :=
function(rc, data, sm)
## just \ell_2 <= max is enough
 if Number(sm.pp, s -> 2 in s) > sm.max then
  __err_K3(__err_dim, 2);
  return 2;
 fi;
 return true;
end;

__K3_II :=
function(rc, data, sm)
 local pos, h, m, cc;
 pos := PositionsProperty(sm.pp, s -> 2 in s);
## \ell_2 is too large
 if Length(pos) > (sm.max + 2) then return 2; fi;
## even form
 if ForAll(pos, p -> IsInt(sm.mat[p][p]/4)) then return 2; fi;
 m := sm.mat{pos}{pos};
## find order 2 square 1/2 vectors orthogonal to h
 h := SolutionMat(_data_sub(data), \\h);
 h := (h*sm.rowtrans^-1){sm.pos};
 h := h{pos}*m;
 cc := Cartesian(List(pos, p -> [0, 1]));
 cc := Filtered(cc, c -> (h*c mod 8 = 0) and (c*m*c mod 8 = 2));
## no vectors found
 if Length(cc) = 0 then return 2; fi;
## \ell_2 is small
 if Length(pos) < (sm.max + 2) then return true; fi;
## see if there are non-characteristic vectors
 if ForAny(cc, c -> ForAny([1..Length(m)], function(n)
   h := m[n];
   return (c*h - h[n]) mod 4 <> 0;
  end)) then
  return true;
 fi;
## Needs further study
 return fail;
end;

_K3_I :=
function(rc)
 K3(rc);    ## This must set rc.I
 return rc.I;
end;

_K3_II :=
function(rc)
 local data, sm;
 K3(rc);
 if IsBound(rc.II) then return rc.II; fi;
 data := _prepare_rc(rc);
 sm := _discr_mat(_quick_discr_sub(data));
 rc.II := __K3_II(rc, data, sm);
 return rc.II;
end;

_K3 :=
function(rc)
 local data, sm, p, all;

 all := function(val)
  rc.K3 := val;
  rc.I  := val;
  rc.II := val;
  return val;
 end;

 if IsBound(rc.K3) then return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then return all(0); fi;
 data := _prepare_rc(rc);
 if data = fail then return all(0); fi;
 sm := _discr_mat(_quick_discr_sub(data));
 for p in sm.primes do
  if p = 2 then continue; fi;
  if not _is_OK_prime(sm, p) then return all(p); fi;
 od;
## Checking type I for p = 2
 rc.I := __K3_I(rc, data, sm);
 if rc.I = true then rc.K3 := true; return _collect_K3(rc); fi;
## Checking type II for p = 2
 rc.II := __K3_II(rc, data, sm);
 rc.K3 := rc.II;
# do not store this as conics may be reducible!
# if rc.K3 = true then return _collect_K3(rc); fi;
 return rc.II;
end;

K3 :=
function(rc)
 if IsBound(rc.K3) then return rc.K3; fi;
 return _K3(rc);
end;

K3_I :=
function(rc)
 if IsBound(rc.I) then return rc.I; fi;
 return _K3_I(rc);
end;

K3_II :=
function(rc)
 if IsBound(rc.II) then return rc.II; fi;
 return _K3_II(rc);
end;

6_graph_created :=
function(rc, graph)
 graph.I  := K3_I(rc);
 graph.II := K3_II(rc);
end;

\\K3_hh :=
function(rc)
 _K3_hh(rc);
 rc.I  := rc.K3;
 rc.II := rc.K3;
 if Position(rc.mat[1], 1) <> fail then
  rc.I := false;
 else
  rc.II := fail;
 fi;
end;


==> anc/GAP/2/8.txt <==
# -*- GAP -*-

Read("default.txt");

\\prefix      := 8;

\\max         := 6;    ## Maximal square to process
\\lsq         := 4;    ## Square of a line
\\prod        := 3;    ## Product line*h
\\duality     := true; ## Process duality
\\rank        := 20;   ## Maximal rank
\\prime       := 0;    ## The prime allowed in the torsion
\\hdiv        := 3;    ## The required divisibility of h in S^*
\\edges       := 0;    ## Allowed intersections (not used)

#### !! to do !!
\\min_default := 136*2;  ## Default minimal count
\\min_wanted  := 136*2;  ## Ultimate minimal count wanted
#\\min_default := 261;  ## Default minimal count
\\min_count   := \\min_default;  ## Minimal line count
\\min_saved   := 120*2;  ## Minimal number saved automatically

\\meaning     :=       ## To be used in the graph construction
    Immutable([, false, true,, fail]);
\\digraph     :=       ## To be used in the digraph construction, 4 - Nmat[][]
    Immutable([4, 0, 1, 5, 3]);                                 # 2 + Kmat[][]

#### !! to do !!
\\det_other   := 3;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([,, 1]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
function()
 if \\prime = 0 then    ## Primitive embeding ==> no extra root
  return "../../2/8/";
 else
  return "../../2/8r/";
 fi;
end;

\\geometry    :=       ## Geometric features literally
MakeImmutable(rec(
    polarization    := 8,
    degree          := 2,
    positive        := false,
#    special         := 3,
));

Read("NL.txt");


==> anc/GAP/2/8AD.txt <==
# -*- GAP -*-

\\D_literal := Immutable([5..8]);

bound\.An\.roots := n -> [n*(n - 1), n - 1];    # must be independent
bound\.Dn\.roots := n -> [2*n*(n - 1), n];      # must be independent
bound\.En\.roots := Immutable([,,,,,, 7, 8]);   # must be independent

###############################################################
# Bounds in A-type lattices
###############################################################

## Lemma {lem.max.set} in 2.tex

\\A_known :=
[,,,,,
 [,, 3],
 [,, 5],
 [,, 6, 7],
 [,, 8, 9],
 [,, 10],
];

_A_bound := ReturnTrue;

__A_bound :=
function(m, n)
 if (m < 0) or (m > n) then return 0; fi;
 if (m = 0) or (m = n) then return 1; fi;
 if (m = 1) or (m = n - 1) then return 1; fi;
 if (m = 2) or (m = n - 2) then return Int(n/2); fi;
# return Int(n*_A_bound(m - 1, n - 1)/m);
 if IsBound(\\A_known[n]) and IsBound(\\A_known[n][m]) then
  return \\A_known[n][m];
 fi;
 return Minimum(Int(n*_A_bound(m - 1, n - 1)/m),
                _A_bound(m - 1, n - 1) + _A_bound(m, n - 1));
end;

_A_bound :=
function(m, n)
 local res;
 if (m > 0) and (n > 0) then
  if IsBound(\\A_known[n]) then
   if IsBound(\\A_known[n][m]) then return \\A_known[n][m]; fi;
  else
   \\A_known[n] := [];
  fi;
 fi;
 res := Minimum(__A_bound(m, n), __A_bound(n - m, n));
 if (m > 0) and (n > 0) then \\A_known[n][m] := res; fi;
 return res;
end;
#_A_root_count := n -> n + 1;

_A_cb :=
function(m, n)
 return [Binomial(n, m), _A_bound(m, n)];
end;

lem\.max\.set\.A := r -> [Binomial(Sum(r), r[1]), _A_bound(r[1], Sum(r))];
bound\.An\.0     := n -> [1, 1];
bound\.An\.1     := n -> [n, 1];
bound\.An\.2     := n -> [Binomial(n, 2), Int(n/2)];
#bound\.An\.roots := n -> [n*(n - 1), n];

_A_subblocks :=
function(rc, r)
 local vv, n;

 if IsZero(r.vec[2]) then return [[1, 1]]; fi;
 if rc.d_ind(r.vec[2]) <> 0 then
  return List(r.sets, lem\.max\.set\.A);
 fi;
 vv := Reversed(Set(r.vec[2]));
 vv := [Position(vv, 1), Position(vv, -1)];
 return List(r.sets, function(s)
   n := Sum(s);
   s := s{vv};
   if Sum(s) = 0 then return bound\.An\.0(n); fi;
   if Sum(s) = 1 then return bound\.An\.1(n); fi;
   if (s = [2, 0]) or (s = [0, 2]) then return bound\.An\.2(n); fi;
   if s = [1, 1] then return bound\.An\.roots(n); fi;
   Error_("Unexpected parameter set");
  end);
end;

A_analyze :=
function(rc, r)
 _AD_bounds(r, _A_subblocks(rc, r));
end;

###############################################################
# Bounds in D-type lattices
###############################################################

\\D_list  := Immutable([0, 2, 3, 5]);

#\\D_known := Immutable([1, 1, 1, 2, 2, 4, 8, 16]);
#_D_bound :=
#function(n)
# if n < 0 then return 0; fi;
# if n = 0 then return 1; fi;
# if n <= Length(\\D_known) then return \\D_known[n]; fi;
# return Sum(\\D_list, m -> _A_bound(m*2, n));
#end;

## This version is for primitive sublattices only and
#   "strong" definition of admissibility
\\D_known := [1, 1, 1, 2, 2, 3, 5, 8];

_D_bound :=
function(n)
 if n < 0 then return 0; fi;
 if n = 0 then return 1; fi;
 if IsBound(\\D_known[n]) then return \\D_known[n]; fi;
 \\D_known[n] := Minimum(Sum(\\D_list, m -> _A_bound(m*2, n)), 2*_D_bound(n - 1));
 return \\D_known[n];
end;

_D_cb := n -> [2^(n - 1), _D_bound(n)];

\\T_known := [0, 0, 2, 4, 8, 12, 18];
_T_bound :=
function(n)
 if n <= 0 then return 0; fi;
 if not IsBound(\\T_known[n]) then
#  \\T_known[n] := Minimum(2*bound\.Dn\.roots(n - 1)[2] + _T_bound(n - 1),
#                          Int(2*n*(n - 1)/3));
  \\T_known[n] := Minimum(2*(n - 2) + _T_bound(n - 1), 2*Int(n*(n - 2)/3));
 fi;
 return \\T_known[n];
end;

_T_cb := n -> [8*Binomial(n, 3), _T_bound(n)];


### Lemma {lem.max.set2} in 2.tex
## the formula: 96/(n^2-19*n+96)
## double for n = 10
## manual for n = 3, 4, 5, 6: change to 1, 2, 2, 4
#\\known_bounds_D :=
## [1, 1, 2, 2, 3, 5, 8, 12, 16, 32];
# [1, 1, 1, 2, 2, 4, 8, 10, 16, 32];
#
#_D_known := n -> \\known_bounds_D[n];

lem\.max\.set\.D    := n -> [2^(n - 1), _D_bound(n)];
bound\.Dn\.2e       := n -> [n, 1];
bound\.Dn\.zero_1   := n -> [2*n, 2];
#bound\.Dn\.zero_2   := n -> [2*n*(n - 1), Int(4*n/3)];
bound\.Dn\.zero_2   := bound\.Dn\.roots;
bound\.Dn\.same     := lem\.max\.set\.A;
#bound\.Dn\.roots    := bound\.An\.roots;

_D_subblocks :=
function(rc, r)
 local vec, d, ss, vv, sv;

 vec := r.vec;
 if IsZero(vec[2]) then return [[1, 1]]; fi;
 vec := TransposedMatMutable(vec);
 for vv in [1..Length(vec)] do
  if vec[vv][1] < 0 then vec[vv] := -vec[vv]; fi;
 od;
 vec := TransposedMat(vec);
# d := rc.d_ind(vec[2]);
 return List(Set(vec[1]), function(s)
   ss := Positions(vec[1], s);
   vv := vec[2]{ss};
   if IsOddInt(r.d) then
    if not IsSubset([-1/2, 1/2], Set(vv)) then Error_("Unexpected vector"); fi;
    if s = 0 then return lem\.max\.set\.D(Length(ss)); fi;
    vv := [Number(vv, i -> i = 1/2), Number(vv, i -> i = -1/2)];
    return lem\.max\.set\.A(vv);
   fi;
   if IsZero(vv) then return [1, 1]; fi;
   sv := support(vv);
   if s = 0 then
    if Length(sv) = 1 then
     return bound\.Dn\.zero_1(Length(ss));
    elif Length(sv) = 2 then
     return bound\.Dn\.zero_2(Length(ss));
    fi;
    Error_("Unexpected vector length");
   fi;
   if Length(Set(vv{sv})) = 1 then
    return bound\.Dn\.same([Length(sv), Length(ss) - Length(sv)]);
   fi;
   if Length(sv) = 2 then
    return bound\.Dn\.roots(Length(ss));
   fi;
   Error_("Unexpected parameter set");
  end);
end;

D_analyze :=
function(rc, r)
 _AD_bounds(r, _D_subblocks(rc, r));
end;

#D_analyze_old := ReturnTrue;
#
#D_analyze :=
#function(rc, r)
# local c, b;
# D_analyze_old(rc, r);
# c := r.count;
# b := r.bound;
# _AD_bounds(r, _D_subblocks(rc, r));
# if (c <> r.count) or (b <> r.bound) then Error(); fi;
#end;
#
################ Old version
#
#_D_root_count := n -> 4*Int(n/3) + (n mod 3);
#
#
#__vals := [0, 1, -1, 1/2, -1/2, 3/2, -3/2, 2, -2];
#__cc := List(__vals, v -> rec(val := v, ls := []));
#
#D_analyze_old :=
#function(rc, r)
# local vec, ls, ss, rr, vv, int, num, illegal, _collect;
#
# _collect := function(ss)
#  return SortedList(Filtered(vv, i -> i <> 0));
# end;
#
# num := s -> Number(vv, i -> i = s);
#
# illegal := function(ls)
#   ls := First(vv, i -> i in ls);
#   if ls <> fail then Error(format("Illegal value: v = %0\n", ls)); fi;
#  end;
#
# vec := List(r.vec, List);
# if vec[1][1] = -1/2 then vec[1][1] := 1/2; vec[2][1] := -vec[2][1]; fi;
# int := IsInt(vec[2][1]);
# ls := List(Set(vec[1]), function(s)
#   vv := vec[2]{Positions(vec[1], s)};
#   illegal([3/2, -3/2]);
#   rr := rec(s := s, n := Length(vv));
## temporary, for statistics
#   AddSet(__cc[Position(__vals, s)].ls, _collect(vv));
## this should not happen!
#   if (s = -1) or (s = -2) then Error(); fi;
## the main case: fixed signs
#   if (s = 1) or (s = 1/2) then
#    illegal([-2, -1, 2]);
#    if int then rr.m := num(1); else rr.m := num(1/2); fi;
##    rr.m := Minimum(rr.m, rr.n - rr.m);
#    rr.count := Binomial(rr.n, rr.m);
#    rr.bound := _A_bound(rr.m, rr.n);
#    return rr;
#   fi;
## this may be at one position only!
#   if (s = 2) or (s = 3/2) or (s = -3/2) or (s = -1/2) then
#    if rr.n <> 1 then Error(); fi;
#    rr.m := 1;
#    rr.count := 1;
#    rr.bound := 1;
#    return rr;
#   fi;
#   if s <> 0 then Error(); fi;
## if s = 0, signs can vary!
#   illegal([-2, -1, 2]);
## can be [], [1], or [1, 1]
#   if int then
#    rr.m := num(1);
#    if rr.m > 2 then Error(); fi;
#    rr.count := Binomial(rr.n, rr.m)*2^rr.m;
#    if rr.m = 0 then rr.bound := 1;
#     elif rr.m = 1 then rr.bound := 2;
#     elif rr.m = 2 then rr.bound := _D_root_count(rr.n);
#     else Error();
#    fi;
#    return rr;
#   fi;
## can be any sequence of +1/2 or -1/2 of fixed parity!
#   rr.m := rr.n;
#   rr.count := 2^(rr.n - 1);
#   rr.bound := _D_known(rr.n);
#   return rr;
#  end);
# r.count := _ls_count(ls);
# r.bound := r.count*_ls_bound(ls);
#end;


==> anc/GAP/2/8E.txt <==
# -*- GAP -*-

###############################################################
# Bounds in E-type lattices
###############################################################

_E_sum_0 :=
function(rc, r, data)
 local vs, rt, h;

 r._rejected := 0;
 if r.1 = \\max then h := r.vec[1]; fi;
 data.validate := function(rr)
  if Length(rr.vec) <= 1 then return true; fi;
  vs := data.orbit{rr.vec};
  vs := vs - vs[1];
  if IsBound(h) then vs[1] := h; fi;
  vs := VectorSpace(Rationals, vs);
  for rt in rc.roots do
   if rt in vs then
    r._rejected := r._rejected + 1;
    return false;
   fi;
  od;
  return true;
 end;
end;

_E_data_init :=
function(rc, r, data)
 local mat, edges, row, v, vv, id, filter;

 filter := function(rr, n)
  row := mat[n];
  rr := Filtered(rr.next, i -> row[i] in edges);
  v := row[id];
  row := mat[id];
  rr := Filtered(rr, i -> row[i] >= v);
  return rr;
 end;

 mat := data.mat;
 Unbind(data.mat);
 edges := [2, 3, 5];
#Error();
 data.filter := filter;
 id := data.index;
 row := mat[id];
 data.next := Filtered(data.next, i -> row[i] in edges);
 _E_sum_0(rc, r, data);
 if (r.1 = 4) and (r.2 = 4) and (r.3 = 2) and (r.dual = r.id) then
Error();    # this should no longer happen
  vv := Sum(r.vec{[1..Length(r.vec) - 1]});
  data.next := Filtered(data.next, i -> row[i] <= 3);
  data.finalize := function(rr)
     v := r.orbit{rr.vec};
     v := List(v, u -> PositionSet(r.orbit, vv - u));
     if fail in v then Error(); fi;
     rr.vec := Union(rr.vec, v);
    return true;
   end;
 fi;
 return;
end;

_E_plain_A :=
function(rc, r)
 local rt;
 rt := ShallowCopy(r);
 rt.vec := _canonical_mat(r.vec*rc.spec);
 rt.sets := vecs2sets(rt.vec);
 A_analyze(rc, rt);
 r._bound := rt.bound;
# rc := _A_split(rt);
# r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

_E_plain_D :=
function(rc, r)
 local rt;
 if rc.n = 4 then return; fi;
 rt := ShallowCopy(r);
 rt.vec := _canonical_D(r.vec*rc.spec);
 D_analyze(rc, rt);
 r._bound := rt.bound;
# rc := _D_split(rt);
# r._bound := rc[2];
 if IsBound(rt._spec) then r._spec := rt._spec; fi;
end;

E_analyze_special :=
function(rc, r)
 if rc.name = "D" then
  _E_plain_D(rc, r);
 elif rc.name = "A" then
  _E_plain_A(rc, r);
 fi;
 return false;
end;

_E_is_root_complement := ReturnFalse;
_E_is_root            := ReturnFalse;

#E_analyze_special :=
#function(rc, r)
# local rt;
# if (rc.name = "D") and (rc.n >= 8) then
#  rt := ShallowCopy(r);
#  rt.vec := _canonical_D(r.vec*rc.spec);
#  rt := _D_split(rt);
#  r.bound := rt[2];
#  return true;
# fi;
# return false;
#end;

#E_special_pairs :=
#function(rc, ls)
# if (rc.name <> "E") or (rc.n <> 6) then return; fi;
# Perform([[6, 4, 3], [4, 4, 3], [4, 2, 1]], function(s)
#   s := Filtered(ls, r -> [r.1, r.2, r.3] = s);
#   if Length(s) <> 2 then Error(); fi;
#   Perform([1, 2], function(i) s[i].sp := -i; end);
#  end);
#end;


==> anc/GAP/2/8RS.txt <==
# -*- GAP -*-
#
###########################################################
## 4*A[6]
###########################################################
#
#2__4A6_1_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(fixed := 2,  min := 18,  chain := [3, 2]),
# ));
#end;
#
###########################################################
## 4*A[5] + D[4]
###########################################################
#
#2__4A5_D4_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
#end;
#
#2__4A5_D4_2_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(fixed := 2,  min := 20,  chain := [3, 2]),
#  4  := rec(),
# ));
#end;
#
#2__4A5_D4_3_auto :=
#function()
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(fixed := 2,  min := 28,  chain := 2),
# ));
#end;
#
#2__4A5_D4_7_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := 1,  min := 16,  chain := 2),
#  2  := rec(),
#  3  := rec(),
#  5  := rec(),
#  7  := rec(),
# ));
#end;
#
#2__4A5_D4_12_auto :=
#function()
# _brute_list(rec(
#  1  := rec(fixed := 2,  min := 15),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(),
#  5  := rec(),
# ));
#end;
#
###########################################################
## Testing clusters
###########################################################
#
#clusters :=
#function(id, size...)
# local oo;
# if (orb__(id).dual = id) and (orb__(id).duals <> true) then
#  oo := Set(Combinations(domain(id), size[1]/2), add_dual);
#  oo := Filtered(oo, o -> Length(o) = size[1]);
# else
#  oo := Combinations(domain(id), size[1]);
# fi;
# oo := OrbitsDomain(\\rc.perm, oo, OnSets);
# if IsBound(size[2]) then
#  oo := Filtered(oo, o -> Length(o) = size[2]);
#  if IsBound(size[3]) then
#   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
#  fi;
# else
#  fprint(" - %0\n", _print_cc(List(oo, Length)));
# fi;
# return List(oo, Set);
#end;
#
#mclusters :=
#function(orb, count...)
# local oo;
# oo := Set(Combinations(orb, count[1]), Union);
# oo := OrbitsDomain(\\rc.perm, oo, OnSets);
# if IsBound(count[2]) then
#  oo := Filtered(oo, o -> Length(o) = count[2]);
# else
#  fprint(" - %0\n", _print_cc(List(oo, Length)));
# fi;
# if IsBound(count[3]) then
#  if Length(oo) <> 1 then Error(); fi;
#  oo := Set(oo[1]);
#  return Filtered(oo, o -> IsSubset(o, count[3]));
# fi;
# return List(oo, Set);
#end;
#
#pclusters :=
#function(id, size...)
# local oo;
# oo := Difference([1..Length(\\rc.h)], supp(\\rc));
# oo := Combinations(oo, size[1]);
# oo := Set(oo, o -> Filtered(domain(id), d -> IsSubset(supp(d), o)));
# oo := OrbitsDomain(\\rc.perm, oo, OnSets);
# if IsBound(size[2]) then
#  oo := Filtered(oo, o -> Length(o) = size[2]);
#  if IsBound(size[3]) then
#   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
#  fi;
# else
#  fprint(" - %0\n", _print_cc(List(oo, Length)));
# fi;
# return List(oo, Set);
#end;
#
#nclusters :=
#function(id, size...)
# local oo;
# oo := Difference([1..Length(\\rc.h)], supp(\\rc));
# oo := Combinations(oo, size[1]);
# oo := Set(oo, o -> Filtered(domain(id), d -> IsEmpty(Intersection(supp(d), o))));
# oo := OrbitsDomain(\\rc.perm, oo, OnSets);
# if IsBound(size[2]) then
#  oo := Filtered(oo, o -> Length(o) = size[2]);
#  if IsBound(size[3]) then
#   oo := Filtered(oo, o -> crank(o[1]) = size[3]);
#  fi;
# else
#  fprint(" - %0\n", _print_cc(List(oo, Length)));
# fi;
# return List(oo, Set);
#end;
#
#
###########################################################
## 8*A[3]
###########################################################
#
#2__8A3_spp :=
#function(data)
# data.push := 1;
# data.sort := true;
#end;
#
#2__8A3_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\rc.spp     := 2__8A3_spp;
#end;
#
#2__8A3_2_auto :=
#function(arg)
# 2__8A3_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  3  := rec(),
#  5  := rec(),
#  7  := rec(),
#  9  := rec(),
#  11 := rec(),
#  13 := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 13) then
#   ss := clusters(13, 3, 2);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
# end;
#
# \\rc.spp := function(data)
#  2__8A3_spp(data);
#  if IsSubset(domain(13), data.dm) then
#   if Length(data.dm) = 3 then
#    spp_cmax(data);
#    data.pipe := @data(13, data);
#    data.pipe.pref := "*";
#   fi;
#  fi;
# end;
#
#end;
#
#2__8A3_6_auto :=
#function(arg)
# 2__8A3_\*();
#
# _brute_list(rec(
#  1  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 1) then
#   if IsBound(\\rc._dm) then return \\rc._dm; fi;
#   ss := clusters(1, 8, 7);
#   if Length(ss) <> 1 then Error(); fi;
#   \\rc._dm := Set(ss[1]);
#   return \\rc._dm;
#  fi;
#  ss := \\rc.dm();
#  if not(arg[1] in ss) then return fail; fi;
#  ss := OrbitsDomain(\\rc.perm, List(Combinations(ss, 3), Union), OnSets);
#  ss := Filtered(ss, o -> (Length(o) = 7) and (crank(o[1]) = 23));
#  if Length(ss) <> 1 then Error(); fi;
#  return Filtered(Set(ss[1]), o -> IsSubset(o, arg[1]));
# end;
#
# \\rc.spp := function(data)
#  2__8A3_spp(data);
#  spp_cmax(data);
# end;
#
#end;
#
#2__8A3_7_auto :=
#function(arg)
# 2__8A3_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(),
#  6  := rec(),
#  8  := rec(),
#  10 := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 6) then
#   ss := clusters(6, 4, 2, 15);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
# end;
#
# \\rc.spp := function(data)
#  2__8A3_spp(data);
#  if IsSubset(domain(6), data.dm) then
#   spp_cmax(data);
#   if Length(data.dm) = 4 then
#    data.pipe := @data(6, data);
#    data.pipe.pref := "*";
#   fi;
#  fi;
# end;
#
#end;
#
#2__8A3_8_auto :=
#function(arg)
# 2__8A3_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  4  := rec(),
#  6  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 4) then
#   ss := clusters(4, 4, 3);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
#  ss := \\rc.dm();
#  if not(arg[1] in ss) then return fail; fi;
#  ss := Filtered(Combinations(ss, 2), s -> arg[1] in s);
#  if Length(ss) <> 2 then Error(); fi;
#  return Set(ss, Union);
# end;
#
# \\rc.spp := function(data)
#  2__8A3_spp(data);
#  if IsSubset(domain(4), data.dm) then spp_cmax(data); fi;
# end;
#
#end;
#
#2__8A3_9_auto :=
#function(arg)
# 2__8A3_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 2) then
#   ss := clusters(2, 8, 3);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
#  ss := \\rc.dm();
#  if not(arg[1] in ss) then return fail; fi;
#  ss := Filtered(Combinations(ss, 2), s -> arg[1] in s);
#  if Length(ss) <> 2 then Error(); fi;
#  return Set(ss, Union);
# end;
#
# \\rc.spp := function(data)
#  2__8A3_spp(data);
#  if IsSubset(domain(2), data.dm) then spp_cmax(data); fi;
# end;
#
#end;
#
###########################################################
## 12*A[2]
###########################################################
#
#2__12A2_spp :=
#function(data)
# data.push := 1;
# data.sort := true;
#end;
#
#2__12A2_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\rc.spp     := 2__12A2_spp;
#end;
#
#2__12A2_1_auto :=
#function(arg)
# 2__12A2_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
#  4  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 2) then
#   ss := clusters(2, 6, 4);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
# end;
#
# \\rc.spp := function(data)
#  2__12A2_spp(data);
#  if IsSubset(domain(2), data.dm) then
#   spp_cmax(data);
#   if Length(data.dm) = 6 then
#    data.pipe := @data(2, data);
#    data.pipe.pref := "*";
#   fi;
#  fi;
# end;
#
#end;
#
#2__12A2_2_auto :=
#function(arg)
# 2__12A2_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
#  3  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 1) then
#   ss := clusters(1, 6, 5);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
#  return mclusters(\\rc.dm(), 2, 10, arg[1]);
# end;
#
# \\rc.spp := function(data)
#  2__12A2_spp(data);
#  if data.id in domain(1) then
#   spp_cmax(data);
#   if Length(data.dm) = 12 then
#    data.pipe := @data(1, data);
#    data.pipe.pref := "*";
#   fi;
#  fi;
# end;
#
#end;
#
#2__12A2_3_auto :=
#function(arg)
# 2__12A2_\*();
#
# _brute_list(rec(
#  1  := rec(),
#  2  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) then return fail; fi;
#  if arg[1] = 1 then
#   ss := clusters(1, 6, 9);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  elif arg[1] = 2 then
#   ss := clusters(2, 6, 4);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
#  if IsSubset(domain(1), arg[1]) then
#   return mclusters(\\rc.dm(1), 2, 36, arg[1]);
#  fi;
# end;
#
# \\rc.spp := function(data)
#  2__12A2_spp(data);
#  spp_cmax(data);
#  if data.id in domain(1) then
#   if Length(data.dm) = 12 then
#    data.push := 0;
#    data.pipe := @data(1, data);
#    data.pipe.pref := "*";
#   elif Length(data.dm) = 36 then
#    data.push := 2;
#   fi;
#  fi;
# end;
#
#end;
#
###########################################################
## 24*A[1]
###########################################################

8_24A1 :=
function()
 \\control.3lemma := false;
end;

#2__24A1_spp :=
#function(data)
# data.push := 1;
# data.sort := true;
#end;
#
#2__24A1_\* :=
#function(arg)
# \\rc.discard := discard_rank;
# \\rc.out     := Immutable([18, 19]);
# \\rc.spp     := 2__24A1_spp;
#end;
#
#2__24A1_1_auto :=
#function(arg)
# 2__24A1_\*();
#
# _brute_list(rec(
#  1  := rec(),
# ));
#
# \\rc.dm := function(arg)
#  local ss;
#  if IsEmpty(arg) or (arg[1] = 1) then
#   ss := clusters(1, 3, 210);
#   if Length(ss) <> 1 then Error(); fi;
#   return Set(ss[1]);
#  fi;
#  if Length(arg[1]) = 3 then
#   return mclusters(\\rc.dm(), 2, 105, arg[1]);
#  elif Length(arg[1]) = 4 then
#   return mclusters(\\rc.dm(), 2, 21, arg[1]);
#  fi;
# end;
#
# \\rc.spp := function(data)
#  2__24A1_spp(data);
#  spp_cmax(data);
#  if Length(data.dm) = 4 then
#   data.pipe := @data(1, @(data.dm)[1], data);
#   data.pipe.pref := "*";
#  elif Length(data.dm) = 5 then
#   data.pipe := @data(1, data);
#   data.pipe.pref := "**";
#  fi;
# end;
#
#end;

#2_24A1 :=
#function()
# \\min_count := 132;
# \\control.3lemma := false;
#end;
#
#2_24A1_0 :=
#function()
# Perform([1..3], function(n)
#   init_pair(n: brute);
#  end);
#end;
#
#2_24A1_1 :=
#function()
# \\rc.discard := discard_done;
#end;
#
#2_24A1_2 :=
#function()
# local vv, rt;
# vv := List(Filtered(\\dlist, v -> len(v) = 8), support);
# rt := PositionProperty(\\rc.h, r -> IsBound(r.rt));
# vv := Filtered(vv, v -> not(rt in v));
# rt := supp(\\rc);
# vv := Filtered(vv, v -> Length(Intersection(v, rt)) = 1);
# rt := domain(1);
# \\rc.domain := List(vv,
#                v -> Filtered(rt, r -> Length(Intersection(supp(r), v)) = 4));
# \\rc.mid    := 1;
#end;
#
#2_24A1_3 :=
#function()
# local ls;
#
# \\rc.discard := discard_done;
#
# ls := Difference([1..24], supp(\\rc));
# ls := List(ls, p -> Filtered([1..Length(\\rc.orbit)], n -> p in supp(n)));
# ls := Filtered(ls, l -> Length(l) > 0);
# \\rc.domain := ls;
# \\rc.mid    := 1;
#
# ls := supp(\\rc);
# ls := List(\\rc.orbit, r -> Difference(supp(r), ls));
# \\rc.pairs := Immutable(ls);
#end;
#
### Special patterns for [n, 12 - 2*n, n - 2], n >= 4
### Make sure that the next one is either [4, ...] or
###  [3, 6, 1] intersecting at "0"
#npats :=
#function(n)
# local pp, ls, c;
# if (n < 4) or (n > 6) then Error(); fi;
# pp := mpat(n, 12 - 2*n, n - 2);
## ls := List([3..n], i -> [i, 12 - 2*i, i - 2]);
# ls := List(pp, p -> Filtered(mnext(p, \\rc.bound - \\min_count).pat, function(p)
#   c := Number(p, v -> v[2] = 2);
#   if c <= 2 then return false; fi;
#   if c >= 4 then return true; fi;
#   return ForAny(p, v -> v[2] = 0);
#  end));
# Perform([1..Length(pp)], function(m)
#   Apply(ls[m], function(p)
#     p := Union(pp[m], p);
#     SortBy(p, v -> [-v[2], v[1]]);
#     return p;
#    end);
#  end);
# return Union(ls);
#end;
#
### Special patterns: a pair of [3, 6, 1] (intersect at "0")
#3pats :=
#function()
# local dd, G, p, pat;
# dd := \\rc.domain{[1..2]};
# G := Stabilizer(\\rc.perm, dd, OnSetsSets);
# Apply(dd, remove_dual);
# p := Intersection(dd)[1];
# RemoveSet(dd[1], p);
# RemoveSet(dd[2], p);
# pat := Cartesian(List(dd, d -> Combinations(d, 3)));
# pat := List(pat, p -> add_dual(Union(p)));
# pat := OrbitsDomain(G, pat, OnSets);
# pat := List(pat, o -> Minimum(remove_dual(o)));
# dd := Union(dd);
# pat := List(pat, function(pp)
#   G := List(pp, p -> __pat([p, 2]));
#   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
#   Add(G, __pat([p, 0]));
#   return G;
#  end);
# return pat;
#end;
#
### Special patterns: a pair of [2, 8, 0]  (intersect at "1")
#2pats :=
#function()
# local dd, G, p, pat;
# dd := \\rc.domain{[1..2]};
# G := Stabilizer(\\rc.perm, dd, OnSetsSets);
# Apply(dd, remove_dual);
# p := Intersection(dd)[1];
# RemoveSet(dd[1], p);
# RemoveSet(dd[2], p);
# pat := Cartesian(List(dd, d -> Combinations(d, 2)));
# pat := List(pat, p -> add_dual(Union(p)));
# pat := OrbitsDomain(G, pat, OnSets);
# pat := List(pat, o -> Minimum(remove_dual(o)));
# dd := Union(dd);
# pat := List(pat, function(pp)
#   G := List(pp, p -> __pat([p, 2]));
#   Append(G, List(Difference(dd, pp), p -> __pat([p, 1])));
#   Add(G, __pat([p, 1]));
#   return G;
#  end);
# return pat;
#end;
#
### Bases to be tried for configuration 2
#2_24A1_2_supp :=
#function()
# local h, res;
#
# _len := 24;
# h := \\h*\\N.vec;
# res := rec(h := Positions(h, 1/2), r := Position(h, 1),
#            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
# h := List(res.h);
# AddSet(h, res.r);
# AddSet(h, res.rt);
# res.K := Difference([1..24], h);
# h := vector(res.h);
# h[res.r] := -4;
# res.v := h;
# res.basis := [h, vector([res.rt])];
# return res;
#end;
#
#2_24A1_2_v :=
#function(bb, set)
# return vector(set) - 2*vector(Intersection(set, bb.h));
#end;
#
#2_24A1_2_ex :=
#function(ln, intr, rt, hrt, srt)
# local bb, orb;
#
# fprint(">> length = %0, intersection = %1, root = %2, hrt = %3, srt = %4\n",
#                    ln, intr, rt, hrt, srt);
# bb := 2_24A1_2_supp();
# orb := OrbitsDomain(\\rc.group, bb.h);
# if Length(orb) <> 1 then Error(); fi;
# bb.s := Minimum(orb[1]);
# Add(bb.basis, vector(bb.K) + vector([bb.r]) - 2*vector([bb.s]));
# bb.G := Stabilizer(\\rc.group, bb.s);
# if ln = 0 then return bb; fi;
# orb := Filtered(\\dlist, o -> len(o) = ln);
# orb := List(orb, support);
# orb := Filtered(orb, o -> (bb.rt in o) = rt);
# orb := Filtered(orb, o -> (bb.r in o) = hrt);
# orb := Filtered(orb, o -> (bb.s in o) = srt);
# orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
# orb := OrbitsDomain(bb.G, orb, OnSets);
# if Length(orb) <> 1 then Error(); fi;
# bb.o := Minimum(orb[1]);
# bb.G := Stabilizer(bb.G, bb.o, OnSets);
# return bb;
#end;
#
#2_24A1_2_1 :=
#function()
# local bb, orb;
# bb := 2_24A1_2_ex(0, 0, fail, fail, fail);
# orb := OrbitsDomain(bb.G, bb.K);
# orb := Minimum(orb[1]);
# Add(bb.basis, vector([orb]));
# return bb.basis;
#end;
#
#2_24A1_2_2 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, true, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_3 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, false, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_4 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 4, true, false, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o) + 2*vector([bb.r]));
# return bb.basis;
#end;
#
#2_24A1_2_5 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 0, true, false, false);
# Add(bb.basis, vector(bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_6 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(12, 2, false, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_7 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(12, 2, true, true, true);
# Add(bb.basis, 2_24A1_2_v(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_2_8 :=
#function()
# local bb;
# bb := 2_24A1_2_ex(8, 2, true, true, false);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.r]));
# return bb.basis;
#end;
#
### Bases to be tried for configuration 3
#2_24A1_3_supp :=
#function()
# local h, res;
#
# _len := 24;
# h := \\h*\\N.vec;
# res := rec(h := Positions(h, 1/2),
#            rt := PositionProperty(\\rc.h, r -> IsBound(r.rt)));
# res.K := Difference([1..24], res.h);
# RemoveSet(res.K, res.rt);
# res.basis := [vector([res.rt])];
# return res;
#end;
#
#2_24A1_3_v := 2_24A1_2_v;
#
#2_24A1_3_w :=
#function(bb, set)
# return 3*2_24A1_3_v(bb, set) + vector(bb.h);
#end;
#
#2_24A1_3_ex :=
#function(ln, intr, rt, extra, srt)
# local bb, orb;
#
# fprint(">> length = %0, intersection = %1, root = %2, extra = %3, srt = %4\n",
#                    ln, intr, rt, extra, srt);
# bb := 2_24A1_3_supp();
# orb := OrbitsDomain(\\rc.group, bb.K);
# if Length(orb) <> 1 then Error(); fi;
# bb.r := Minimum(orb[1]);
# Add(bb.basis, vector([bb.r]));
# bb.G := Stabilizer(\\rc.group, bb.r);
# Add(bb.basis, vector(bb.K));
# RemoveSet(bb.K, bb.r);
# orb := Filtered(\\dlist, o -> len(o) = ln);
# orb := List(orb, support);
# orb := Filtered(orb, o -> (bb.rt in o) = rt);
# orb := Filtered(orb, o -> (bb.r in o) = extra);
## orb := Filtered(orb, o -> (bb.s in o) = srt);
# orb := Filtered(orb, o -> Length(Intersection(o, bb.h)) = intr);
# orb := OrbitsDomain(bb.G, orb, OnSets);
# if Length(orb) <> 1 then
#  if ValueOption("ignore") <> true then Error(); fi;
#  bb.o := List(orb, Minimum);
#  return bb;
# fi;
# bb.o := Minimum(orb[1]);
# bb.G := Stabilizer(bb.G, bb.o, OnSets);
# if not IsBool(srt) then return bb; fi;
# if srt = fail then
#  orb := Intersection(bb.h, bb.o);
# else
#  orb := Filtered(bb.K, p -> (p in bb.o) = srt);
# fi;
# orb := OrbitsDomain(bb.G, orb);
# if Length(orb) <> 1 then Error(); fi;
# bb.s := Minimum(orb[1]);
# return bb;
#end;
#
#2_24A1_3_1 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(0, 0, false, false, false);
# Add(bb.basis, vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_2 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 2, false, false, fail);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_3 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, true, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_4 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 2, true, false, fail);
# Add(bb.basis, vector(bb.o) - 2*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_5 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, true, true, true);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o) - 6*vector([bb.s]));
# return bb.basis;
#end;
#
#2_24A1_3_6 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(8, 4, false, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_7 :=
#function()
# local bb;
# bb := 2_24A1_3_ex(12, 4, false, true, 0);
# Add(bb.basis, 2_24A1_3_w(bb, bb.o));
# return bb.basis;
#end;
#
#2_24A1_3_8 :=
#function()
# local bb, orb, oo;
# bb := 2_24A1_3_ex(8, 4, false, false, 0: ignore);
# oo := List(Filtered(\\dlist, v -> len(v) = 8), support);
# orb := List(bb.o, o -> Union(Intersection(o, bb.h), [bb.rt, bb.r]));
# orb := PositionsProperty(orb, o -> ForAll(oo, v -> not IsSubset(v, o)));
# if Length(orb) <> 1 then Error(); fi;
# Add(bb.basis, 2_24A1_3_w(bb, bb.o[orb[1]]));
# return bb.basis;
#end;
#
##########################################################
# Do all at once
##########################################################


\\easy_list := [
D24,
D16E8,
3E8,
A24,
A17E7,
D10E7,
2D12,
A15D9,
3D8,
2A12,
A11D7E6,
4E6,
2A9D6,
4D6,
3A8,
2A7D5,
4A6,
4A5D4,
6D4,
6A4];

##########################################################
# For 2_24A1_3: building cycles of 2-orbits
##########################################################

_cycles :=
function(G, domain, len)
 local step;

 step := function(ls)
 end;

end;


==> anc/GAP/2/8bound.txt <==
# -*- GAP -*-

analyze := ReturnTrue;

###############################################################
# Lemma {lem.3} in 2new.tex
###############################################################

_3_lemma :=
function(l3, l2)
 local c3, b3, c2;

 c2 := _ls_count(l2);
 c3 := _ls_count(l3);
 b3 := c3*_ls_bound(l3);
 l2 := List([0..Minimum(c2, c3)/2], function(u)
   return 4*u + Minimum(c3 - 2*u, (c2 - 2*u)*b3);
  end);
 return Maximum(l2);
end;

3_lemma :=
function(rc)
 local res, set;

 init_reduced(rc);
 if ForAny(rc.vec, r -> r.id <> r.dual) then return; fi;
 if Sum(rc.vec, r -> 2*r.2 - r.3) <> 5 then Error(); fi;
 res := [];
 set := [1..Length(rc.vec)];
 Perform(Combinations(set), function(c)
   if Sum(rc.vec{c}, r -> 2*r.2 - r.3) <> 3 then return; fi;
   Add(res, _3_lemma(rc.vec{c}, rc.vec{Difference(set, c)}));
  end);
 if Length(res) = 0 then return; fi;
 rc.reduced[rs_Lemma] := Minimum(res);
end;

###############################################################
# Elkies lemma
###############################################################

__Elkies := 0;

Elkies_lemma :=
function(s, t1, t2, n)
 local denom;

 if t1 + t2 > 0 then return fail; fi;
 denom := s^2 + t1*t2*n;
 if denom <= 0 then return fail; fi;
 __Elkies := (s - t1)*(s - t2)*n/denom;
 return Int(__Elkies);
end;

Elkies := n -> 2*Elkies_lemma(10, 2, -2, n - 1);

###############################################################
# Further analysis
###############################################################

analyze_orbit :=
function(rc)
 init_reduced(rc);
 if not IsBound(\\control.3lemma) then
  3_lemma(rc.orbit[1]);
  copy_reduced(rc, rs_Lemma);
 fi;
# if \\analyze_sum then
#  sum_lemma(rc.orbit[1]);
#  copy_reduced(rc, rs_Sum);
# fi;
# if \\analyze_Elkies then
#  Elkies(rc: verbose := false);
# fi;
end;

analyze := function(rc)
 Perform(rc.vec, analyze_orbit);
end;


==> anc/GAP/2/8brute.txt <==
# -*- GAP -*-

is_selfdual := rc -> IsBound(rc.dual) and (rc.dual = rc.id);

size_factor :=
function(rc)
 rc := rec_(rc);
 if is_selfdual(rc) then return 1; fi;
 return 2;
end;

is_double :=
function(rc)
 rc := rec_(rc);
 return IsBound(rc.dual) and (rc.dual <> rc.id);
end;

_brute_data_init :=
function(rc, data)
 local row;

 if not is_selfdual(rc) then return; fi;
 row := __Gram()[data.index];
 data.factor := 2;
 data.dual := true;
 data.next := Filtered(data.next, i -> row[i] = 2);
end;

\\brute_legacy := false;

\\2roots := 0;
\\2h     := 0;
\\do_roots := true;

\\select_pair :=
function(arg)
 \\2roots := ImmutableMatrix(GF(2), (\\roots - \\h)*Z(2), true);
 \\2h     := ImmutableVector(GF(2), \\h*Z(2));
 \\do_roots := \\2h in VectorSpace(GF(2), \\2roots);
end;

_prepare_roots :=
function(data)
 local r, u, v, n, rt;
 if IsBound(data.rt) then return data.rt; fi;
 data.rt := [];
 if not \\do_roots then return MakeImmutable(data.rt); fi;
 u := [];
 rt := List(\\roots);
 for n in [1..Length(rt)] do
  r := data.comp(rt[n]);
  if IsZero(r) then
   Unbind(rt[n]);
   Add(u, n);
  else
   rt[n] := MakeImmutable(r);
  fi;
 od;

 data.rt := Set(rt);

 if (Length(u) <> 0) and (SolutionMat(\\2roots{u}, \\2h) <> fail) then
  Unbind(data.rt);
  return fail;
 fi;
 data.rt := Filtered(data.rt, function(r)
   r := Positions(rt, r);
   return SolutionMat(\\2roots{Union(u, r)}, \\2h) <> fail;
  end);

 return MakeImmutable(data.rt);
end;


==> anc/GAP/2/8discr.txt <==
# -*- GAP -*-

### override
#all_forms_mat :=
#function(mat)
# local dd, d2, cc, res, df;
#
# df := function(m)
#  m := discr_form(m);
#  cc := component(m, 2);
#  if cc = fail then
#   cc := rec(exp := [2], form := [[3/4]],
#             prime := 2, even := true, det := 3, discr := -1, order := 4);
#   m.comp := Concatenation([cc], m.comp);
#   m.primes := Union(m.primes, [2]);
#  else
#   Add(cc.exp, 2);
#   cc.form := DirectSumMat(cc.form, [[3/4]]);
#   cc.order := cc.order*4;
#   cc.det := cc.det*3 mod 8;
#   cc.discr := 2Legendre(cc.det);
#  fi;
#  m.order := m.order*4;
#  return m;
# end;
#
# dd := discr_form(List(mat, List));
# d2 := StructuralCopy(dd);
# cc := component(d2, 2);
# if cc = fail then return []; fi;
# res := Position(cc.exp, 2);
# if res = fail then return []; fi;
# Remove(cc.exp, res);
# res := get_forms_smith(2 + \\rank - dd.sign[1] - dd.sign[3], d2.comp);
# if res = fail then return []; fi;
# res := Filtered(res, m -> same_discr(df(m), dd));
# return res;
#end;
#
### Find h in the original intersection matrix (square 3)
#find_h :=
#function(mat)
# local p, q, r;
# p := PositionProperty(mat, function(r)
#   q := Position(r, -1);
#   return q <> fail;
#  end);
# if p = fail then return fail; fi;
# r := PositionProperty(mat, r -> (r[p] = -1) and (r[q] = -1), q);
# if r = fail then Error(); fi;
# mat := list_of(0, Length(mat));
# mat[p] := 1;
# mat[q] := 1;
# mat[r] := 1;
# return mat;
#end;

split_abstract :=
function(rc)
 local bb, mat, rt, tm, vec, back, ln, h, V;
 ln := \\lines{rc.vec};
 tm := TriangulizedIntegerMatTransforms(ln);
 bb := tm.normal{[1..tm.rank]};
 mat := bb*\\N.form*TransposedMat(bb);
 h := SolutionIntMat(bb, \\h);
 rt := ShortestVectors(mat, 2).vectors;
 rc.rcount := Length(rt);
 if IsEmpty(rt) then
  V := One(mat)*Z(2);
 else
  V := NullspaceMat(TransposedMat((rt - h))*Z(2));
  if ForAll(V, r -> IsZero(r*h)) then return []; fi;
 fi;
 vec  := tm.rowtrans{[1..tm.rank]};
 back := (tm.rowtrans^-1){[1..Length(ln)]}{[1..tm.rank]};
 ln := List(__gens_edges(rc), g -> List(vec, r -> Permuted(r, g))*back);
 ln := Group(List(ln, g -> ImmutableMatrix(2, TransposedMat(g)*Z(2), true)));
 h := ImmutableVector(2, h*Z(2), true);
 V := VectorSpace(GF(2), V);
 rc.rdim  := Dimension(V);
 V := Filtered(List(V), v -> not IsZero(v*h));
 V := OrbitsDomain(ln, V);
 return List(V, function(v)
   v := v[1];
   v := PositionsProperty(back, u -> IsZero(u*v));
   if Length(v)*2 <> Length(rc.vec) then Error(); fi;
   return rec(vec   := MakeImmutable(rc.vec{v}),
              split := 1,
              rank  := tm.rank);
  end);
# return Length(ln);
# return Dimension(VectorSpace(GF(2), rt));
end;

8copy :=
function(rc)
 local res;
 res := rec(1 := Length(rc.1), 2 := Length(rc.2));
 if IsBound(rc.special) then res.special := true; fi;
 return res;
end;

8discr :=
function(rc)
 local dd, mm, sv;
# dd := \\lines{rc.vec};
# dd := 2 - dd*\\N.form*TransposedMat(dd);
 dd := __Gram();
 dd := List(rc.vec, function(u)
   u := dd[u];
   return List(rc.vec, v -> 2 - u[v]);
  end);
 dd := prepend_h(dd);
 dd := discr_form_ex(dd);
 set_discr_group(dd, function(arg)
   return rec(
        group := __aut_edges(rc),
        act   := g -> DirectSumMat([[1]], PermutationMat(g, Length(dd.mat()))));
  end);
 mm := rec(mat := dd.mat(), tp := tp_hh, sign := dd.sign);
 sv := \\validate_discr;
 \\validate_discr := function(arg)
  mm.kernel := arg[2];
  Unbind(mm.error);
  _get_lines(mm.mat, mm);
  if IsBound(mm.error) then return false; fi;
  return 8copy(mm);
 end;
 dd._data := \\validate_discr(dd, []);
 dd.embeddings := embeddings_discr(dd, false: level := next_());
 \\validate_discr := sv;
 rc.I  := false;
 rc.II := false;
 rc.count := Length(rc.vec);
 Perform(dd.embeddings, function(r)
   if not IsBound(r.data) then r.data := r.discr._data; fi;
   r.data.index := Sqrt(dd.order/r.discr.order);
   if r.data.1 = 0 then rc.I := true; else rc.II := true; fi;
  end);
 return dd;
end;


==> anc/GAP/2/AD.txt <==
# -*- GAP -*-

############################################################
## A and D lattices via sets
############################################################

_canonical := v -> Reversed(SortedList(v));

_check_involution :=
function(rc, ls)
 local ord, wrong_order, n, i, g;

 wrong_order := function(r)
  for n in [1..Length(ord)] do
   g := r.id;
   for i in ord[n] do g := ls[ls[g].img[n]].id; od;
   if g <> r.id then return true; fi;
  od;
  return false;
 end;

 if ForAny(ls, r -> fail in r.img) then Error_("Missing image"); fi;
 ord := List(rc.d_aut, g -> [1..Order(g)]);
 if ForAny(ls, wrong_order) then Error_("Wrong action order"); fi;
end;

## Creating ctrl for processing pairs
_ctrl_split :=
function(rc, ls)
 local res, filter;

 filter := function(ls, max)
  return Filtered(_shortest(rc, ls, max - 4), r -> r.1 <= max);
 end;

 res := rec(max := \$split.mat, delta := Length(ls),
            1 := m -> m[1][1], 3 := m -> m[1][2]);
 if \$split.sym then res.sym := [[0, 1], [1, 0]]; fi;
 ls := [filter(ls, \$split.1), filter(ls, \$split.2)];
 res.vecs := Cartesian(ls);
 return res;
end;

__ctrl_pairs_plain :=
function(rc)
 rc := rec(1 := m -> m[1][1], 3 := m -> m[1][2]);
 if \\duality then rc.dual := [[1, 0], [1, -1]]; fi;
 return rc;
end;

__ctrl_pairs_split :=
function(rc)
 local h;
 rc := rec(1 := m -> \$split.h*m*\$split.h,
           3 := m -> \$split.h*m*[0, 0, 1]);
 if \\duality then
  h := DiagonalMat([1, 1, 1]);
  h[3] := Concatenation(\$split.h, [-1]);
  rc.dual := h;
 fi;
 return rc;
end;

_ctrl_pairs :=
function(rc, pp)
 local res;
 if IsRecord(\$split) then
  res := __ctrl_pairs_split(rc);
 else
  res := __ctrl_pairs_plain(rc);
 fi;
 res.delta := 0;
 res.max   := \\Gram;
 res.vecs  := List(pp, p -> rc.vectors{p});
 return res;
end;

_call_split :=
function(rc, ls, func)
 local ctrl;
 if not IsRecord(\$split) then return; fi;
 rc.pairs := func(rc, _ctrl_split(rc, ls));
 Append(ls, rc.pairs);
end;

_call_pairs :=
function(rc, ls, func)
 ls := func(rc, _ctrl_pairs(rc, ls));
 _check_involution(rc, ls);
 rc.pairs := ls;
 if \\duality then ls := Filtered(ls, r -> r.dual <> fail); fi;
 return ls;
end;

# A root in A (or D) lattice
_A_root :=
function(c)
 local v;
 v := list_of(0, _len);
 v[c[1]] := 1;
 v[c[2]] := -1;
 return v;
end;

############################################################
## A-type lattices via sets
############################################################

A_analyze := ReturnTrue;

## A vector in the A-discriminant
A_vector :=
function(p)
 p := p mod _len;
 return Concatenation(list_of(p, _len - p), list_of(p - _len, p))/_len;
end;

## Given square vectors in the A-discriminant
A_vectors :=
function(vec, sq)
 local res, step, s, v;

 step := function(vec)
  s := Sum(vec, i -> i^2);
  if s = sq then Add(res, _canonical(vec)); return; fi;
  if s > sq then return; fi;
  vec := Set(Combinations([1..Length(vec)], 2), function(c)
    v := List(vec);
    v[c[1]] := v[c[1]] + 1;
    v[c[2]] := v[c[2]] - 1;
    return _canonical(v);
   end);
   Perform(vec, step);
 end;

 res := [];
 step(vec);
 return Reversed(Set(res));
end;

init_A_vectors :=
function(n)
 local res, sq, ls, max;

 _len := n + 1;
 max := Maximum(\\sq) - 2;
 res := List([0.._len-1], A_vector);
 res := Union(List(res, function(v)
   sq := v*v;
   ls := [_canonical(v)];
   while sq <= max do
    sq := sq + 2;
    ls := Concatenation(ls, A_vectors(v, sq));
   od;
   return ls;
  end));
 return res;
end;

_A_spec :=
function(n)
 _len := n + 1;
 return List([1..n], i -> _A_root([i, i + 1]));
end;

_A_vec :=
function(rc)
 rc.d_vec := List([1..rc.n], p -> SolutionMat(rc.spec, A_vector(p)));
 MakeImmutable(rc.d_vec);
 rc.0 := Zero(rc.mat[1]);
end;

A_special :=
function(rc, r, v)
 if r.1 <= 1 then return; fi;
 if ForAny(v, i -> i > 1) then r.sp := -1; return; fi;
 if ForAny(v, i -> i < -1) then r.sp := -2; return; fi;
end;

_canonical_mat := v -> TransposedMat(_canonical(TransposedMat(v)));

_A_pair :=
function(rc, vecs, ctrl)
 local ls;
 ls := all_pairs(vecs[1], vecs[2]);
 Perform(ls, function(r)
   r.0 := r.vec*TransposedMat(r.vec);
   r.1 := ctrl.1(r.0);
   r.2 := vecs[2].1;
   r.3 := ctrl.3(r.0);
   r.d := vecs[2].d;
   r.dh  := vecs[1].d;
   r.ids := [vecs[1].id, vecs[2].id];
  end);
 return Filtered(ls, r -> _is_less(r.0, ctrl.max));
end;

_A_pairs :=
function(rc, ctrl)
 local ls, v;

 ls := Flat(List(ctrl.vecs, p -> _A_pair(rc, p, ctrl)));
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, ctrl.delta);
 Perform(ls, function(r)
   v := _canonical_mat(-r.vec);
   r.img := [r.id, First(ls, rr -> rr.vec = v).id];
   if IsBound(ctrl.dual) then
    v := _canonical_mat(ctrl.dual*r.vec);
    v := First(ls, rr -> rr.vec = v);
    if v <> fail then v := v.id; fi;
    r.dual := v;
   fi;
   if IsBound(ctrl.sym) then
    v := _canonical_mat(ctrl.sym*r.vec);
    r.sym := First(ls, rr -> rr.vec = v).id;
   fi;
  end);
 return ls;
end;

A_init :=
function(rc)
 local ls, v;

 ls := init_A_vectors(rc.n);
 rc.0 := list_of(0, _len);
 rc.roots := List(Combinations([1.._len], 2), _A_root);
 if IsBound(rc.sqr) then
  ls := Filtered(ls, v -> v*v in rc.sqr);
 fi;
 Apply(ls, v -> rec(1 := v*v, d := rc.d_ind(v), vec := v));
 ls := _shortest(rc, ls, Maximum(\\sq) - 4);
 set_id(ls, 0);
 Perform(ls, function(r) A_special(rc, r, r.vec); end);
 Perform(ls, function(r)
   v := _canonical(-r.vec);
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
  end);
 _call_split(rc, ls, _A_pairs);
 _check_involution(rc, ls);
 return ls;
end;

A_pairs :=
function(rc, pp)
 local ls;

 ls := _call_pairs(rc, pp, _A_pairs);
 fprint(">> Found %0 pairs", Length(ls));
 Perform(ls, function(r) A_analyze(rc, r); end);
 _print(", %0 valid\n", Length(ls));
 return rc.pairs;
end;

############################################################
## D-type lattices via sets
############################################################

D_analyze := ReturnTrue;

_expand_D :=
function(v, even)
 local ls, p, u, w, i, j;
 v := vector2set(v);
 p := [0];
 u := [];
 Perform(v.set, function(s)
   Append(u, List([1..s], i -> v.val[Length(p)]));
   Add(p, s + p[Length(p)]);
  end);
 i := PositionProperty(v.val, IsZero);
 if i <> fail then
  even := false;
  v.set[i] := 0;
 fi;
 ls := Cartesian(List(v.set, s -> [0..s]));
 if even then ls := Filtered(ls, s -> IsEvenInt(Sum(s))); fi;
 ls := Set(ls, function(s)
   w := List(u);
   for i in [1..Length(s)] do
    for j in [1..s[i]] + p[i] do w[j] := -w[j]; od;
   od;
   return _canonical(w);
  end);
 if IsList(v.val[1]) then Apply(ls, TransposedMat); fi;
 return ls;
end;

_canonical_D := v -> Maximum(_expand_D(v, true));

_negative :=
function(v)
 v := List(v);
 v[Length(v)] := -v[Length(v)];
 return v;
end;

## Given square vectors in the D-discriminant
D_vectors :=
function(vec, sq)
 local res, step, s, v;

 step := function(vec)
  s := Sum(vec, i -> i^2);
  if s = sq then Add(res, _canonical(vec)); return; fi;
  if s > sq then return; fi;
  vec := Set([1..Length(vec)], function(c)
    v := List(vec);
    v[c] := v[c] + 1;
    return _canonical(v);
   end);
   Perform(vec, step);
 end;

 res := [];
 step(vec);
 return Reversed(Set(res));
end;

init_D_vectors :=
function(n)
 local res, sq, ls, max;

 _len := n;
 max := Maximum(\\sq) - 1;
 res := [list_of(0, _len), list_of(1, _len)/2];
 res := Union(List(res, function(v)
   sq := v*v;
   ls := [_canonical(v)];
   while sq <= max do
    sq := sq + 1;
    ls := Concatenation(ls, D_vectors(v, sq));
   od;
   return ls;
  end));
 ls := [];
 Perform(res, function(v)
   if Position(v, 0) = fail then Add(ls, _negative(v)); fi;
  end);
 Append(res, ls);
 return res;
end;

_D_spec := n -> cat(_A_spec(n - 1), [vector([n - 1, n])]);

_D_vec :=
function(rc)
 local ls;
 ls := [list_of(1, rc.n), list_of(0, rc.n), list_of(1, rc.n)];
 ls[2][1] := 2;
 ls[1][1] := -1;
 rc.d_vec := List(ls, v -> SolutionMat(rc.spec, v/2));
 MakeImmutable(rc.d_vec);
 rc.0 := Zero(rc.mat[1]);
end;

D_special :=
function(rc, r, v)
 local u;
 if (r.d <> 0) or (r.1 <= 2) then return; fi;
 u := r.vec;
 if IsList(u[1]) then u := \$split.h*u; fi;
 if IsZero(u*rc.mat mod 2) then
  r.sp := rc.d_ind(u/2);
  return;
 fi;
 if IsList(v[1]) then v := \$split.h*v; fi;
 if ForAny(v, i -> (i = 2) or (i = -2)) then r.sp := -1; fi;
end;

_D_pair :=
function(rc, vecs, ctrl)
 local ls;
 ls := _expand_D(vecs[2].vec, true);
 Apply(ls, v -> all_pairs(vecs[1], v));
 ls := Concatenation(ls);
 Perform(ls, function(r)
   r.0 := r.vec*TransposedMat(r.vec);
   r.1 := ctrl.1(r.0);
   r.2 := vecs[2].1;
   r.3 := ctrl.3(r.0);
   r.d := vecs[2].d;
   r.dh  := vecs[1].d;
   r.ids := [vecs[1].id, vecs[2].id];
   r.vec := _canonical_D(r.vec);
   Unbind(r.sets);
   Unbind(r.set);
  end);
 return Filtered(Set(ls), r -> _is_less(r.0, ctrl.max));
end;

_D_pairs :=
function(rc, ctrl)
 local ls, v;

 ls := Flat(List(ctrl.vecs, p -> _D_pair(rc, p, ctrl)));
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, ctrl.delta);
 Perform(ls, function(r)
   v := _canonical_D(List(r.vec, _negative));
   r.img := [r.id, First(ls, rr -> rr.vec = v).id];
   if IsBound(ctrl.dual) then
    v := _canonical_D(ctrl.dual*r.vec);
    v := First(ls, rr -> rr.vec = v);
    if v <> fail then v := v.id; fi;
    r.dual := v;
   fi;
   if IsBound(ctrl.sym) then
    v := _canonical_D(ctrl.sym*r.vec);
    r.sym := First(ls, rr -> rr.vec = v).id;
   fi;
  end);
 return ls;
end;

D_init :=
function(rc)
 local ls, u, v;

 ls := init_D_vectors(rc.n);
 rc.0 := list_of(0, _len);
 rc.roots := Concatenation(List(Combinations([1.._len], 2),
                    c -> [_A_root(c), vector(c)]));
 if IsBound(rc.sqr) then
  ls := Filtered(ls, v -> v*v in rc.sqr);
 fi;
 Apply(ls, v -> rec(1 := v*v, d := rc.d_ind(v), vec := v));
 ls := _shortest(rc, ls, Maximum(\\sq) - 4);
 set_id(ls, 0);
 Perform(ls, function(r) D_special(rc, r, r.vec); end);
 Perform(ls, function(r)
   v := _canonical_D(_negative(r.vec));
   r.img := [r.id, PositionProperty(ls, rr -> rr.vec = v)];
  end);
 _call_split(rc, ls, _D_pairs);
 _check_involution(rc, ls);
 return ls;
end;

D_pairs :=
function(rc, pp)
 local ls;

 ls := _call_pairs(rc, pp, _D_pairs);
 fprint(">> Found %0 pairs", Length(ls));
 Perform(ls, function(r) D_analyze(rc, r); end);
 _print(", %0 valid\n", Length(ls));
 return rc.pairs;
# ls := _D_pairs(rc, _ctrl_pairs(rc, pp));
# fprint(">> Found %0 pairs", Length(ls));
# v := ls;
# if \\duality then v := Filtered(v, r -> r.dual <> fail); fi;
# _check_involution(rc, ls);
# Perform(v, function(r) A_analyze(rc, r); end);
# _print(", %0 valid\n", Length(v));
# return ls;
end;

################################################################
# Counts and bounds
################################################################

_AD_bounds :=
function(r, sets)
 r.count := Product(sets, s -> s[1]);
 sets := List(sets, function(s)
   if s[2] = fail then return fail; fi;
   return s[2]/s[1];
  end);
 sets := Minimum(sets);
 if sets <> fail then sets := r.count*sets; fi;
 r.bound := sets;
end;

_load_param("AD.txt");

################################################################
# Printing
################################################################

## plane printing of a vector
AD_print_vector :=
function(v)
 local d, s, pos;

 pos := function(n)
  if n = 0 then return "  ."; fi;
  if (n + 1) < 0 then return "  *"; fi;
  if n < 0 then return "  -"; fi;
  if d <> 1 then return String(n*d, 3); fi;
  if n = 1 then return "  +"; fi;
  return String(n, 3);
 end;

 s := "[";
 d := Lcm(List(v, DenominatorRat));
 Perform(v, function(n) Append(s, pos(n)); end);
 Append(s, " ]");
 if d <> 1 then Append(s, "/"); Append(s, String(d)); fi;
 return s;
end;

## To be used with AD-records
AD_print :=
function(rc, r)
 local v;
 v := r.vec;
 if r.tp = 1 then v := [v]; fi;
 return List(v, AD_print_vector);
# Perform(v, function(vv) print(AD_print_vector(vv)); Print("\n"); end);
end;


################################################################
# canonical D
################################################################


==> anc/GAP/2/E.txt <==
# -*- GAP -*-

###############################################################
# E-type lattices
###############################################################

E_analyze := ReturnTrue;

E_id :=
function(rc, v)
 return PositionProperty(rc.orbits, o -> PositionSet(o, v) <> fail);
end;

E_consistency_check := ReturnTrue;

E_special :=
function(rc, r)
 if rc.name = "A" then
  A_special(rc, r, r.vec*rc.spec);
 elif rc.name = "D" then
  D_special(rc, r, r.vec*rc.spec);
 fi;
end;

_E_pair :=
function(rc, vecs, ctrl)
 local ls, vec, r, v;
 ls := rc.orbits[vecs[2].id];
 ls := OrbitsDomain(vecs[1].G, ls);
 vec := vecs[1].vec;
 if not IsList(vec[1]) then vec := [vec]; fi;
 ls := List(ls, function(o)
   r := rec(vec := List(vec), orbit := SortedList(o));
   v := Maximum(o);
   Add(r.vec, v);
   r.0 := r.vec*rc.mat*TransposedMat(r.vec);
   if not _is_less(r.0, ctrl.max) then return fail; fi;
   r.1 := ctrl.1(r.0);
   r.2 := vecs[2].1;
   r.3 := ctrl.3(r.0);
   r.d := vecs[2].d;
   r.dh  := vecs[1].d;
   r.ids := [vecs[1].id, vecs[2].id];
   r.G := Stabilizer(vecs[1].G, v);
## legacy convention
   if IsBound(ctrl.root) and (r.2 = 2) then r.rt := v; fi;
   return r;
  end);
 print_dot();
 return Filtered(ls, r -> r <> fail);
end;

### Old version
#_E_same_vec :=
#function(G, src, dst)
# if Length(dst) <> Length(src) then return false; fi;
## return RepresentativeAction(G, src, dst, function(v, g) return v*g; end) <> fail;
# return RepresentativeAction(G, src, dst, \*) <> fail;
#end;

## New version
_E_same_vec :=
function(G, src, dst)
 local g, n;
 if Length(dst) <> Length(src) then return false; fi;
 g := RepresentativeAction(G, dst[1], src[1]);
 n := 1;
 repeat
  if g = fail then return false; fi;
  if n >= Length(src) then return true; fi;
  dst := dst*g;
  G := Stabilizer(G, dst[n]);
  n := n + 1;
  g := RepresentativeAction(G, dst[n], src[n]);
 until false;
end;

_E_pairs :=
function(rc, ctrl)
 local ls, v, _find, find_mat;

 _find := function(ls, vec)
  v := vec[Length(vec)];
  ls := First(ls, function(r)
    if PositionSet(r.orbit, v) = fail then return false; fi;
#    return RepresentativeAction(rc.G, vec, r.vec, \*) <> fail;
    return _E_same_vec(rc.G, vec, r.vec);
   end);
  if ls <> fail then ls := ls.id; fi;
  return ls;
 end;

 find_mat := function(vec, mat)
  return _find(Filtered(ls, r -> r.0 = mat), vec);
 end;

 print_dots(Length(ctrl.vecs));
 fprint("(%0 seeds) \c", Length(ctrl.vecs));
 ls := Flat(List(ctrl.vecs, p -> _E_pair(rc, p, ctrl)));
 print_done(Length(ls));
 print_dots(Length(ls));
 fprint("(%0 pairs) \c", Length(ls));
 SortBy(ls, r -> -[r.1, r.2, r.3]);
 set_id(ls, ctrl.delta);
 Perform(ls, function(r)
   r.img := List([1..Length(rc.act)], function(g)
     if g = 1 then return r.id; fi;
     return find_mat(r.vec*rc.act[g], r.0);
    end);
   if IsBound(ctrl.dual) then
    r.dual := find_mat(ctrl.dual*r.vec, ctrl.dual*r.0*TransposedMat(ctrl.dual));
   fi;
   if IsBound(ctrl.sym) then
    r.sym := find_mat(ctrl.sym*r.vec, ctrl.sym*r.0*TransposedMat(ctrl.sym));
   fi;
   print_dot();
  end);
 print_done();
 return ls;
end;

E_init :=
function(rc)
 local m, sv, ls, v, r;

 rc.act := List(rc.act, function(m)
   if IsInt(m) then return m*IdentityMat(rc.mat); fi;
   if IsPerm(m) then return PermutationMat(m, Length(rc.mat)); fi;
   return m;
  end);
 E_consistency_check(rc);
 m := discr_form(rc.mat);
 m := lattice_extension(rc.mat, Concatenation(List(m.comp, c -> c.vectors)));
 sv := shortest_vectors(m.form, Maximum(\\sq));
 rc.0 := Zero(rc.mat[1]);
 if not IsBound(rc.sqr) then rc.sqr := Reversed(Set(sv.norms)); fi;
 ls := List([1..Length(rc.sqr)], function(id)
   ls := sv.vectors{Positions(sv.norms, rc.sqr[id])};
   if Length(ls) = 0 then return []; fi;
   ls := ls*m.vec;
   if rc.sqr[id] = 2 then rc.roots := Filtered(ls, r -> rc.d_ind(r) = 0); fi;
   ls := Concatenation(ls, -ls);
   fprint("%0 vectors of square %1\c", Length(ls), rc.sqr[id]);
   ls := OrbitsDomain(rc.G, ls);
   _print(", %0 orbits:\c", Length(ls));
   ls := List(ls, function(o)
     v := Maximum(o);
     r := rec(1 := v*rc.mat*v, d := rc.d_ind(v), vec := v,
              orbit := o, G := Stabilizer(rc.G, v));
     return r;
    end);
   _print(" groups = %0\n", List(ls, r -> Size(r.G)));
   return ls;
  end);
 ls := Flat(ls);
 v := Zero(rc.mat[1]);
 Add(ls, rec(1 := 0, d := 0, vec := v, orbit := [v], G := rc.G));
 ls := _shortest(rc, ls, Maximum(\\sq) - 4);
 set_id(ls, 0);
 Perform(ls, function(r) E_special(rc, r); end);
 rc.orbits := List(ls, r -> SortedList(r.orbit));
 MakeImmutable(rc.orbits);
 Perform(ls, function(r)
   r.img := List(rc.act, g -> E_id(rc, r.vec^g));
   Unbind(r.orbit);
  end);
 _call_split(rc, ls, _E_pairs);
 _check_involution(rc, ls);
 return ls;
end;

E_roots :=
function(rc)
 local rt, ls, rr, r, m, v, g, orb, plus, act;

 plus := function(v)
  if First(v, c -> c <> 0) < 0 then return -v; fi;
  return v;
 end;

 act := function(v, g)
  return plus(v^g);
 end;

 if not IsBound(rc.pp) then Error(); fi;
 rc.pp := Union(List(rc.pp, p -> rc.vectors[p].img));
 rt := Union(rc.roots, -rc.roots);
 fprint("(%0 vectors) \c", Length(rc.pp));
 print_dots(Length(rc.pp));
 ls := Flat(List(rc.pp, function(p)
   rr := rc.vectors[p];
   orb := Filtered(rt, r -> r*rc.mat*rr.vec = 0);
   orb := OrbitsDomain(rr.G, orb);
   orb := Set(orb, o -> Union(o, -o));
   orb := List(orb, function(o)
     r := ShallowCopy(rr);
     r.iid := rr.id;
     r.rt := Maximum(o);
     r.orb := o;
     r.G := Stabilizer(r.G, r.rt, act);
     return r;
    end);
   print_dot();
   return orb;
  end));
 print_done(Length(ls));
 set_id(ls, Length(rc.vectors));
 Perform(ls, function(rr)
   rr.img := List([1..Length(rr.img)], function(n)
     m := rr.img[n];
     v := rr.vec*rc.act[n];
     g := RepresentativeAction(rc.G, v, rc.vectors[m].vec);
     v := rr.rt*rc.act[n]*g;
     return First(ls, r -> (r.iid = m) and (v in r.orb)).id;
    end);
  end);
 Perform(ls, function(rr) Unbind(rr.orb); rr.index := rc.index; end);
 ls := Concatenation(rc.vectors, ls);
 rc.list[tp_vector] := ls;
 return ls;
end;

E_special_pairs := ReturnTrue;

_E_str := r -> format("(%0,%1,%2), d = (%3,%4), count = %5",
                      r.1, r.2, r.3, r.dh, r.d, Length(r.orbit));

E_pairs :=
function(rc, pp)
 local ls;

 ls := _call_pairs(rc, pp, _E_pairs);
 Perform(ls, function(r)
   E_analyze(rc, r);
   if r.count < r.bound then
    Error_("Count mismatch: count = %0, bound = %1", r.count, r.bound);
   fi;
  end);
 fprint(">> Found %0 pairs, %0 valid\n", Length(rc.pairs), Length(ls));
 ls := Filtered(ls, r -> IsBound(r._bound) and (r.bound <> r._bound));
 if Length(ls) > 0 then
   fprint("\033[32m>> Bound mismatch:\033[m %0 records\n", Length(ls));
   Perform(ls, function(r)
     fprint(" - %0: %1 vs %2\n", _E_str(r), r._bound, r.bound);
    end);
 fi;
 return rc.pairs;
end;

E_analyze_special := ReturnFalse;

## A collection of independent roots
_E_is_root :=
function(rc, r)
 if (\\prime = 0) and (r.1 = 0) and (r.2 = 2) and (r.d = 0) then
  r.bound := rc.n;
  return true;
 fi;
 return false;
end;

## Independent roots in the complement of h
_E_is_root_complement :=
function(rc, r)
 local h;

 if \\prime <> 0 then return false; fi;
# l itself is a root in the complement
 if (r.2 = 2) and (r.3 = 0) and (r.d = 0) then
  r.bound := Rank(r.orbit);
  return true;
 fi;
# l - h is a root in the complement
 if (r.1 = r.3) and (r.2 = r.3 + 2) then
  h := _vech(rc.vectors[r.ids[1]]);
  h := List(r.orbit, v -> v - h);
  if ForAll(h, v -> rc.d_ind(v) = 0) then
   r.bound := Rank(h);
   return true;
  fi;
#  if rc.vectors[r.ids[1]].d = 0 then return set(); fi;
 fi;
 return false;
end;

_load_param("E.txt");

###############################################################
# Bounds in E-type lattices
###############################################################

_E_save_results := 1;

_E_store :=
function(rc, ls)
 local max;
 ls := List(ls, r -> r.vec);
 max := Maximum(List(ls, Length));
 if _E_save_results <= 0 then return max; fi;
 if _E_save_results <= 1 then ls := Filtered(ls, v -> Length(v) = max); fi;
 rc._saved := ls;
 return max;
end;

_E_prn :=
function(rc)
 fprint(" = bound = %0", rc.bound);
 if IsBound(rc._rejected) and (rc._rejected > 0) then
  _print(", rejected \033[32m%0\033[m", rc._rejected);
 fi;
 Print("\n");
end;

#_E_key := mat ->
#function(rc)
# local ln, row, u, i;
#
# if IsBound(rc._key) then return rc._key; fi;
# rc._key := Collected(List(rc.vec, function(v)
#   ln := 0*[1..2*\\lsq];
#   row := mat[v];
#   for u in rc.vec do
#    i := row[u];
#    if i > 0 then ln[i] := ln[i] + 1; fi;
#   od;
#   return ln;
#  end));
# return rc._key;
#end;

_E_key := mat -> rc -> \$key_mat(rc, mat, p -> 2 - p);

_E_data :=
function(rc, r)
 local res, G;

 res := rec(orbit := SortedList(r.orbit));
 res.mat  := r.2 - res.orbit*rc.mat*TransposedMat(res.orbit);
 res.index := Position(res.orbit, r.vec[Length(r.vec)]);
 res.G := _permutation_action(r.G, res.orbit);
 res.next := [1..Length(res.orbit)];
 res.vec := [res.index];
 res.key := _E_key(res.mat);
 res.factor := 1;
 _E_data_init(rc, r, res);
 return res;
end;

_E_list :=
function(rc, r)
 local ls, max;

 rc := _E_data(rc, r);
 if Length(rc.next) = 0 then
  r.bound := 1;
  return true;
 fi;
 fprint("= Processing pair %0\n", _E_str(r));
 ls := _add_list(rc: level := next_());
# max := Maximum(List(ls, r -> Length(r.vec)));
# r.bound := max*rc.factor;
 r.bound := _E_store(r, ls)*rc.factor;
 _E_prn(r);
 return true;
end;

_E_sp_data :=
function(rc, r)
 local res, l, row;

 res := rec(orbit := SortedList(r.orbit));
 res.mat  := r.2 - res.orbit*rc.mat*TransposedMat(res.orbit);
 row := rc.vectors[r.ids[1]];
 res.G := _permutation_action(row.G, res.orbit);
 res.key := _E_key(res.mat);
 res.mthd := \$mthd_sorted(res.G, res.key);
 res._seed := [rec(vec := MakeImmutable([]),
               G := res.G,
               next := MakeImmutable([1..Length(res.orbit)]))];

 \\h := _vech(row);
 \\hN    := \\h*rc.mat;
 \\one   := One(rc.mat);
 \\lines := r.orbit;
 \\llist := MakeImmutable([1..Length(\\lines)]);
 \\roots := __filter_roots(r.vec[1]*rc.mat, rc.roots);
 if IsBound(row.rt) then
  \\roots := Filtered(\\roots, r -> r*rc.mat*row.rt = 0);
 fi;
# \\auto_dual := false;
## Only use roots orthogonal to h!
 _select_roots();

 res.validate := function(r)
  local dt, ls;
  dt := _prepare_rc(r);
  if dt = fail then return false; fi;
  ls := _line_list(dt, [1..Length(res.orbit)]);
  SubtractSet(ls, r.vec);
  for l in ls do r.next := res.filter(r.next, l); od;
  \$unite(r, ls);
  return true;
 end;

 res.filter := function(ls, line)
  row := res.mat[line];
  return Filtered(ls, l -> row[l] in \\edges);
 end;

 return res;
end;

## Direct processing using brute_sp
_E_sp_list :=
function(rc, r)
 local data;

 if (r.1 <> \\max) or (r.2 <> \\lsq) or (r.3 <> \\prod) then return false; fi;
 data := _E_sp_data(rc, r);
 fprint("= Processing pair %0\n", _E_str(r));
 data := _sp_list(data: level := next_());
# r.bound := MaximumList(List(data, r -> Length(r.vec)), 0);
 r.bound := _E_store(r, data);
 _E_prn(r);
 return true;
end;

E_analyze :=
function(rc, r)
 r.count := Length(r.orbit);
### Independent roots
 if _E_is_root(rc, r) then return; fi;
## May intercept some computation
 if E_analyze_special(rc, r) then return; fi;
## Independent roots in the complement of h
 if _E_is_root_complement(rc, r) then return; fi;
## Using full spaces: everything happens in a single lattice!
 if not _E_sp_list(rc, r) then
## Brute force
  _E_list(rc, r);
 fi;
 if IsBound(r._bound) then
  if r._bound < r.bound then
   fprint(" \033[31m* bound mismatch:\033[m %0 < %1\n", r._bound, r.bound);
  elif r._bound > r.bound then
   fprint(" \033[32m* bound mismatch:\033[m %0 > %1\n", r._bound, r.bound);
  else
#   fprint(" \033[34m= bounds agree:\033[m %0 = %1\n", r._bound, r.bound);
#   fprint(" = bounds agree:\033[m %0 = %1\n", r._bound, r.bound);
  fi;
 fi;
 if IsBound(r._spec) then
   fprint(" \033[32m= special\033[m = %0\n", r._spec);
 fi;
end;


###############################################################
# Consistency check
###############################################################

E_consistency_check :=
function(rc)
 local dd, dv;

 if ForAny(rc.act, g -> g*rc.mat*TransposedMat(g) <> rc.mat) then
  Error_("The action is not an isometry");
 fi;
 dd := [1..Length(rc.d) - 1];
 if ForAny(dd, d -> ForAny(rc.d_aut, g -> not(_d_act(d, g) in dd))) then
  Error_("Invalid discriminant action");
 fi;
 dv := Concatenation(List(discr_form(rc.mat).comp, c -> c.vectors));
 if ForAny(dv, v -> not(rc.d_ind(v) in dd)) then
  Error_("Invalid discriminant range");
 fi;
 if ForAny(IdentityMat(Length(rc.mat)), v -> rc.d_ind(v) <> 0) then
  Error_("Invalid discriminant index");
 fi;
 Append(dv, IdentityMat(Length(rc.mat)));
 if ForAny(dv, v -> ForAny([1..Length(rc.act)],
        i -> rc.d_ind(v^rc.act[i]) <> _d_act(rc.d_ind(v), rc.d_aut[i])))
  then Error_("Action mismatch"); fi;
 if IsBound(rc.spec) and (rc.spec*TransposedMat(rc.spec) <> rc.mat) then
  Error_("Basis mismatch");
 fi;
 if IsBound(rc.d_vec) then
  Perform([1..Length(rc.d_vec)], function(d)
    if rc.d_ind(rc.d_vec[d]) <> d then Error_("Discriminant class mismatch"); fi;
   end);
 fi;
end;

################################################################
# Printing
################################################################

E_print := _print_literal;

###############################################################
# Analysis
###############################################################

AD :=
function(id, d)
 local rc, res, show, val;

 val := [". ", "* "];
 show := function(v)
  v := Concatenation(List(vector(v), i -> val[i + 1]));
  return Concatenation(v, "\\\\\n");
 end;

 rc := Filtered(\\lattice[id].pairs, r -> (r.1 = 0) and (r.d = d));
 if Length(rc) <> 1 then return fail; fi;
 rc := rc[1];
 res := rec(vecs  := rc._saved,
            orbit := v -> rc.orbit{v});
 res.G := GeneratorsOfGroup(\\lattice[id].G);
 res.G := List(res.G, g -> SortingPerm(OnTuples(rc.orbit, g)));
 res.G := Group(res.G);
 if \\lattice[id].name = "D" then
  d := 1/2;
 elif \\lattice[id].name = "A" then
  d := d/(\\lattice[id].n + 1) - 1;
 else
  return res;
 fi;
 _len := Length(\\lattice[id].spec[1]);
 res.sets := List(res.vecs, l -> Set(res.orbit(l)*\\lattice[id].spec,
                    v -> Positions(v, d)));
 res.sym  := SymmetricGroup(_len);
 res.show := function(l)
   Perform(List(l, show), Print);
   Print("\n");
  end;
 res.canonical := v -> Minimum(Orbit(res.sym, v, OnSetsSets));
 return res;
end;


##########

#_E_test_init :=
#function(rc, r, data)
# local mat, edges, row, v, id, filter;
#
# filter := function(rr, n)
#  row := mat[n];
#  rr := Filtered(rr.next, i -> row[i] in edges);
#  v := row[id];
#  row := mat[id];
#  rr := Filtered(rr, i -> row[i] >= v);
#  return rr;
# end;
#
# mat := data.mat;
# Unbind(data.mat);
# edges := [2, 3, 4];
# data.filter := filter;
# id := data.index;
# row := mat[id];
# data.next := Filtered(data.next, i -> row[i] in edges);
# data.next := Filtered(data.next, i -> row[i] <= 3);
## if (r.2 <> \\lsq) or (r.d <> 0) then return; fi;
## __E_validate(rc, r, data);
#end;
#
#_E_test :=
#function(n)
# local res, G, mat, validate;
#
# validate := function(r)
#  r.vec := Union(r.vec, res.minus{r.vec});
##  SubtractSet(r.next, r.vec);
#  return true;
# end;
#
# mat := DiagonalMat(List([1..n], i -> 1));
# res := ShortestVectors(mat, 3);
# res := res.vectors{Positions(res.norms, 3)};
# res := Union(res, -res);
# res := rec(orbit := res);
# res.mat  := 3 - res.orbit*TransposedMat(res.orbit);
# res.index := 1;
# G := GeneratorsOfGroup(SymmetricGroup(n));
# G := List(G, g -> PermutationMat(g, n));
# mat[1][1] := -mat[1][1];
# Add(G, mat);
# res.G := _permutation_action(Group(G), res.orbit);
# res.next := [1..Length(res.orbit)];
# res.vec := [res.index];
## res.minus := List(res.orbit, v -> Position(res.orbit, -v));
## res.vec := [res.index, res.minus[res.index]];
## res.validate := validate;
# res.factor := 1;
# _E_test_init(fail, fail, res);
# return res;
#end;
#
#E_test :=
#function(n)
# local rc, res;
# rc := _E_test(n);
# res := _add_list(rc);
# res := List(res, r -> rc.orbit{r.vec});
# res := Set(res, r -> Union(r, -r));
# rc.res := List(res, r -> List(r, v -> PositionSet(rc.orbit, v)));
# return rc;
#end;


==> anc/GAP/2/Fermat.txt <==
# -*- GAP -*-

_rvec :=
function(pp, rt)
 local v;
 v := [0, 0, 0, 0, 0, 0];
 v[pp[1]] := 1;
 v[pp[2]] := E(6)^(2*rt + 1);
 return v;
end;

_plane :=
function(sp, roots)
 return List([1..3], i -> _rvec(sp[i], roots[i]));
end;

\\rk2intr := [, , 4, 0, 2, 1];

_intr :=
function(pp)
 pp := Rank(Union(pp));
 return \\rk2intr[pp];
end;

Fermat_planes :=
function()
 local sp, rt, ln;

 sp := [[1, 2], [3, 4], [5, 6]];
 sp := Orbit(SymmetricGroup(6), sp, OnSetsSets);
 rt := [0..2];
 rt := Cartesian(rt, rt, rt);
 ln := Cartesian(sp, rt);
 ln := List(ln, c -> _plane(c[1], c[2]));
 return ln;
end;

Fermat :=
function()
 local ln;
 ln := Fermat_planes();
 return List(ln, l -> List(ln, r -> _intr([l, r])));
end;

\\Fermat_complement := Immutable(
[ [   4,   2,   2 ],
  [   2,   4,   1 ],
  [   2,   1,  10 ] ]);

#add :=
#function(rc, mat)
# local p, r, orb;
#
# if IsList(rc) then return Flat(List(rc, r -> add(r, mat))); fi;
# p := Length(rc.vec);
# r := mat[p + 1]*2;
# orb := Filtered(vv, v -> ForAll([1..p],
#            i -> Length(Intersection(v, vv[rc.vec[i]])) = r[i]));
# orb := OrbitsDomain(rc.stab, orb, OnSets);
# orb := List(orb, o -> Position(vv, Maximum(o)));
# return List(orb, function(o)
#   r := rec(vec := List(rc.vec));
#   Add(r.vec, o);
#   r.stab := Stabilizer(rc.stab, vv[o], OnSets);
#   return r;
#  end);
#end;


==> anc/GAP/2/Kummer.txt <==
# -*- GAP -*-

###################################################################
#   Kummer surfaces with many conics
###################################################################

## For octics should set
# \\meaning := MakeImmutable([ , false, true, fail ]);

#init_Kummer();
#ls  := Kummer(K_pairs());;
#lss := Kummer(K_triples(ls));;
#ts  := _Kummer_sort(ls, 1);;    # or "0" for absolute sort
#tss := _Kummer_sort(lss, 1);;   # or "0" for absolute sort

###################################################################
#   Override functions from discr.txt
###################################################################

all_forms := rc -> _all_forms_mat(-rc.mat, rc.kernel);

###################################################################

## Full conic count
conics :=
function(rc)
 local mat;
 if Length(rc.1) = 0 then return Length(rc.2); fi;
 mat := rc.1*rc.mat*TransposedMat(rc.1);
 mat := Sum(mat, r -> Number(r, i -> i = 1));
 return mat/2 + Length(rc.2);
end;

err_Missing     := MakeImmutable("**Missing conics");
err_Generated   := MakeImmutable("**Generated by lines");

## Initializing the Kummer quartic
init_Kummer :=
function(arg)
 local u, vv, sets, oo, bb, G, dd, cc, dt, _discr;

 _discr := function()
  if IsBound(dd) then return; fi;
  dd := discr_form_aut(\\L.mat, \\L.kernel);
  G := MappingPermListList([1..16], [2..17]);
  G := rec(group := \\group^G, act := g -> PermutationMat(g, 17));
  set_discr_group(dd, function(arg) return G; end);
  cc := dd.comp[1];
  dt := cc.misc();
 end;

 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 sets := List(Basis(vv), v -> List(v, Int));
 sets := VectorSpace(GF(2), sets*Z(2)^0);
 sets := List(sets, v -> List(v, Int));
 sets := List(sets, support);

 u := MappingPermListList(First(sets, s -> Length(s) = 16), [1..16]);
 \\group := \\group^u;
 sets := OnSetsSets(sets, u);
 if ForAny(GeneratorsOfGroup(\\group), g -> OnSetsSets(sets, g) <> sets) then Error(); fi;
 vv := Filtered(sets, s -> (Length(s) = 8) and IsSubset([1..16], s));
 oo := [vv[1]];
 Perform([4, 2, 1], function(n)
   oo[Length(oo) + 1] := 0;
   First(vv, function(s)
     oo[Length(oo)] := s;
     return Length(Intersection(oo)) = n;
    end);
  end);
 bb := List([8, 4, 2, 1], n -> List([0..15], i -> 1 - (Int(i/n) mod 2)));
 bb := List(bb, support);
 u := RepresentativeAction(SymmetricGroup(16), oo, bb, OnTuplesSets);
 \\group := Stabilizer(\\group^u, [1..16], OnSets);
 \\group := Group(List(GeneratorsOfGroup(\\group), g -> RestrictedPerm(g, [1..16])));
 oo := OnTuplesSets(oo, u);
 sets := OnSetsSets(sets, u);
 \\dlist := sets;
 \\dsets := Set(sets, s -> Intersection(s, [1..16]));
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);

 _len := 16;
 Add(oo, [1..16]);
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
 \\L := rec(ker := Set(vv, support), mg := \\group);
 bb := 6;
 if \\hh.h mod 8 = 0 then bb := 4; fi; ## could be 8 as well??
 Add(oo, First(\\dsets, s -> Length(s) = bb));
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
# bb := Filtered(List(vv, support), s -> Length(s) = 6);
 bb := Set(vv, support);
 SubtractSet(bb, \\L.ker);
 Sort(bb);
 \\L.h := bb;
 \\group := Stabilizer(\\group, bb, OnSetsSets);
 oo := List(oo, vector);
 Apply(oo, v -> Concatenation([0], v));
 oo[Length(oo)][1] := 1;
 \\L.kernel := oo/2;
 \\L.mat := _prepend_h(-2*IdentityMat(16), 2);
 \\L.bck := \\L.mat^-1;
 _discr();
 \\L.discr := function(arg)
   if Length(arg) = 0 then return dd; fi;
   return dd.comp[arg[1]];
  end;
 \\L.sq  := id -> dt.sq(cc.vecs(id));
 \\L.hom := v -> cc.hom(v*\\L.bck);
 \\L.map := dd.map;
 \\L.vecs := cc.vecs;

 oo := format("%0_Kummer", \\prefix);
 if IsBoundGlobal(oo) then
  oo := ValueGlobal(oo);
  if IsFunction(oo) then CallFuncList(oo, arg); fi;
 fi;
 MakeImmutable(\\L);
end;

is_even :=
function(set, h)
 if ForAny(\\L.ker, s -> IsOddInt(Length(Intersection(s, set)))) then
  return false;
 fi;
 return (Length(Intersection(\\L.h[1], set)) - h) mod 2 = 0;
end;

is_even_conic := set -> is_even(set, 0);
is_even_line  := set -> is_even(set, 1);

even_sets :=
function(n, h)
 n := Filtered(\\dsets, set -> Length(set) = n);
 n := Filtered(n, set -> is_even(set, h));
 SubtractSet(n, \\L.ker);
 SubtractSet(n, \\L.h);
 return n;
end;

even_conics := n -> even_sets(n, 0);
even_lines  := n -> even_sets(n, 1);

symmetric_difference := c -> Difference(Union(c), Intersection(c));
sd                   := symmetric_difference;

equiv   := c -> PositionSet(\\L.ker, symmetric_difference(c)) <> fail;
hequiv  := c -> PositionSet(\\L.h, symmetric_difference(c)) <> fail;
2equiv  := c -> equiv(c) or hequiv(c);

classes :=
function(arg)
 local set, rel, res, ls, s, ss;
 set := List(arg[1]);
 rel := equiv;
 if IsBound(arg[2]) then rel := arg[2]; fi;
 res := [];
 repeat
  if Length(set) = 0 then break; fi;
  s := Remove(set, 1);
  ls := [s];
  set := Filtered(set, function(o)
    if rel([s, o]) then Add(ls, o); return false; fi;
    return true;
   end);
  AddSet(res, ls);
 until false;
 return res;
end;

_put :=
function(mat, pp, q, val)
 Perform(pp, function(p) mat[p][q] := val; mat[q][p] := val; end);
end;

_Kpair :=
function(v)
 if (Length(v) > 0) and IsList(v[1]) then return v; fi;
 return [[], v];
end;

_Kmat :=
function(mat, v, h)
 local n;
 v := _Kpair(v);
 mat := DirectSumMat(mat, [[-2]]);
 n := Length(mat);
 _put(mat, [1], n, h);
 _put(mat, 1 + v[1], n, 2);
 _put(mat, 1 + v[2], n, 1);
 return mat;
end;

_Kprod :=
function(mat, v, h)
 local n;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 return Filtered(Cartesian(List([18..n], i -> [0..2])), function(p)
   Perform([1..Length(p)], function(i) _put(mat, [17 + i], n + 1, p[i]); end);
   return inertia_index(mat)[3] = n;
  end);
end;

_Klist :=
function(mat, v, h)
 local n, mm;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 mat := List(Cartesian(List([18..n], i -> [0..2])), function(p)
   mm := List(mat, List);
   Perform([1..Length(p)], function(i) _put(mm, [17 + i], n + 1, p[i]); end);
   return mm;
  end);
 return Filtered(mat, m -> inertia_index(m)[3] = n);
end;

_Krec := mat -> rec(mat := mat, kernel := \\L.kernel, tp := tp_hh);

__temp := [];

_Kummer_digraph :=
function(rc)
 local 1dim, 2dim, cn, ln, ex, r, l, p;
 ln := List(rc.1, i -> []);
 ex := [];
 1dim := Length(rc.1);
 2dim := Length(rc.2);
 cn := List([1..2dim], function(m)
   r := rc.mat*rc.2[m];
   l := [];
   Perform([1..2dim], function(n)
     if n = m then return; fi;
     p := \\meaning[rc.2[n]*r + 2];
     if p = false then return; fi;
     if p = true then Add(l, n); return; fi;
     if n > m then Add(ex, [m, n]); fi;
    end);
   Perform([1..1dim], function(n)
     p := rc.1[n]*r;
     if p = 0 then return; fi;
#     if p = 1 then Add(l, n + 2dim); Add(ln[n], m); return; fi;
#     Add(ex, [m, n + 2dim]);
     Add(ln[n], m);
     if p = 1 then Add(l, n + 2dim); fi;
    end);
   return l;
  end);
 Perform([1..1dim], function(m)
   r := rc.mat*rc.1[m];
   Perform([1..1dim], function(n)
     if rc.1[n]*r = 1 then Add(ln[m], n + 2dim); fi;
    end);
  end);
#__temp := Concatenation(cn, ln, ex);
 return rec(graph := Digraph(Concatenation(cn, ln, ex)),
            2 := [1..2dim],
            1 := [2dim + 1..2dim + 1dim],
            0 := [2dim + 1dim + 1..2dim + 1dim + Length(ex)]);
end;

# temporary
K_discr_ext := ReturnTrue;

__Kummer_bliss :=
function(dg)
 local g, pp, bb, bliss;

 bliss := function(c)
  pp := BLISS_DATA(dg.graph, Filtered(c, s -> Length(s) > 0), fail);
  if IsList(pp[2]) then pp[2] := pp[2][1]; fi;
  pp[1] := List(GeneratorsOfGroup(pp[1]), g -> RestrictedPerm(g, bb));
  pp[1] := Group(pp[1]);
  return rec(G := pp[1],
             stab := pp[1],
             1 := RestrictedPerm(pp[2], dg.1)^g,
             2 := RestrictedPerm(pp[2], dg.2));
 end;

 bb := Concatenation(dg.2, dg.1);
 g := MappingPermListList(dg.1, [1..Length(dg.1)]);
 return rec(0 := bliss([dg.2, dg.1, dg.0]),
            1 := bliss([[1..16], Difference(dg.2, [1..16]), dg.1, dg.0]));
end;

_Kummer_bliss :=
function(rc)
 local dd;
 if IsBound(rc.bliss) then return rc.bliss; fi;
 rc.bliss := __Kummer_bliss(_Kummer_digraph(rc));
 if not IsBound(\\L.exact) then
  dd := K_discr_ext(rc);
  rc.bliss.0.stab := _stabilize_kernel(dd, kernel2ker(dd, dd.ker));
  rc.bliss.1.stab := Intersection(rc.bliss.0.stab, rc.bliss.1.G);
 fi;
 return rc.bliss;
end;

_Kummer_compare :=
function(rr, p) # p = 0: absolute;  p = 1: relative the clique
 local cc, r1, r2;

 if (Length(rr) <> 2) or not(p in [0, 1]) then Error(); fi;
 if Length(rr[1].1) <> Length(rr[2].1) then return false; fi;
 if Length(rr[1].2) <> Length(rr[2].2) then return false; fi;
 cc := List(rr, r -> _Kummer_bliss(r).(p));
 Perform([1..2], function(n)
   cc[n] := Concatenation(Permuted(rr[n].1, cc[n].1), Permuted(rr[n].2, cc[n].2));
  end);
 return ForAll([1..Length(cc[1]) - 1], function(m)
   r1 := rr[1].mat*cc[1][m];
   r2 := rr[2].mat*cc[2][m];
   return ForAll([m + 1..Length(cc[1])], n -> cc[1][n]*r1 = cc[2][n]*r2);
  end);
end;

## To be overridden
\\Kummer_sort := [ReturnTrue, ReturnTrue];

## To be overridden
gtypes := ReturnTrue;

_Kummer_sort :=
function(ls, p) # p = 0: absolute;  p = 1: relative the clique
 local key, set, res;

 key := List(ls, \\Kummer_sort[p + 1]);
 set := Set(key);
 print_dots(Length(set));
 fprint("- %0 classes \c", Length(set));
 res := Concatenation(List(set, function(s)
   s := ls{Positions(key, s)};
   res := [];
   Perform(s, function(rc)
     if ForAll([1..Length(res)], function(rr)
       if not _Kummer_compare([rc, res[rr]], p) then return true; fi;
       if gtypes(rc) < gtypes(res[rr]) then res[rr] := rc; fi;
       return false;
      end) then Add(res, rc); fi;
    end);
   print_dot();
   return res;
  end));
 print_done(Length(res));
 return res;
end;

_Kummer_mat :=
function(arg)
 local mat, c, put;

 put := function(i, val) mat[18][i] := val; mat[i][18] := val; end;

 mat := _prepend_h(-2*IdentityMat(16), 2);
 mat := DirectSumMat(mat, [[-2]]);
 c := List(arg[1]);
 if IsInt(c[2]) then c[2] := [1..c[2]]; fi;
 if IsInt(c[1]) then c[2] := c[1] + c[2]; c[1] := [1..c[1]]; fi;
 Perform(1 + c[1], function(i) put(i, 2); end);
 Perform(1 + c[2], function(i) put(i, 1); end);
 if not IsBound(arg[2]) then arg[2] := 2; fi;
 put(1, arg[2]);
 return mat;
end;

ctest := c -> inertia_index(_Kummer_mat(c));
ltest := c -> inertia_index(_Kummer_mat(c, 1));

\\Kummer_intersections := MakeImmutable([
 [[0..1], [-1..2]],     # line to line, conic
 [[-1..2], [0..2]]]);   # conic to line, conic

Kummer_mat :=
function(mat, vec, h, intr)
 local put;

 put := function(s, val)
  Perform(s, function(p)
    mat[p][Length(mat)] := val; mat[Length(mat)][p] := val;
   end);
 end;

 if IsRecord(mat) then mat := mat.mat; fi;
 mat := DirectSumMat(mat, [[-2]]);
 put([1], h);
 put(vec[1] + 1, 2);
 put(vec[2] + 1, 1);
 Perform([18..Length(mat) - 1], function(v)
   if IsBound(intr[v - 17]) then put([v], intr[v - 17]); fi;
  end);
 return mat;
end;

_Kummer_rec :=
function(arg)   # ({rc} {,[p, q] {,h}})
 local rc, rr, mat, c, h, ls, prod, orb, G, test,
       _mat, _val, _put, put, sylvester;

 _put := function(i)
  _mat[i][Length(_mat)] := _val;
  _mat[Length(_mat)][i] := _val;
 end;

 put := function(n, mat, val)
  _mat := mat;
  _val := val;
  if IsList(n) then Perform(n, _put); else _put(n); fi;
 end;

 sylvester := function(mat)
  if not IsBound(test) then return false; fi;
  mat := mat[Length(mat)];
  return mat*test*mat <= -2;
 end;

 if IsBound(arg[1]) and _is_full_matrix(arg[1]) then
  rc := Remove(arg, 1);
 else
  rc := rec(mat := _prepend_h(-2*IdentityMat(16), 2),
            G := \\group,
            kernel := \\L.kernel, tp := tp_hh);
 fi;
 if not IsBound(arg[1]) then return rc; fi;
 c := Remove(arg, 1);
 h := 2;
 if IsBound(arg[1]) then h := Remove(arg, 1); fi;
 if IsMatrix(c) then
  rr := rc.mat[Length(rc.mat)];
  if (Length(rc.mat) > 17) and (rr[1] = h) then
   rr := rr{[2..17]};
   rr := List([2, 1], n -> Number(rr, i -> i = n));
   c := Filtered(c, r -> r >= rr);
  fi;
  return Flat(List(c, r -> _Kummer_rec(rc, r, h)));
 fi;
 if Rank(rc.mat) = Length(rc.mat) then test := rc.mat^-1; fi;
 prod := List([18..Length(rc.mat)], n -> rc.mat[1][n]);
 prod := Cartesian(List(prod, n -> \\Kummer_intersections[n][h]));
 ls := Filtered(\\dsets, s -> Length(s) = c[2]);
 ls := Filtered(ls, s -> is_even(s, h));
 ls := OrbitsDomain(rc.G, ls, OnSets);
 return Flat(List(ls, function(s)
   s := Minimum(s);
   G := Stabilizer(rc.G, s, OnSets);
   orb := Difference([1..16], s);
   orb := OrbitsDomain(G, Combinations(orb, c[1]), OnSets);
   return List(orb, function(o)
     o := Minimum(o);
     mat := DirectSumMat(rc.mat, [[-2]]);
     put(o + 1, mat, 2);
     put(s + 1, mat, 1);
     put(1, mat, h);
     return Filtered(List(prod, function(p)
       rr := rec(mat := List(mat, List),
                 G := G, tp := rc.tp);
       if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
       Perform([1..Length(p)], function(i) put(i + 17, rr.mat, p[i]); end);
       if sylvester(rr.mat) then return fail; fi;
       return rr;
      end), r -> r <> fail);
    end);
  end));
end;

_Kummer_missing :=
function(rc)
 local pos, p, r;

 pos := [];
 if Length(rc.2) > 0 then
  Perform([1..Length(rc.2)], function(n)
    r := rc.2[n]*rc.mat;
    r := r{[2..17]};
    p := Position(r, -2);
    if p <> fail then
     if IsBound(pos[p]) then Error(); fi;
     pos[p] := n;
    fi;
   end);
 fi;
 rc.pos := pos;
 pos := Compacted(pos);
 if Length(pos) <> 16 then
  err_(err_Missing, rc: level := 0);
  _print(" (%0 left)\n", Length(pos));
  return true;
 fi;
 p := MappingPermListList(pos, [1..Length(pos)]);
 rc.pos := OnTuples(rc.pos, p);
 rc.2 := Permuted(rc.2, p);
 return false;
end;

_Kummer_generated :=
function(rc)
 local set, c, r;
 if Length(rc.1) = 0 then return false; fi;
 set := [18..Length(rc.mat)];
 c := Number(set, s -> rc.mat[1][s] = 2);
 if c = 0 then return false; fi;
 r := Rank(rc.1{[1..Length(rc.1)]}{set});
 if r > (Length(set) - c) then
  err_(err_Generated, rc: level := 0);
  _print(" (corank = %0)\n", r);
  return true;
 fi;
 return false;
end;

validate_Kummer :=
function(rc)
 if _Kummer_missing(rc) or
    _Kummer_generated(rc) or
    false
  then return false; fi;
 return true;
end;

\\validate_Kummer := validate_Kummer;

Kummer_set :=
function(rc, v)
 v := v*rc.mat;
 v := v{[2..17]};
 rc := Position(v, -2);
 if rc <> fail then return rc; fi;
 rc := Position(v, 4);
 if rc <> fail then return -rc; fi;
 return [Positions(v, 2), Positions(v, 1)];
end;

Kummer_sets :=
function(rc, n)
 return List(rc.(n), v -> Kummer_set(rc, v));
end;

Kummer_reducible :=
function(rc)
 local res, ls, i, j, r;
 res := [];
 ls := rc.1;
# rr := ls*rc.mat;
 for i in [1..Length(ls) - 1] do
  r := ls[i]*rc.mat;
  for j in [i + 1..Length(ls)] do
   if r*ls[j] = 1 then Add(res, ls[i] + ls[j]); fi;
  od;
 od;
 return res;
end;

Kummer_types :=
function(rc, n)
 rc := Kummer_sets(rc, n);
 rc := Filtered(rc, IsList);
 return Collected(List(rc, s -> List(s, Length)));
end;

is_minimal :=
function(rc)
 local set, ls, hh, tp, tps, rr, ss, cc, i, j, k,
       create, compare;

 create := function(vec)
  if IsZero(vec{set}) then return fail; fi;
  vec := rec(vec := vec, sets := Kummer_set(rc, vec));
  if not IsList(vec.sets) then return fail; fi;
  vec.tp := List(vec.sets, Length);
  return vec;
 end;

 compare := function(u, v)
#  return u.vec*rc.mat*v.vec;
  return [u.vec*rc.mat*v.vec,
#          Length(Intersection(u.sets[2], v.sets[2])),
#          Length(Intersection(u.sets[1], v.sets[1])),
          ];
#          List([[2, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
#          List([[2, 2], [1, 1], [2, 1], [1, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
 end;

 if Length(rc.mat) <= 17 then return true; fi;
 tps := Length(rc.mat);
 set := [18..tps];
 hh  := rc.mat[1]{set};
 tps := List(IdentityMat(tps){set}, create);
 tp := tps[1].tp;
 if Length(set) > 1 then ls := []; fi;
 if ForAny(rc.(hh[1]), function(v)
   v := create(v);
   if v = fail then return false; fi;
   if v.tp < tp then return true; fi;
   if IsBound(ls) then Add(ls, v); fi;
   return false;
  end) then return false; fi;
 if (Length(set) <= 1) or (hh[2] <> hh[1]) then return true; fi;
 SortBy(ls, r -> r.tp);
# hh := [];
 hh := tps[2].tp;
 cc := compare(tps[1], tps[2]);
 for i in [1..Length(ls)] do
  rr := ls[i];
  if rr.tp > tp then break; fi;
  for j in [i + 1..Length(ls)] do
   ss := ls[j];
   if ss.tp > hh then break; fi;
   if Rank([rr.vec{set}, ss.vec{set}]) < 2 then continue; fi;
   if ss.tp < hh then return false; fi;
   if compare(rr, ss) < cc then return false; fi;
  od;
 od;
 return true;
end;

_Kummer_analyze :=
function(rc)
 if not \\validate_Kummer(rc) then return false; fi;
 return true;
end;

Kummer_lines :=
function(rc)
 local msg, prn, res;

 if IsList(rc) then return List(rc, Kummer_lines); fi;

 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 res := _get_lines(rc.mat, rc);
 res := res and _Kummer_analyze(rc);
 if res then
  \\K3_hh(rc, true);
  _print_red("K3 = %0\n", rc.K3, rc.K3 <> true);
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return res;
end;

_Kummer_isotropic :=
function(rc)
 local dd, set, select;
# old version
 select := v -> not IsSubset([1..17], support(v));
## new version
# set := [18..Length(rc.mat)];
# select := v -> IsSubset(support(v), set);

 if IsBound(rc.kernel) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 return Concatenation(List(dd.primes, p ->
            Filtered(isotropic_vectors(dd, p).vectors, select)));
end;

_Kummer_extensions :=
function(rc)
 local ls, rcc;
 ls := _Kummer_isotropic(rc);
 if Length(ls) = 0 then return ls; fi;
 print_index();
 return List(ls, function(v)
   rcc := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rcc.kernel := List(rc.kernel); fi;
   Add(rcc.kernel, v);
   Kummer_lines(rcc);
   return rcc;
  end: level := next_());
end;

Kummer_extensions :=
function(rc)
 if IsList(rc) then
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer_extensions(rc[n]);
   end));
 fi;

 rc := _Kummer_extensions(rc);
 return Filtered(rc, r -> not IsBound(r.error));
end;

_Kummer :=
function(rc)
 local res, rr;

 Kummer_lines(rc: level := next_());
 if IsBound(rc.error) then
  if ValueOption("raw") = true then return [rc]; fi;
  return [];
 fi;
 res := [rc];
 Perform(_Kummer_isotropic(rc), function(v)
   rr := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
   Add(rr.kernel, v);
   Add(res, _Kummer(rr));
#   Append(res, _Kummer(rr));
  end: level := next_());
 if ValueOption("raw") = true then return res; fi;
 return Filtered(Flat(res), r -> r.K3 = true);
end;

Kummer :=
function(rc)

 if IsList(rc) then
  if Length(Flat(rc)) = 0 then return []; fi;
  print_index();
  rc := List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer(rc[n]: level := next_());
   end);
  if ValueOption("raw") <> true then rc := Flat(rc); fi;
  return rc;
 fi;

 print_index();
 return _Kummer(rc);
end;

######################################################

test :=
function(p, q)
 local int, mm, mat, res, ind, put;

 put := function(set, p, val)
  Perform(set, function(q) mat[p][q] := val; mat[q][p] := val; end);
 end;

 int := [0..Minimum(p, 16 - q)];
 mat := (-2)*IdentityMat(19);
 mat[1][1] := \\hh.h;
 put([2..19], 1, 2);
 put(1 + [1..p], 18, 1);
# put(1 + [1..q], 19, 1);
 mm := mat;
 res := [];
 Perform(int, function(s)
   mat := List(mm, List);
   put((s + 1) + [1..q], 19, 1);
   ind := Filtered([0..2], function(i)
     put([18], 19, i);
     return inertia_index(mat)[3] = 18;
    end);
    Add(res, [s, ind]);
    fprint(" - %0: %1\n", s, ind);
  end);
 return res;
end;

sets :=
function(r)
 r := Kummer_sets(r, 2);
 r := Filtered(r, IsList);
 r := Filtered(r, s -> List(s, Length) <> [3, 10]);
 return Set(r, s -> s[2]);
end;

__stype :=
function(s, h, data)
 local tp;
 if not IsList(s) then return fail; fi;
 tp := List(s, Length);
 tp := Filtered(data, r -> (r.h = h) and (r.tp = tp));
 tp := Filtered(tp, r -> not IsBound(r.validate) or r.validate(s));
 if Length(tp) = 1 then return tp[1].id; fi;
 return fail;
end;

_stype :=
function(s, h)
 return __stype(s, h, \\L.types);
end;

tprod :=
function(c1, c2)
 if (Length(c1) > 0) and IsList(c1[1]) then c1 := c1[1]; fi;
 if (Length(c2) > 0) and IsList(c2[1]) then c2 := c2[1]; fi;
 c1 := [c1, c2];
 if equiv(c1) or hequiv(c1) then return 0; fi;
 if IsOddInt(Length(Intersection(c1))) then return 1; fi;
 return 2;
end;

__sort_types :=
function(ls)
 local tp, mat, min, G, act;

 tp := Concatenation(List([1..Length(ls)], n -> List(ls[n], i -> n)));
 G := Stabilizer(SymmetricGroup(Length(tp)), tp, Permuted);
 if Size(G) = 1 then return ls; fi;
 mat := Concatenation(ls);
 mat := List(mat, u -> List(mat, v -> tprod(u, v)));
 act := function(m, g) return Permuted(List(m, r -> Permuted(r, g)), g); end;
 min := Minimum(Orbit(G, mat, act));
 if min = mat then return ls; fi;
 G := RepresentativeAction(G, mat, min, act);
 ls := Permuted(Concatenation(ls), G);
 return List([1..Length(\\L.types)], n -> ls{Positions(tp, n)});
end;

_compute_types :=
function(rc)
 local ls, tp, h, add;

 add := function(s)
  tp := _stype(s, h);
  if tp <> fail then AddSet(ls[tp], s[2]); fi;
 end;

 if IsBound(rc.types) then return; fi;
 ls := List(\\L.types, r -> []);
 h := 2;
 Perform(Kummer_sets(rc, h), add);
 Perform(List(Kummer_reducible(rc), v -> Kummer_set(rc, v)), add);
 h := 1;
 Perform(Kummer_sets(rc, h), add);
 rc.types := MakeImmutable(__sort_types(List([1..Length(ls)], function(n)
   if IsBound(\\L.types[n].classes) then return \\L.types[n].classes(ls[n]); fi;
   return classes(ls[n]);
  end)));
end;

types :=
function(rc)
 _compute_types(rc);
 return Flat(List([1..Length(\\L.types)],
                n -> List([1..Length(rc.types[n])], i -> n)));
end;

gtypes :=
function(rc)
 local tp;

 rc := List([18..Length(rc.mat)], function(n)
   n := rc.mat[n];
   tp := n{[2..17]};
   tp := [Positions(tp, 2), Positions(tp, 1)];
   return _stype(tp, n[1]);
  end);
 Sort(rc);
 return rc;
end;

all_types :=
function(ls)
 local mat, vv, ss, s;
 mat := List(\\L.types, u -> List(\\L.types, v -> []));
 Perform(ls, function(rc)
   vv := rc.mat{[18..Length(rc.mat)]};
   if Length(vv) <> 2 then return; fi;
   ss := [];
   Perform([1..2], function(n)
     s := vv[n]{[2..17]};
     s := [Positions(s, 2), Positions(s, 1)];
     vv[n] := _stype(s, vv[n][1]);
     ss[n] := s[2];
    end);
   if (vv[1] <> fail) and (vv[2] <> fail) then
    AddSet(mat[vv[1]][vv[2]], tprod(ss[1], ss[2]));
   fi;
  end);
 return mat;
end;

tmat :=
function(arg)   # (rc{, m{, n}})
 local rc, m, n;
 rc := arg[1];
 _compute_types(rc);
 if IsBound(arg[2]) then
  m := rc.types[arg[2]];
  if IsBound(arg[3]) then n := rc.types[arg[3]]; fi;
 else
  m := Concatenation(rc.types);
 fi;
 if not IsBound(n) then n := m; fi;
 return List(m, u -> List(n, v -> tprod(u, v)));
end;

\\Kummer_sort := [
  rc -> [Length(rc.1), Length(rc.2), conics(rc)],
  rc -> [types(rc), tmat(rc)]
 ];

K_orbits :=
function(arg)   #(tp{, G})
 local tp, G, orb;

 tp := arg[1];
 G := \\group;
 if IsBound(arg[2]) then G := arg[2]; fi;
 if IsList(tp) then return List(tp, t -> K_orbits(t, G)); fi;

 if IsInt(tp) then tp := \\L.types[tp]; fi;
 orb := even_sets(tp.size, tp.h);
 if IsBound(tp.classes) then
  orb := tp.classes(orb);
 else
  orb := classes(orb);
 fi;
 orb := List(OrbitsDomain(G, orb, OnSetsSets));
 SortBy(orb, Length);
# orb := Set(orb, Minimum);
 return List(orb, function(o)
   o := Minimum(o);
   o := rec(G := Stabilizer(G, o, OnSetsSets),
            orbit := o, tp := tp.id, h := tp.h);
   if IsBound(tp.create) then o.orbit := tp.create(o.orbit); fi;
   return o;
  end);
end;

K_list :=
function(mat, orb)
 local ls;

 if IsRecord(mat) then
  if not IsBound(mat.mat) then
   mat.mat := _Kmat(\\L.mat, mat.orbit[1], mat.h);
  fi;
  mat := mat.mat;
 fi;

 if IsList(orb) then return List(orb, o -> K_list(mat, o)); fi;

 ls := List(orb.orbit, o -> Length(_Kprod(mat, o, orb.h)));
 ls := Position(ls, Minimum(ls));
 return List(_Klist(mat, orb.orbit[ls], orb.h), _Krec);
end;

K_pairs :=
function()
 local ss, orb;

 ss := Flat(K_orbits(\\L.types));
 return List(ss, function(s)
   orb := K_orbits([s.tp..Length(\\L.types)], s.G);
   return K_list(s, orb);
  end);
end;

K_stab :=
function(rc)
 local G;
 _compute_types(rc);
 G := \\group;
 Perform(rc.types, function(l) G := Stabilizer(G, Union(l), OnSetsSets); end);
 return G;
end;

K_triples :=
function(rc)
 local G, orb;
 if IsList(rc) then
  print_dots(Length(rc));
  fprint("- %0 records \c", Length(rc));
  rc := List(rc, function(r)
    r := K_triples(r);
    print_dot();
    return r;
   end);
  print_done(Length(Flat(rc)));
  return rc;
 fi;
 G := K_stab(rc);
 orb := K_orbits([Maximum(gtypes(rc))..Length(\\L.types)], G);
 return K_list(rc, orb);
end;

######################################################
# Preliminary analysys for a given h
######################################################

Kummer_analyze :=
function(rc)
 local ls, rr, ss, key, m, do_list;

 do_list := function(h)
  ls := Kummer_sets(rc, h);
  ls := Filtered(ls, IsList);
  key := List(ls, s -> List(s, Length));
  return List(Set(key), function(tp)
    rr := rec(tp := tp, h := h, mult := false, complete := true);
    ss := ls{Positions(key, tp)};
    ss := List(Set(ss, s -> s[2]), function(set)
      set := [set, List(Filtered(ss, s -> s[2] = set), s -> s[1])];
      if Set(set[2]) <> Combinations(Difference([1..16], set[1]), tp[1]) then
       set[2] := fail;
       return set;
      fi;
      m := Set(Collected(set[2]), c -> c[2]);
      if Length(m) = 1 then set[2] := m[1]; else set[2] := false; fi;
      return set;
     end);
    m := Set(ss, s -> s[2]);
    if Length(m) = 1 then rr.mult := m[1]; fi;
    ss := classes(Set(ss, s -> s[1]));
    Apply(ss, function(s)
      m := Set(\\L.ker, u -> symmetric_difference([u, s[1]]));
      m := Filtered(m, s -> Length(s) = tp[2]);
      if m = s then return s[1]; fi;
      rr.complete := false;
      return s;
     end);
    if rr.complete then
     if ForAll(ss, s -> equiv([s, \\L.ker[1]])) then rr.ker := 0;
     elif ForAll(ss, s -> equiv([s, \\L.h[1]])) then rr.ker := 1; fi;
    fi;
    rr.classes := ss;
    rr.tp := [rr.h, rr.tp];
    Unbind(rr.h);
    return rr;
   end);
 end;

 ls := Concatenation(do_list(1), do_list(2));
 SortBy(ls, r -> [not IsBound(r.ker), r.tp]);
 rr := rec(complete := ForAll(ls, r -> r.complete and IsInt(r.mult)),
           classes := ls);
 ls := Concatenation(List(ls, function(r)
   if IsBound(r.ker) then return []; fi;
   return r.classes;
  end));
 m := List(ls, u -> List(ls, v -> tprod(u, v)));
 if IsZero(m) then m := 0; fi;
 rr.prod := m;
 rr.gens := List(rc.mat{[18..Length(rc.mat)]}, function(r)
   m := r{[2..17]};
   return [r[1], List([2, 1], n -> Length(Positions(m, n)))];
  end);
 rr.counts := [[Length(rc.1), Length(rc.2)], conics(rc)];
 return rr;
end;

all_sylvester :=
function(h)
 local cc;
 cc := Filtered(Cartesian([0..16], 2*[0..8]), c -> Sum(c) <= 16);
 return Filtered(cc, c -> inertia_index(_Kummer_mat(c, h))[3] = 17);
end;

all_conics := function() return all_sylvester(2); end;
all_lines  := function() return all_sylvester(1); end;

test_pairs := h -> Kummer(List(all_sylvester(h), c -> _Kummer_rec(c, h)));

list2mat :=
function(ls)
 local mat;
 mat := List([0..8], m -> List([0..16 - 2*m], n -> 0));
 Perform(ls, function(c)
   mat[c[2]/2 + 1][c[1] + 1] := 1;
  end);
 return mat*Z(2);
end;

crawl_test :=
function(ls)
 local rc;
 if IsList(ls) then return List(ls, crawl_test); fi;
 rc := Length(ls.mat);
 rc := ls.mat[rc]{[2..rc]};
 rc := [Positions(rc, 1), Positions(rc, 2)];
 rc := rec(tp := [Length(rc[1]), Length(rc[2])],
           ch := (rc[1] in \\L.ker) or (rc[1] in \\L.h));
 if IsBound(ls.error) then rc.error := ls.error; fi;
 if IsBound(ls.K3) then rc.K3 := ls.K3; fi;
 if IsBound(ls.1) then rc.1 := Length(ls.1); fi;
 if IsBound(ls.2) then rc.2 := Length(ls.2); fi;
 return rc;
end;

######################################################
# Discriminant action and such
######################################################

__K_act :=
function(rc)
 local vv, id;
 if IsBound(rc.linear) then     # quartics with many lines from [DIS]
  vv := rc.1*rc.mat;
  id := List(rc.mat, r -> Position(vv, r));
  id := List(id, function(n)
    if n = fail then return fail; fi;
    return n + Length(rc.2);
   end);
  vv := Concatenation(rc.2, rc.1);
 else
  vv := Concatenation(rc.2, rc.1);
  id := List(One(rc.mat), v -> Position(vv, v));
 fi;
 return g -> perm2mat(g, vv, id);
end;

__K_hom :=
function(rc, id, act)
 local res, func;
 return function(arg)
#   if op = true then return fail; fi;
   if IsBound(res) then return res; fi;
   func := __K_act(rc);
   res := rec(group := _Kummer_bliss(rc).(id).stab,
              act := g -> act(func(g)));
   return res;
  end;
end;

## plain discriminant of -NS(X)
K_discr :=
function(rc, id)
 local dd;
 dd := discr_form_aut(-rc.mat, rc.kernel);
 rc.det := dd.order;
 set_discr_group(dd, __K_hom(rc, id, IdFunc));
 return dd;
end;

## plain discriminant of -S_h[...]
K_discr_ext :=
function(rc)
 local mat, id, dd;
 id := One(rc.mat);
 mat := Concatenation(rc.2, rc.1);
 Add(mat, id[1]);
 id := List(id, r -> Position(mat, r));
 dd := discr_form_aut(-mat*rc.mat*TransposedMat(mat));
 rc.order := dd.order;
 mat := List(mat, r -> 0);
 dd.ker := MakeImmutable(List(rc.kernel, function(v)
   mat := ZeroMutable(mat);
   Perform([1..Length(v)], function(n) mat[id[n]] := v[n]; end);
   return mat;
  end));
 mat := Length(mat);
 Unbind(id);
 set_discr_group(dd, function(arg)
   if IsBound(id) then return id; fi;
   id := rec(group := _Kummer_bliss(rc).0.G,
             act := g -> PermutationMat(g, mat));
   return id;
  end);
 return dd;
end;

## Invariant space and its rank
K_invariant :=
function(rc)
 rc := __K_hom(rc, 0, IdFunc)();
 rc := List(GeneratorsOfGroup(rc.group), rc.act);
 return BaseFixedSpace(rc);
end;

K_rank := rc -> Rank(K_invariant(rc));

## discriminant of h^\perp
K_orthogonal :=
function(arg)   # (rc{, id})
 local rc, id, vec, bck, mat, dd, act, hom;
 rc := arg[1];
 id := 0;
 if IsBound(arg[2]) then id := arg[2]; fi;
 mat := Length(rc.mat);
 mat := List(rc.kernel, v -> extend_vector(v, mat));
 mat := lattice_extension(rc.mat, mat);
 vec := mat.vec;
 bck := mat.back;
 mat := orthogonal_complement(mat.form, One(rc.mat){[1]}*bck);
 vec := mat.vec*vec;
 bck := bck*mat.back;
 act := __K_act(rc);
 dd  := discr_form_aut(-mat.form);
# dd.outer := __K_hom(rc, id, v -> vec*v*bck);
 set_discr_group(dd, __K_hom(rc, id, v -> vec*v*bck));
 return dd;
end;

\\K_move   := MakeImmutable([
 "rc", "embeddings", "group", "sigma", "inconclusive",
]);

__K_move :=
function(rc, src)
 Perform(\\K_move, function(s)
   if not IsBound(src.(s)) then return; fi;
   rc.(s) := src.(s);
   Unbind(src.(s));
  end);
end;

_K_K3 :=
function(rc, id)
 local d, b;
 b := _Kummer_bliss(rc).(id);
 if IsBound(b.K3) then return; fi;
 d := K_discr(rc, id);
 if not MM_K3(d) then positive_K3(d); fi;
 b.K3 := rec();
 __K_move(b.K3, d);
end;

K_K3 :=
function(rc)
 _K_K3(rc, 0);
 _K_K3(rc, 1);
end;

######################################################
# Temporary stuff for h^2 = 4
######################################################

stab_group :=
function(ls)
 local G;
 G := _stabilize_kernel(\\L.discr(), SortedList(ls));
 G := \\L.map(G);
 G := List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, ls));
 G := ClosureSubgroup(TrivialSubgroup(\\L.discr().aut(0)), G);
 G := G^MappingPermListList(ls, [1..Length(ls)]);
 return rec(set := ls, G := G,
            sorted := SortedList(List(ls, \\L.sq)));
end;

_gen_set :=
function(set)
 local dt, G, tt, rk, exp, g, ls, sp, ids;
 G := _kernel_as_group(\\L.discr(1), set);
 rk := AbelianInvariants(G);
 if Length(rk) = 0 then
  return rec(G := Group([], ()), set := set, sorted := [0], ids := [],
             exp := 1, rk := 0, special := false);
 fi;
 exp := Maximum(rk);
 tt := Filtered(G, g -> Order(g) = exp);
 Sort(tt);
 sp := fail;
 if exp = 2 then
  dt := \\L.discr(1).misc();
  sp := ZeroMutable(dt.p2v(tt[1]));
  sp[Length(sp)] := 2;
  sp := Position(tt, dt.v2p(sp));
  if (sp <> fail) and (sp <> 1) then tt := Permuted(tt, (1,sp)); fi;
 fi;
 g := TrivialGroup(IsPermGroup);
 ls := [];
 Perform(rk, function(n)
   if Length(tt) = 0 then Error(); fi;
   Add(ls, tt[1]);
   g := ClosureGroup(g, tt[1]);
   SubtractSet(tt, List(g));
  end);
 if Length(tt) <> 0 then Error(); fi;
 tt := Filtered(Combinations(ls), c -> Length(c) > 1);
 if exp = 2 then
  Append(ls, List(tt, Product));
  ids := [1..Length(ls)];
 else
  Append(ls, List(Filtered(tt, c -> IsOddInt(Length(c))), Product));
  g := List(ls, Inverse);
  tt := Filtered(tt, c -> IsEvenInt(Length(c)));
  dt := ls[1]^2;
  Perform(tt, function(c) c := Product(c); Add(ls, c); Add(ls, dt*c); end);
  Add(ls, dt);
  ids := [1..Length(ls)];
  Append(ls, g);
 fi;
 Add(ls, ());
 tt := SortingPerm(ls)^-1;
 G := AutomorphismGroup(G);
 if sp <> fail then G := Stabilizer(G, ls[1]); fi;
 G := GeneratorsOfGroup(G);
 G := List(G, g -> SortingPerm(OnTuples(ls, g))*tt);
 G := Group(G);
 dt := \\L.discr(1).misc();
 Apply(ls, g -> dt.idp(g));
 tt := List(ls, \\L.sq);
 g := Maximum(Orbit(G, tt, Permuted));
 tt := RepresentativeAction(G, tt, g, Permuted);
 ls := Permuted(ls, tt);
 ls := stab_group(ls);
 ls.exp := exp;
 ls.rk  := Length(rk);
 ls.ids := ids;
 ls.special := sp <> fail;
 return ls;
end;

_all_groups :=
function()
 local ls, dt;
 dt := \\L.discr(1).misc();
 ls := AllSubgroups(dt.G);
 ls := Filtered(ls, g -> Length(AbelianInvariants(g)) <= 3);
 Apply(ls, g -> Set(g, u -> dt.idp(u)));
 ls := List(OrbitsDomain(Image(\\L.map(1)), ls, OnSets), Minimum);
 Apply(ls, _gen_set);
 SortBy(ls, o -> [Length(o.set), o.sorted]);
 Perform([1..Length(ls)], function(n) ls[n].id := n; end);
 return ls;
end;

map_group :=
function(dest, rc)
 local p, dm;
 if IsRecord(rc) then
  return map_group(dest, List(rc.vectors, v -> v.d));
 fi;
# ss := List(rc.vectors, v -> v.d);
 p := RepresentativeAction(Image(\\L.map()), Set(rc), Set(dest.set), OnSets);
# p := map_group(dest, Set(ss));
 if p = fail then return fail; fi;
 dm := [1..Length(rc)];
 p := MappingPermListList(dm, rc)*p;
 p := p*MappingPermListList(dest.set, dm);
 p := RestrictedPerm(p, dm);
 return p;
end;

find_group :=
function(rc)
 local p, ls;
 ls := List(rc.vectors, r -> r.sq);
 Sort(ls);
 ls := First(\\L.subgroups, function(r)
   if ls <> r.sorted then return false; fi;
   p := map_group(r, rc);
   return p <> fail;
  end);
 return [ls.id, p];
end;

canonical_type :=
function(rc)
 local gg, sg, tp, p;
 gg := find_group(rc);
 rc.vectors := Permuted(rc.vectors, gg[2]);
 sg := \\L.subgroups[gg[1]];
 rc.id := sg.id;
 gg := List(sg.G);
 tp := List(rc.vectors, r -> r.tp);
 Apply(tp, function(n) if n = fail then return 0; fi; return n; end);
 p := PositionMaximum(List(gg, g -> Permuted(tp, g)));
 rc.vectors := Permuted(rc.vectors, gg[p]);
 tp := Permuted(tp, gg[p]){sg.ids};
# if Length(tp) = 8 then tp := tp{[1..5]};
#  elif Length(tp) = 4 then tp := tp{[1..3]}; fi;
 rc.canonical := tp;
 return tp;
end;

__type :=
function(rc)
 local ls, lt, tt, r;
 ls := Concatenation(rc.1, rc.2);
 ls := ls*rc.mat;
 ls := List(ls, function(v)
   r := rec(h := v[1], d := \\L.hom(v));
   v := v{[2..17]};
   r.set := List([2, 1], n -> Positions(v, n));
   return r;
  end);
 ls := List(Set(ls, r -> r.d), function(d)
   r := rec(d := d);
   lt := Filtered(ls, r -> r.d = d);
   d := Set(lt, r -> r.h);
   if Length(d) <> 1 then Error(); fi;
   r.h := d[1];
   r.count := Length(lt);
   tt := Set(lt, r -> _stype(r.set, r.h));
   RemoveSet(tt, fail);
   if IsZero(r.d) then
    if Length(tt) > 0 then Error(); fi;
    tt := 0;
   else
    if Length(tt) <> 1 then
     if Length(tt) > 1 then Error(); fi;
     tt := Set(lt, r -> __stype(r.set, r.h, \\L.extra));
     if Length(tt) <> 1 then Error(); fi;
    fi;
    tt := tt[1];
   fi;
   r.tp := tt;
   r.d  := \\L.discr(1).misc().idv(r.d);
   Unbind(r.h);
   return r;
  end);
 lt := List(ls, r -> r.d);
 lt := _saturate_kernel(\\L.discr(1), lt);
 Apply(lt, function(d)
   r := First(ls, r -> r.d = d);
   if r = fail then r := rec(d := d, count := 0, tp := fail); fi;
   r.sq := \\L.sq(r.d);
   return r;
  end);
 lt := rec(vectors := lt);
 canonical_type(lt);
# SortBy(lt, r -> [r.sq, r.tp]);
# return rec(norms := List(lt, r -> r.sq),
#            types := List(lt, r -> r.tp),
#            vectors := lt);
 return lt;
end;

type :=
function(rc)
 if not IsBound(rc.type) then rc.type := MakeImmutable(__type(rc)); fi;
 return rc.type;
end;

######################################################
# thinkable rigid configurations
######################################################

#_prepare_group_2 :=
#function(rc)
# local pt, vectors, G, rr, tp;
# pt := [];
# Perform(rc.set, function(p)
#   pt[p] := rec(d := p, sq := \\L.sq(p));
#  end);
# G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
# G := List(G, function(g)
#   g := _group_as_set(\\L.discr(1), g);
#   rr := rec(vectors := List(g, p -> pt[p]));
#   g := find_group(rr);
#   rr.id := g[1];
#   g := g[2];
#   rr.vectors := Permuted(rr.vectors, g);
#   g := \\L.subgroups[rr.id];
#   rr.G := g.G;
#   rr.ids := g.ids;
#   return rr;
#  end);
# SortBy(G, r -> r.id);
# vectors := List(rc.set, p -> pt[p]);
# return rec(
#  vectors := vectors,
#  sub     := G,
#  assign  := function(ls)
#    if IsRecord(ls) then ls := List(ls.vectors, r -> r.tp); fi;
#    ls := List(ls, function(p) if p = fail then return 0; fi; return p; end);
#    Perform([1..Length(ls)], function(i) vectors[i].tp := ls[i]; end);
#   end,
#  type    := function(p)
#    p := G[p];
#    return Maximum(Orbit(p.G, List(p.vectors, r -> r.tp), Permuted)){p.ids};
#   end);
# rr := rc.set[Length(rc.set)];
# tp := List(rc.set, function(s)
#   s := rec(vectors := pt{Set([s, rr])});
#   s := find_group(s);
#   return data.(s[1]);
#  end);
# tp := Cartesian(tp);
# tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
# tp := Filtered(tp, function(c)
#   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
#   return ForAll(G, function(r)
#     rr := List(r.vectors, r -> r.tp);
#     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
#     return rr in data.(r.id);
#    end);
#  end);
# return tp;
# return G;
#end;
#
#check_group_2 :=
#function(rc, data)
# local pt, vectors, G, rr, tp;
# pt := [];
# Perform(rc.set, function(p)
#   pt[p] := rec(d := p, sq := \\L.sq(p));
#  end);
# G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
# G := List(G, function(g)
#   g := _group_as_set(\\L.discr(1), g);
#   rr := rec(vectors := List(g, p -> pt[p]));
#   g := find_group(rr);
#   rr.id := g[1];
#   g := g[2];
#   rr.vectors := Permuted(rr.vectors, g);
#   g := \\L.subgroups[rr.id];
#   rr.G := g.G;
#   rr.ids := g.ids;
##   rr.special := g.special;
#   return rr;
#  end);
# vectors := List(rc.set, p -> pt[p]);
# rr := rc.set[Length(rc.set)];
# tp := List(rc.set, function(s)
#   s := rec(vectors := pt{Set([s, rr])});
#   s := find_group(s);
#   return data.(s[1]);
#  end);
# tp := Cartesian(tp);
# tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
# tp := Filtered(tp, function(c)
#   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
#   return ForAll(G, function(r)
#     rr := List(r.vectors, r -> r.tp);
#     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
#     return rr in data.(r.id);
#    end);
#  end);
# return tp;
# return G;
#end;
#

######################################################
# Discriminant classes
######################################################

_dvec :=
function(rc, v, id)
 v := v*rc.mat*\\L.bck;
 return \\L.discr(id).hom(v);
end;

alpha :=
function(rc, v)
 return [\\L.discr(1).misc().sq(_dvec(rc, v, 1)), _dvec(rc, v, 2)];
end;

__class :=
function(set)
 local v, i;
 v := ZeroMutable(\\L.mat[1]);
 for i in set do v[i + 1] := 1; od;
 v[1] := 1;
 if is_even(set, 2) then v[1] := 2; fi;
 return v*\\L.bck;
end;

class2 := v -> \\L.discr(1).hom(__class(v));
class3 := v -> \\L.discr(2).hom(__class(v));

dclasses :=
function(rc)
 local ls, hh;

 ls := List(Concatenation(rc.1, rc.2), v -> v*rc.mat);
 hh := \\L.discr(1).hom;
 ls := Set(ls, v -> hh(v{[1..17]}*\\L.bck));
 RemoveSet(ls, [0,0,0,0,0]);
 return ls;
end;

#dtypes :=
#function(rc)
# _compute_types(rc);
# rc := List(rc.types, s -> Set(Concatenation(s), class2));
# Perform([1..Length(\\L.types)], function(n)
#   if Length(rc[n]) = 0 then return; fi;
#   if IsEvenInt(\\L.types[n].tp[1]) then return; fi;
#   rc[n] := rc[n] + [0, 0, 0, 0, 2];
#  end);
# return Filtered(rc, s -> Length(s) > 0);
#end;

_tp_class :=
function(set, tp, id)
 local v, i;
 if IsInt(tp) then tp := \\L.types[tp]; fi;
 v := ZeroMutable(\\L.mat[1]);
 for i in set do v[i + 1] := 1; od;
 v[1] := tp.h;
 if tp.tp[1] > 0 then
  set := Difference([1..16], set){[1..tp.tp[1]]};
  for i in set do v[i + 1] := 2; od;
 fi;
 v := v*\\L.bck;
 return \\L.discr(id).hom(v);
end;

dtypes :=
function(arg)
 local rc, id;
 rc := arg[1];
 id := 1;
 if IsBound(arg[2]) then id := arg[2]; fi;
 _compute_types(rc);
 rc := List([1..Length(\\L.types)],
                n -> Set(Concatenation(rc.types[n]), s -> _tp_class(s, n, id)));
 return Filtered(rc, s -> Length(s) > 0);
end;

dgroup :=
function(rc)
# rc := dclasses(rc);
 rc := Concatenation(dtypes(rc));
 Apply(rc, \\L.discr(1).misc().v2p);
 return ClosureGroup(Group(()), rc);
end;

dmatrix :=
function(rc)
# rc := dclasses(rc);
 rc := Concatenation(dtypes(rc));
 rc := rc*\\L.discr(1).form*TransposedMat(rc);
 return List([1..Length(rc)], i -> List([1..Length(rc)],
                                    j -> modZ(rc[i][j], i = j)));
end;

# this is mainly intended for codimension 2 strata
dproduct :=
function(rc)
 rc := dmatrix(rc);
 if Length(rc) < 2 then return fail; fi;
 if Length(rc) = 2 then return rc[1][2]; fi;
 if (Length(rc) = 3) and (Length(Set([rc[1][2], rc[1][3], rc[2][3]])) = 1) then
  return rc[1][2];
 fi;
 if PositionsProperty([1..Length(rc)], i -> not IsInt(rc[i][i])) = [1, 2] then
  return rc[1]{[2..Length(rc)]};
 fi;
 return fail;
end;

######################################################
# Output
######################################################

#Sylvester :=
#function(p, q)
# local d;
# d := \\geometry.polarization/4;
# return (-(p + 2*q - d - 6)^2 + (4*d + 32)*q + d^2 + 4*d - 32)/(4*d + 32);
## return (-(p + 2*q - d - 7)^2 + (4*d + 32)*q + d^2 + 6*d - 16)/(4*d + 32);
#end;

Sylvester :=
function(p, q, h, d)
 return p / 2 + q * 2 - (p + 2 * q + h) ^ 2 / (4 * d + 32);
end;

Kummer_out :=
function(rc)
 local res, b;
 res := List(types(rc), t -> format("\\strat%0", t));
 res := [JoinStringsWithSeparator(res)];
 res[2] := "";
 if Length(rc.1) > 0 then res[2] := String(Length(rc.1)); fi;
 res[3] := String(Length(rc.2));
 if Length(rc.1) > 0 then
  res[3] := format("%0+%1", conics(rc) - Length(rc.2), Length(rc.2));
 fi;
 b := _Kummer_bliss(rc);
 Add(res, String(Size(b.0.G)));
 Add(res, String(Size(b.1.G)));
 res := JoinStringsWithSeparator(res, "& ");
 Append(res, "\\cr\n");
 return res;
end;

Kummer_T :=
function(rc)
 K_K3(rc);
 rc := rc.bliss.0.K3;
 if not IsBound(rc.embeddings) then return rc.rc; fi;
 return Set(rc.embeddings, r -> r.mat);
end;

K_key := rc -> -[conics(rc), Length(rc.2), Length(rc.1),
                 Size(_Kummer_bliss(rc).0.G), Kummer_T(rc)];

Kummer_same :=
function(ls)
 local rc, key, id;

 key := List(ls, K_key);
 for rc in ls do Unbind(rc.same); od;
 id := 0;
 Perform(Set(key), function(s)
   s := ls{Positions(key, s)};
   while Length(s) > 0 do
    rc := Remove(s, 1);
    if IsBound(rc.same) then continue; fi;
    Perform(s, function(rr)
      if IsBound(rr.same) then return; fi;
      if not _Kummer_compare([rc, rr], 0) then return; fi;
      if not IsBound(rc.same) then id := id + 1; rc.same := id; fi;
      rr.same := rc.same;
     end);
   od;
  end);
end;

Kummer_out :=
function(rc)
 local res, rr, b, c, ls, push, ret, pr, pr2, sym;

 push := function()
  Apply(rr, String);
  Append(res, rr);
  rr := [];
 end;

 ret := function(ls)
  ls := JoinStringsWithSeparator(ls, "&");
  Append(ls, "\\cr\n");
  return ls;
 end;

 pr := c -> format("(%0,%1)", c[1], c[2]);

 pr2 := function(c1, c2)
  local s;
  if c1 = c2 then s := "\\EQ"; else s := "\\NE"; fi;
  return Concatenation(pr(c1), s, pr(c2));
 end;

 sym := function(G)
  ls := G.group.symplectic;
  rr := 1;
  if G.group.mone <> fail then rr := 2; fi;
  if IsBound(G.embeddings) then
   rr := aut_group_positive(G);
   if rr = fail then rr := '*'; else rr := rr/Size(ls); fi;
  fi;
  ls := IdSmallGroup(ls);
  return format("\\(%0,%1)\\^%2", ls[1], ls[2], rr);
#  Concatenation("\\", pr(IdSmallGroup(ls)));
 end;

 K_K3(rc);
 rr := [];
 res := List(types(rc), t -> format("\\s%0", t));
 res := JoinStringsWithSeparator(res);
 if IsBound(rc.same) then
  res := Concatenation(format("\\same{%0} ", rc.same), res);
 fi;
 res := [res];
 if (rc.sign[3] = 18) and (\\prefix = 4) then
  rr := dproduct(rc);
  if not IsList(rr) then rr := [rr]; fi;
  rr := 4*rr;
  Apply(rr, String);
  Add(res, JoinStringsWithSeparator(rr));
 fi;
 rr := [Length(rc.1), Length(rc.2)];
 b := conics(rc);
 if b > rr[2] then rr[2] := format("%0\\+%1", b - rr[2], rr[2]); fi;
 if rr[1] = 0 then rr[1] := ""; fi;
 push();
 b := Size(rc.bliss.0.G);
 c := Size(rc.bliss.0.stab);
 rr := [b, b/Size(rc.bliss.1.G), sym(rc.bliss.0.K3)];
 if b <> c then rr[1] := format("%0\\cdot%1", c, b/c); fi;
 push();
 c := 1;
 if IsBound(rc.order) then c := RootInt(rc.order/rc.det); fi;
 if c <> 1 then c := format("\\^%0", c); else c := ""; fi;
 if rc.sign[3] < 19 then
  Add(res, format("%0%1", rc.det, c));
  Add(res, pr2(rc.bliss.0.K3.rc, rc.bliss.1.K3.rc));
  return ret(res);
 fi;
# Append(res[Length(res)], "\n");
 ls := List(rc.bliss.0.K3.embeddings);
 Perform([1..Length(ls)], function(n)
   b := ls[n].mat;
   rr := [format("[%0,%1,%2]%3", b[1][1], b[1][2], b[2][2], c),
          pr2(ls[n].rc, rc.bliss.1.K3.embeddings[n].rc)];
   ls[n] := ret(Concatenation(res, rr));
   Apply(res, r -> "");
  end);
 return Concatenation(ls);
end;

Kummer_real :=
function(rc)
 local ls;
 if not IsBound(rc.kernel) then rc.kernel := []; fi;
 K_K3(rc);
 ls := List([1..Length(rc.2)], i -> [i]);
 Perform(Combinations([1..Length(rc.1)], 2), function(c)
   if rc.1[c[1]]*rc.mat*rc.1[c[2]] <> 1 then return; fi;
   Add(ls, c + Length(rc.2));
  end);
 return List(rc.bliss.0.K3.embeddings, e -> List(e.cosets,
                cs -> List(cs.conj, function(c)
   c := Filtered(ls, p -> OnSets(p, c) = p);
   return List([2, 1], n -> Number(c, p -> Length(p) = n));
  end)));
end;

Kummer_primitive :=
function(rc)
 local vec;
 vec := ZeroMutable(rc.mat[1]);
 vec[1] := 1;
 vec := Concatenation([vec], rc.2, rc.1);
 vec := vec*rc.mat*TransposedMat(vec);
 vec := discr_form(vec).order;
 return vec = discr_form(rc.mat, rc.kernel).order;
end;

######################################################
# Writing/reading
######################################################

## To be saved in a relatively compact form
_Kummer_save :=
function(rc, p) # p = 0: absolute;  p = 1: relative the clique
 local res, ln, r;
 res := rec(counts := List([2, 1], n -> Length(rc.(n))));
 ln := _Kummer_bliss(rc).(p);
 ln := List([2, 1], n -> Permuted(rc.(n), ln.(n)));
 ln := Concatenation(ln);
 res.mat := List([1..Length(ln) - 1], function(n)
   r := ln[n]*rc.mat;
   r := List([n + 1..Length(ln)], m -> String(r*ln[m]));
   return Concatenation(r);
  end);
 return res;
end;

_Kummer_load :=
function(rc)
 local mat, r, v, n, m;
 mat := List([1..Sum(rc.counts)], n -> []);
 for n in [1..Length(mat)] do mat[n][n] := -2; od;
 for n in [1..Length(rc.mat)] do
  r := rc.mat[n];
  for m in [1..Length(r)] do
   v := Int([r[m]]);
   mat[n][n + m] := v;
   mat[n + m][n] := v;
  od;
 od;
 return rec(counts := rc.counts, mat := mat);
end;

######################################################
# for h = 4 and conics
######################################################

4_Kummer :=
function(arg)
 \\L.exact := true;
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),
  rec(h := 2, tp := [0, 12], size := 12), # mult :=  4),
  rec(h := 2, tp := [1, 12], size := 12,  # mult := 16,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 1), c -> [c, s])))),
  rec(h := 2, tp := [2, 12], size := 12,  # mult := 48,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 2), c -> [c, s])))),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
 \\L.extra := [
# lines
  rec(h := 1, id := -1, tp :=  [0, 12], size :=  4), # mult :=  4),
  rec(h := 1, id := -2, tp :=  [0, 10], size :=  6), # mult :=  4),
 ];
 \\L.subgroups := _all_groups();
end;

######################################################
# for h = 8 and conics
######################################################

8_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),    # also conics [0, 4]
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4,  #), # mult :=  4),    # also [0, 12]
      validate := s -> not(s[2] in \\L.h)),
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),    # also [0, 10]
  rec(h := 2, tp :=  [0, 8], size :=  8,  # mult :=  4),
      classes := ls -> classes(ls, 2equiv)),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
end;

######################################################
# Misc stuff
######################################################

cliques :=
function(rc)
 local gg;
 gg := rc.2*rc.mat*TransposedMat(rc.2);
 gg := Graph(TrivialGroup(IsPermGroup), [1..Length(gg)], OnPoints, function(i, j)
         return gg[i, j] = 0;
        end);
 return Cliques(gg, 16);
end;

# triangles for h^2 = 8
trig :=
function(rc)
 local i, j, k, u, v, w, ls, t, tc;
 if Length(rc.1) = 0 then return [false, false]; fi;
 t := false;
 tc := false;
 ls := rc.1;
 for i in [1..Length(ls)] do
  v := ls[i]*rc.mat;
  if ForAny(rc.2, u -> v*u = 2) then tc := true; break; fi;
 od;
 for i in [1..Length(ls) - 2] do
  v := ls[i]*rc.mat;
  for j in [i + 1..Length(ls) - 1] do
   u := ls[j];
   if u*v <> 1 then continue; fi;
   u := u*rc.mat;
   for k in [j + 1..Length(ls)] do
    w := ls[k];
    if (u*w = 1) and (v*w = 1) then return [true, tc]; fi;
   od;
  od;
 od;
 return [t, tc];
end;

rconics :=
function(rc)
 local ls, p, res, i, j;
 ls := rc.1;
 if Length(ls) = 0 then return []; fi;
# p := rc.1*rc.mat;
 res := [];
 for i in [1..Length(ls)] do
  p := ls[i]*rc.mat;
  for j in [i + 1..Length(ls)] do
   if p*ls[j] = 1 then Add(res, ls[i] + ls[j]); fi;
  od;
 od;
 return res;
end;

stest :=
function(pp)
 local mat, h, rg, nn;

 h  := [2, 2];   # two conics
 rg := [-16..16];
 mat := DirectSumMat(\\L.mat, DiagonalMat([-2, -2]));
 Perform([1, 2], function(n)
   nn := n + 17;
   mat[1][nn] := h[n];
   mat[nn][1] := h[n];
   Perform([2..pp[n] + 1], function(m)
     mat[nn][m] := 1;
     mat[m][nn] := 1;
    end);
  end);
 return Filtered(rg, function(p)
   mat[18][19] := p;
   mat[19][18] := p;
   return inertia_index(mat)[3] = 18;
  end);
# return mat;
end;

test_class :=
function(set)
 local ls, lss, o, count, tt;

 tt := s -> List(Filtered(o, u -> 2*Length(Intersection(u, s)) = Length(u)),
                    u -> sd([s, u]));
 set := Set(set);
 ls := [set[1]];
 count := 0;
 o := \\L.ker;
# o := Filtered(o, s -> Length(s) = 8);
 repeat
  if ls = set then return count; fi;
  lss := Union(List(ls, tt));
  UniteSet(lss, ls);
  if Length(lss) = Length(ls) then Error(); return infinity; fi;
  count := count + 1;
  ls := lss;
 until false;
end;

__2matrix :=
function(p)
 local mat;
 mat := DirectSumMat(\\L.mat, [[-2]], [[-2]]);
 mat[1][18] := 1;
 mat[1][19] := 1;
 if is_even_conic(p[1]) then mat[1][18] := 2; fi;
 if is_even_conic(p[2]) then mat[1][19] := 2; fi;
 mat[18][1] := mat[1][18];
 mat[19][1] := mat[1][19];
 _put(mat, p[1] + 1, 18, 1);
 _put(mat, p[2] + 1, 19, 1);
 return mat;
end;

__2records :=
function(p)
 local mat;
 mat := __2matrix(p{[1,2]});
 return List(p[3], function(s)
   mat[18][19] := s;
   mat[19][18] := s;
   return rec(mat := List(mat, List), kernel := \\L.kernel, tp := tp_hh);
  end);
end;

__test_orbit :=
function(orb, sq)
 local mat;
 orb := Cartesian(orb[1]);
# orb := OrbitsDomain(\\group, orb, OnTuplesSets);
# orb := List(orb, o -> o[1]);
 orb := List(orb, function(p)
   mat := __2matrix(p);
#   mat := DirectSumMat(\\L.mat, [[-2]], [[-2]]);
#   mat[1][18] := 1;
#   mat[1][19] := 1;
#   if is_even_conic(p[1]) then mat[1][18] := 2; fi;
#   if is_even_conic(p[2]) then mat[1][19] := 2; fi;
#   mat[18][1] := mat[1][18];
#   mat[19][1] := mat[1][19];
#   _put(mat, p[1] + 1, 18, 1);
#   _put(mat, p[2] + 1, 19, 1);
   mat := Filtered(sq, function(s)
     mat[18][19] := s;
     mat[19][18] := s;
     return inertia_index(mat)[3] = 18;
    end);
   return [p[1], p[2], mat];
  end);
 mat := Minimum(Set(orb, p -> Length(p[3])));
 return First(orb, p -> Length(p[3]) = mat);
end;

test_unordered :=
function(ls, sq)
 ls := UnorderedTuples(ls, 2);
 ls := OrbitsDomain(\\group, ls, function(t, g)
   return SortedList(List(t, s -> OnSetsSets(s, g)));
  end);
# return ls;
 ls := List(ls, l -> __test_orbit(l, sq));
 return Filtered(ls, l -> Length(l[3]) > 0);
end;

test_ordered :=
function(ls, ls2, sq)
 ls := Cartesian(ls, ls2);
 ls := OrbitsDomain(\\group, ls, function(t, g)
   return List(t, s -> OnSetsSets(s, g));
  end);
# return ls;
 ls := List(ls, l -> __test_orbit(l, sq));
 return Filtered(ls, l -> Length(l[3]) > 0);
end;

# convert a graph from hh to a matrix
8mat :=
function(rc)
 local res, r;
 res := List([1..rc.order], i -> -2);
 res := DiagonalMat(res);
 Perform([1..Length(rc.adjacencies)], function(i)
   r := res[i];
   Perform(rc.adjacencies[i], function(j) r[j] := 1; end);
  end);
 res := DirectSumMat([[\\geometry.polarization]], res);
 Perform([2..Length(res)], function(i) res[1][i] := 1; res[i][1] := 1; end);
 res := rec(mat := res, tp := tp_hh);
 _get_lines(res.mat, res);
 return res;
end;


==> anc/GAP/2/Kummer_.txt <==
# -*- GAP -*-

###################################################################
#   Kummer surfaces with many conics
###################################################################

###################################################################
#   Override functions from discr.txt
###################################################################

all_forms := rc -> _all_forms_mat(-rc.mat, rc.kernel);

###################################################################

## Full conic count
conics :=
function(rc)
 local mat;
 if Length(rc.1) = 0 then return Length(rc.2); fi;
 mat := rc.1*rc.mat*TransposedMat(rc.1);
 mat := Sum(mat, r -> Number(r, i -> i = 1));
 return mat/2 + Length(rc.2);
end;

err_Missing     := MakeImmutable("**Missing conics");
err_Generated   := MakeImmutable("**Generated by lines");

## Initializing the Kummer quartic
init_Kummer :=
function(arg)
 local u, vv, sets, oo, bb, G, dd, cc, dt, _discr;

 _discr := function()
  if IsBound(dd) then return; fi;
  dd := discr_form_aut(\\L.mat, \\L.kernel);
  G := MappingPermListList([1..16], [2..17]);
  G := rec(group := \\group^G, act := g -> PermutationMat(g, 17));
  set_discr_group(dd, function(arg) return G; end);
  cc := dd.comp[1];
  dt := cc.misc();
 end;

 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 sets := List(Basis(vv), v -> List(v, Int));
 sets := VectorSpace(GF(2), sets*Z(2)^0);
 sets := List(sets, v -> List(v, Int));
 sets := List(sets, support);

 u := MappingPermListList(First(sets, s -> Length(s) = 16), [1..16]);
 \\group := \\group^u;
 sets := OnSetsSets(sets, u);
 if ForAny(GeneratorsOfGroup(\\group), g -> OnSetsSets(sets, g) <> sets) then Error(); fi;
 vv := Filtered(sets, s -> (Length(s) = 8) and IsSubset([1..16], s));
 oo := [vv[1]];
 Perform([4, 2, 1], function(n)
   oo[Length(oo) + 1] := 0;
   First(vv, function(s)
     oo[Length(oo)] := s;
     return Length(Intersection(oo)) = n;
    end);
  end);
 bb := List([8, 4, 2, 1], n -> List([0..15], i -> 1 - (Int(i/n) mod 2)));
 bb := List(bb, support);
 u := RepresentativeAction(SymmetricGroup(16), oo, bb, OnTuplesSets);
 \\group := Stabilizer(\\group^u, [1..16], OnSets);
 \\group := Group(List(GeneratorsOfGroup(\\group), g -> RestrictedPerm(g, [1..16])));
 oo := OnTuplesSets(oo, u);
 sets := OnSetsSets(sets, u);
 \\dlist := sets;
 \\dsets := Set(sets, s -> Intersection(s, [1..16]));
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);

 _len := 16;
 Add(oo, [1..16]);
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
 \\L := rec(ker := Set(vv, support));
 bb := 6;
 if \\hh.h mod 8 = 0 then bb := 4; fi; ## could be 8 as well??
 Add(oo, First(\\dsets, s -> Length(s) = bb));
 vv := VectorSpace(GF(2), List(oo, vector)*Z(2));
# bb := Filtered(List(vv, support), s -> Length(s) = 6);
 bb := Set(vv, support);
 SubtractSet(bb, \\L.ker);
 Sort(bb);
 \\L.h := bb;
 \\group := Stabilizer(\\group, bb, OnSetsSets);
 oo := List(oo, vector);
 Apply(oo, v -> Concatenation([0], v));
 oo[Length(oo)][1] := 1;
 \\L.kernel := oo/2;
 \\L.mat := _prepend_h(-2*IdentityMat(16), 2);
 \\L.bck := \\L.mat^-1;
 _discr();
 \\L.discr := function(arg)
   if Length(arg) = 0 then return dd; fi;
   return dd.comp[arg[1]];
  end;
 \\L.sq  := id -> dt.sq(cc.vecs(id));
 \\L.hom := v -> cc.hom(v*\\L.bck);
 \\L.map := dd.map;
 \\L.vecs := cc.vecs;

 oo := format("%0_Kummer", \\prefix);
 if IsBoundGlobal(oo) then
  oo := ValueGlobal(oo);
  if IsFunction(oo) then CallFuncList(oo, arg); fi;
 fi;
 MakeImmutable(\\L);
end;

is_even :=
function(set, h)
 if ForAny(\\L.ker, s -> IsOddInt(Length(Intersection(s, set)))) then
  return false;
 fi;
 return (Length(Intersection(\\L.h[1], set)) - h) mod 2 = 0;
end;

is_even_conic := set -> is_even(set, 0);
is_even_line  := set -> is_even(set, 1);

even_sets :=
function(n, h)
 n := Filtered(\\dsets, set -> Length(set) = n);
 n := Filtered(n, set -> is_even(set, h));
 SubtractSet(n, \\L.ker);
 SubtractSet(n, \\L.h);
 return n;
end;

even_conics := n -> even_sets(n, 0);
even_lines  := n -> even_sets(n, 1);

symmetric_difference := c -> Difference(Union(c), Intersection(c));
sd                   := symmetric_difference;

equiv   := c -> PositionSet(\\L.ker, symmetric_difference(c)) <> fail;
hequiv  := c -> PositionSet(\\L.h, symmetric_difference(c)) <> fail;
2equiv  := c -> equiv(c) or hequiv(c);

classes :=
function(arg)
 local set, rel, res, ls, s, ss;
 set := List(arg[1]);
 rel := equiv;
 if IsBound(arg[2]) then rel := arg[2]; fi;
 res := [];
 repeat
  if Length(set) = 0 then break; fi;
  s := set[1];
  ls := [];
  set := Filtered(set, function(o)
    if rel([s, o]) then Add(ls, o); return false; fi;
    return true;
   end);
  AddSet(res, ls);
 until false;
 return res;
end;

_put :=
function(mat, pp, q, val)
 Perform(pp, function(p) mat[p][q] := val; mat[q][p] := val; end);
end;

_Kpair :=
function(v)
 if (Length(v) > 0) and IsList(v[1]) then return v; fi;
 return [[], v];
end;

_Kmat :=
function(mat, v, h)
 local n;
 v := _Kpair(v);
 mat := DirectSumMat(mat, [[-2]]);
 n := Length(mat);
 _put(mat, [1], n, h);
 _put(mat, 1 + v[1], n, 2);
 _put(mat, 1 + v[2], n, 1);
 return mat;
end;

_Kprod :=
function(mat, v, h)
 local n;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 return Filtered(Cartesian(List([18..n], i -> [0..2])), function(p)
   Perform([1..Length(p)], function(i) _put(mat, [17 + i], n + 1, p[i]); end);
   return inertia_index(mat)[3] = n;
  end);
end;

_Klist :=
function(mat, v, h)
 local n, mm;
 n := Length(mat);
 mat := _Kmat(mat, v, h);
 mat := List(Cartesian(List([18..n], i -> [0..2])), function(p)
   mm := List(mat, List);
   Perform([1..Length(p)], function(i) _put(mm, [17 + i], n + 1, p[i]); end);
   return mm;
  end);
 return Filtered(mat, m -> inertia_index(m)[3] = n);
end;

_Krec := mat -> rec(mat := mat, kernel := \\L.kernel, tp := tp_hh);

__temp := [];

_Kummer_digraph :=
function(rc)
 local 1dim, 2dim, cn, ln, ex, r, l, p;
 ln := List(rc.1, i -> []);
 ex := [];
 1dim := Length(rc.1);
 2dim := Length(rc.2);
 cn := List([1..2dim], function(m)
   r := rc.mat*rc.2[m];
   l := [];
   Perform([1..2dim], function(n)
     if n = m then return; fi;
     p := \\meaning[rc.2[n]*r + 2];
     if p = false then return; fi;
     if p = true then Add(l, n); return; fi;
     if n > m then Add(ex, [m, n]); fi;
    end);
   Perform([1..1dim], function(n)
     p := rc.1[n]*r;
     if p = 0 then return; fi;
#     if p = 1 then Add(l, n + 2dim); Add(ln[n], m); return; fi;
#     Add(ex, [m, n + 2dim]);
     Add(ln[n], m);
     if p = 1 then Add(l, n + 2dim); fi;
    end);
   return l;
  end);
 Perform([1..1dim], function(m)
   r := rc.mat*rc.1[m];
   Perform([1..1dim], function(n)
     if rc.1[n]*r = 1 then Add(ln[m], n + 2dim); fi;
    end);
  end);
#__temp := Concatenation(cn, ln, ex);
 return rec(graph := Digraph(Concatenation(cn, ln, ex)),
            2 := [1..2dim],
            1 := [2dim + 1..2dim + 1dim],
            0 := [2dim + 1dim + 1..2dim + 1dim + Length(ex)]);
end;

__Kummer_bliss :=
function(dg)
 local g, pp, bb, bliss;

 bliss := function(c)
  pp := BLISS_DATA(dg.graph, Filtered(c, s -> Length(s) > 0), fail, "");
  if IsList(pp[2]) then pp[2] := pp[2][1]; fi;
  pp[1] := List(GeneratorsOfGroup(pp[1]), g -> RestrictedPerm(g, bb));
  return rec(G := Group(pp[1]),
             1 := RestrictedPerm(pp[2], dg.1)^g,
             2 := RestrictedPerm(pp[2], dg.2));
 end;

 bb := Concatenation(dg.2, dg.1);
 g := MappingPermListList(dg.1, [1..Length(dg.1)]);
 return rec(0 := bliss([dg.2, dg.1, dg.0]),
            1 := bliss([[1..16], Difference(dg.2, [1..16]), dg.1, dg.0]));
end;

_Kummer_bliss :=
function(rc)
 if IsBound(rc.bliss) then return rc.bliss; fi;
 rc.bliss := __Kummer_bliss(_Kummer_digraph(rc));
 return rc.bliss;
end;

_Kummer_compare :=
function(rr, p) # p = 0: absolute;  p = 1: relative the clique
 local cc, r1, r2;

 if (Length(rr) <> 2) or not(p in [0, 1]) then Error(); fi;
 if Length(rr[1].1) <> Length(rr[2].1) then return false; fi;
 if Length(rr[1].2) <> Length(rr[2].2) then return false; fi;
 cc := List(rr, r -> _Kummer_bliss(r).(p));
 Perform([1..2], function(n)
   cc[n] := Concatenation(Permuted(rr[n].1, cc[n].1), Permuted(rr[n].2, cc[n].2));
  end);
 return ForAll([1..Length(cc[1]) - 1], function(m)
   r1 := rr[1].mat*cc[1][m];
   r2 := rr[2].mat*cc[2][m];
   return ForAll([m + 1..Length(cc[1])], n -> cc[1][n]*r1 = cc[2][n]*r2);
  end);
end;

## To be overridden
\\Kummer_sort := [ReturnTrue, ReturnTrue];

_Kummer_sort :=
function(ls, p) # p = 0: absolute;  p = 1: relative the clique
 local key, set, res;

 key := List(ls, \\Kummer_sort[p + 1]);
 set := Set(key);
 print_dots(Length(set));
 fprint("- %0 classes \c", Length(set));
 res := Concatenation(List(set, function(s)
   s := ls{Positions(key, s)};
   res := [];
   Perform(s, function(rc)
     if ForAll([1..Length(res)], function(rr)
       if not _Kummer_compare([rc, res[rr]], p) then return true; fi;
       if gtypes(rc) < gtypes(res[rr]) then res[rr] := rc; fi;
       return false;
      end) then Add(res, rc); fi;
    end);
   print_dot();
   return res;
  end));
 print_done(Length(res));
 return res;
end;

_Kummer_mat :=
function(arg)
 local mat, c, put;

 put := function(i, val) mat[18][i] := val; mat[i][18] := val; end;

 mat := _prepend_h(-2*IdentityMat(16), 2);
 mat := DirectSumMat(mat, [[-2]]);
 c := List(arg[1]);
 if IsInt(c[2]) then c[2] := [1..c[2]]; fi;
 if IsInt(c[1]) then c[2] := c[1] + c[2]; c[1] := [1..c[1]]; fi;
 Perform(1 + c[1], function(i) put(i, 2); end);
 Perform(1 + c[2], function(i) put(i, 1); end);
 if not IsBound(arg[2]) then arg[2] := 2; fi;
 put(1, arg[2]);
 return mat;
end;

ctest := c -> inertia_index(_Kummer_mat(c));
ltest := c -> inertia_index(_Kummer_mat(c, 1));

\\Kummer_intersections := MakeImmutable([
 [[0..1],  [-1..2]],    # line to line, conic
 [[-1..2], [0..2]]]);   # conic to line, conic

Kummer_mat :=
function(mat, vec, h, intr)
 local put;

 put := function(s, val)
  Perform(s, function(p)
    mat[p][Length(mat)] := val; mat[Length(mat)][p] := val;
   end);
 end;

 if IsRecord(mat) then mat := mat.mat; fi;
 mat := DirectSumMat(mat, [[-2]]);
 put([1], h);
 put(vec[1] + 1, 2);
 put(vec[2] + 1, 1);
 Perform([18..Length(mat) - 1], function(v)
   if IsBound(intr[v - 17]) then put([v], intr[v - 17]); fi;
  end);
 return mat;
end;

_Kummer_rec :=
function(arg)   # ({rc} {,[p, q] {,h}})
 local rc, rr, mat, c, h, ls, prod, orb, G, test,
       _mat, _val, _put, put, sylvester;

 _put := function(i)
  _mat[i][Length(_mat)] := _val;
  _mat[Length(_mat)][i] := _val;
 end;

 put := function(n, mat, val)
  _mat := mat;
  _val := val;
  if IsList(n) then Perform(n, _put); else _put(n); fi;
 end;

 sylvester := function(mat)
  if not IsBound(test) then return false; fi;
  mat := mat[Length(mat)];
  return mat*test*mat <= -2;
 end;

 if IsBound(arg[1]) and _is_full_matrix(arg[1]) then
  rc := Remove(arg, 1);
 else
  rc := rec(mat := _prepend_h(-2*IdentityMat(16), 2),
            G := \\group,
            kernel := \\L.kernel, tp := tp_hh);
 fi;
 if not IsBound(arg[1]) then return rc; fi;
 c := Remove(arg, 1);
 h := 2;
 if IsBound(arg[1]) then h := Remove(arg, 1); fi;
 if IsMatrix(c) then
  rr := rc.mat[Length(rc.mat)];
  if (Length(rc.mat) > 17) and (rr[1] = h) then
   rr := rr{[2..17]};
   rr := List([2, 1], n -> Number(rr, i -> i = n));
   c := Filtered(c, r -> r >= rr);
  fi;
  return Flat(List(c, r -> _Kummer_rec(rc, r, h)));
 fi;
 if Rank(rc.mat) = Length(rc.mat) then test := rc.mat^-1; fi;
 prod := List([18..Length(rc.mat)], n -> rc.mat[1][n]);
 prod := Cartesian(List(prod, n -> \\Kummer_intersections[n][h]));
 ls := Filtered(\\dsets, s -> Length(s) = c[2]);
 ls := Filtered(ls, s -> is_even(s, h));
 ls := OrbitsDomain(rc.G, ls, OnSets);
 return Flat(List(ls, function(s)
   s := Minimum(s);
   G := Stabilizer(rc.G, s, OnSets);
   orb := Difference([1..16], s);
   orb := OrbitsDomain(G, Combinations(orb, c[1]), OnSets);
   return List(orb, function(o)
     o := Minimum(o);
     mat := DirectSumMat(rc.mat, [[-2]]);
     put(o + 1, mat, 2);
     put(s + 1, mat, 1);
     put(1, mat, h);
     return Filtered(List(prod, function(p)
       rr := rec(mat := List(mat, List),
                 G := G, tp := rc.tp);
       if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
       Perform([1..Length(p)], function(i) put(i + 17, rr.mat, p[i]); end);
       if sylvester(rr.mat) then return fail; fi;
       return rr;
      end), r -> r <> fail);
    end);
  end));
end;

_Kummer_missing :=
function(rc)
 local pos, p, r;

 pos := [];
 if Length(rc.2) > 0 then
  Perform([1..Length(rc.2)], function(n)
    r := rc.2[n]*rc.mat;
    r := r{[2..17]};
    p := Position(r, -2);
    if p <> fail then
     if IsBound(pos[p]) then Error(); fi;
     pos[p] := n;
    fi;
   end);
 fi;
 rc.pos := pos;
 pos := Compacted(pos);
 if Length(pos) <> 16 then
  err_(err_Missing, rc: level := 0);
  _print(" (%0 left)\n", Length(pos));
  return true;
 fi;
 p := MappingPermListList(pos, [1..Length(pos)]);
 rc.pos := OnTuples(rc.pos, p);
 rc.2 := Permuted(rc.2, p);
 return false;
end;

_Kummer_generated :=
function(rc)
 local set, c, r;
 if Length(rc.1) = 0 then return false; fi;
 set := [18..Length(rc.mat)];
 c := Number(set, s -> rc.mat[1][s] = 2);
 if c = 0 then return false; fi;
 r := Rank(rc.1{[1..Length(rc.1)]}{set});
 if r > (Length(set) - c) then
  err_(err_Generated, rc: level := 0);
  _print(" (corank = %0)\n", r);
  return true;
 fi;
 return false;
end;

validate_Kummer :=
function(rc)
 if _Kummer_missing(rc) or
    _Kummer_generated(rc) or
    false
  then return false; fi;
 return true;
end;

\\validate_Kummer := validate_Kummer;

Kummer_set :=
function(rc, v)
 v := v*rc.mat;
 v := v{[2..17]};
 rc := Position(v, -2);
 if rc <> fail then return rc; fi;
 rc := Position(v, 4);
 if rc <> fail then return -rc; fi;
 return [Positions(v, 2), Positions(v, 1)];
end;

Kummer_sets :=
function(rc, n)
 return List(rc.(n), v -> Kummer_set(rc, v));
end;

Kummer_types :=
function(rc, n)
 rc := Kummer_sets(rc, n);
 rc := Filtered(rc, IsList);
 return Collected(List(rc, s -> List(s, Length)));
end;

is_minimal :=
function(rc)
 local set, ls, hh, tp, tps, rr, ss, cc, i, j, k,
       create, compare;

 create := function(vec)
  if IsZero(vec{set}) then return fail; fi;
  vec := rec(vec := vec, sets := Kummer_set(rc, vec));
  if not IsList(vec.sets) then return fail; fi;
  vec.tp := List(vec.sets, Length);
  return vec;
 end;

 compare := function(u, v)
#  return u.vec*rc.mat*v.vec;
  return [u.vec*rc.mat*v.vec,
#          Length(Intersection(u.sets[2], v.sets[2])),
#          Length(Intersection(u.sets[1], v.sets[1])),
          ];
#          List([[2, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
#          List([[2, 2], [1, 1], [2, 1], [1, 2]], c ->
#                        Length(Intersection(u.sets[c[1]], v.sets[c[2]])))];
 end;

 if Length(rc.mat) <= 17 then return true; fi;
 tps := Length(rc.mat);
 set := [18..tps];
 hh  := rc.mat[1]{set};
 tps := List(IdentityMat(tps){set}, create);
 tp := tps[1].tp;
 if Length(set) > 1 then ls := []; fi;
 if ForAny(rc.(hh[1]), function(v)
   v := create(v);
   if v = fail then return false; fi;
   if v.tp < tp then return true; fi;
   if IsBound(ls) then Add(ls, v); fi;
   return false;
  end) then return false; fi;
 if (Length(set) <= 1) or (hh[2] <> hh[1]) then return true; fi;
 SortBy(ls, r -> r.tp);
# hh := [];
 hh := tps[2].tp;
 cc := compare(tps[1], tps[2]);
 for i in [1..Length(ls)] do
  rr := ls[i];
  if rr.tp > tp then break; fi;
  for j in [i + 1..Length(ls)] do
   ss := ls[j];
   if ss.tp > hh then break; fi;
   if Rank([rr.vec{set}, ss.vec{set}]) < 2 then continue; fi;
   if ss.tp < hh then return false; fi;
   if compare(rr, ss) < cc then return false; fi;
  od;
 od;
 return true;
end;

_Kummer_analyze :=
function(rc)
 if not \\validate_Kummer(rc) then return false; fi;
 return true;
end;

Kummer_lines :=
function(rc)
 local msg, prn, res;

 if IsList(rc) then return List(rc, Kummer_lines); fi;

 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 res := _get_lines(rc.mat, rc);
 res := res and _Kummer_analyze(rc);
 if res then
  \\K3_hh(rc, true);
  _print_red("K3 = %0\n", rc.K3, rc.K3 <> true);
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return res;
end;

_Kummer_isotropic :=
function(rc)
 local dd, set, select;
# old version
 select := v -> not IsSubset([1..17], support(v));
## new version
# set := [18..Length(rc.mat)];
# select := v -> IsSubset(support(v), set);

 if IsBound(rc.kernel) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 return Concatenation(List(dd.primes, p ->
            Filtered(isotropic_vectors(dd, p).vectors, select)));
end;

_Kummer_extensions :=
function(rc)
 local ls, rcc;
 ls := _Kummer_isotropic(rc);
 if Length(ls) = 0 then return ls; fi;
 print_index();
 return List(ls, function(v)
   rcc := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rcc.kernel := List(rc.kernel); fi;
   Add(rcc.kernel, v);
   Kummer_lines(rcc);
   return rcc;
  end: level := next_());
end;

Kummer_extensions :=
function(rc)
 if IsList(rc) then
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer_extensions(rc[n]);
   end));
 fi;

 rc := _Kummer_extensions(rc);
 return Filtered(rc, r -> not IsBound(r.error));
end;

_Kummer :=
function(rc)
 local res, rr;

 Kummer_lines(rc: level := next_());
 if IsBound(rc.error) then return []; fi;
 res := [rc];
 Perform(_Kummer_isotropic(rc), function(v)
   rr := rec(mat := rc.mat, tp := rc.tp, kernel := []);
   if IsBound(rc.kernel) then rr.kernel := List(rc.kernel); fi;
   Add(rr.kernel, v);
   Append(res, _Kummer(rr));
  end: level := next_());
 return Filtered(Flat(res), r -> r.K3 = true);
end;

Kummer :=
function(rc)

 if IsList(rc) then
  if Length(Flat(rc)) = 0 then return []; fi;
  print_index();
  return Flat(List([1..Length(rc)], function(n)
    _list_index := [Length(rc), n];
    return Kummer(rc[n]: level := next_());
   end));
 fi;

 print_index();
 return _Kummer(rc);
end;

######################################################

test :=
function(p, q)
 local int, mm, mat, res, ind, put;

 put := function(set, p, val)
  Perform(set, function(q) mat[p][q] := val; mat[q][p] := val; end);
 end;

 int := [0..Minimum(p, 16 - q)];
 mat := (-2)*IdentityMat(19);
 mat[1][1] := \\hh.h;
 put([2..19], 1, 2);
 put(1 + [1..p], 18, 1);
# put(1 + [1..q], 19, 1);
 mm := mat;
 res := [];
 Perform(int, function(s)
   mat := List(mm, List);
   put((s + 1) + [1..q], 19, 1);
   ind := Filtered([0..2], function(i)
     put([18], 19, i);
     return inertia_index(mat)[3] = 18;
    end);
    Add(res, [s, ind]);
    fprint(" - %0: %1\n", s, ind);
  end);
 return res;
end;

sets :=
function(r)
 r := Kummer_sets(r, 2);
 r := Filtered(r, IsList);
 r := Filtered(r, s -> List(s, Length) <> [3, 10]);
 return Set(r, s -> s[2]);
end;

__stype :=
function(s, h, data)
 local tp;
 if not IsList(s) then return fail; fi;
 tp := List(s, Length);
 tp := First(data, r -> (r.h = h) and (r.tp = tp));
 if tp <> fail then return tp.id; fi;
 return tp;
end;

_stype :=
function(s, h)
 return __stype(s, h, \\L.types);
end;

tprod :=
function(c1, c2)
 if (Length(c1) > 0) and IsList(c1[1]) then c1 := c1[1]; fi;
 if (Length(c2) > 0) and IsList(c2[1]) then c2 := c2[1]; fi;
 c1 := [c1, c2];
 if equiv(c1) or hequiv(c1) then return 0; fi;
 if IsOddInt(Length(Intersection(c1))) then return 1; fi;
 return 2;
end;

__sort_types :=
function(ls)
 local tp, mat, min, G, act;

 tp := Concatenation(List([1..Length(ls)], n -> List(ls[n], i -> n)));
 G := Stabilizer(SymmetricGroup(Length(tp)), tp, Permuted);
 if Size(G) = 1 then return ls; fi;
 mat := Concatenation(ls);
 mat := List(mat, u -> List(mat, v -> tprod(u, v)));
 act := function(m, g) return Permuted(List(m, r -> Permuted(r, g)), g); end;
 min := Minimum(Orbit(G, mat, act));
 if min = mat then return ls; fi;
 G := RepresentativeAction(G, mat, min, act);
 ls := Permuted(Concatenation(ls), G);
 return List([1..Length(\\L.types)], n -> ls{Positions(tp, n)});
end;

_compute_types :=
function(rc)
 local ls, tp, h, add;

 add := function(s)
  tp := _stype(s, h);
  if tp <> fail then AddSet(ls[tp], s[2]); fi;
 end;

 if IsBound(rc.types) then return; fi;
 ls := List(\\L.types, r -> []);
 h := 2;
 Perform(Kummer_sets(rc, h), add);
 h := 1;
 Perform(Kummer_sets(rc, h), add);
 rc.types := MakeImmutable(__sort_types(List([1..Length(ls)], function(n)
   if IsBound(\\L.types[n].classes) then return \\L.types[n].classes(ls[n]); fi;
   return classes(ls[n]);
  end)));
end;

types :=
function(rc)
 _compute_types(rc);
 return Flat(List([1..Length(\\L.types)],
                n -> List([1..Length(rc.types[n])], i -> n)));
end;

gtypes :=
function(rc)
 local tp;

 rc := List([18..Length(rc.mat)], function(n)
   n := rc.mat[n];
   tp := n{[2..17]};
   tp := [Positions(tp, 2), Positions(tp, 1)];
   return _stype(tp, n[1]);
  end);
 Sort(rc);
 return rc;
end;

all_types :=
function(ls)
 local mat, vv, ss, s;
 mat := List(\\L.types, u -> List(\\L.types, v -> []));
 Perform(ls, function(rc)
   vv := rc.mat{[18..Length(rc.mat)]};
   if Length(vv) <> 2 then return; fi;
   ss := [];
   Perform([1..2], function(n)
     s := vv[n]{[2..17]};
     s := [Positions(s, 2), Positions(s, 1)];
     vv[n] := _stype(s, vv[n][1]);
     ss[n] := s[2];
    end);
   if (vv[1] <> fail) and (vv[2] <> fail) then
    AddSet(mat[vv[1]][vv[2]], tprod(ss[1], ss[2]));
   fi;
  end);
 return mat;
end;

tmat :=
function(arg)   # (rc{, m{, n}})
 local rc, m, n;
 rc := arg[1];
 _compute_types(rc);
 if IsBound(arg[2]) then
  m := rc.types[arg[2]];
  if IsBound(arg[3]) then n := rc.types[arg[3]]; fi;
 else
  m := Concatenation(rc.types);
 fi;
 if not IsBound(n) then n := m; fi;
 return List(m, u -> List(n, v -> tprod(u, v)));
end;

\\Kummer_sort := [
  rc -> [Length(rc.1), Length(rc.2), conics(rc)],
  rc -> [types(rc), tmat(rc)]
 ];

K_orbits :=
function(arg)   #(tp{, G})
 local tp, G, orb;

 tp := arg[1];
 G := \\group;
 if IsBound(arg[2]) then G := arg[2]; fi;
 if IsList(tp) then return List(tp, t -> K_orbits(t, G)); fi;

 if IsInt(tp) then tp := \\L.types[tp]; fi;
 orb := even_sets(tp.size, tp.h);
 if IsBound(tp.classes) then
  orb := tp.classes(orb);
 else
  orb := classes(orb);
 fi;
 orb := List(OrbitsDomain(G, orb, OnSetsSets));
 SortBy(orb, Length);
# orb := Set(orb, Minimum);
 return List(orb, function(o)
   o := Minimum(o);
   o := rec(G := Stabilizer(G, o, OnSetsSets),
            orbit := o, tp := tp.id, h := tp.h);
   if IsBound(tp.create) then o.orbit := tp.create(o.orbit); fi;
   return o;
  end);
end;

K_list :=
function(mat, orb)
 local ls;

 if IsRecord(mat) then
  if not IsBound(mat.mat) then
   mat.mat := _Kmat(\\L.mat, mat.orbit[1], mat.h);
  fi;
  mat := mat.mat;
 fi;

 if IsList(orb) then return List(orb, o -> K_list(mat, o)); fi;

 ls := List(orb.orbit, o -> Length(_Kprod(mat, o, orb.h)));
 ls := Position(ls, Minimum(ls));
 return List(_Klist(mat, orb.orbit[ls], orb.h), _Krec);
end;

K_pairs :=
function()
 local ss, orb;

 ss := Flat(K_orbits(\\L.types));
 return List(ss, function(s)
   orb := K_orbits([s.tp..Length(\\L.types)], s.G);
   return K_list(s, orb);
  end);
end;

K_stab :=
function(rc)
 local G;
 _compute_types(rc);
 G := \\group;
 Perform(rc.types, function(l) G := Stabilizer(G, Union(l), OnSetsSets); end);
 return G;
end;

K_triples :=
function(rc)
 local G, orb;
 if IsList(rc) then
  print_dots(Length(rc));
  fprint("- %0 records \c", Length(rc));
  rc := List(rc, function(r)
    r := K_triples(r);
    print_dot();
    return r;
   end);
  print_done(Length(Flat(rc)));
  return rc;
 fi;
 G := K_stab(rc);
 orb := K_orbits([Maximum(gtypes(rc))..Length(\\L.types)], G);
 return K_list(rc, orb);
end;

######################################################
# Preliminary analysys for a given h
######################################################

Kummer_analyze :=
function(rc)
 local ls, rr, ss, key, m, do_list;

 do_list := function(h)
  ls := Kummer_sets(rc, h);
  ls := Filtered(ls, IsList);
  key := List(ls, s -> List(s, Length));
  return List(Set(key), function(tp)
    rr := rec(tp := tp, h := h, mult := false, complete := true);
    ss := ls{Positions(key, tp)};
    ss := List(Set(ss, s -> s[2]), function(set)
      set := [set, List(Filtered(ss, s -> s[2] = set), s -> s[1])];
      if Set(set[2]) <> Combinations(Difference([1..16], set[1]), tp[1]) then
       set[2] := fail;
       return set;
      fi;
      m := Set(Collected(set[2]), c -> c[2]);
      if Length(m) = 1 then set[2] := m[1]; else set[2] := false; fi;
      return set;
     end);
    m := Set(ss, s -> s[2]);
    if Length(m) = 1 then rr.mult := m[1]; fi;
    ss := classes(Set(ss, s -> s[1]));
    Apply(ss, function(s)
      m := Set(\\L.ker, u -> symmetric_difference([u, s[1]]));
      m := Filtered(m, s -> Length(s) = tp[2]);
      if m = s then return s[1]; fi;
      rr.complete := false;
      return s;
     end);
    if rr.complete then
     if ForAll(ss, s -> equiv([s, \\L.ker[1]])) then rr.ker := 0;
     elif ForAll(ss, s -> equiv([s, \\L.h[1]])) then rr.ker := 1; fi;
    fi;
    rr.classes := ss;
    rr.tp := [rr.h, rr.tp];
    Unbind(rr.h);
    return rr;
   end);
 end;

 ls := Concatenation(do_list(1), do_list(2));
 SortBy(ls, r -> [not IsBound(r.ker), r.tp]);
 rr := rec(complete := ForAll(ls, r -> r.complete and IsInt(r.mult)),
           classes := ls);
 ls := Concatenation(List(ls, function(r)
   if IsBound(r.ker) then return []; fi;
   return r.classes;
  end));
 m := List(ls, u -> List(ls, v -> tprod(u, v)));
 if IsZero(m) then m := 0; fi;
 rr.prod := m;
 rr.gens := List(rc.mat{[18..Length(rc.mat)]}, function(r)
   m := r{[2..17]};
   return [r[1], List([2, 1], n -> Length(Positions(m, n)))];
  end);
 rr.counts := [[Length(rc.1), Length(rc.2)], conics(rc)];
 return rr;
end;

all_sylvester :=
function(h)
 local cc;
 cc := Filtered(Cartesian([0..16], 2*[0..8]), c -> Sum(c) <= 16);
 return Filtered(cc, c -> inertia_index(_Kummer_mat(c, h))[3] = 17);
end;

all_conics := function() return all_sylvester(2); end;
all_lines  := function() return all_sylvester(1); end;

test_pairs := h -> Kummer(List(all_sylvester(h), c -> _Kummer_rec(c, h)));

######################################################
# Discriminant action and such
######################################################

__K_act :=
function(rc)
 local vv, id;
 vv := Concatenation(rc.2, rc.1);
 id := List(One(rc.mat), v -> Position(vv, v));
 return g -> perm2mat(g, vv, id);
end;

__K_hom :=
function(rc, id, act)
 local res, func;
 return function(arg)
#   if op = true then return fail; fi;
   if IsBound(res) then return res; fi;
   func := __K_act(rc);
   res := rec(group := _Kummer_bliss(rc).(id).G,
              act := g -> act(func(g)));
   return res;
  end;
end;

## plain discriminant of -NS(X)
K_discr :=
function(rc, id)
 local dd;
 dd := discr_form_aut(-rc.mat, rc.kernel);
# dd.outer := __K_hom(rc, id, IdFunc);
 set_discr_group(dd, __K_hom(rc, id, IdFunc));
 return dd;
end;

## discriminant of h^\perp
K_orthogonal :=
function(arg)   # (rc{, id})
 local rc, id, vec, bck, mat, dd, act, hom;
 rc := arg[1];
 id := 0;
 if IsBound(arg[2]) then id := arg[2]; fi;
 mat := Length(rc.mat);
 mat := List(rc.kernel, v -> extend_vector(v, mat));
 mat := lattice_extension(rc.mat, mat);
 vec := mat.vec;
 bck := mat.back;
 mat := orthogonal_complement(mat.form, One(rc.mat){[1]}*bck);
 vec := mat.vec*vec;
 bck := bck*mat.back;
 act := __K_act(rc);
 dd  := discr_form_aut(-mat.form);
# dd.outer := __K_hom(rc, id, v -> vec*v*bck);
 set_discr_group(dd, __K_hom(rc, id, v -> vec*v*bck));
 return dd;
end;

######################################################
# Temporary stuff for h^2 = 4
######################################################

stab_group :=
function(ls)
 local G;
 G := _stabilize_kernel(\\L.discr(), SortedList(ls));
 G := \\L.map(G);
 G := List(GeneratorsOfGroup(G), g -> RestrictedPerm(g, ls));
 G := ClosureSubgroup(TrivialSubgroup(\\L.discr().aut(0)), G);
 G := G^MappingPermListList(ls, [1..Length(ls)]);
 return rec(set := ls, G := G,
            sorted := SortedList(List(ls, \\L.sq)));
end;

_gen_set :=
function(set)
 local dt, G, tt, rk, exp, g, ls, sp, ids;
 G := _kernel_as_group(\\L.discr(1), set);
 rk := AbelianInvariants(G);
 if Length(rk) = 0 then
  return rec(G := Group([], ()), set := set, sorted := [0], ids := [],
             exp := 1, rk := 0, special := false);
 fi;
 exp := Maximum(rk);
 tt := Filtered(G, g -> Order(g) = exp);
 Sort(tt);
 sp := fail;
 if exp = 2 then
  dt := \\L.discr(1).misc();
  sp := ZeroMutable(dt.p2v(tt[1]));
  sp[Length(sp)] := 2;
  sp := Position(tt, dt.v2p(sp));
  if (sp <> fail) and (sp <> 1) then tt := Permuted(tt, (1,sp)); fi;
 fi;
 g := TrivialGroup(IsPermGroup);
 ls := [];
 Perform(rk, function(n)
   if Length(tt) = 0 then Error(); fi;
   Add(ls, tt[1]);
   g := ClosureGroup(g, tt[1]);
   SubtractSet(tt, List(g));
  end);
 if Length(tt) <> 0 then Error(); fi;
 tt := Filtered(Combinations(ls), c -> Length(c) > 1);
 if exp = 2 then
  Append(ls, List(tt, Product));
  ids := [1..Length(ls)];
 else
  Append(ls, List(Filtered(tt, c -> IsOddInt(Length(c))), Product));
  g := List(ls, Inverse);
  tt := Filtered(tt, c -> IsEvenInt(Length(c)));
  dt := ls[1]^2;
  Perform(tt, function(c) c := Product(c); Add(ls, c); Add(ls, dt*c); end);
  Add(ls, dt);
  ids := [1..Length(ls)];
  Append(ls, g);
 fi;
 Add(ls, ());
 tt := SortingPerm(ls)^-1;
 G := AutomorphismGroup(G);
 if sp <> fail then G := Stabilizer(G, ls[1]); fi;
 G := GeneratorsOfGroup(G);
 G := List(G, g -> SortingPerm(OnTuples(ls, g))*tt);
 G := Group(G);
 dt := \\L.discr(1).misc();
 Apply(ls, g -> dt.id(dt.p2v(g)));
 tt := List(ls, \\L.sq);
 g := Maximum(Orbit(G, tt, Permuted));
 tt := RepresentativeAction(G, tt, g, Permuted);
 ls := Permuted(ls, tt);
 ls := stab_group(ls);
 ls.exp := exp;
 ls.rk  := Length(rk);
 ls.ids := ids;
 ls.special := sp <> fail;
 return ls;
end;

_all_groups :=
function()
 local ls, dt;
 dt := \\L.discr(1).misc();
 ls := AllSubgroups(dt.G);
 ls := Filtered(ls, g -> Length(AbelianInvariants(g)) <= 3);
 Apply(ls, g -> Set(g, u -> dt.id(dt.p2v(u))));
 ls := List(OrbitsDomain(Image(\\L.map(1)), ls, OnSets), Minimum);
 Apply(ls, _gen_set);
 SortBy(ls, o -> [Length(o.set), o.sorted]);
 Perform([1..Length(ls)], function(n) ls[n].id := n; end);
 return ls;
end;

map_group :=
function(dest, rc)
 local p, dm;
 if IsRecord(rc) then
  return map_group(dest, List(rc.vectors, v -> v.d));
 fi;
# ss := List(rc.vectors, v -> v.d);
 p := RepresentativeAction(Image(\\L.map()), Set(rc), Set(dest.set), OnSets);
# p := map_group(dest, Set(ss));
 if p = fail then return fail; fi;
 dm := [1..Length(rc)];
 p := MappingPermListList(dm, rc)*p;
 p := p*MappingPermListList(dest.set, dm);
 p := RestrictedPerm(p, dm);
 return p;
end;

find_group :=
function(rc)
 local p, ls;
 ls := List(rc.vectors, r -> r.sq);
 Sort(ls);
 ls := First(\\L.subgroups, function(r)
   if ls <> r.sorted then return false; fi;
   p := map_group(r, rc);
   return p <> fail;
  end);
 return [ls.id, p];
end;

canonical_type :=
function(rc)
 local gg, sg, tp, p;
 gg := find_group(rc);
 rc.vectors := Permuted(rc.vectors, gg[2]);
 sg := \\L.subgroups[gg[1]];
 rc.id := sg.id;
 gg := List(sg.G);
 tp := List(rc.vectors, r -> r.tp);
 Apply(tp, function(n) if n = fail then return 0; fi; return n; end);
 p := PositionMaximum(List(gg, g -> Permuted(tp, g)));
 rc.vectors := Permuted(rc.vectors, gg[p]);
 tp := Permuted(tp, gg[p]){sg.ids};
# if Length(tp) = 8 then tp := tp{[1..5]};
#  elif Length(tp) = 4 then tp := tp{[1..3]}; fi;
 rc.canonical := tp;
 return tp;
end;

__type :=
function(rc)
 local ls, lt, tt, r;
 ls := Concatenation(rc.1, rc.2);
 ls := ls*rc.mat;
 ls := List(ls, function(v)
   r := rec(h := v[1], d := \\L.hom(v));
   v := v{[2..17]};
   r.set := List([2, 1], n -> Positions(v, n));
   return r;
  end);
 ls := List(Set(ls, r -> r.d), function(d)
   r := rec(d := d);
   lt := Filtered(ls, r -> r.d = d);
   d := Set(lt, r -> r.h);
   if Length(d) <> 1 then Error(); fi;
   r.h := d[1];
   r.count := Length(lt);
   tt := Set(lt, r -> _stype(r.set, r.h));
   RemoveSet(tt, fail);
   if IsZero(r.d) then
    if Length(tt) > 0 then Error(); fi;
    tt := 0;
   else
    if Length(tt) <> 1 then
     if Length(tt) > 1 then Error(); fi;
     tt := Set(lt, r -> __stype(r.set, r.h, \\L.extra));
     if Length(tt) <> 1 then Error(); fi;
    fi;
    tt := tt[1];
   fi;
   r.tp := tt;
   r.d  := \\L.discr(1).misc().id(r.d);
   Unbind(r.h);
   return r;
  end);
 lt := List(ls, r -> r.d);
 lt := _saturate_kernel(\\L.discr(1), lt);
 Apply(lt, function(d)
   r := First(ls, r -> r.d = d);
   if r = fail then r := rec(d := d, count := 0, tp := fail); fi;
   r.sq := \\L.sq(r.d);
   return r;
  end);
 lt := rec(vectors := lt);
 canonical_type(lt);
# SortBy(lt, r -> [r.sq, r.tp]);
# return rec(norms := List(lt, r -> r.sq),
#            types := List(lt, r -> r.tp),
#            vectors := lt);
 return lt;
end;

type :=
function(rc)
 if not IsBound(rc.type) then rc.type := MakeImmutable(__type(rc)); fi;
 return rc.type;
end;

######################################################
# thinkable rigid configurations
######################################################

_prepare_group_2 :=
function(rc)
 local pt, vectors, G, rr, tp;
 pt := [];
 Perform(rc.set, function(p)
   pt[p] := rec(d := p, sq := \\L.sq(p));
  end);
 G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
 G := List(G, function(g)
   g := _group_as_set(\\L.discr(1), g);
   rr := rec(vectors := List(g, p -> pt[p]));
   g := find_group(rr);
   rr.id := g[1];
   g := g[2];
   rr.vectors := Permuted(rr.vectors, g);
   g := \\L.subgroups[rr.id];
   rr.G := g.G;
   rr.ids := g.ids;
   return rr;
  end);
 SortBy(G, r -> r.id);
 vectors := List(rc.set, p -> pt[p]);
 return rec(
  vectors := vectors,
  sub     := G,
  assign  := function(ls)
    if IsRecord(ls) then ls := List(ls.vectors, r -> r.tp); fi;
    ls := List(ls, function(p) if p = fail then return 0; fi; return p; end);
    Perform([1..Length(ls)], function(i) vectors[i].tp := ls[i]; end);
   end,
  type    := function(p)
    p := G[p];
    return Maximum(Orbit(p.G, List(p.vectors, r -> r.tp), Permuted)){p.ids};
   end);
 rr := rc.set[Length(rc.set)];
 tp := List(rc.set, function(s)
   s := rec(vectors := pt{Set([s, rr])});
   s := find_group(s);
   return data.(s[1]);
  end);
 tp := Cartesian(tp);
 tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
 tp := Filtered(tp, function(c)
   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
   return ForAll(G, function(r)
     rr := List(r.vectors, r -> r.tp);
     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
     return rr in data.(r.id);
    end);
  end);
 return tp;
 return G;
end;

check_group_2 :=
function(rc, data)
 local pt, vectors, G, rr, tp;
 pt := [];
 Perform(rc.set, function(p)
   pt[p] := rec(d := p, sq := \\L.sq(p));
  end);
 G := MaximalSubgroups(_kernel_as_group(\\L.discr(1), rc.set));
 G := List(G, function(g)
   g := _group_as_set(\\L.discr(1), g);
   rr := rec(vectors := List(g, p -> pt[p]));
   g := find_group(rr);
   rr.id := g[1];
   g := g[2];
   rr.vectors := Permuted(rr.vectors, g);
   g := \\L.subgroups[rr.id];
   rr.G := g.G;
   rr.ids := g.ids;
#   rr.special := g.special;
   return rr;
  end);
 vectors := List(rc.set, p -> pt[p]);
 rr := rc.set[Length(rc.set)];
 tp := List(rc.set, function(s)
   s := rec(vectors := pt{Set([s, rr])});
   s := find_group(s);
   return data.(s[1]);
  end);
 tp := Cartesian(tp);
 tp := List(OrbitsDomain(rc.G, tp, Permuted), Maximum);
 tp := Filtered(tp, function(c)
   Perform([1..Length(c)], function(i) vectors[i].tp := c[i]; end);
   return ForAll(G, function(r)
     rr := List(r.vectors, r -> r.tp);
     rr := Maximum(Orbit(r.G, rr, Permuted)){r.ids};
     return rr in data.(r.id);
    end);
  end);
 return tp;
 return G;
end;

######################################################
# for h = 4 and conics
######################################################

4_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),
  rec(h := 2, tp := [0, 12], size := 12), # mult :=  4),
  rec(h := 2, tp := [1, 12], size := 12,  # mult := 16,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 1), c -> [c, s])))),
  rec(h := 2, tp := [2, 12], size := 12,  # mult := 48,
      create := o -> Concatenation(List(o,
        s -> List(Combinations(Difference([1..16], s), 2), c -> [c, s])))),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
 \\L.extra := [
# lines
  rec(h := 1, id := -1, tp :=  [0, 12], size :=  4), # mult :=  4),
  rec(h := 1, id := -2, tp :=  [0, 10], size :=  6), # mult :=  4),
 ];
 \\L.subgroups := _all_groups();
end;

######################################################
# for h = 8 and conics
######################################################

8_Kummer :=
function(arg)
 \\L.types := [
# lines
  rec(h := 1, tp :=  [0, 4], size :=  4), # mult :=  4),
  rec(h := 1, tp :=  [0, 6], size :=  6), # mult :=  4),    # also conics [0, 4]
# conics
  rec(h := 2, tp :=  [0, 4], size :=  4), # mult :=  4),    # also [0, 12]
  rec(h := 2, tp :=  [0, 6], size :=  6), # mult := 16),    # also [0, 10]
  rec(h := 2, tp :=  [0, 8], size :=  8,  # mult :=  4),
      classes := ls -> classes(ls, 2equiv)),
 ];
 Perform([1..Length(\\L.types)], function(n) \\L.types[n].id := n; end);
end;


==> anc/GAP/2/Leech.txt <==
# -*- GAP -*-

## Initializing the Matheu group
_init_Mathieu_group :=
function()
 local u, vv;
 _len := 24;
 \\group := MathieuGroup(24);
 vv := SylowSubgroup(\\group, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(\\group, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 \\discr := List(Basis(vv), v -> List(v, Int));
 \\dlist := VectorSpace(GF(2), \\discr*Z(2)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 \\dsets := List(\\dlist, support);
 MakeImmutable(\\discr);
 MakeImmutable(\\dlist);
 MakeImmutable(\\dsets);
end;

## Creating square 4 vectors
2vec :=
function()
 local u, v, ss;
 return Concatenation(List(Filtered(\\dsets, s -> Length(s) = 8), function(s)
   u := List([1..24], i -> 0);
   Perform(s, function(i) u[i] := 2; end);
   ss := Concatenation(List([0, 2, 4, 6, 8], n -> Combinations(s, n)));
   return List(ss, function(c)
     v := List(u);
     Perform(c, function(p) v[p] := -v[p]; end);
     return v;
    end);
  end));
end;

3vec :=
function()
 local v;
 return Concatenation(List([1..24], function(n)
   return List(\\dsets, function(s)
     v := List([1..24], i -> 1);
     v[n] := -3;
     Perform(s, function(p) v[p] := -v[p]; end);
     return v;
    end);
  end));
end;

4vec :=
function()
 local cc, v;
 cc := Cartesian([-4, 4], [-4, 4]);
 return Concatenation(List(Combinations([1..24], 2), function(s)
   return List(cc, function(c)
     v := List([1..24], i -> 0);
     Perform([1..2], function(p) v[s[p]] := c[p]; end);
     return v;
    end);
  end));
end;

_init_4vectors :=
function()
 \\4 := Concatenation(2vec(), 3vec(), 4vec());
 Sort(\\4);
 MakeImmutable(\\4);
end;

_init_perm :=
function()
 local gg, gc;
 gg := GeneratorsOfGroup(\\group);
 gg := List(gg, g -> SortingPerm(List(\\4, v -> Permuted(v, g))));
 gc := VectorSpace(GF(2), \\dlist*Z(2));
 gc := List(CanonicalBasis(gc), support);
 gc := List(gc, g -> SortingPerm(List(\\4, function(v)
   v := List(v);
   Perform(g, function(p) v[p] := -v[p]; end);
   return v;
  end)));
 return GROUP(Union(gg, gc));
end;

## Test for Leech lattice
is_Leech :=
function(v)
 local m;
 if not ForAll(v, IsInt) then return false; fi;
 m := v[1] mod 4;
 if (Sum(v) + 4*m) mod 8 <> 0 then return false; fi;
 if not ForAll(v, i -> (i - m) mod 2 = 0) then return false; fi;
 m := PositionsProperty(v, i -> i mod 4 = m);
 return m in \\dsets;
end;

## Creating square 12 vectors
odd_vec :=
function()
 local cf, sq, par, vals, counts, mm;
 cf := 2*[0..4] + 1;
 sq := List(cf, i -> i^2);
 counts := [];
 Perform([1..Length(cf)], function(i) counts[sq[i]] := cf[i]; end);
 par := RestrictedPartitions(96, sq, 24);
 par := List(par, pp -> counts{pp});
 par := Concatenation(List(par, function(pp)
   fprint("- partition [%0]: \c", _print_cc(pp));
   vals := Reversed(Set(pp));
   counts := List(vals, c -> Number(pp, p -> p = c));
   cf := _multi_orbits(\\group, [1..24], counts, false, false);
   _print("%0 found\n", Length(cf));
   return List(cf, function(p)
     sq := [];
     Perform([1..Length(p)], function(n)
       Perform(p[n], function(i) sq[i] := vals[n]; end);
      end);
     mm := sq[1] mod 4;
     Perform([1..24], function(i)
       if sq[i] mod 4 <> mm then sq[i] := -sq[i]; fi;
      end);
     return sq;
    end);
  end));
 return par;
end;

_init_12vectors :=
function()
 \\6 := odd_vec();
 MakeImmutable(\\6);
end;


## Fermat matrix
\\mat := Immutable(
[ [   4,   1,   2,   0 ],
  [   1,   4,  -1,  -6 ],
  [   2,  -1,   4,   3 ],
  [   0,  -6,   3,  12 ] ]*8);

\\complement := Immutable(
[ [   1,   0,   0,   0 ],
  [   0,   2,   0,   1 ],
  [   0,   0,   4,  -1 ] ]);

step_mat :=
function(G, h, vec)
 local ls, pos, p;

 G := Stabilizer(G, vec, OnTuples);
 ls := [1..Length(\\4)];
 pos := Length(vec) + 1;
 p := \\mat[pos][4];
 ls := Filtered(ls, u -> \\4[u]*h = p);
 fprint("= u*h = %0: %1 vectors\n", p, Length(ls));
 Perform([1..Length(vec)], function(v)
   p := \\mat[pos][v];
   v := \\4[vec[v]];
   ls := Filtered(ls, u -> \\4[u]*v = p);
   fprint(" - u*v = %0: %1 vectors\n", p, Length(ls));
  end);
 ls := OrbitsDomain(G, ls);
 ls := List(ls, Minimum);
 return List(ls, v -> Concatenation(vec, [v]));
end;

count_mat :=
function(h, vec, ls)
 local vv;

 vv := \\4{vec};
 while Length(vv) < 3 do Add(vv, Zero(h)); od;
 Add(vv, h);
 Perform([1..Length(vec)], function(v)
   v := \\complement[v]*vv;
   ls := Filtered(ls, u -> u*v = 0);
  end);
 return ls;
end;

embed_mat :=
function(G, mat)
 local res, orb, r, p, step;

 step := function(ls, st)
  if Length(ls) = 0 then return; fi;
  if st > Length(mat) then Append(res, ls); return; fi;
  print_dots(Length(ls));
  fprint("- %0 records \c", Length(ls));
  ls := Flat(List(ls, function(rc)
    orb := OrbitsDomain(rc.stab, rc.next);
    orb := List(orb, function(o)
      o := Minimum(o);
      r := rec(vec := List(rc.vec));
      Add(r.vec, o);
      if st < Length(mat) then
       r.stab := Stabilizer(rc.stab, o);
       p := mat[st][st + 1];
       o := \\4[o];
       r.next := Filtered(rc.next, v -> \\4[v]*o = p);
      fi;
      return r;
     end);
    print_dot();
    return orb;
   end));
  print_done(Length(ls));
  step (ls, st + 1: level := next_());
 end;

 res := [];
 step([rec(stab := G, vec := [], next := [1..Length(\\4)])], 1);
 return res;
end;

#even_vec :=
#function()
# local cf, sq, par, vals, counts;
# cf := 2*[1..4];
# sq := List(cf, i -> i^2);
# counts := [];
# Perform([1..Length(cf)], function(i) counts[sq[i]] := cf[i]; end);
# par := RestrictedPartitions(96, sq);
# par := List(par, pp -> counts{pp});
# par := Filtered(par, pp -> Length(pp) <= 24);
# par := Filtered(par, pp -> Number(pp, i -> i mod 4 = 2) in [0, 8, 12, 16, 24]);
# par := Concatenation(List(par, function(pp)
#   fprint("- partition [%0]: \c", _print_cc(pp));
#   vals := Reversed(Set(pp));
#   counts := List(vals, c -> Number(pp, p -> p = c));
#   cf := _multi_orbits(\\G, [1..24], counts, false, false);
#   _print("%0 found, \c", Length(cf));
#   cf := List(cf, function(p)
#     sq := List([1..24], i -> 0);
#     Perform([1..Length(p)], function(n)
#       Perform(p[n], function(i) sq[i] := vals[n]; end);
#      end);
#     return sq;
#    end);
#   cf := Filtered(cf, p -> PositionsProperty(p, i -> i mod 4 = 2) in \\dsets);
#   _print("%0 left\n", Length(cf));
#   return cf;
#  end));
# return par;
#end;

g1:=[[2,0,0,-3,-2,-1,0,-2,1,1,0,1,1,0,0,1,-1,-1,0,0,-1,0,0,0],
[-4,1,0,6,4,2,2,3,-1,-3,-1,0,-2,-1,-1,-1,1,1,0,1,0,0,0,0],
[4,-1,0,-6,-4,-2,-3,-4,2,4,3,-3,2,1,2,0,1,-1,-1,-1,1,0,-1,1],
[4,1,1,-6,-3,-2,-1,-4,2,2,1,0,1,0,1,2,0,-1,-1,0,-1,0,0,1],
[5,-2,0,-8,-5,-3,-2,-4,2,4,2,0,2,2,1,1,-1,-1,0,0,0,1,-1,0],
[-3,0,-1,4,1,2,1,1,0,-2,0,0,0,-1,-1,-1,0,0,0,0,-1,-1,0,0],
[1,0,-1,-2,-2,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,0,-1,0,0,0,0],
[-3,1,-1,5,3,1,2,2,-1,-2,-1,0,-1,-1,-1,-1,0,0,1,0,0,0,0,0],
[-2,2,0,3,3,0,2,2,0,-1,-2,1,0,-1,0,0,1,-1,1,1,0,0,0,1],
[9,-1,-1,-13,-9,-5,-4,-9,4,6,4,-1,3,1,2,2,-1,-3,-1,-1,-2,1,-1,1],
[1,-1,-1,-3,-3,-1,-1,-4,2,2,3,-2,1,0,0,0,0,0,-1,-1,0,0,-1,1],
[4,-1,1,-6,-4,-2,-2,-3,2,3,2,-1,2,1,1,1,0,-1,-1,0,0,0,-1,1],
[-4,0,0,5,3,2,2,3,-2,-2,-1,0,-2,0,-1,-1,0,2,0,0,1,0,0,-1],
[8,2,2,-9,-5,-4,0,-5,2,2,2,1,0,1,1,2,-1,0,-1,1,-1,1,0,1],
[-3,0,0,3,3,1,0,3,-1,-1,-1,0,0,0,0,0,1,0,1,0,1,-1,0,0],
[-5,2,0,6,4,3,3,2,-1,-4,-2,1,-2,-2,-2,0,0,1,0,0,-1,-1,1,0],
[3,0,0,-3,-3,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,-1,-1,0,0,0,0],
[0,0,0,1,1,0,0,2,-1,0,-2,1,0,0,0,0,0,-1,1,0,0,0,0,-1],
[-1,0,-1,2,0,1,-1,0,0,0,0,-1,1,-1,0,-1,1,-1,0,-1,0,-1,0,0],
[-4,-1,-1,4,2,2,0,2,-1,-2,-1,1,-1,-1,-1,0,0,1,0,0,-1,0,1,-1],
[-9,1,0,11,7,5,3,6,-2,-5,-3,1,-2,-2,-2,-1,1,2,0,1,0,-1,1,0],
[-6,1,0,9,5,4,3,4,-2,-4,-1,-1,-2,-1,-1,-2,1,2,0,0,1,-1,0,0],
[5,1,-1,-7,-5,-3,-1,-6,2,3,3,0,1,0,1,1,-1,0,-1,-1,-1,1,0,1],
[6,0,1,-6,-4,-2,-2,-3,1,2,1,0,2,1,1,1,-1,-1,0,0,-1,0,0,0]];;

g2:=[[0,0,1,0,0,0,-1,1,1,0,-1,0,1,0,1,0,1,0,0,1,0,1,0,1],
[3,1,-1,-3,-2,-2,0,-3,1,2,2,-1,1,0,1,0,0,-1,0,-1,0,-1,-1,0],
[-4,0,-1,7,4,3,1,4,-3,-3,-2,0,-1,-1,-1,-1,0,0,1,-1,0,-1,1,-1],
[0,-1,0,1,0,1,-1,1,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0],
[6,0,2,-6,-4,-2,-3,-2,1,2,1,-1,1,1,2,1,1,-1,-1,0,0,1,0,1],
[2,0,-1,-5,-3,-3,-1,-4,3,3,1,0,2,0,1,1,0,-1,0,0,0,1,-1,1],
[-10,0,0,12,8,5,4,7,-3,-6,-3,1,-3,-1,-3,-1,0,3,1,1,1,-1,1,-1],
[-1,4,1,5,4,1,3,3,-2,-3,-2,1,-1,-1,0,0,1,1,1,0,0,-1,1,0],
[-1,0,1,3,2,1,-1,3,-1,-1,-2,0,1,0,1,0,1,0,1,0,0,0,1,0],
[2,2,1,0,0,0,0,0,0,0,0,-1,1,0,2,0,1,0,0,0,0,0,0,1],
[-5,3,0,11,7,4,4,6,-4,-5,-3,0,-2,-2,-1,-2,1,1,1,-1,1,-2,1,-1],
[3,0,1,-2,-1,-1,-1,0,0,1,-1,0,1,0,1,0,0,-1,0,0,0,1,0,0],
[-4,0,-1,5,3,2,2,2,-1,-3,0,0,-2,-1,-2,-1,0,1,0,0,0,-1,0,-1],
[2,-1,1,-2,-1,-1,-1,0,1,1,1,-1,1,1,1,0,0,0,0,1,1,0,-1,0],
[2,-1,1,-3,-1,-1,-1,0,-1,1,-1,1,-1,1,0,1,-1,0,0,0,0,1,1,-1],
[-2,0,-1,3,1,1,1,1,0,-1,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0],
[-11,-2,-1,12,7,5,3,7,-2,-5,-3,1,-2,-1,-3,-2,0,2,1,1,1,0,0,-1],
[-2,0,1,2,2,1,0,3,-1,-1,-2,1,-1,0,0,0,1,0,0,1,0,1,0,0],
[-6,1,-1,7,5,2,2,4,-2,-2,-3,1,-1,-1,-1,-1,1,0,1,0,1,0,0,0],
[-3,1,-1,3,2,1,2,0,0,-1,0,0,-1,-1,-1,-1,0,0,0,0,0,-1,0,0],
[2,-2,-2,-6,-5,-2,-2,-6,3,4,3,-1,2,0,0,0,-1,-1,-1,-1,-1,0,-1,0],
[2,-1,-2,-4,-4,-1,-1,-5,2,2,4,-2,1,0,0,0,-1,0,-1,-2,0,-1,-1,0],
[-6,1,0,8,5,4,3,3,-2,-4,-1,0,-2,-1,-2,-1,0,2,0,0,0,-2,1,-1],
[14,1,2,-18,-11,-7,-4,-10,4,7,4,0,3,2,3,3,-1,-2,-2,0,-1,2,-1,2]];;

A:=g1;;
B:=g2;;
G:=Group(g1,g2);;

vecs :=
function(rc, p)
 local sv, ls, hh, pp;
 sv := ShortestVectors(rc.form, 4);
 ls := [];
 hh := rc.h*rc.form;
 Perform(sv.vectors, function(v)
   pp := hh*v;
   if pp = p then Add(ls, v);
   elif pp = -p then Add(ls, -v);
   fi;
  end);
 rc.lines := ls;
 fprint(">> Found %0 vectors\n", Length(ls));
end;


==> anc/GAP/2/NL.txt <==
# -*- GAP -*-

\\A := [];
\\D := [];
\\E := [];

## Input
\\control  := rec();    # miscellaneous parameters
\\lattice  := [];       # the root lattice
\\discr    := [];       # the discriminant
\\sq       := [];       # vectors wanted
\\Gram     := 0;        # the Gram matrix of a pair
\$split    := 0;        # split h-vectors

## Output
\\N        :=  0;       # the Niemeier lattice
\\one      :=  0;       # the identity matrix
\\dlist    := [];       # full discriminant symbolically
\\dorb     :=  0;       # orbits of the discriminant
\\dsets    := [];       # (optional) supports of \\dlist
\\group    :=  0;       # stabilizer of the discriminant
\\vectors  := [];       # all vectors sorted according to \\sq
\\6        := [];       # vectors of square 6
\\4        := [];       # vectors of square 4
\\2        := [];       # vectors of square 2
\\lroots   := [];       # roots in the form of "long vectors"
\\pairs    := [];       # pairs will be collected here

\\id       := 0;        # selected pair index
\\rc       := 0;        # selected pair
\\h        := 0;        # h as a vector
\\hN       := 0;        # h*\\N.form
\\root     := 0;        # selected root
\\roots    := 0;        # roots
\\lines    := 0;        # lines
\\llist    := 0;        # [1..Length(\\lines)]
\\duals    := 0;        # dual lines by index
\\G        := 0;        # group acting on \\lines via permutations
\\data     := rec();    # miscellaneous temporary data
#\\auto_dual := false;   # this will be set automatically

\\graph    := 0;        # used for Leech graphs
\\L        := 0;        # Leech lattice info

\\saved    := [];       # configurations saved automatically
\\observed := [];       # counts onserved
\\discarded :=          # info on discarded records
    rec(count := 0, max := 0, rank := []);

\\used     := [];       # to check that orbit sets are disjoint


#\\discard_count := 0;   # counting discarded records
#\\discard_max   := 0;   # maximal size of discarded records

Read("common.txt");

## Fresh start!

_clean_rc :=
function()
 \\id       := 0;        # selected pair index
 \\rc       := 0;        # selected pair
 \\h        := 0;        # h as a vector
 \\hN       := 0;        # h*\\N.form
 \\root     := 0;        # selected root
 \\roots    := 0;        # roots
 \\lines    := 0;        # lines
 \\duals    := 0;        # dual lines by index
 \\G        := 0;        # group acting on \\lines via permutations
 \\data     := rec();    # miscellaneous temporary data
end;

_clean :=
function()
 \\A := [];
 \\D := [];
 \\E := [];
 \\dlist := [];
 \\dorb  :=  0;
 \\group :=  0;
 \\N     :=  0;
 \\id    :=  0;
 \\rc    :=  0;
 \$split := 0;
 \\control := rec();
 \\lattice := [];
 \\min_count := \\min_default;
 _clean_rc();
end;

## Types of records
tp_vector   := 1;   ## a single vector in a root system
tp_pair     := 2;   ## a pair in a root system
tp_comb     := 3;   ## a reflection group orbit of pairs
tp_orbit    := 4;   ## a full automorphism group orbit
tp_set      := 5;   ## a full set of orbits for a given h
#tp_source   := 6;   ## a list of orbits (used in literal.txt)
#tp_data     := 7;   ## a data record (used in data.txt)
tp_hh       := 9;   ## a record created by "get_lines"
#tp_flag     := 10;  ## a flag in brute_sp.tex

###############################################################
# Utility functions
###############################################################

_format_name :=
function(ls, ctrl)
 if IsRecord(ls) then ls := [ls]; fi;
 if IsString(ls) then ls := SplitString(ls, "_"); fi;
 if Length(ls) = 0 then return "Leech"; fi;
 ls := List(ls, function(rc)
   if IsRecord(rc) then return [rc.name, rc.n]; fi;
   if IsString(rc) then
    rc := List(rc);
    return [[Remove(rc, 1)], Int(rc)];
   fi;
   return rc;
  end);
 Apply(ls, p -> format(ctrl.item, p[1], p[2]));
 ls := Collected(ls);
 Apply(ls, function(p)
   if p[2] = 1 then return p[1]; fi;
   return format(ctrl.factor, p[2], p[1]);
  end);
 return JoinStringsWithSeparator(ls, ctrl.plus);
end;

\$name_fancy := MakeImmutable(rec(
 item   := "%0[%1]",
 factor := "%0*%1",
 plus   := " + "
));

\$name_plain := MakeImmutable(rec(
 item   := "%0%1",
 factor := "%0%1",
 plus   := "_"
));

## Name of a root system for printing
_name := rc -> _format_name(rc, \$name_fancy);

## Name of a root system for references
_lattice_name :=
function(arg)
 if not IsBound(arg[1]) then arg[1] := \\lattice; fi;
 return _format_name(arg[1], \$name_plain);
end;

_function :=
function(arg)
 local name;
 name := format(Remove(arg, 1), \\prefix, _lattice_name(), \\id);
 if IsBoundGlobal(name) then
  name := ValueGlobal(name);
  if IsFunction(name) then CallFuncList(name, arg); fi;
 fi;
end;

## The discriminant class of a vector
d_class := vv -> List(vv, r -> r.d);
## The index of a vector in \\dlist
d_ind   := vv -> PositionSet(\\dlist, d_class(vv));
## Is vector in the Niemeier lattice?
is_int  := vv -> d_ind(vv) <> fail;

## Various id lists
vid     := v -> List(v, r -> r.id);
viid    := v -> List(v, r -> r.iid);
pid1    := v -> List(v, r -> r.ids[1]);
pid2    := v -> List(v, r -> r.ids[2]);

_add_special :=
function(rc, id, ls)
 if id <> 0 then rc := \\lattice[rc.index].vectors[id]; fi;
 if IsBound(rc.sp) then Add(ls, rc.sp); fi;
end;

_cspec_ :=
function(rc, res)
 if rc.id <> rc.iid then _add_special(rc, rc.iid, res); fi;
 if IsBound(rc.rt) then Add(res, infinity); fi;
 _add_special(rc, 0, res);
end;

## An "identifier" of an h-vector
cid_ :=
function(rc)
 local res;
 res := [rc.1, rc.d];
 _cspec_(rc, res);
# _add_special(rc, 0, res);
 return res;
end;

cid := v -> List(v, cid_);

## An "identifier" of an l-vector
lid_ :=
function(rc)
 local res, rp;
 rp := \\lattice[rc.index].vectors[rc.ids[1]];
 res := [rc.1, rc.2, rc.3, rp.d, rc.d];
 _cspec_(rp, res);
 _add_special(rc, rc.ids[2], res);
 _add_special(rc, 0, res);
 return res;
end;

## To be used for consistent sorting
lid := v -> -List(v, lid_);
llid := ls -> List(ls, lid);

## Discriminant classes
d_id := d -> List(lid(\\rc.orbit[d].vec), l -> -l[5]);

## Store the positions of records
set_id :=
function(ls, delta)
 Perform([1..Length(ls)], function(n) ls[n].id := n + delta; end);
end;

## Save list "id"
_store_list :=
function(rc, ls, id)
 if not IsBound(rc.list) then rc.list := []; fi;
 rc.list[id] := ls;
 Perform(ls, function(r)
   r.tp := id;
   r.index := rc.index;
   MakeImmutable(r);
  end);
end;

## Summation of a field in a list of records
_sum := function(v, id) return Sum(v, r -> r.(id)); end;

## square of (the first) vector
square  := v -> _sum(v, 1);
## square of the second vector of a pair
sqv     := v -> _sum(v, 2);
## product of a pair of vectors
product := v -> _sum(v, 3);

## orbit by index
orb__ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_orbit) then return rc; fi;
 return \\rc.vec[rc];
end;

## record and parent by index
rec_ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_comb) then return rc; fi;
 if IsInt(rc) then return \\rc.orbit[rc]; fi;
 return fail;
end;

orb_ :=
function(rc)
 if IsRecord(rc) and (rc.tp = tp_orbit) then return rc; fi;
 return \\rc.vec[rec_(rc).ids[2]];
end;

## combinatorial orbits within an orbit(s)
domain :=
function(arg)
 return Union(List(Flat(arg), id -> orb__(id).domain));
end;

## lines within combinatorial orbit(s)
lines :=
function(arg)
 return Union(List(Flat(arg), id -> rec_(id).lines));
end;

## positions with a given property
_positions :=
function(v, select)
 if IsInt(v) then return _positions(\\rc.orbit[v], select); fi;
 if IsRecord(v) then
  if v.tp = tp_comb then return PositionsProperty(v.vec, r -> select(r.2)); fi;
  if v.tp = tp_set then return _positions(v.h, select); fi;
 fi;
 if IsList(v) then return PositionsProperty(v, r -> select(r.1)); fi;
 return fail;
end;

## support of a vector
supp := v -> _positions(v, s -> s <> 0);

## positions with a given value
positions :=
function(v, val)
 return _positions(v, s -> s = val);
end;

## Maximal size of a combinatorial orbit in an orbit
dmax := id -> orb__(id).orbit[1].bound;

## Number of combinatorial orbits in an orbit
dcount :=
function(arg)
 return Sum(Unique(Flat(arg)), id -> Length(orb__(id).orbit));
end;

## Maximal size (max*count) of a union of orbit
dsize :=
function(arg)
 return Sum(Unique(Flat(arg)), id -> dcount(id)*dmax(id));
end;

__hrank :=
function(lines)
 lines := \\lines{lines};
 Add(lines, \\h);
 return Rank(lines);
end;

## Rank of all lines in an orbit
drank :=
function(arg)
 return Rank(\\lines{lines(CallFuncList(domain, arg))});
end;

## Same, including h
hrank :=
function(arg)
 return __hrank(lines(CallFuncList(domain, arg)));
end;

## Rank of all lines in c-orbit(s)
crank :=
function(arg)
 return __hrank(CallFuncList(lines, arg));
end;

## Single line orbits
_single :=
function(arg)
 return Unique(Concatenation(
    PositionsProperty(\\rc.vec, r -> r.orbit[1].count = 1),
    List(Flat(arg), function(d)
      if IsRecord(d) and (d.tp = tp_orbit) then return d.id; fi;
      return d;
     end)));
end;

single := _single;

###############################################################
# Automorphism related stuff
###############################################################

## The action on the discriminant
_d_act :=
function(d, g)
 if IsList(d) then return List(d, e -> _d_act(e, g)); fi;
 if d = 0 then return 0; fi;
 return d^g;
end;

## Action on a list of records
v_action :=
function(v, g)
 local c_act;

 c_act := function(rc, r, g)
  return rc.list[r.tp][r.img[Position(rc.d_aut, g)]];
 end;

 v := Permuted(v, g[1]);
 return List([1..Length(v)], n -> c_act(\\lattice[n], v[n], g[2][n]));
end;

d_action :=
function(d, g)
 d := Permuted(d, g[1]);
 return List([1..Length(d)], n -> _d_act(d[n], g[2][n]));
end;

## Orbits of a list of records
_orbits :=
function(ls, G, act)
 local res, l, u, v;

 ls := Set(ls);
 res := [];
 while Length(ls) > 0 do
  u := Remove(ls);
  l := [u];
  Perform(G, function(g)
    v := act(u, g);
    RemoveSet(ls, v);
    AddSet(l, v);
   end);
  AddSet(res, l);
 od;
 return res;
end;

###############################################################
# Initialization
###############################################################

## Initialize the controls
init_control :=
function()
 if IsBound(\\control.root) then Error(); fi;
 if IsRecord(\\split) then
  if IsBound(\\control.root) then
   Error_("Cannot use \\split and \\root together");
  fi;
  \$split := ShallowCopy(\\split);
  \$split.1 := \$split.mat[1][1];
  \$split.2 := \$split.mat[2][2];
  if not IsBound(\$split.sym) then
   \$split.sym := (\$split.1 = \$split.2) and (\$split.intr[1] = \$split.intr[2]);
  fi;
  \\sq := [\$split.1, \$split.2, \\lsq, 2];
  \\Gram := List(\$split.mat, List);
  Add(\\Gram, List(\$split.intr));
  \\Gram[1][3] := \$split.intr[1];
  \\Gram[2][3] := \$split.intr[2];
  \\Gram[3][3] := \\lsq;
 else
  \\sq   := [\\max, \\lsq, 2];
  \\Gram := [[\\max, \\prod], [\\prod, \\lsq]];
 fi;
 MakeImmutable(\$split);
 \\sq := MakeImmutable(Set(\\sq));
 MakeImmutable(\\Gram);
end;

## Initialize the discriminant
init_discr :=
function()
 local discr, lc, n;

# if Length(\\dlist) > 0 then return; fi;
 fprint("\033[32;1m## Initializing %0\033[0m\n", _name(\\lattice));
 Perform([1..Length(\\lattice)], function(n)
   if not IsBound(\\lattice[n].index) then \\lattice[n].index := n; fi;
  end);

 discr := List(\\discr,
                v -> List([1..Length(v)], i -> \\lattice[i].d[v[i] + 1]));
 lc := List(discr, function(v)
   n := 1;
   repeat
    if IsZero(v*n) then return n; fi;
    n := n + 1;
   until false;
  end);
 if Length(\\dlist) = 0 then
  \\dlist := Set(Cartesian(List(lc, n -> [0..n - 1])), function(c)
    return Sum([1..Length(c)], i -> c[i]*discr[i]);
   end);
  Apply(\\dlist, v -> List([1..Length(v)],
                 i -> Position(\\lattice[i].d, v[i]) - 1));
  \\dlist := Immutable(Set(\\dlist));
 fi;
 fprint(" >> discr = %0\n", Length(\\dlist));
 if Product(\\lattice, r -> Length(r.d)) <> (Length(\\dlist))^2 then
  Error_("Discriminant size mismatch");
 fi;
end;

## Initialize the lattice
init_Niemeier :=
function()
 local mat, d_vec, n;

 d_vec := function(v, n)
  v := v[n];
  if v = 0 then return \\lattice[n].0; fi;
  return \\lattice[n].d_vec[v];
 end;

 \\N := 0;
 if not ForAll(\\lattice, r -> IsBound(r.d_vec)) then return; fi;
 mat := DirectSumMat(List(\\lattice, r -> r.mat));
 \\N := List(\\dlist, v -> List([1..Length(v)], n -> d_vec(v, n)));
 \\N := List(\\N, Concatenation);
 \\N := lattice_extension(mat, \\N);
 if Determinant(\\N.form) <> 1 then Error(); fi;
 if not IsIntMat(\\N.form) then Error(); fi;
 if not IsZero(diagonal(\\N.form) mod 2) then Error(); fi;
 \\N.mat := mat;
 \\N.denom := Lcm(List(\\N.vec, v -> Lcm(List(v, DenominatorRat))));
 \\N.sets := [];
 n := 0;
 Perform(\\lattice, function(rc)
   Add(\\N.sets, [n + 1..n + Length(rc.mat)]);
   n := n + Length(rc.mat);
  end);
end;

get_perm_group :=
function()
 if IsBound(\\control.group) then \\control.group(); fi;
 if IsPermGroup(\\group) or IsList(\\group) then return \\group; fi;
 \\group := Group(());
 Perform(Combinations([1..Length(\\lattice)], 2), function(c)
   if \\lattice[c[1]] = \\lattice[c[2]] then
    \\group := ClosureGroup(\\group, (c[1], c[2]));
   fi;
  end);
 return \\group;
end;

## Initialize automorphisms
_init_group :=
function()
 local G, lc, ld;

 if IsBound(\\control.init_group) then return \\control.init_group(); fi;
 G := get_perm_group();
 if IsList(G) then return G; fi;
 lc := Cartesian(List(\\lattice, rc -> rc.d_aut));
 \\group := [];
 fprint("\033[1m## %0 permutations \c", Size(G));
 print_dots(Size(G));
 Perform(G, function(g)
   ld := List(\\discr, d -> Permuted(d, g));
   ld := Filtered(lc, c -> ForAll(ld, function(d)
     d := List([1..Length(\\lattice)], i -> _d_act(d[i], c[i]));
     return PositionSet(\\dlist, d) <> fail;
    end));
   if Length(ld) > 0 then Append(\\group, List(ld, c -> [g, c])); fi;
   print_dot();
  end);
 print_done();
 return \\group;
end;

init_group :=
function()
 \\group := _init_group();
 fprint(" >> group = %0\n", Size(\\group));
end;

_discr_orbits :=
function()
 if not IsList(\\dorb) then
  \\dorb := List(_orbits(\\dlist, \\group, d_action), Maximum);
  MakeImmutable(\\dorb);
 fi;
 return \\dorb;
end;

## List all vectors of up to a given length
__max_sp_vectors := 0;

_special_vectors :=
function(ls)
 Perform(Collected(List(ls, cid_)), function(p)
   if p[2] = 1 then return; fi;
#   if p[2] > 2 then Error(); fi;
   p := Filtered(ls, r -> cid_(r) = p[1]);
   SortBy(p, r -> r.vec);
   if __max_sp_vectors < Length(p) then __max_sp_vectors := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

_init_vectors :=
function(rc)
 if IsBound(rc.vectors) then return; fi;
 fprint("\033[1m## Initializing vectors for %0\033[0m\n", _name(rc));
 rc.vectors := rc.init_vectors(rc: level := next_());
 Perform(rc.vectors, function(r) r.iid := r.id; r.index := rc.index; end);
 _special_vectors(rc.vectors);
 _store_list(rc, rc.vectors, tp_vector);
end;

init_vectors :=
function()
 Perform(\\lattice, _init_vectors);
# Perform(\\lattice, function(rc)
#   if IsBound(rc.vectors) then return; fi;
#   fprint("\033[1m## Initializing vectors for %0\033[0m\n", _name(rc));
#   rc.vectors := rc.init_vectors(rc: level := next_());
#   Perform(rc.vectors, function(r) r.iid := r.id; r.index := rc.index; end);
#   _special_vectors(rc.vectors);
#   _store_list(rc, rc.vectors, tp_vector);
#  end);
end;

# sort vectors of maximal square
sort_vectors :=
function(ls)
 local ll, G;

 if IsBound(\\control.sort) then return \\control.sort(ls); fi;
 _discr_orbits();
 return Concatenation(List(\\dorb, function(v)
   ll := ls;
   Perform([1..Length(v)], function(i)
     ll := Filtered(ll, u -> u[i].d = v[i]);
    end);
   G := Filtered(\\group, g -> v = d_action(v, g));
   return List(_orbits(ll, G, v_action), Maximum);
  end));
end;

_collect_vectors :=
function(u, ls, Gram)
 local v, b;

# collect pairs (according to vectors found in \\4)
 ls := List(ls, function(v)
   ls := List([1..Length(\\lattice)], function(n)
     b := [u[n].id, v[n].id];
     return Filtered(\\lattice[n].pairs, r -> r.ids = b);
    end);
# select the right product
   return Filtered(Cartesian(ls), v -> _sum(v, 0) = Gram);
  end);
 ls := Concatenation(ls);
 return ls;
end;

# split vectors by length
split_discr :=
function()
 local ls, s, l, max, build;

 build := function(v, sq, n)
  if n > Length(\\lattice) then
   if (sq > 0) and IsBound(\\vectors[sq]) then Add(\\vectors[sq], List(v)); fi;
   return;
  fi;
  Perform(ls[n], function(u)
    s := sq + u.1;
    if s > max then return; fi;
    v[n] := u;
    build(v, s, n + 1);
   end);
 end;

 Perform(\\lattice, function(rc)
   if IsBound(rc.ls) then return; fi;
   rc.ls := List([1..Length(rc.d)] - 1,
                d -> Filtered(rc.vectors, r -> (r.d = d) and not IsBound(r.0)));
  end);
 \\vectors := [];
 Perform(\\sq, function(s) \\vectors[s] := []; end);
# \\vectors := List([1..Length(\\sq)], i -> []);
 _discr_orbits();
 fprint("\033[1m## Splitting \c");
 print_dots(Length(\\dlist));
 Perform(\\dlist, function(v)
   ls := List([1..Length(v)], i -> \\lattice[i].ls[v[i] + 1]);
   max := Maximum(\\sq);
   if not(v in \\dorb) then
    max := \\lsq;
    ls := List(ls, l -> Filtered(l, v -> v.1 <= max));
   fi;
   build([], 0, 1);
   print_dot();
  end);
 print_done(Sum(Compacted(\\vectors), Length));
 Perform(\\sq, function(s)
#   if \\sq[id] = \\max then \\vectors[id] := sort_vectors(\\vectors[id]); fi;
   fprint(">> found %0 vectors of square %1\n", Length(\\vectors[s]), s);
  end: level := next_());
 \\4 := \\vectors[\\lsq];
 \\2 := \\vectors[2];
 if not IsRecord(\\split) then
  \\6 := sort_vectors(\\vectors[\\max]);
 else
  \\6 := sort_vectors(\\vectors[\$split.1]);
  print_dots(Length(\\6));
  fprint("  (%0 vectors) \c", Length(\\6));
  ls := Concatenation(List(\\6, function(v)
    v := _collect_vectors(v, \\vectors[\$split.2], \$split.mat);
    print_dot();
    return v;
   end));
  print_done(Length(ls));
  \\6 := sort_vectors(ls);
 fi;
 fprint(">> found %0 configurations\n", Length(\\6): level := next_());
 Perform(\\lattice, function(rc) Unbind(rc.ls); Unbind(rc.pairs); end);
end;

_collect_pp :=
function()
 local rc, ls;
 Perform([1..Length(\\lattice)], function(n)
   rc := \\lattice[n];
   if not IsBound(rc.pp) then rc.pp := []; fi;
   ls := Cartesian(Set(\\6, v -> v[n].id), Set(\\4, v -> v[n].id));
   UniteSet(rc.pp, ls);
  end);
end;

## List roots and pairs (h, r)
__max_sp_roots := 0;

_special_roots :=
function(ls)
 ls := Filtered(ls, r -> IsBound(r.rt));
 Perform(Collected(List(ls, cid_)), function(p)
   if p[2] = 1 then return; fi;
   p := Filtered(ls, r -> cid_(r) = p[1]);
   SortBy(p, r -> [r.vec, r.rt]);
   if __max_sp_roots < Length(p) then __max_sp_roots := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

__smart_stab :=
function(G, h)
 local ids, cids;
 ids := List(h, r -> r.id);
 cids := Collected(ids);
 SortBy(cids, p -> p[2]);
 Perform(cids, function(p)
   p := p[1];
   p := Positions(ids, p);
   G := Stabilizer(G, p, OnSets);
  end);
 return Stabilizer(G, h, Permuted);
end;

init_roots :=
function()
 local v;

 \\lroots := [];
 Perform([1..Length(\\lattice)], function(n)
   Append(\\lroots, List(\\lattice[n].roots, function(r)
     v := List(\\lattice, rc -> rc.0);
     v[n] := r;
     return v;
    end));
  end);
 if not IsBound(\\control.root) then return; fi;
 _collect_pp();
 Perform(\\lattice, function(rc)
   if not IsBound(rc.pp) then return; fi;
   fprint("\033[1m## Initializing roots for %0\033[0m\n", _name(rc));
   rc.pp := Set(rc.pp, p -> p[1]);
   rc.vectors := rc.init_roots(rc: level := next_());
   _special_roots(rc.vectors);
   MakeImmutable(rc.vectors);
   Unbind(rc.pp);
  end);
 v := Set(\\6, cid);
 if IsList(\\control.root) then
  v := Intersection(v, \\control.root);
 elif IsRecord(\\control.root) and IsBound(\\control.root.exclude) then
  SubtractSet(v, \\control.root.exclude);
 fi;
 \\control.root := v;
 fprint("\033[1m## %0 configurations: \c", Length(\\6));
 print_dots(Length(\\6));
 \\6 := Concatenation(List(\\6, function(h)
   if not(cid(h) in \\control.root) then return [h]; fi;
   v := List([1..Length(\\lattice)],
            n -> Filtered(\\lattice[n].vectors, r -> r.iid = h[n].id));
   v := Cartesian(v);
   v := Filtered(v, v -> Number(v, r -> IsBound(r.rt)) = 1);
   if IsPermGroup(\\group) then
## Special processing for 24A1
    v := OrbitsDomain(__smart_stab(\\group, h), v, Permuted);
#    v := OrbitsDomain(Stabilizer(\\group, h, Permuted), v, Permuted);
   else
    v := _orbits(v, Filtered(\\group, g -> v_action(h, g) = h), v_action);
   fi;
   v := List(v, Maximum);
   print_dot();
   return v;
  end));
 print_done(Length(\\6));
end;

__max_sp_pairs := 0;

_special_pairs :=
function(ls)
 Perform(Collected(List(ls, lid_)), function(p)
   if p[2] = 1 then return; fi;
#   if p[2] > 2 then Error(); fi;
   p := Filtered(ls, r -> lid_(r) = p[1]);
   SortBy(p, r -> r.vec);
   if __max_sp_pairs < Length(p) then __max_sp_pairs := Length(p); fi;
   Perform([1..Length(p)], function(i) p[i].sp := -i; end);
  end);
end;

init_pairs :=
function()
 _collect_pp();
 Perform(\\lattice, function(rc)
   if IsBound(rc.pairs) then return; fi;
   fprint("\033[1m## Initializing pairs for %0\033[0m\n", _name(rc));
   rc.pp := Union(List([1..Length(rc.d_aut)], g -> List(rc.pp,
                        p -> List(p, v -> rc.vectors[v].img[g]))));
   rc.pairs := rc.init_pairs(rc, rc.pp: level := next_());
   Perform(rc.pairs, function(r)
     r.fixed := r.vec[1] = 2*r.vec[2];
#     r.d := rc.vectors[r.ids[2]].d;
    end);
   Perform(rc.pairs, function(r) r.index := rc.index; end);
   _special_pairs(rc.pairs);
   _store_list(rc, rc.pairs, tp_pair);
  end);
end;

###############################################################
# Select a pair from the resulting list
###############################################################

_pair :=
function(arg)
 local rc, id;

 rc := Remove(arg, 1);
 if IsList(rc) then return rc; fi;
 if IsInt(rc) then rc := \\pairs[rc]; fi;
 repeat
  if Length(arg) = 0 then return rc; fi;
  id := Remove(arg, 1);
  if rc.tp = tp_orbit then rc := rc.orbit[id]; else rc := rc.vec[id]; fi;
 until false;
end;

pair := _pair;

###############################################################
# Analyzing the results
###############################################################

_rs_bound := 1;

init_reduced :=
function(rc)
 if IsBound(rc.reduced) then return; fi;
 rc.reduced := [];
 rc.reduced[_rs_bound] := rc.bound;
end;

## copy the specified reduced bound
copy_reduced :=
function(rc, id)
 local r;
 r := rc.orbit[1];
 if not IsBound(r.reduced) then return; fi;
 if IsBound(r.reduced[id]) then
  rc.reduced[id] := r.reduced[id]*Length(rc.orbit);
 fi;
 rc.bound := Minimum(rc.reduced);
end;

## collect the updated bounds
collect_reduced :=
function(rc)
 rc.bound := Sum(rc.vec, r -> r.bound);
end;

_print_reduced :=
function(rc)
 local b;
 b := fail;
 if IsBound(rc.reduced) then b := rc.reduced[_rs_bound]; fi;
 _print("count = %0", rc.count);
 if b <= rc.bound then
  _print(", BOUND = %0", __bound(rc.bound));
 else
  _print(", BOUND = %0 -> %1", b, __bound(rc.bound));
 fi;
 Print("\n");
end;

set_reduced :=
function(rc, id, val)
 local rd, rcc;

 rcc := _pair(rc.ids[1], rc.ids[2]);
 rc := rcc.orbit[1];
 init_reduced(rc);
 if IsBound(rc.reduced[id]) and (rc.reduced[id] <= val) then
  if ValueOption("override") = false then return; fi;
 fi;
 rc.reduced[id] := val;
 rc.bound := Minimum(rc.reduced);
 copy_reduced(rcc, id);
 if \\duality and (rcc.dual <> rcc.id) then
  rd := _pair(rcc.ids[1], rcc.dual);
  rd.orbit[1].bound := rc.bound;
  rd.orbit[1].reduced := List(rc.reduced);
  copy_reduced(rd, id);
 fi;
 collect_reduced(_pair(rcc.ids[1]));
end;

###############################################################
# Reasons for bounds
###############################################################

rs_bound    := _rs_bound;
rs_Lemma    := 2;
rs_Sum      := 3;
rs_Elkies   := 4;
rs_brute    := 5;
rs_fixed    := 6; # set by the first step of brute_fixed
rs_partial  := 7; # second step of brute_fixed if nothing is found
reasons     := Immutable([rs_bound..rs_partial]);

_load_param("bound.txt");

###############################################################
# Collecting pairs
###############################################################

_collect_bound :=
function(rc, ls)
 rc.count := Sum(ls, r -> r.count);
 if ForAll(ls, r -> IsBound(r.bound)) then
  rc.bound := Sum(ls, r -> r.bound);
 fi;
end;

_sort_orbit :=
function(ls)
 local srt;
 srt := List(ls, lid);
 StableSortParallel(srt, ls);
 if not IsSet(srt) then Error_("Not enough identification"); fi;
end;

_sort_orbits :=
function(ls)
 local srt;
 Perform(ls, _sort_orbit);
 srt := List(ls, llid);
 StableSortParallel(srt, ls);
 if not IsSet(srt) then Error_("Not enough identification"); fi;
end;

## Here, u is one of the elements of \\6
pairs :=
function(u)
 local ls, G, b, res, l_id, dual, r;

# collect pairs (according to vectors found in \\4)
 ls := _collect_vectors(u, \\4, \\Gram);
## collect pairs (according to vectors found in \\4)
# ls := List(\\4, function(v)
#   ls := List([1..Length(\\lattice)], function(n)
#     b := [u[n].id, v[n].id];
#     return Filtered(\\lattice[n].pairs, r -> r.ids = b);
#    end);
## select the right product
#   return Filtered(Cartesian(ls), v -> product(v) = \\prod);
#  end);
# ls := Concatenation(ls);

# something went wrong!
 if \\duality and ForAny(ls, v -> ForAny(v, r -> r.dual = fail)) then
  Error_("An invalid pair is used");
 fi;
 fprint(">> Found %0 classes\c", Length(ls));

# split into orbits
 if IsBound(\\control.split) then
  G := \\control.split(u, ls);
  ls := G.ls;
  G := G.G;
 else
  G := Filtered(\\group, g -> v_action(u, g) = u);
  ls := _orbits(ls, G, v_action);
 fi;
 _print(", %0 orbits: \c", Length(ls));

 _sort_orbits(ls);

# temporary consistency check
 if ForAny(ls, o -> ForAny(o, s -> pid1(s) <> vid(u))) then Error(); fi;

# find duals, sort, etc
 l_id := List(ls, l -> Set(l, l -> List(l, r -> r.id)));
 Apply(ls, function(o)
   if \\duality then dual := Set(o, l -> List(l, r -> r.dual)); fi;
   o := List(o, function(l)
     r := rec(vec := l, count := _ls_count(l), tp := tp_comb);
     r.bound := r.count*_ls_bound(l);
     return r;
    end);
   r := rec(orbit := o, tp := tp_orbit);
   _collect_bound(r, r.orbit);
   if \\duality then
    r.dual := Position(l_id, dual);
    if r.dual = fail then Error_("Cannot find dual orbit"); fi;
   fi;
   return r;
  end);
 set_id(ls, 0);
 res := ls;
 if \\duality then
  res := [];
  l_id := [];
  Perform(ls, function(rc)
    if rc.dual <> rc.id then return; fi;
    Add(res, rc);
    l_id[rc.id] := Length(res);
   end);
  Perform(ls, function(rc)
    if rc.dual <= rc.id then return; fi;
    Add(res, rc);
    l_id[rc.id] := Length(res);
    Add(res, ls[rc.dual]);
    l_id[rc.dual] := Length(res);
   end);
  set_id(res, 0);
  Perform(res, function(rc) rc.dual := l_id[rc.dual]; end);
 fi;
 Perform(res, init_reduced);
 res := rec(h := u, vec := res, group := G, tp := tp_set);
 _collect_bound(res, res.vec);
 init_reduced(res);
## Further analysis
 analyze(res: verbose := false);
 collect_reduced(res);
 _print_reduced(res);
 return res;
end;

collect_pairs :=
function()
 local ls, rc;

 fprint("\033[1m## Collecting pairs for %0 configurations\033[0m\n", Length(\\6));
 ls := List(\\6, pairs: level := next_());
 SortBy(ls, r -> -r.bound);
 \\pairs := [];
 while Length(ls) > 0 do
  rc := Remove(ls, 1);
  Add(\\pairs, rc);
  ls := Filtered(ls, function(r)
    if viid(r.h) <> viid(rc.h) then return true; fi;
    Add(\\pairs, r);
    return false;
   end);
 od;
 set_id(\\pairs, 0);
 Perform(\\pairs, function(rc)
   Perform(rc.vec, function(rr)
     rr.ids := [rc.id];
     set_id(rr.orbit, 0);
     Perform(rr.orbit, function(r)
       r.ids := [rc.id, rr.id];
      end);
     if not \\duality or (rr.id <> rr.dual) then return; fi;
     ls := List(rr.orbit, r -> List(r.vec, v -> v.id));
     Perform(rr.orbit, function(r)
       r.dual := Position(ls, List(r.vec, v -> v.dual));
       if r.dual = fail then Error(); fi;
      end);
    end);
  end);
end;

init_all :=
function()

 _function("%0_%1");
 init_control();
 init_discr();
 init_Niemeier();
 init_group();
 init_vectors();
 split_discr();
 init_roots();
 init_pairs();
 collect_pairs();
 return Reversed(SortedList(List(\\pairs, r -> r.bound)));
 return fail;
end;

\\easy_list := [];

Read("print.txt");
Read("brute.txt");
Read("RS.txt");
_load_param("misc.txt");
if \\load_simple then
 Read("simple.txt");
 fprint(">> Loaded 'simple.txt'\n");
fi;

save_bounds :=
function()
 \\id := 0;
 \\rc := 0;
 _function("%0_%1_0");
 write_TeX();
end;

save_easy :=
function()
 Perform(\\easy_list, function(f)
   f();
   save_bounds();
  end);
end;

########################################################
# combinatorial checks
########################################################

A_set :=
function(n, m)
 local rc, pp;
 rc := _A_literal(n - 1);
 init_control();
 rc.index := 1;
 _init_vectors(rc);
 pp := [First(rc.vectors, r -> r.1 = 0).id, First(rc.vectors, r -> r.d = m).id];
 pp := _ctrl_pairs(rc, [pp]);
 pp := _E_pairs(rc, pp);
 if Length(pp) <> 1 then Error(); fi;
 E_analyze(rc, pp[1]);
 return rc;
end;

D_set :=
function(n)
 local rc, pp;
 rc := _D_literal(n);
 init_control();
 rc.index := 1;
 _init_vectors(rc);
 pp := [First(rc.vectors, r -> r.1 = 0).id, First(rc.vectors, r -> r.d = 1).id];
 pp := _ctrl_pairs(rc, [pp]);
 pp := _E_pairs(rc, pp);
 if Length(pp) <> 1 then Error(); fi;
 E_analyze(rc, pp[1]);
 return rc;
end;


==> anc/GAP/2/RS.txt <==
# -*- GAP -*-

## Possible products of two vectors
_products :=
function(sq1, sq2, init)
 return Filtered([-12..12] + modZ(init, false),
            p -> (Determinant([[sq1, p], [p, sq2]]) >= 0) and
                 (Determinant([[\\max - sq1, \\prod - p], [\\prod - p, \\lsq - sq2]]) >= 0));
end;

## Validate that the complement is positive definite
_is_less :=
function(mat, max)
 mat := diagonalize(List(max - mat, List));
 return ForAll([1..Length(mat)], i -> mat[i] >= 0);
end;

## Shortest vectors only
_shortest :=
function(rc, ls, max)
 return Filtered(ls, r -> (r.d = 0) or ((r.1 - rc.shortest[r.d]) <= max));
end;

###############################################################
# Literal lattices
###############################################################

\\A_literal := [1, 2, 3, 4, 5, 6, 7];
\\D_literal := [5, 6, 7];

Read("AD.txt");
Read("E.txt");

#_sqr_seq := function(ss)
# ss := List(ss, s -> s + 2*[0..Int((\\max - s)/2)]);
# ss := Union(ss);
# SubtractSet(ss, [\\max, \\lsq, 2]);
# return Reversed(ss);
#end;

_literal := n -> rec(
  n := n,
# the discriminant classes
#  d :=
# the discriminant class of v
  d_ind  := v -> 0,
# the discriminant automorphisms
  d_aut  := [()],
# initializing vectors
  init_vectors := E_init,
# initializing pairs
  init_pairs   := E_pairs,
# initializing roots
  init_roots   := E_roots,
# printing a vector
  print        := E_print,
## specific data for E_init
# Gram matrix
#  mat :=
# reflection group
#  G   :=
# squares to be listed
#  sqr := [\\max, \\lsq, 2],
# action of Aut(discr) (as permutations)
  act          := [()],
  shortest     := []
# name of the series
);

###############################################################
# A-type lattices
###############################################################

_A_mat :=
function(rc)
 local n;
 n := rc.n;
 \\A[n] := rc;
# the discriminant classes
 rc.d := [0..n]*One(Integers mod (n + 1));
# the discriminant automorphisms
 rc.d_aut  := [(), PermList(Reversed([1..n]))];
# name of the series
 rc.name := "A";
 rc.shortest := MakeImmutable(List([1..n], p -> p*(n + 1 - p)/(n + 1)));
 return rc;
end;

_A_literal :=
function(n)
 local rc, test_vec;

 rc := _A_mat(_literal(n));
# the discriminant class of v
 rc.d_ind  := function(v)
   v := (v*test_vec)*One(Integers mod (n + 1));
   return Position(rc.d, v) - 1;
  end;
# Gram matrix
 rc.mat := -Am(n);
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
 Unbind(rc.sqr);
# action of Aut(discr) (as permutations)
 rc.act := rc.d_aut;
# to identify special vectors
 _len := n + 1;
 rc.spec := _A_spec(n);
 _A_vec(rc);

 test_vec := rc.mat*Reversed([1..n]);

 return rc;
end;

A :=
function(n)
 local rc;

 if IsBound(\\A[n]) then return \\A[n]; fi;
 if n in \\A_literal then return _A_literal(n); fi;

 rc := _A_mat(rec(n := n));
# the discriminant class of v
 rc.d_ind  := v -> (v[1]*(n + 1)) mod (n + 1);
# initializing vectors
 rc.init_vectors := A_init;
# initializing pairs
 rc.init_pairs   := A_pairs;
# printing a vector
 rc.print        := AD_print;
# Gram matrix
 rc.mat := IdentityMat(n + 1);
 return rc;
end;

###############################################################
# D-type lattices
###############################################################

_D_shortest := n -> MakeImmutable([n/4, 1, n/4]);

_D4 :=
function()
 local rc, test_vec;

 rc := _literal(4);
 \\D[4] := rc;
# the discriminant classes
 rc.d := [[0, 0], [0, 1], [1, 0], [1, 1]]*Z(2);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := List(test_vec, u -> (v*u) mod 2);
   if IsZero(v) then return 0; fi;
   return Position(v, 0);
  end;
# the discriminant automorphisms
 rc.d_aut  := List(SymmetricGroup(3));
# Gram matrix
 rc.mat := [[2, 0, 0, -1], [0, 2, 0, -1], [0, 0, 2, -1], [-1, -1, -1, 2]];
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
# Append(rc.sqr, [3, 1]);
# action of Aut(discr) (as permutations)
 rc.act := rc.d_aut;
# to identify special vectors
 rc.spec := [[1, -1, 0, 0], [-1, -1, 0, 0], [0, 0, 1, -1], [0, 1, -1, 0]];
# name of the series
 rc.name := "D";
 rc.shortest := _D_shortest(4);

 test_vec := [[0, 1, 1, 0], [1, 0, 1, 0], [1, 1, 0, 0]];
 rc.d_vec := Immutable(test_vec/2);
 rc.0 := Zero(rc.mat[1]);
 test_vec := List(test_vec, v -> rc.mat*v);

 return rc;
end;

_D_even :=
function(rc)
 local test_vec;
# the discriminant classes
 rc.d := [[0, 0], [0, 1], [1, 1], [1, 0]]*Z(2);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := List(test_vec, u -> (v*u) mod 2)*Z(2);
   return Position(rc.d, v) - 1;
  end;

 test_vec := Concatenation(List([1..rc.n/2 - 1], i -> [1, 0]));
 test_vec := List([[0, 1], [1, 0]], l -> Concatenation(test_vec, l));
 test_vec := List(test_vec, v -> rc.mat*v);

 return rc;
end;

_D_odd :=
function(rc)
 local test_vec;
# the discriminant classes
 rc.d := [0..3]*One(Integers mod 4);
# the discriminant class of v
 rc.d_ind  := function(v)
   v := (v*test_vec)*One(Integers mod 4);
   return Position(rc.d, v) - 1;
  end;

 test_vec :=  Concatenation(List([1..(rc.n - 3)/2], i -> [2, 0]));
 Append(test_vec, [2, 1, 3]);
 test_vec := rc.mat*test_vec;

 return rc;
end;

_D_literal :=
function(n)
 local rc;

 rc := _literal(n);
 \\D[n] := rc;
# the discriminant automorphisms
 rc.d_aut  := [(), (1,3)];
# Gram matrix
 rc.mat := -Dm(n);
# reflection group
 rc.G   := _ADE_aut(rc.mat, []);
# squares to be listed
# Append(rc.sqr, [n/4 + 2, n/4, 3, 1]);
# action of Aut(discr) (as permutations)
 rc.act := [(), (n - 1, n)];
# to identify special vectors
 rc.spec := _D_spec(n);
 _D_vec(rc);
# name of the series
 rc.name := "D";
 rc.shortest := _D_shortest(n);

 if IsEvenInt(n) then return _D_even(rc); fi;
 return _D_odd(rc);
end;

D :=
function(n)
 local rc;

 if IsBound(\\D[n]) then return \\D[n]; fi;
 if n = 4 then return _D4(); fi;
 if n in \\D_literal then return _D_literal(n); fi;

 rc := rec(
  n := n,
# the discriminant classes
  d := [0..3]*One(Integers mod 4),
# the discriminant class of v
  d_ind  := function(v)
    if IsInt(v[1]) then return 2*(Sum(v) mod 2); fi;
    return (2*Sum(v) - n + 1) mod 4;
   end,
# the discriminant automorphisms
  d_aut  := [(), (1,3)],
# initializing vectors
  init_vectors := D_init,
# initializing pairs
  init_pairs   := D_pairs,
# printing a vector
  print        := AD_print,
# Gram matrix
  mat := IdentityMat(n),
# name of the series
  name := "D",
  shortest := _D_shortest(n));

 if IsEvenInt(n) then rc.d := [[0, 0], [0, 1], [1, 0], [1, 1]]*Z(2); fi;

## Is shortest vector?
# rc.shortest := function(v)
#  local d;
#
#  if IsRecord(v) then return rc.shortest(v.vec); fi;
#  d := rc.d_ind(v);
#  if d = 0 then return 0; fi;
#  if d = 2 then return (Number(v, i -> (i <> 0)) - 1)/2; fi;
#  return Number(v, i -> (i <> 1/2) and (i <> -1/2));
# end;

 \\D[n] := rc;
 return \\D[n];
end;

###############################################################
# E-type lattices
###############################################################

Er :=
function(n)
 local rc, test_vector;

 if IsBound(\\E[n]) then return \\E[n]; fi;
 if not(n in [6..8]) then Error(); fi;
 rc := _literal(n);
# the discriminant classes
 rc.d := [0..8 - n]*One(Integers mod (9 - n));
## specific data for E_init
# Gram matrix
 rc.mat := -Em(n);
# reflection group
 rc.G   := _ADE_aut(Em(n), []);
 rc.0   := Zero(rc.mat[1]);
# name of the series
 rc.name := "E";
 \\E[n] := rc;

 if n = 6 then
#  Append(rc.sqr, [10/3, 4/3]);
  test_vector := discr_form(rc.mat).comp[1].vectors[1];
  test_vector := rc.mat*test_vector*3;
  rc.d_ind := v -> (v*test_vector) mod 3;
  rc.d_aut := [(), (1, 2)];
  rc.act   := [(), (1,5)(2,4)];
  rc.shortest := MakeImmutable([4/3, 4/3]);
 elif n = 7 then
#  Append(rc.sqr, [7/2, 3/2]);
  rc.d_ind := function(v)
    if ForAll(v, IsInt) then return 0; fi;
    return 1;
   end;
  rc.shortest := MakeImmutable([3/2]);
 else
  rc.d_vec := [];
 fi;

 return rc;
end;

################################################################
# Particular lattices
################################################################

# _cyclic(v, g[, ls]);
_cyclic :=
function(arg)
 if not IsBound(arg[3]) then arg[3] := [0..Order(arg[2]) - 1]; fi;
 return List(arg[3], i -> Permuted(arg[1], arg[2]^i));
end;

D24 :=
function()
 _clean();
 \\lattice := [D(24)];
 \\discr   := [[1]];
 return init_all();
end;

D16E8 :=
function()
 _clean();
 \\lattice := [D(16), Er(8)];
 \\discr   := [[1, 0]];
 return init_all();
end;

3E8 :=
function()
 _clean();
 \\lattice := [Er(8), Er(8), Er(8)];
 \\discr   := [[0, 0, 0]];
 return init_all();
end;

A24 :=
function()
 _clean();
 \\lattice := [A(24)];
 \\discr   := [[5]];
 return init_all();
end;

A17E7 :=
function()
 _clean();
 \\lattice := [A(17), Er(7)];
 \\discr   := [[3, 1]];
 return init_all();
end;

D10E7 :=
function()
 _clean();
 \\lattice := [D(10), Er(7), Er(7)];
 \\discr   := [[1, 1, 0], [3, 0, 1]];
 return init_all();
end;

2D12 :=
function()
 _clean();
 \\lattice := [D(12), D(12)];
 \\discr   := [[1, 2], [2, 1]];
 return init_all();
end;

A15D9 :=
function()
 _clean();
 \\lattice := [A(15), D(9)];
 \\discr   := [[2, 1]];
 return init_all();
end;

3D8 :=
function()
 _clean();
 \\lattice := [D(8), D(8), D(8)];
 \\discr := _cyclic([1, 2, 2], (1,2,3));
 return init_all();
end;

2A12 :=
function()
 _clean();
 \\lattice := [A(12), A(12)];
 \\discr   := [[1, 5]];
 return init_all();
end;

A11D7E6 :=
function()
 _clean();
 \\lattice := [A(11), D(7), Er(6)];
 \\discr := [[1, 1, 1]];
 return init_all();
end;

4E6 :=
function()
 _clean();
 \\lattice := [Er(6), Er(6), Er(6), Er(6)];
 \\discr := _cyclic([1, 0, 1, 2], (2,3,4));
 return init_all();
end;

2A9D6 :=
function()
 _clean();
 \\lattice := [A(9), A(9), D(6)];
 \\discr := [[2, 4, 0], [5, 0, 1], [0, 5, 3]];
 return init_all();
end;

4D6 :=
function()
 _clean();
 \\lattice := [D(6), D(6), D(6), D(6)];
 \\discr := List(AlternatingGroup(4), g -> Permuted([0, 1, 2, 3], g));
 return init_all();
end;

3A8 :=
function()
 _clean();
 \\lattice := [A(8), A(8), A(8)];
 \\discr := _cyclic([1, 1, 4], (1,2,3));
 return init_all();
end;

2A7D5 :=
function()
 _clean();
 \\lattice := [A(7), A(7), D(5), D(5)];
 \\discr := [[1, 1, 1, 2], [1, 7, 2, 1]];
 return init_all();
end;

4A6 :=
function()
 _clean();
 \\lattice := [A(6), A(6), A(6), A(6)];
 \\discr := _cyclic([1, 2, 1, 6], (2,3,4));
 return init_all();
end;

4A5D4 :=
function()
 _clean();
 \\lattice := [A(5), A(5), A(5), A(5), D(4)];
 \\discr := _cyclic([2, 0, 2, 4, 0], (2,3,4));
 Append(\\discr, [[3, 3, 0, 0, 1], [3, 0, 3, 0, 2], [3, 0, 0, 3, 3]]);
 return init_all();
end;

6D4 :=
function()
 _clean();
 \\lattice := [D(4), D(4), D(4), D(4), D(4), D(4)];
# \\discr := _cyclic([0, 0, 2, 3, 3, 2], (2,3,4,5,6));
# Add(\\discr, [1, 1, 1, 1, 1, 1]);
 \\discr := [
    [ 2, 0, 0, 2, 3, 1 ], [ 1, 0, 0, 1, 2, 3 ], [ 0, 2, 0, 2, 1, 3 ],
    [ 0, 1, 0, 1, 3, 2 ], [ 0, 0, 2, 2, 2, 2 ], [ 0, 0, 1, 1, 1, 1 ]
  ];
 return init_all();
end;

6A4 :=
function()
 _clean();
 \\lattice := [A(4), A(4), A(4), A(4), A(4), A(4)];
 \\discr := _cyclic([1, 0, 1, 4, 4, 1], (2,3,4,5,6));
 return init_all();
end;

8A3 :=
function()
 _clean();
 \\lattice := [A(3), A(3), A(3), A(3), A(3), A(3), A(3), A(3)];
# \\lattice[1].sqr := [ 3/4, 1, 2, 11/4, 3, 4, 6 ];
 \\discr := _cyclic([3, 2, 0, 0, 1, 0, 1, 1], (2,3,4,5,6,7,8), [0..3]);
 \\control.group := function(arg)
   local ls;
   ls := Filtered(\\dlist, v -> IsZero(v mod 2));
   ls := Set(ls, v -> PositionsProperty(v, i -> i <> 0));
   \\group := Stabilizer(SymmetricGroup(8), ls, OnSetsSets);
  end;
 return init_all();
end;

################################################################
# Special processing for 12*A_2
################################################################

init_A2_perm :=
function(ls)
 local lss;
 lss := Filtered(ls, v -> len(v) = 6);
 lss := Set(lss, v -> PositionsProperty(v, i -> i <> 0));
 \\group := Stabilizer(SymmetricGroup(12), lss, OnSetsSets);
 lss := Filtered(ls, v -> len(v) = 9);
 lss := Set(lss, v -> PositionsProperty(v, i -> i <> 0));
 \\group := Stabilizer(\\group, lss, OnSetsSets);
end;

\\A2_pat  := List([0..11], i -> [1..3] + 3*i);
\\A2_code := Concatenation(List([1..12], i -> [i, 1, 2]));

#_d2list := v -> List([1..12], i -> \\A2_pat[i][v[i] + 1]);

_decode_A2 :=
function(perm)
 perm := Permuted(\\A2_code, perm);
 return [PermList(List([1..12], i -> perm[3*i - 2]))^-1,
         List([1..12], i -> PermList(perm{[3*i - 1, 3*i]}))];
end;

init_A2_group :=
function(G, ls)
 local lss, gg, pat, vec, act;

 pat := [[1, 0, 0], [0, 1, 0], [0, 0, 1]];
 vec := v -> Concatenation(List(v, i -> pat[i + 1]));
 act := function(l, g) return Set(l, v -> Permuted(v, g)); end;

# cev := v -> List([1..12], i -> Position(pat, v{[3*i - 2..3*i]}) - 1);

 G := GeneratorsOfGroup(G);
 G := List(G, g -> PermList(Concatenation(Permuted(\\A2_pat, g))));
 Add(G, (2,3));
 G := Group(G);
 lss := Filtered(ls, v -> len(v) = 12);
 G := Stabilizer(G, Set(lss, vec), act);
 lss := Filtered(ls, v -> len(v) = 6);
 G := Stabilizer(G, Set(lss, vec), act);
 lss := Filtered(ls, v -> len(v) = 9);
 G := Stabilizer(G, Set(lss, vec), act);
 return G;
end;

\\PG := 0;

sort_A2_vectors :=
function(ls)
 local lss, ll, orb, G;

 return Concatenation(List([0, 6, 9, 12], function(v)
   v := Maximum(Filtered(\\dlist, u -> len(u) = v));
   ll := ls;
   Perform([1..12], function(i)
     ll := Filtered(ll, u -> u[i].d = v[i]);
    end);
   v := Concatenation(List(v, function(p)
     if p = 0 then return [0, 0, 0]; fi;
     if p = 1 then return [0, 1, 0]; fi;
     return [0, 0, 1];
    end));
   G := Stabilizer(\\PG, v, Permuted);
   lss := List(ll, v -> Concatenation(List(v, function(r)
     if r.img[2] = r.img[1] then return [r.img[1], 0, 0]; fi;
     if r.img[2] < r.img[1] then return [0, 0, r.img[2]]; fi;
     return [0, r.img[1], 0];
    end)));
   orb := OrbitsDomain(G, lss, Permuted);
   lss := List(lss, v -> PositionProperty(orb, o -> v in o));
   return Set(Set(lss), s -> Maximum(ll{Positions(lss, s)}));
  end));
end;

12A2 :=
function()
 _clean();
 \\lattice := [A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2), A(2)];
# \\lattice[1].sqr := [ 2/3, 2, 8/3, 4, 6 ];
 \\discr := _cyclic([2, 1, 1, 2, 1, 1, 1, 2, 2, 2, 1, 2],
                    (2,3,4,5,6,7,8,9,10,11,12), [0..5]);
 \\dlist := VectorSpace(GF(3), \\discr*Z(3)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 MakeImmutable(\\dlist);
 \\dorb := List([0, 6, 9, 12], s -> Maximum(Filtered(\\dlist, v -> len(v) = s)));
 MakeImmutable(\\dorb);
 \\control.group := function(arg)
   init_A2_perm(\\dlist);
   \\PG := init_A2_group(\\group, \\dlist);
   \\group := List(\\PG, _decode_A2);
  end;
 \\control.sort := sort_A2_vectors;
# \\control.root := true;
 return init_all();
end;

################################################################
# Special processing for 24*A_1
################################################################

24A1 :=
function()
 local mg, vv, u;

 _clean();
 mg := MathieuGroup(24);
 vv := SylowSubgroup(mg, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(mg, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 \\discr := List(Basis(vv), v -> List(v, Int));
 \\dlist := VectorSpace(GF(2), \\discr*Z(2)^0);
 \\dlist := List(\\dlist, v -> List(v, Int));
 MakeImmutable(\\dlist);
 \\dorb := List([0, 8, 12, 16, 24], s -> Maximum(Filtered(\\dlist, v -> len(v) = s)));
 MakeImmutable(\\dorb);
 vv := A(1);
 \\lattice := List([1..24], i -> vv);
 vv.d_aut := [()];
 vv.act := [()];
 \\control.init_group := function() return mg; end;
 \\control.sort := function(ls)
   local lss, ll, G, orb;

   return Concatenation(List([0, 8, 12, 16, 24], function(v)
     v := Maximum(Filtered(\\dlist, u -> len(u) = v));
     ll := ls;
     Perform([1..24], function(i)
       ll := Filtered(ll, u -> u[i].d = v[i]);
      end);
#     ll := Filtered(ls, u -> d_class(u) = v);
     G := Stabilizer(mg, support(v), OnSets);
     lss := List(ll, l -> List(l, r -> r.id));
     orb := List(OrbitsDomain(G, lss, Permuted), Minimum);
     return List(orb, o -> ll[Position(lss, o)]);
    end));
  end;
 \\control.split := function(u, ls)
   local rc;
   rc := rec(G := __smart_stab(mg, u));
#   rc := rec(G := Stabilizer(mg, List(u, r -> r.id), Permuted));
   rc.ls := List(OrbitsDomain(rc.G, ls, Permuted), List);
   return rc;
  end;
 return init_all();
end;

#Read("RS_Leech.txt");

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_rc_Leech :=
function()
 local rc;

 \\rc.orbit := List(\\llist, n -> rec(
   id  := n,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(count  := Length(\\lines),
           bound  := Length(\\lines),
           domain := \\llist,
           orbit  := \\rc.orbit);
 \\rc.tp  := tp_set;
 \\rc.id  := \\id;
 \\rc.vec := [rc];
 \\rc.duals := fail;
 if \\duality then
  \\rc.duals := \\duals;
  rc.dual := 1;
  for rc in \\rc.orbit do
   rc.dual := \\duals[rc.lines[1]];
  od;
 fi;
 \\rc._key := rc -> SortedList(rc.counts);
end;

load_Leech :=
function(arg)
 local rc, name;

 _clean();
 \\L := 0;
 if Length(arg) = 0 then arg[1] := 1; fi;
 rc := \\Leech;
 if rc = 0 then rc := \\prefix; fi;
 name := format("%0_Leech_%1", rc, arg[1]);
 rc   := format("data/%0.txt", name);
 if not IsReadableFile(rc) then return false; fi;
 Read(rc);
 rc := ValueGlobal(name);
 UnbindGlobal(name);
 \\lines := ImmutableMatrix(Rationals, rc.lines, true);
 \\llist := MakeImmutable([1..Length(\\lines)]);
 MakeImmutable(\\lines);
 \\h := Immutable(rc.h);
 \\roots := Immutable([]);
 \\id := arg[1];
 \\rc := rec(G := GROUP(List(GeneratorsOfGroup(rc.group),
                g -> PermList(List(\\lines, l -> PositionSet(\\lines, l^g))))));
 fprint("\033[36;1m## Loaded Leech lattice %0: lines %1, group = %2\033[m\n",
                    arg[1], Length(\\lines), Size(\\rc.G));
 \\N := rec(form := rc.form);
 \\hN  := MakeImmutable(\\h*\\N.form);
 \\one := One(\\N.form);
 MakeImmutable(\\N);
 if \\duality then
  \\duals := MakeImmutable(List(\\lines, l -> PositionSet(\\lines, \\h - l)));
 fi;

 _create_rc_Leech();
 \\rc._loaded := rc;
 _function("%0_%1_%2_load");
 Unbind(\\rc._loaded);
 return true;
end;

_load_param("RS.txt");

#sextet :=
#[ [ 1, 2, 3, 5 ], [ 4, 8, 11, 13 ], [ 6, 10, 19, 20 ], [ 7, 9, 15, 21 ],
#  [ 12, 16, 18, 22 ], [ 14, 17, 23, 24 ] ];


==> anc/GAP/2/RS_Leech.txt <==
# -*- GAP -*-

#################################################################
# Leech lattice (completely different convention)
#################################################################

_create_basis :=
function()
 local sm, vec, cc, mm;
 if IsRecord(\\N) then return; fi;
 sm := SmithNormalFormIntegerMatTransforms(\\N);
 vec := sm.rowtrans{Filtered([1..Length(\\N)], i -> sm.normal[i][i] <> 0)};
 cc := \\N*TransposedMat(vec);
 mm := vec*cc;
 cc := cc*mm^-1;
 \\N := rec(form := mm, lines := vec);
 \\lines := ImmutableMatrix(Rationals, cc, true);
 \\llist := MakeImmutable([1..Length(\\lines)]);
 MakeImmutable(\\N);
 MakeImmutable(\\lines);
 sm := List(GeneratorsOfGroup(\\rc.G), _perm2mat);
 cc := BaseFixedSpace(sm);
 if Length(cc) <> 1 then Error(); fi;
 cc := cc[1];
 cc := cc*Lcm(List(cc, DenominatorRat));
 sm := \\N.form*cc;
 if cc*sm <> \\max then Error(); fi;
 if \\lines[1]*sm < 0 then cc := -cc; sm := -sm; fi;
 if ForAny(\\lines, l -> l*sm <> \\prod) then Error(); fi;
 \\h := Immutable(cc);
 \\hN := \\h*\\N.form;
 \\roots := Immutable([]);
end;

_create_rc :=
function()
 local rc;

 \\rc.orbit := List(\\llist, n -> rec(
   id := n,
   tp := tp_comb,
   ids := [0, 1],
   lines := [n],
   count := 1,
   bound := 1));
 rc := rec(tp := tp_orbit,
           count := Length(\\lines),
           bound := Length(\\lines),
           domain := \\llist,
           orbit := \\rc.orbit);
 \\rc.vec := [rc];
end;

_load_Leech_graph :=
function(pref, id)
 local name, file;

 name := format("%0_Leech_%1_graph", pref, id);
 file := format("data/%0.txt", name);
 if not IsReadableFile(file) then return false; fi;
 Read(file);
 name := ValueGlobal(name);
 \\lines := name.colourClasses;
 \\llist := MakeImmutable([1..Length(\\lines)]);
 \\rc := rec(tp := tp_set,
             h := [],
             G := _restricted_action(name.aut, \\lines));
 \\N := graph2mat(name);
 \\h := 0;
 \\graph := NewGroupGraph(\\rc.G, name);
 return true;
end;

load_Leech_graph :=
function(arg)
 local name, pref;

 if Length(arg) = 0 then arg[1] := 1; fi;
 pref := \\Leech;
 if pref = 0 then pref := \\prefix; fi;
 _clean();
 \\L := 0;
 if not _load_Leech_graph(pref, arg[1]) then return fail; fi;
 MakeImmutable(\\lines);
 MakeImmutable(\\N);
 \\keep_single_orbits := true;
 fprint("\033[36;1m## Loaded configuration %0: lines %1, group = %2\033[m\n",
                    arg[1], Length(\\lines), Size(\\rc.G));
 _create_basis();
 _create_rc();
 return true;
end;

#Leech_orbits :=
#function()
# local orb, res, st;
# orb := 2orbits();
# res := [];
# st := 1;
# repeat
#  orb := Filtered(orb, function(rc)
#    if rc.count < \\min_count then return false; fi;
#    if rc.rank = Length(\\N.form) then return true; fi;
#    Add(res, rc);
#    return false;
#   end);
#  if Length(orb) = 0 then break; fi;
#  st := st + 1;
#  fprint("## Step %0: processing %1 records\n", st, Length(orb));
#  orb := Flat(List(orb, 2orbits: level := next_()));
# until false;
# SortBy(res, r -> -[r.count, r.rank]);
# return res;
#end;
#
#test_vector :=
#function(rc)
# local res;
# res := replant(rc.vec);
# rc.list := Set(res.list);
# rc.OK := res.OK;
#end;
#
#complement_vector :=
#function(rc)
# local ln, G;
# if IsBound(rc.gen) then return; fi;
# ln := \\lines{rc.vec};
# G := NullspaceMat(TransposedMat(ln));
# if Length(G) <> 1 then Error(); fi;
# G := G[1];
# G := G*\\N.form^-1;
# G := G*Lcm(List(G, DenominatorRat));
# G := G/Gcd(G);
# if ln <> Filtered(\\lines, l -> l*\\N.form*G = 0) then Error(); fi;
# fprint(">> Norm = %0,\c", G*\\N.form*G);
# rc.gen := Immutable(G);
# G := Stabilizer(full_group(), rc.vec, OnSets);
# _print(" group = %0,\c", Size(G));
# rc.G := Group(List(GeneratorsOfGroup(G), _perm2mat));
# rc.orb := Orbit(_mat_group(), rc.gen);
# MakeImmutable(rc.orb);
# _print(" orbit = %0\n", Length(rc.orb));
#end;
#
#test_pair :=
#function(arg)
# local rc, rr, orb;
#
# rc := arg[1];
# rr := rc;
# if IsBound(arg[2]) then rr := arg[2]; fi;
# orb := OrbitsDomain(rc.G, rr.orb);
# orb := Filtered(orb, o -> not((rc.gen in o) or (-rc.gen in o)));
# fprint(">> Found %0 orbits: \c", Length(orb));
# Apply(orb, function(o)
#   o := rec(gen := o[1], length := Length(o));
#   rr := o.gen*\\N.form;
#   o.vec := Immutable(Filtered(rc.vec, l -> rr*\\lines[l] = 0));
#   o.count := Length(o.vec);
#   o.rank := Rank(\\lines{o.vec});
#   o.gen := Immutable([rc.gen, o.gen]);
#   return o;
#  end);
# SortBy(orb, o -> -[o.count, o.rank]);
# _print("[ %0 ]\n",
#        _print_cc(Filtered(List(orb, r -> r.count), c -> c >= \\min_count)));
# return orb;
#end;


==> anc/GAP/2/_patch.txt <==
# -*- GAP -*-

##################################################################
# Temporary: patch in the current computation
##################################################################

#BindGlobal("2orbits_rk", 0);
#MakeReadWriteGlobal("2orbits_rk");
#BindGlobal("pull", 0);
#MakeReadWriteGlobal("pull");
#
#BindGlobal("2orbits_vec", 0);
#MakeReadWriteGlobal("2orbits_vec");
#
#2orbits_vec :=
#function(arg)       # ({vector_list})
# local mat, M, PG, G, V, vec, ln, h, verb, select;
#
# select := h -> Immutable(vec{PositionsProperty(ln, l -> IsZero(l*h))});
#
# verb := ValueOption("2orbits_verbose");
# vec := \\llist;
# if IsBound(arg[1]) then
#  vec := arg[1];
#  if IsRecord(vec) then
#   if IsBound(vec.PG) then PG := vec.PG; fi;
#   vec := vec.vec;
#  fi;
# fi;
# if not IsBound(PG) then PG := Stabilizer(full_group(), vec, OnSets); fi;
# V := ComplementIntMat(One(\\N.form), Concatenation(\\lines{vec}, [\\h]));
# if verb >= 1 then
#  fprint("\033[32m - count = %0, rank = %1, group = %2\033[0m\n",
#         Length(vec), Length(V.sub), Size(PG));
# fi;
# mat := V.sub*\\N.form*TransposedMat(V.sub);
# h := Concatenation(V.sub, V.complement)^-1;
# M := [1..Length(V.sub)];
# M := List(h, r -> r{M});
# h := \\h*M;
## ln := \\lines{vec};
## Apply(ln, function(v) v := v*M*Z(2); ConvertToVectorRep(v, 2); return v; end);
# ln := List(vec, v -> ImmutableVector(2, \\lines[v]*M*Z(2)));
# G := List(GeneratorsOfGroup(PG), _perm2mat);
# G := List(G, g -> V.sub*g*M);
# if Length(G) = 0 then G := [One(mat)]; fi;
# G := Group(G)^mat;
# G := Group(List(GeneratorsOfGroup(G), g -> ImmutableMatrix(2, g*Z(2))));
# V := NullspaceMat(TransposedMat([One(mat)*h*Z(2)]));
# V := VectorSpace(GF(2), V);
# V := __2orbits(V, G);
# if verb >= 2 then
#  print_index("(%0 orbits) \c", Length(V));
#  print_dots(Length(V));
# fi;
# G := ValueOption("min_count");
# if not IsInt(G) then G := 0; fi;
# V := List(V, function(o)
#   if verb >= 2 then print_dot(); fi;
#   o := rec(v := o[1], length := Length(o)); #, orb := o);
#   if IsZero(o.v) then return fail; fi;
#   o.vec := select(o.v);
#   o.count := Length(o.vec);
#   if o.count < G then return fail; fi;
#   o.rank := Rank(Concatenation(\\lines{o.vec}, [\\h]));
#   return o;
#  end);
# V := Filtered(V, o -> o <> fail);
# SortBy(V, o -> -[o.count, o.rank]);
# if verb >= 2 then
#  if Length(V) <= __2orbits_print then
#   _print(" [ %0 ]\033[0m\n", _print_cc(List(V, r -> r.count)));
#  else
#   print_done(Length(V));
#  fi;
# fi;
# return V;
#end;

2orbits_rk :=
function(arg)       # ({vector_list})
 local rk, G, V, vec, verb;

 verb := ValueOption("2orbits_verbose");
 vec := \\llist;
 if IsBound(arg[1]) then
  vec := arg[1];
  if IsRecord(vec) then vec := vec.vec; fi;
 fi;

 V := SemiEchelonMat(TransposedMat(Concatenation([\\h], \\lines{vec})));
 rk := Length(V.vectors);
 if verb >= 1 then
  fprint("\033[32m - count = %0, rank = %1\033[0m \c", Length(vec), rk);
 fi;
 V := PositionsProperty(V.heads, h -> h <> 0);
 Remove(V, 1);
 V := List(V, p -> [vec[p - 1]]);
 if \\duality then
  Apply(V, s -> _add_dual(s, \\duals));
 fi;
 G := ValueOption("min_count");
 if not IsInt(G) then G := 0; fi;
 V := List(V, function(o)
   o := rec(vec := Difference(vec, o));
   o.rank := Rank(Concatenation(\\lines{o.vec}, [\\h]));
   o.count := Length(o.vec);
   if o.rank >= rk then return fail; fi;
   return o;
  end);
 V := Filtered(V, o -> o <> fail);
 SortBy(V, o -> -[o.count, o.rank]);
# if verb >= 1 then print_done(Length(V)); fi;
 if verb >= 1 then print_index("(%0 found)\n", Length(V)); fi;
 return V;
end;

2orbits :=
function(RC)
 if IsBound(rc.done) then return []; fi;
 if \\data.defect(RC) < 0 then return []; fi;
 if \\data.defect(RC) = 0 then
  RC := 2orbits_rk(RC);
 else
  RC := 2orbits_vec(RC);
 fi;
 return Filtered(RC, r -> \\data.defect(r) >= 0);
end;

pull :=
function()
 local ls, min, max;
 max := 100;
 ls := Filtered(\\single_in, r -> not IsBound(r.done));
 Print("\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n\n");
 fprint("\033[31;1m- %0 records pending\033[0m\n", Length(ls));
 if IsEmpty(ls) then return; fi;
 min := Minimum(Set(ls, r -> r.count));
 ls := Filtered(ls, r -> r.count = min);
 fprint("\033[31;1m- %0 records of size %1\033[0m\n", Length(ls), min);
 if Length(ls) > max then ls := ls{[1..max]}; fi;
 Perform(ls, function(r) r.done := true; end);
 ls := List(ls, r -> rec(rank := r.rank, vec := _remove_dual(r.vec, \\duals)));
 Print("\npush(\n");
 Print(ls, "\n");
 Print("); ", Number(\\single_in, r -> IsBound(r.done)), ";\n");
end;

\\data.factor := 2;

\\data.defect := r -> (r.count - 720) - 2*(r.rank - 20);

push :=
function(ls)
 Perform(ls, function(r)
   r.vec := _add_dual(r.vec, \\duals);
   r.count := Length(r.vec);
  end);
 Append(\\single_in, ls);
 \\keep_single_orbits := true;
 return Length(\\single_in);
end;

go :=
function()
 \\data.factor := 2;
 \\keep_single_orbits := true;
 _single_orbits_new(\\min_count, \\rank, full_group(), ReturnTrue, false);
end;

#tst :=
#function()
# local inner, outer, var;
#
# outer := function()
#  Print(var, "\n");
#  inner();
#  Print(var, "\n");
# end;
#
# inner := function()
#  local var;
#  var := 2;
#  Error();
# end;
#
# var := 1;
# outer();
# outer();
#end;


==> anc/GAP/2/_readme.txt <==
# -*- GAP -*-

## Last tested with GAP 4.13.0 on Windows 11 64 bit 64Gb memory
#  CD to ./GAP/2 to run GAP
#  Unedited, the full script may take several days (about a week)

## All interesting configurations will be found in ./out/4_*_*_list.txt.gz
#  Upon reinitializing lattice/case, they can be loaded via load_list() and
#   studied by whichever means available. E.g., the intersection matric of
#   all conics can be created by rc -> 2 - rc2mat(rc);

## All lattice specific tweaks (like initialization parameters, clusters,
#   piping, etc.) are encoded in ./4RS.txt

Read("4.txt");

D24();
write_TeX();
D16E8();
write_TeX();
3E8();
write_TeX();
A24();
write_TeX();
2D12();
write_TeX();
A17E7();
write_TeX();
D10E7();
write_TeX();
A15D9();
write_TeX();
2A12();
write_TeX();
A11D7E6();
write_TeX();
4E6();
write_TeX();
2A9D6();
write_TeX();
3A8();
write_TeX();
3D8();
write_TeX();
4D6();
write_TeX();

2A7D5();
init_auto(1);
write_TeX();

4A6();
init_auto(1);
init_auto(2);
write_TeX();

4A5D4();
init_auto(1);
init_auto(2);
init_auto(3);
init_auto(4);
init_auto(5);
init_auto(6);
init_auto(7);
init_auto(8);
write_TeX();

# will use the harder goals when initializing:
SELECT := 2;

6D4();
init_auto(1);
  ds := @data(2);;       update(ds,  90);
init_auto(2);
  ch := @chain(6, 1);;   update(ch, 144);
init_auto(3);
write_TeX();

6A4();
init_auto(1);
  ds := @data(1);;                  update(ds,  54);
  ds := @data(2, @(2)[1]);;         update(ds, 668);   # a pipe is used
init_auto(2);
  ds := @data(1);;                  update(ds, 330);
  ds := @data(2);;                  update(ds,  82);
  ds := @data(3);;                  update(ds,  64);;
                                    @extend(ds);
  ds := @data(5);;                  update(ds, 250);
init_auto(3);
  ds := @data(4, @(4)[1]);;         update(ds, 314);
  ss := @select(4, @(ds.dm), ds);;  update(ss, 314);
  ds := @data(6, @(6)[1]);;         update(ds, 130);    # a pipe is used
init_auto(4);
  ds := @data(12);;                 update(ds,  96);    # push := 3;
  ds := @data(14);;                 update(ds, 138);
  ds := @data(16);;                 update(ds, 104);
  ch := @chain(8, 6, 18, 20, 3);;   update(ch,  96);
write_TeX();

8A3();
init_auto(1);
  ds := @data(3, @()[1]);;          update(ds,  56);
  ss := @select(1, @(ds.dm), ds);;  update(ss, 104);;   # a pipe is used
                                    @extend(ss);
  save_list();
init_auto(2);
  ds := @data(3);;                  update(ds,  70);    # push := 4;
  ch := @chain(1, 2, 6);;           update(ch,  36);
  ds := @data(5, @(5)[1]);;         update(ds, 318);
  ss := @select(5, @(ds.dm), ds);;  update(ss, 318);    # a pipe is used
  ds := @data(4, @(4)[1]);;         update(ds, 302);
  ss := @select(4, @(ds.dm), ds);;  update(ss, 302);
init_auto(3);
  ds := @data(2, @(2)[1]);;         update(ds, 470);    # a pipe is used
  ch := @chain(1, 6);;              update(ch, 126);
  ds := @data(3);;                  update(ds, 120);
  ds := @data(1, ds);;              update(ds, 172);;   @extend(ds);
init_auto(4);
  ds := @data(1, @(1)[1]);;         update(ds, 266);
  ss := @select(1, @(ds.dm), ds);;  update(ss, 266);    # a pipe is used
  ds := @data(9, @(9)[1]);;         update(ds,  98);
  ss := @select(9, @(ds.dm), ds);;  update(ss,  98);;   # a pipe is used
                                    @extend(ss);
  ds := @data(11, @(11)[1]);;       update(ds, 182);
  ss := @select(11, @(ds.dm), ds);; update(ss, 182);    # a pipe is used
  ds := @data(2);;                  update(ds,  90);
  ds := @data(9, ds);;              update(ds, 186);
  ch := @chain(3, 5, 7);;           update(ch,  90);
  ds := @data(11, ch);;             update(ds, 270);
write_TeX();

12A2();
init_auto(1);
  ch := @chain(1, 2);;              update(ch, 34);
  ds := @data(3, @(3)[1]);;         update(ds, 162);
  ss := @select(3, @(ds.dm), ds);;  update(ss, 162);;   # a pipe is used
                                    @extend(ss, 2);
  save_list();
init_auto(2);
  ds := @data(1, @@(2)[1]);;        update(ds, 172);    # a pipe is used
  ds := @data(4, ds);;              update(ds, 190);
  ds := @data(3, ds);;              update(ds, 210);;   @extend(ds, 2);
  ch := @chain(3, 4);;              update(ch,  40);
  ss := @select(1, @@(1), ch);;     update(ss, 210);    # a pipe is used
  ds := @data(2, @(2)[1]);;         update(ds, 512);
  ss := @select(2, @(ds.dm), ds);;  update(ss, 512);    # a pipe is used
  save_list();
write_TeX();

24A1();
init_auto(1);
  ds := @data(1);;                  update(ds,  28);
  ds := @data(2, ds);;              update(ds, 720);
  ds := @data(2, @(2)[1]);;         update(ds, 694);    # a pipe is used
  save_list();
init_auto(2);
  ds := @data(1, @(1)[1]);;         update(ds, 702);    # a pipe is used
  ds := @data(2);;                  update(ds, 18);
  ss := @select(1, @(1), ds);;      update(ss, 720);    # a pipe is used
  save_list();
write_TeX();

load_Leech();
  ds := @subs();;                   update(ds, 720);;
  save_list();


==> anc/GAP/2/analyze.txt <==
# -*- GAP -*-

##########################################################
## Saving data as patterns and graphs
##########################################################

\\save_format := "%0_%1_%2_list";

_save_name :=
function(arg)
 local id;
 id := \\id;
 if IsBound(arg[1]) then id := arg[1]; fi;
 return format(\\save_format, \\prefix, _lattice_name(), id);
end;

store_list :=
function(arg)
 local res, ls, ll, p, val, orb, recs, size, mthd;

 mthd := \$mthd(full_group(), _counts);

 res := _save_name();
 if not IsBoundGlobal(res) then
  BindGlobal(res, rec());
  MakeReadWriteGlobal(res);
 fi;
 res := ValueGlobal(res);
 if IsBound(arg[1]) then
  ls := arg[1];
 else
  ls := \\saved;
  \\saved := [];
 fi;
 if IsRecord(ls) then
  val := Filtered(Set(RecNames(ls), Int), IsPosInt);
  ls := Concatenation(List(val, v -> ls.(v)));
 fi;
# ls := Set(ls, function(r)
#   if IsRecord(r) then r := counts(r); fi;
#   return r;
#  end);
 size := Sum;
 recs := ForAll(ls, IsRecord);
 if recs then size := r -> Sum(_counts(r)); fi;
 val := Set(ls, size);
 Perform(val, function(v)
   if not IsBound(res.(v)) then res.(v) := []; fi;
   orb := Unique(Filtered(ls, s -> size(s) = v));
   fprint("- saving %0 + %1 records of size \033[1m%2\033[m: \c",
                                Length(res.(v)), Length(orb), v);
   if recs then
    ll := orb;
    orb := List(res.(v));
    Perform(ll, function(r) \$add(orb, r, mthd); end);
   else
    orb := Union(res.(v), orb);
    orb := Set(Orbits(\\rc.perm, orb, Permuted), Maximum);
   fi;
   _print_red("\033[36;1m%0\033[m found\n",
              Length(orb), Length(orb) > Length(res.(v)));
#   _print("%0 found\n", Length(orb));
   res.(v) := orb;
  end);
 return res;
end;

_save_sanitize :=
function(rc)
 local res, val, rr;
 res := rec();
 Perform(RecNames(rc), function(id)
   val := rc.(id);
   if Int(id) <> fail then
    val := List(val, function(rc)
      if IsList(rc) then return rc; fi;
      rr := rec(vec := rc.vec, rank := rank(rc), counts := counts(rc));
      copy_K3(rr, rc);
      return rr;
     end);
   fi;
   res.(id) := val;
  end);
 return res;
end;

save_list :=
function()
 local name;
 if Length(\\saved) > 0 then store_list(); fi;
 name := _save_name();
 if not IsBoundGlobal(name) then
  fprint("\033[31m**Nothing to save\033[0m\n");
 else
  save(name, _save_sanitize(ValueGlobal(name)));
 fi;
end;

load_list :=
function(arg)
 local id, name;
 id := \\id;
 if IsBound(arg[1]) then
  id := arg[1];
  if id = 0 then id := [1..Length(\\pairs)]; fi;
  if IsList(id) then return Filtered(id, p -> load_list(p) <> fail); fi;
 fi;
 id := _save_name(id);
 name := format("out/%0.txt", id);
 if not IsReadableFile(name) then return fail; fi;
 Read(name);
 return ValueGlobal(id);
end;

_recreate :=
function(pat)
 local name;

 name := format("%0_%1_%2_recreate", \\prefix, _lattice_name(), \\id);
 if IsBoundGlobal(name) then
  name := ValueGlobal(name);
  if IsFunction(name) then return name(pat); fi;
 fi;
 return do_pats(pat);
end;

_save_graphs :=
function(ls)
 local rc;

 Perform([1..Length(ls)], function(n) ls[n].id := n; end);
 rc := rec(graph := ls);
 ls := sort_graphs(ls);
 rc.ids := List(ls, g -> g.id);
 Perform(ls, print_graph);
 if ValueOption("save") <> false then
  save(format("%0_%1_graph", \\prefix, _lattice_name()), rc);
 fi;
 return rc;
end;

save_graphs :=
function()
 local ids, res, rc, ls, lt;
 ids := load_list(0);
 res := [];
 Perform(ids, function(id)
   init_auto(id);
   Unbind(\\rc.discard);
   rc := ValueGlobal(_save_name());
   ls := Filtered(List(RecNames(rc), Int), IsInt);
   lt := ValueOption("min_size");
   if lt = true then lt := \\min_saved; fi;
   if IsInt(lt) then ls := Filtered(ls, n -> n >= lt); fi;
   lt := Concatenation(List(Reversed(Set(ls)), n -> rc.(n)));
   ls := List(lt, counts2mat);
   ls := _recreate(ls);
   ls := Filtered(ls, is_K3);
   if ForAny(ls, r -> count(r) <> pattern_size(r.pat)) then
    Error_("Pattern mismatch");
   fi;
   lt := Difference(Set(lt), Set(ls, counts));
   if Length(lt) > 0 then
    Error_("Missing patterns");
   fi;
   SortBy(ls, r -> -[count(r), rank(r)]);
   Append(res, List(ls, graph));
   fprint("\n");
  end);
 return _save_graphs(ls);
end;

\\count_format := "%0_%1_%2_counts";

save_counts :=
function(arg)
 save(format(\\count_format, \\prefix, _lattice_name(), \\id), \\observed);
end;

collect_counts :=
function()
 local res, name, file;
 res := [];
 Perform([1..Length(\\pairs)], function(id)
   name := format(\\count_format, \\prefix, _lattice_name(), id);
   file := format("out/%0.txt", name);
   if IsReadableFile(file) then
    Read(file);
    UniteSet(res, ValueGlobal(name));
   fi;
  end);
 name := format(\\count_format, \\prefix, _lattice_name(), 0);
 save(name, res);
 return res;
end;

intervals :=
function(list)
 local res, ls, v;
 res := [];
 list := Set(list);
 while Length(list) > 0 do
  v := Remove(list, 1);
  ls := [v];
  while (Length(list) > 0) and (list[1] = v + 1) do
   v := Remove(list, 1);
   Add(ls, v);
  od;
  if Length(ls) <= 2 then
   Append(res, ls);
  else
   Add(res, [Minimum(ls), Maximum(ls)]);
  fi;
 od;
 return res;
end;

############################################################
## Computing lines in conics problems
############################################################

compute_lines :=
function(graph)
 local m, mat, dd, sv;

 if \\geometry.degree <> 2 then
  Error_("This function applies to conic problems only");
  return fail;
 fi;

 if IsList(graph) then
  graph := Filtered(graph, g -> IsBound(g.II) and IsBool(g.II));
  fprint("\033[36;1m## Refining %0 graphs\033[m\n", Length(graph));
  graph := Flat(List([1..Length(graph)], function(g)
    _list_index := [Length(graph), g, "\033[1m- %0 of %1\033[m: "];
    print_graph(graph[g]);
    return compute_lines(graph[g]: level := next_());
   end));
  SortBy(graph, g -> -[g.count, g.rank]);
  return graph;
 fi;

 mat := full_matrix(graph2mat(graph));
 _copy_info(graph, mat);
 dd := discr_graph(graph);
 m := dd.comp[1];
 sv := List(Filtered(m.misc().G, g -> Order(g) = 2), m.misc().idp);
 sv := Filtered(sv, p -> m.misc().sq(m.vecs(p)) = 0);
 if Length(sv) > 0 then
  sv := List(OrbitsDomain(Image(dd.map()), sv), Minimum);
  sv := m.vecs(sv)*m.vectors;
 fi;
 sv := Filtered(sv, v -> v*mat.mat[1] mod 2 <> 0);
 fprint("= Processing %0 orbits:\033[m\n", Length(sv));
 Apply(sv, v -> get_lines(ShallowCopy(mat), [v]): level := next_());
 sv := Filtered(sv, r -> not IsBound(r.error));
 Perform(sv, function(r) r.I := false; r.II := true; end);
 fprint("= Creating %0 graphs:\033[m\n", Length(sv));
 Apply(sv, create_graph: level := next_());
 Perform(sv, function(g) g.conics := graph.count; end);
 if ValueOption("sort") <> false then sv := sort_graphs(sv); fi;
 return sv;
end;

############################################################
## Computing conics from line configurations
############################################################

compute_conics :=
function(mat)
 local rc, p;
 if _is_raw_matrix(mat) then mat := _prepend_h(mat, 1); fi;
 mat := rec(mat := mat, tp := tp_hh);
 mat := get_lines(mat);
 if mat.K3 = true then mat.I := false; mat.II := true; fi;
 rc := create_graph(mat);
 return rc;
end;

##########################################################
## Printing statistics
##########################################################

print_debug :=
function()
 fprint("\033[1m>> Parity errors: \033[0m%0\n", __err_parity);
 fprint("\033[1m>> Root errors:   \033[0m%0\n", __err_singular);
 fprint("\033[1m>> Discr rank errors: \033[0m\n");
 fprint(" "); Print(__err_dim, "\n");
# fprint(" [ %0 ]\n", _print_cc(__err_dim));
 fprint("\033[1m>> Discr det errors: \033[0m\n");
 fprint(" "); Print(__err_det, "\n");
# fprint(" [ %0 ]\n", _print_cc(__err_det));
end;

clear_debug :=
function()
 __err_parity    := 0;
 __err_singular  := 0;
 __err_dim       := [];
 __err_det       := [];
end;

##########################################################
## The orthogonal complement
##########################################################

#__integral_complement := true;

_complement :=
function(lines)
 lines := \\N.form*TransposedMat(lines);
# if __integral_complement then
#  lines := NullspaceIntMat(lines);
#  return lines*\\N.vec;
# fi;
 lines := NullspaceMat(lines);
 lines := lines*\\N.vec;
 lines := List(CanonicalBasis(VectorSpace(Rationals, lines)));
 return List(lines, List);
end;

complement :=
function(rc)
 local vec, res, cc;

 rc := _prepare_rc(rc);
 counts(rc);
 vec := Positions(rc.int, true);
 res := _complement(\\lines{vec});
 cc := \\N.form*TransposedMat(res*\\N.back);
 cc := Number(\\lines, l -> IsZero(l*cc));
 res := rec(count := count(rc), complement := cc, ker := res);
 res.OK := res.count = cc;
 res.index := 1;
 if IsBound(res.moduli) then res.index := Product(rc.moduli); fi;
 fprint(">> count = %0, complement = %1, OK = %2, index = %3\n",
                res.count, cc, res.OK, res.index);
 return res;
end;

complement_ls := ls -> _complement(\\lines{Union(List(ls, r -> rec_(r).lines))});

correct_sign :=
function(bb, v)
 if IsInt(v) then v := List(bb[v]); fi;
 Perform([1..Length(v)], function(i)
   if v[i] >= 0 then return; fi;
   if i in supp(\\rc) then return; fi;
   v[i] := -v[i];
   Perform(bb, function(u) u[i] := -u[i]; end);
  end);
end;

\\hmax := 48;

__cplus :=
function(vv)
 local v;
 for v in vv do
  if v[PositionNonZero(v)] < 0 then Apply(v, i -> -i); fi;
 od;
 return vv;
end;

__hcanonical :=
function(vv, G, act)
 local v, n, m, g;
 for n in [1..Length(vv)] do
  v := vv[n];
  vv[n] := -Minimum(Orbit(G, -vv[n], act));
  g := RepresentativeAction(G, v, vv[n], act);
  G := Stabilizer(G, vv[n], act);
  for m in [n + 1..Length(vv)] do vv[m] := act(vv[m], g); od;
 od;
 return vv;
end;

_hcanonical :=
function(vv)
 vv := List(\\N.sets, s -> List(vv, v -> v{s}));
 Perform([1..Length(\\lattice)], function(n)
   vv[n] := __hcanonical(vv[n], \\lattice[n].G, OnPoints);
  end);
 return List([1..Length(vv[1])], n -> Concatenation(vv{[1..Length(vv)]}[n]));
end;

24A1_canonical :=
function(vv)
 return __hcanonical(vv,
                     Stabilizer(\\control.init_group(), \\h*\\N.vec, Permuted),
                     Permuted);
# local G, v, n, m, g;
# G := Stabilizer(\\control.init_group(), \\h*\\N.vec, Permuted);
# for n in [1..Length(vv)] do
#  v := vv[n];
#  vv[n] := -Minimum(Orbit(G, -vv[n], Permuted));
#  g := RepresentativeAction(G, v, vv[n], Permuted);
#  G := Stabilizer(G, vv[n], Permuted);
#  for m in [n + 1..Length(vv)] do vv[m] := Permuted(vv[m], g); od;
# od;
# return vv;
end;

24A1_hcomplement :=
function(rc)
 local r, p, v, dd, n;

 dd := ['!', '=', '.', '-', '*', '+'];

 rc.vectors := TransposedMatMutable(__cplus(TransposedMatMutable(rc.vectors)));
 n := Length(rc.supp);
 if (Length(rc.supp[n]) < 24) and (Length(Union(rc.supp{[n - 1, n]})) = 24) then
  rc.vectors[n] := rc.vectors[n] + rc.vectors[n - 1];
  v := true;
 elif (Length(rc.supp[n]) < 24) and (Length(Union(rc.supp{[n - 2..n]})) = 24) then
  rc.vectors[n] := rc.vectors[n] - rc.vectors[n - 1] + rc.vectors[n - 2];
  v := true;
 fi;
 if IsBound(v) then
  __cplus(rc.vectors);
  rc.supp[n] := support(rc.vectors[n]);
  v := rc.vectors[n]*\\N.back;
  rc.norms[n] := v*\\N.form*v;
 fi;
 for r in rc.roots do
  p := PositionNonZero(r);
  for v in rc.vectors do
   if v[p] = -1/2 then v[p] := 1/2; fi;
  od;
 od;
 if Length(rc.supp[n]) = 24 then
  v := rc.vectors[n];
  for p in [1..24] do
   if (v[p] < 0) and (rc.vectors[1][p] = 0) then
    for r in [2..n] do rc.vectors[r][p] := -rc.vectors[r][p]; od;
   fi;
  od;
  __cplus(rc.vectors);
 fi;
 rc.vectors := 24A1_canonical(rc.vectors);
 rc.supp := List(rc.vectors, support);
 rc.display := List(rc.vectors, v -> List(v, function(i)
   if (i < -1) or (i > 3/2) then
    if not IsBound(rc.q) then rc.q := []; fi;
    Add(rc.q, i);
    return '?';
   fi;
   return dd[2*i + 3];
  end));
 n := ValueOption("verbose");
 if n >= 2 then
  fprint("- count = \033[1m%0\033[m : %1", rc.count, rc.norms);
  if IsBound(rc.q) then Print(" : ? = \033[32m", rc.q, "\033[m"); fi;
  Print("\n");
 fi;
 if n >= 1 then
  for v in rc.display do fprint("  %0\n", v); od;
 fi;
end;

_hcheck :=
function(vv)
 local h;
 vv := vv*\\N.back;
 h := SolutionIntMat(vv, \\h);
 if h = fail then return fail; fi;
 h := orthogonal_complement(vv*\\N.form*TransposedMat(vv), [h]);
#Error();
 vv := \\N.form*TransposedMat(h.vec*vv);
 return Number(\\lines, l -> IsZero(l*vv));
end;

hcomplement :=
function(rc)
 local vec, sv, cc, nn, c, r, r0, v, vv, rt, pos;

 rc := _prepare_rc(rc);
 counts(rc);
 vec := Positions(rc.int, true);
 vec := \\N.form*TransposedMat(\\lines{vec});
 vec := NullspaceIntMat(vec);
 vec := Concatenation([\\h], vec);
 cc := ComplementIntMat(One(\\N.form), vec);
 cc := List([1..Length(cc.moduli)], i -> cc.sub[i]/cc.moduli[i]);
 sv := ShortestVectors(cc*\\N.form*TransposedMat(cc), \\hmax);
 nn :=[\\h*\\N.form*\\h];
 vec := [SolutionIntMat(cc, \\h)];
 cc := cc*\\N.vec;
 rt := [];
 r0 := 1;
 for c in Set(sv.norms) do
  vv := sv.vectors{Positions(sv.norms, c)};
#  SortBy(vv, v -> support(v*cc));
  SortBy(vv, function(v)
    v := support(v*cc);
    return [Length(v), v];
   end);
  if c = 2 then rt := vv*cc; fi;
  r := Rank(Concatenation(vec, vv));
  if r = r0 then continue; fi;
  for v in vv do
   if Rank(Concatenation(vec, [v])) > r0 then
    Add(vec, v);
    Add(nn, c);
    r0 := r0 + 1;
    if r0 = r then break; fi;
   fi;
  od;
  if r = Length(cc) then
   vec := rec(norms   := nn,
              det     := AbsInt(Determinant(vec)),
              vectors := _hcanonical(vec*cc),
              roots   := rt,
              count   := count(rc),
              );
   vec.supp := List(vec.vectors, support);
   __cplus(vec.vectors);
   _function("%1_hcomplement", vec);
   if vec.count <> _hcheck(vec.vectors) then Error(); fi;
   Unbind(vec.roots);
   return vec;
  fi;
 od;
 return fail;
end;

##########################################################
## Checking defining equations
##########################################################

_check_kernel :=
function(ls)
 ls := \\N.form*TransposedMat(ls*\\N.back);
 return Number(\\lines, l -> IsZero(l*ls));
end;

check_eq :=
function(id)
 local vec;

 id := format("%0_%1_%2_%3", \\prefix, _lattice_name(), \\id, id);
 if not IsBoundGlobal(id) then return fail; fi;
 id := ValueGlobal(id)();
 fprint(">> found %0 vectors\n", Length(id));
 id := \\N.form*TransposedMat(id*\\N.back);
 vec := Filtered(\\roots, r -> IsZero(r*id));
 if Length(vec) > 0 then
  err_(err_Singular);
  return vec;
 fi;
 vec := PositionsProperty(\\lines, l -> IsZero(l*id));
 vec := rec(vec := vec);
 return graph(vec);
end;

##########################################################
## Ebdedding a given graph/matrix to a lattice
##########################################################

embed :=
function(mat)
 local rc, orb, r, p, step;

 step := function(ls, st)
  if st > Length(mat) then return ls; fi;
  if Length(ls) = 0 then return []; fi;
  print_dots(Length(ls));
  fprint(" - (%0 records) \c", Length(ls));
  ls := Flat(List(ls, function(rc)
    orb := rc.next;
    if Length(orb) = 0 then return []; fi;
    orb := List(OrbitsDomain(rc.stab, orb), Minimum);
    orb := List(orb, function(o)
      r := rec(vec := List(rc.vec), stab := Stabilizer(rc.stab, o));
      Add(r.vec, o);
      if st >= Length(mat) then return r; fi;
      o := \\lines[o]*\\N.form;
      p := mat[st][st + 1];
      r.next := Filtered(rc.next, v -> o*\\lines[v] = p);
      return r;
     end);
    print_dot();
    return orb;
   end));
  print_done(Length(ls));
  return step(ls, st + 1);
 end;

 rc := List(GeneratorsOfGroup(\\G));
 Perform(\\rc.orbit, function(o)
   Add(rc, o.perm);
  end);
 rc := rec(vec := [], next := \\llist, stab := GROUP(rc));
 return Flat(step([rc], 1));
end;

##########################################################
## Re-embedding models to otrher lattices
##########################################################

_frame_signature :=
function(rc, ls)
 rc := [Length(rc.orbit), rc.orbit[1].count, rc.orbit[1].bound];
 return Concatenation(rc, ls);
end;

## This should provide plenty of identification for orbits
orbit_signature :=
function(rc)
 local ls;

 if _lattice_name() = "Leech" then return fail; fi;
 if IsInt(rc) then rc := orb__(rc); fi;
 if rc.tp = tp_comb then
  rc := List(rc.vec, r -> [r.1, r.2, r.3]);
  Sort(rc);
  return Reversed(rc);
 elif rc.tp = tp_orbit then
  ls := Set(rc.orbit, orbit_signature);
  if Length(ls) = 1 then    # should always be true!
   return _frame_signature(rc, ls[1]);
  fi;
 elif rc.tp = tp_set then
  rc := List(rc.vec, orbit_signature);
  if Length(rc) = Length(Set(rc)) then return rc; fi;
 fi;
 return fail;
end;

isotropic_subgroups :=
function(comp)
 local G, gg, pp, p, g, gen, ls, vv, v2p, p2v;

 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n]);
 p2v := p -> OnTuples(pp, p) - pp;

 gg := [];
 pp := [];
 p := 1;
 Perform(comp.exp, function(e)
   e := comp.prime^e;
   Add(pp, p);
   Add(gg, AsPermutation(PartialPerm([p..p + e - 1],
                Concatenation([p + 1..p + e - 1], [p]))));
   p := p + e;
  end);
 G := Group(gg);
 ls := [];
 Perform([1..Sum(comp.exp)/2], function(e) ls[comp.prime^e] := []; end);
 vv := isotropic_vectors_all(comp);
 Perform(vv.coord, function(v)
   g := Subgroup(G, [v2p(v)]);
   Add(ls[Size(g)], g);
  end);
 Perform([1..Sum(comp.exp)/2 - 1], function(e)
   e := comp.prime^e;
   ls[e] := Unique(ls[e]);
   Perform(ls[e], function(gg)
     gen := List(GeneratorsOfGroup(gg), p2v);
     Perform(vv.coord, function(v)
       if v2p(v) in gg then return; fi;
       if ForAny(gen, g -> not IsInt(v*comp.form*g)) then return; fi;
       v := ClosureSubgroup(gg, v2p(v));
       Add(ls[Size(v)], v);
      end);
    end);
  end);
 ls := Unique(ls[comp.prime^(Sum(comp.exp)/2)]);
 p := ValueOption("vectors") <> true;
 return List(ls, function(g)
   G := List(GeneratorsOfGroup(g), p2v);
   if p then return G; fi;
   return rec(gen := G, vec := Set(g, p2v));
  end);
end;

#_root_components :=
#function(mat, roots)
# local res, cc, pp, done;
# roots := List(roots);
# res := [];
# repeat
#  if Length(roots) = 0 then return res; fi;
#  cc := [Remove(roots)];
#  Add(res, cc);
#  repeat
#   done := true;
#   roots := Filtered(roots, function(r)
#     if ForAny(cc, c -> c*mat*r <> 0) then
#      done := false;
#      Add(cc, r);
#      return false;
#     fi;
#     return true;
#    end);
#  until done;
# until false;
#end;

_root_projections :=
function(mat, roots, h)
 local p;
 roots := List(_root_components(mat, roots), l -> roots{l});
 p := 1;
 Apply(roots, function(c)
   c := rec(roots := c, vec := Filtered(RREF(c), r -> not IsZero(r)));
   c.pos := [p..p + Length(c.vec) - 1];
   c.form := c.vec*mat*TransposedMat(c.vec);
   c.rank := Length(c.vec);
   c.name := _root_name(c.roots, c.rank);
   p := p + Length(c.vec);
   return c;
  end);
 p := TransposedMat(Concatenation(List(roots, r -> r.vec))^-1);
 Perform(roots, function(r)
   r.back := TransposedMat(p{r.pos});
  end);
 Perform(roots, function(r)
   r.h  := h*r.back;
   r.sq := r.h*r.form*r.h;
  end);
 SortBy(roots, r -> [r.name, -r.rank, -r.sq]);
 return roots;
end;

_prepare_lattice :=
function(lines)
 local hh, mm, bb, u, res;

# hh := Filtered(\\lines, u -> IsZero(v*u));
 hh := \\lines{lines};
 Add(hh, \\h);
 mm := ComplementIntMat(\\one, hh);
 res := rec(count  := Length(hh) - 1,
            rank   := Length(mm.sub),
            list   := [],
            OK     := fail,
            moduli := Filtered(mm.moduli, m -> m > 1));
 fprint("\033[32m - count = %0, rank = %1\c", res.count, res.rank);
 res.h := SolutionIntMat(mm.sub, \\h);
## this should not happen!
 if res.h = fail then Error(); fi;
 res.form := mm.sub*\\N.form*TransposedMat(mm.sub);
 if res.rank = 24 then
  bb := mm.sub^-1;
  res.proj := v -> v*bb;
 fi;
 mm := Factors(Determinant(res.form));
 _print(", det = [ %0 ], moduli = [ %1 ]\c",
        _print_cc(mm), _print_cc(res.moduli));
 if res.rank = 23 then
  u := 1;
  Perform(discr_form(res.form).comp, function(mm)
    hh := Maximum(mm.exp);
    if IsOddInt(Sum(mm.exp) + hh) then hh := hh + 1; fi;
    u := u*mm.prime^hh;
   end);
  _print(", appending [%0]\c", u);
  res.form := DirectSumMat(res.form, [[u]]);
  res.h := Concatenation(res.h, [0]);
 fi;
 Print("\033[0m\n");
 res.OK := true;
 return res;
end;

_common_kernel :=
function(res, mat)
 local vec;

 if \\hdiv <> 4 then return; fi;
 if Set(res.list, r -> r.order) <> [[4]] then
  fprint("\033[31m **Wrong kernel orders\033[0m\n");
  return;
 fi;
 if Length(res.list) = 2 then
  fprint(" = Two kernels differ by h/2: ");
  vec := IsZero((2*Sum(res.list, r -> r.vec) - 4*res.h) mod 2) or
         IsZero((2*(res.list[1].vec - res.list[2].vec) - 4*res.h) mod 2);
  _print_red("\033[32;1m%0\033[0m\n", vec, not vec);
 fi;
 vec := Set(res.list, r -> (r.vec[1]*4) mod 2);
 res.same := Length(vec);
 if res.same <> 1 then
  fprint("\033[31m **Distinct (mod 2) kernels (%0)\033[0m\n", res.same);
  return;
 fi;
 res.div := (vec[1]*mat.form*mat.h/2) mod \\hdiv;
 fprint(" = Same kernel: div = ");
 _print_red("\033[32;1m%0\033[0m", res.div, res.div = 0);
 Print("\n");
end;

replant :=
function(arg)
 local ln, mat, dd, gg, mm, sv, hh, rr, sg, v, res, ord;

 ord := v -> Lcm(List(v, DenominatorRat));

 ln := \\llist;
 if IsBound(arg[1]) then ln := arg[1]; fi;
 mat := _prepare_lattice(ln);
 res := rec(count := mat.count, rank := mat.rank,
            list := [], OK := false);
 if mat.OK <> true then return res; fi;
 sg := orbit_signature(\\rc);
 dd := discr_form(List(mat.form, List));
 gg := mat.h*mat.form/\\hdiv;
 gg := List(dd.comp, c -> gg*TransposedMat(c.vectors)*c.form^-1*c.vectors);
 res.h := List(gg, v -> List(v, p -> modZ(p, false)));
 gg := List(dd.comp, c -> List(isotropic_subgroups(c), g -> g*c.vectors));
 gg := List(Cartesian(gg), Concatenation);
 fprint("\033[1m>> Found %0 isotropic subgroups:\033[0m\n", Length(gg));
 Perform(gg, function(g)
   rr := Cartesian(List(g, v -> [0..ord(v)]));
   rr := List(rr, v -> Sum([1..Length(v)], n -> v[n]*g[n]));
   rr := Filtered(rr, v -> not IsIntVec(v));
   rr := List(rr, v -> (v*mat.form*mat.h) mod \\hdiv);
   rr := rec(div := SortedList(rr), vec := g);
   mm := lattice_extension(mat.form, g);
   sv := ShortestVectors(mm.form, 2);
   if ForAny(sv.norms, n -> n <> 2) then Error(); fi;
   hh := sv.vectors;
   rr.roots := Length(hh);
   rr.name  := [];
   rr.h     := [];
   if Length(hh) > 0 then
    sv := _root_projections(mm.form, hh, mat.h*mm.back);
    rr.name := List(sv, r -> format("%0%1", r.name, r.rank));
    rr.h := List(sv, r -> r.sq);
    if (sg <> fail) and IsBound(mat.proj) and
       (rr.h = Reversed(SortedList(List(\\rc.h, v -> v.1)))) and
       (_lattice_name(rr.name) = _lattice_name())
    then
     dd := List(\\rc.vec, function(r)
       dd := Set(lines(r.domain), function(l)
         l := mat.proj(\\lines[l])*mm.back;
         l := List(sv, function(r)
           v := l*r.back;
           return [r.sq, v*r.form*v, v*r.form*r.h];
          end);
         Sort(l);
         return l;
        end);
       if Length(dd) <> 1 then Error(); fi;
       return _frame_signature(r, Reversed(dd[1]));
#       dd := \\lines[lines(r.domain)[1]];
#       dd := mat.proj(dd)*mm.back;
#       dd := List(sv, function(r)
#         v := dd*r.back;
#         return [r.sq, v*r.form*v, v*r.form*r.h];
#        end);
#       Sort(dd);
#       return _frame_signature(r, Reversed(dd));
      end);
     dd := List(dd, v -> Position(sg, v));
     rr.perm := PermListList([1..Length(dd)], dd);
    fi;
   fi;
   rr.order := List(g, ord);
   Add(res.list, rr);
   fprint("- \033[1m%0\033[0m : order = [ %1 ],",
          _name(rr.name),
          _print_cc(rr.order));
   _print_red(" div = [\033[32;1m %0 \033[0m]",
              _print_cc(rr.div), ForAny(rr.div, d -> d = 0));
   Print("\n");
   fprint("\033[32m - %0 roots, ", rr.roots);
   if Length(hh) > 24 then
    res.OK := true;
    _print("h = [%0]\033[0m\n", _print_cc(rr.h));
   else
    sv := support(rr.h);
    if Length(sv) < 24 then res.OK := true; fi;
    _print("support = %0\033[0m\n", Length(sv));
   fi;
   if IsBound(rr.perm) then
    fprint("\033[32m - permutation = %0\033[0m\n", rr.perm);
   fi;
  end: level := next_());
 fprint(" = OK = %0\n", res.OK);
 _common_kernel(res, mat);
 return res;
end;

##########################################################
## Initializing Leech lattice (for cubics)
##########################################################

Leech_lattice :=
function()
 local mat, dd, sg, pp, G, act, ex, _mg, mg, dg;

 _mg := IdFunc;
# mg := g -> _mg(\\N.lines*PermutationMat(g, Length(\\lines))*\\lines);
 mg := g -> _mg(_perm2mat(g));

 dg := function(l, g)
  return Position(sg, Set(sg[l], v -> v*g mod ex));
 end;

 G := \\Leech;
 if G = 0 then G := \\prefix; fi;
# if (G <> 3) or (\\lattice <> []) then Error(); fi;
 if \\lattice <> [] then Error(); fi;
 mat := List(\\N.form, List);
 if Length(mat) = 23 then
  _mg := g -> DirectSumMat(g, [[1]]);
  mat := DirectSumMat(mat, [[4]]);
 fi;
 dd := discr_form(mat);
# if dd.primes <> [2] then Error(); fi;
 if Length(dd.primes) <> 1 then Error(); fi;
 dd := dd.comp[1];
 sg := isotropic_subgroups(dd: vectors);
 pp := PositionProperty(sg, function(r)
   r := lattice_extension(mat, r.gen*dd.vectors);
   if Length(ShortestVectors(r.form, 2).norms) <> 0 then return false; fi;
   \\L := rec(form := r.form, back := r.back);
   \\L.lines := \\lines*\\L.back;
   \\L.h := \\h*\\L.back;
   return true;
  end);
 sg := List(sg, r -> r.vec);
 ex := List(dd.exp, e -> dd.prime^e);
 G := GeneratorsOfGroup(\\rc.G);
 act := List(G, g -> discr_auto(mg(g), mat, dd));
 act := List(act, g -> PermList(List([1..Length(sg)], i -> dg(i, g))));
 \\L.perm := Stabilizer(\\rc.G, pp, G, act);
 fprint(">> group = %0 vs. %1\n", Size(\\L.perm), Size(\\rc.G));
 _len := 24;
 sg := List(\\L.lines);
 if Length(\\N.form) = 23 then Add(sg, vector([24])); fi;
 dd := List(IdentityMat(24), r -> SolutionMat(sg, r));
 G := GeneratorsOfGroup(\\L.perm);
 G := List(G, g -> List(dd, r -> Permuted(r, g)*sg));
 if ForAny(G, g -> \\L.h^g <> \\L.h) then Error(); fi;
 if ForAny(G, g -> g*\\L.form*TransposedMat(g) <> \\L.form) then Error(); fi;
 \\L.G := Group(G);
 fprint(">> Square 4 vectors: \c");
 sg := ShortestVectors(\\L.form, 4);
 \\4 := Union(sg.vectors, -sg.vectors);
 _print("%0 found\n", Length(\\4));
 G := List(G, g -> SortingPerm(\\4*g));
 \\L.4 := Group(G);
end;

_finalize_ov :=
function(rc)
 rc.mat := rc.vec*\\L.form*TransposedMat(rc.vec);
 rc.pos := List(rc.vec, v -> PositionSet(\\4, v));
end;

_extended_complement :=
function(rc)
 local res;
 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 res := \\L.form*TransposedMat(\\L.lines{rc.vec});
 res := NullspaceIntMat(res);
 res := Concatenation(res, [\\L.h]);
 res := ComplementIntMat(IdentityMat(24), res);
 res := List([1..Length(res.sub)], i -> res.sub[i]/res.moduli[i]);
 res := rec(vec := res, mat := res*\\L.form*TransposedMat(res));
 return res;
end;

Leech_complement :=
function(rc)
 local res, sv, bb;

 res := _extended_complement(rc);
# if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
# res := \\L.form*TransposedMat(\\L.lines{rc.vec});
# res := NullspaceIntMat(res);
# res := Concatenation(res, [\\L.h]);
# res := ComplementIntMat(IdentityMat(24), res);
# res := List([1..Length(res.sub)], i -> res.sub[i]/res.moduli[i]);
# res := rec(vec := res, mat := res*\\L.form*TransposedMat(res));
 sv := ShortestVectors(res.mat, 4);
 sv := sv.vectors*res.vec;
 bb := First(sv, v -> IsIntVec((\\L.h - v)/2));
 bb := [bb, (\\L.h - bb)/2];
 sv := Combinations(sv, Length(res.mat) - 2);
 sv := First(sv, c -> Rank(Concatenation(bb, c)) = Length(res.mat));
 if sv = fail then return res; fi;
 res.vec := Concatenation(bb, sv);
 _finalize_ov(res);
 return res;
end;

_extend_embedding :=
function(rc)
 local m, vec, G, val, ls;

 vec := List(rc.ind);
 G := \\L.4;
 if IsBound(rc.G) then G := rc.G; fi;
 m := \\L.form*TransposedMat(\\4{vec});
 val := rc.mat[Length(vec) + 1]{[1..Length(vec)]};
 ls := PositionsProperty(\\4, v -> v*m = val);
 ls := OrbitsDomain(G, ls);
 return List(ls, function(o)
   o := Minimum(o);
   return rec(mat := rc.mat,
              ind := Concatenation(vec, [o]),
              G := Stabilizer(G, o));
  end);
end;

check_Leech :=
function(mat)
 local rc, bb;

 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 if IsInt(mat) then
  mat := format("%0_%1_%2_%3", \\prefix, _lattice_name(), \\id, mat);
  if not IsBoundGlobal(mat) then return fail; fi;
  mat := ValueGlobal(mat)();
 fi;
 rc := PositionProperty(\\4, v -> IsIntVec((\\L.h - v)/2));
 rc := [rc, Position(\\4, (\\L.h - \\4[rc])/2)];
 if \\4{rc}*\\L.form*TransposedMat(\\4{rc}) <> mat{[1..2]}{[1..2]} then
  Error();
 fi;
 rc := rec(mat := Immutable(mat),
           ind := rc,
           G := Stabilizer(\\L.4, rc, OnTuples));
 fprint("\033[1m>> group = %0\033[0m\n", Size(rc.G));
 rc := [rc];
 Perform([3..Length(mat)], function(bb)
   fprint("= %0 of %1: \c", bb, Length(mat));
   rc := Flat(List(rc, _extend_embedding));
   _print("%0 records; group = %1\n", Length(rc), List(rc, r -> Size(r.G)));
  end: level := next_());
 if Length(rc) <> 1 then
  Error_(format("Too many embeddings [ %0 ]", Length(rc)));
#  return rc;
 fi;
 Apply(rc, function(rr)
   bb := List(NullspaceMat(\\L.form*TransposedMat(\\4{rr.ind})));
   Add(bb, \\L.h);
   bb := VectorSpace(Rationals, bb);
   rr.vec := PositionsProperty(\\L.lines, v -> v in bb);
   if Length(rr.vec) = 0 then return fail; fi;
   if not is_K3(rr) then return fail; fi;
   bb := graph(rr);
   bb.ort := rr.ind;
   return bb;
  end);
 return Filtered(rc, r -> r <> fail);
end;

##########################################################
## Disjoint lines
##########################################################

next_disjoint :=
function(rc, data)
 local m, vec, G, val, ls;

 vec := List(rc.ind);
 G := \\L.4;
 if IsBound(rc.G) then G := rc.G; fi;
 m := \\L.form*TransposedMat(\\4{vec});
 val := rc.mat[Length(vec) + 1]{[1..Length(vec)]};
 ls := PositionsProperty(\\4, v -> v*m = val);
 ls := OrbitsDomain(G, ls);
 return List(ls, function(o)
   o := Minimum(o);
   return rec(mat := rc.mat,
              ind := Concatenation(vec, [o]),
              G := Stabilizer(G, o));
  end);
end;

##########################################################
## Miscellaneous stuff
##########################################################

next :=
function(set, ls)
 local n, l;
 set := Concatenation(set, [MaximumList(set, 0) + 1]);
 l := Length(set);
 for n in [set[l]..Length(ls)] do
  set[l] := n;
  if SmithNormalFormIntegerMat(ls{set})[l][l] = 1 then return set; fi;
 od;
 return fail;
end;

comp_graph :=
function(mat)
 return Graph(Group([], ()), [1..Length(mat)], OnPoints, function(i, j)
   return mat[i][j] = 2;
  end);
end;


==> anc/GAP/2/biFermat.txt <==
# -*- GAP -*-

planes :=
function()
 local res, p, i, j, i0, j0, ls, li;

 res := [];
 for p in [1..7] do
  ls := Difference([1..7], [p]);
  i0 := Minimum(ls);
  for i in Difference(ls, [i0]) do
   li := Difference(ls, [i0, i]);
   j0 := Minimum(li);
   for j in Difference(li, [j0]) do
    Add(res, Flat([p, i0, i, j0, j, Difference(li, [j0, j])]));
   od;
  od;
 od;
 return List(res, function(l)
   p := List([1..7], i -> 0);
   i := List(p);
   j := List(p);
   p[l[2]] := -1; p[l[3]] := 1;
   i[l[4]] := -1; i[l[5]] := 1;
   j[l[6]] := -1; j[l[7]] := 1;
   return [p, i, j];
  end);
end;

plane_product :=
function(p, q)
 p := Rank(Concatenation(p, q));
 if p = 3 then return 3; fi;
 if p = 4 then return -1; fi;
 if p = 5 then return 1; fi;
 if p = 6 then return 0; fi;
end;

intr :=
function(arg)
 if Length(arg) > 1 then arg := [arg]; fi;
 arg := List(arg[1], p -> VectorSpace(Rationals, p));
 arg[1] := Intersection(arg);
 if Dimension(arg[1]) = 1 then return Basis(arg[1])[1]; fi;
 return [0,0,0,0,0,0,0];
end;


==> anc/GAP/2/brute.txt <==
# -*- GAP -*-

_print_error := false;
__hom_func   := ReturnTrue;
is_K3        := ReturnTrue;

list2vec := ls -> Concatenation(ls)*\\N.back;

_vech :=
function(vec)
 if IsRecord(vec) then vec := vec.vec; fi;
 if IsList(vec[1]) then return \$split.h*vec; fi;
 return vec;
end;

_vecl :=
function(vec)
 if IsRecord(vec) then vec := vec.vec; fi;
 return vec[Length(vec)];
end;

if not IsList(\\ledges) and IsList(\\edges) then
 \\ledges := MakeImmutable(Set(\\lsq - \\edges));
fi;

err_Parity := Immutable(format("**(mod %0) error\n", \\hdiv));

__Gram :=
function()
 if not IsBound(\\data.mat) then
  \\data.mat := List(\\lines, function(l)
    l := l*\\N.form;
    return List(\\lines, p -> l*p);
   end);
 fi;
 return \\data.mat;
end;

Gram := vec -> __Gram(){vec}{vec};

#########################################################
# Selecting a pair for processing
#########################################################

_create_hom :=
function(G, domain)
 local hom;
 hom := List(domain, lines);
 hom := List(GeneratorsOfGroup(G), function(g)
   g := List(hom, h -> Position(hom, OnSets(h, g)));
   return MappingPermListList(domain, domain{g});
  end);
 return GroupHomomorphismByImages(G, hom);
end;

wanted :=
function(arg)
 local d;
 d := Flat(arg);
 d := Sum(d) + Length(d);
 return \\rc.bound - \\min_count - d;
end;

_process_group :=
function(rc)
 local orb, act, perm, ls;

 act := function(v, g)
  v := Permuted(v, g[1]);
  v := List([1..Length(v)], n -> v[n]*g[2][n]);
  return v;
 end;

 perm := function(g)
  g := [g[1], List([1..Length(\\lattice)],
                n -> \\lattice[n].act[Position(\\lattice[n].d_aut, g[2][n])])];
  ls := List(\\lines, l -> act(l, g));
  g := Sortex(ls);
## consistency check
  if ls <> \\lines then Error(); fi;
  return g;
 end;

 Perform(rc.vec, function(r)
   orb := r.orbit[1].vec;
   orb := List(rc.group, g -> v_action(orb, g));
   Perform(r.orbit, function(rr)
     rr.perm := perm(rc.group[Position(orb, rr.vec)]);
    end);
## consistency check
   orb := r.orbit[1].lines;
   if ForAny(r.orbit, rr -> rr.lines <> OnSets(orb, rr.perm)) then Error(); fi;
  end);
end;

_process_perm :=
function(rc)
 local orb, ls, perm;

 perm := function(g)
  ls := List(\\lines, l -> Permuted(l, g));
  g := Sortex(ls);
## consistency check
  if ls <> \\lines then Error(); fi;
  return g;
 end;

 Perform(rc.vec, function(r)
   orb := vid(r.orbit[1].vec);
   Perform(r.orbit, function(rr)
     rr.perm := perm(RepresentativeAction(rc.group, orb, vid(rr.vec), Permuted));
    end);
## consistency check
   orb := r.orbit[1].lines;
   if ForAny(r.orbit, rr -> rr.lines <> OnSets(orb, rr.perm)) then Error(); fi;
  end);
end;

_select_roots :=
function()
 local val;
## Do nothing if sublattice must be primitive
 if \\prime <= 1 then return; fi;
 val := MakeImmutable([-\\prod, 0, \\prod]);
 \\roots := Filtered(\\roots, r -> \\hN*r in val);
end;

full_group :=
function()
 if not IsBound(\\rc.G) then
  \\rc.G := List(GeneratorsOfGroup(\\G));
  Append(\\rc.G, List(\\rc.orbit, r -> r.perm));
  \\rc.G := GROUP(\\rc.G);
 fi;
 return \\rc.G;
end;

_perm2mat :=
function(p)
 local ls;

 if not IsBound(\\data.proj) then
  ls := List(\\lines);
  if \\h <> 0 then Add(ls, \\h); fi;
  if Rank(ls) < Length(\\N.form) then
   Append(ls, NullspaceMat(\\N.form*TransposedMat(ls)));
  fi;
#  if \\root <> 0 then Add(ls, \\root); fi;
  ls := SemiEchelonMatTransformation(ls);
  \\data.proj := ls.vectors^-1*ls.coeffs;
#  \\data.proj := List(One(\\N.form), r -> SolutionMat(ls, r));
 fi;
 return List(\\data.proj, v -> Permuted(v, p))*\\lines;
end;

_mat_group :=
function()
 if not IsBound(\\rc.GG) then
  \\rc.GG := Group(List(GeneratorsOfGroup(full_group()), _perm2mat));
 fi;
 return \\rc.GG;
end;

__filter_roots :=
function(mat, ls)
 return Filtered(ls, r -> mat*r in \\rprod);
end;

\\select_pair := ReturnTrue;

select_pair :=
function(n)
 local ls, orb, gg, hom;

 _clean_rc();
 \\id := n;
 \\rc := _pair(n);
 \\used := [];
 fprint("\033[36;1m## Configuration %0: %1 orbits\n\033[0m",
            n, _print_cc(List(\\rc.vec, r -> Length(r.orbit))));
# print_pairs(n);
 \\h   := list2vec(List(\\rc.h, _vech));
 \\hN  := \\h*\\N.form;
 \\one := One(\\N.form);
 \\roots := List(\\lroots, list2vec);
 \\roots := __filter_roots(\\hN, \\roots);
 \\root  := list2vec(List([1..Length(\\lattice)], function(i)
   if IsBound(\\rc.h[i].rt) then return \\rc.h[i].rt; fi;
   return \\lattice[i].0;
  end));
 if IsZero(\\root) then
  \\root := 0;
 else
  \\roots := Filtered(\\roots, v -> v*\\N.form*\\root = 0);
 fi;
 _select_roots();
# _brute_init_roots();

 \\G := List(\\rc.h, r -> r.G);
 ls := Flat(List(\\rc.vec, r -> r.orbit));
 \\rc.orbit := ls;
 Perform([1..Length(ls)], function(n) ls[n].pp := n; end);

 orb := List(ls, r -> r.vec);
 gg := SortingPerm(orb);
 if IsList(\\rc.group) then
  gg := List(\\rc.group, g -> gg*SortingPerm(List(orb, r -> v_action(r, g)))^-1);
  \\rc.perm := AsGroup(gg);
 elif IsPermGroup(\\rc.group) then
  gg := List(GeneratorsOfGroup(\\rc.group),
                g -> gg*SortingPerm(List(orb, r -> Permuted(r, g)))^-1);
  \\rc.perm := GROUP(gg);
 else
  Error();
 fi;

 gg := 0;
 Perform(\\rc.vec, function(r)
   r.domain := Immutable([1..Length(r.orbit)] + gg);
   r.base := gg;
   if \\duality then
    if r.dual <> r.id then
     r.duals := false;
    elif r.orbit[1].dual = r.orbit[1].id then
     r.duals := true;
    else
     orb := [];
     Perform([1..Length(r.orbit)], function(n)
       orb[n + gg] := r.orbit[n].dual + gg;
      end);
     r.duals := Immutable(orb);
    fi;
   fi;
   gg := gg + Length(r.orbit);
  end);

 gg := 0;
 \\lines := [];
 Perform(ls, function(r)
   orb := List([1..Length(\\rc.h)], n -> SortedList(Orbit(\\G[n], _vecl(r.vec[n]))));
   orb := Cartesian(orb);
   r.lines := [gg + 1..gg + Length(orb)];
   gg := gg + Length(orb);
   Append(\\lines, orb);
  end);
 gg := Sortex(\\lines);
 \\G := _product_action(\\G, \\lines);
 Perform(ls, function(r) r.lines := OnSets(r.lines, gg); end);

 if IsPermGroup(\\rc.group) then
  _process_perm(\\rc);
 else
  _process_group(\\rc);
 fi;

 \\rc.hom := function(arg)
  hom := _create_hom(full_group(), [1..Length(\\rc.orbit)]);
  \\rc.hom := __hom_func(hom);
  return CallFuncList(\\rc.hom, arg);
 end;

 \\rc.duals := false;
 if \\duality then
  ls := List(\\rc.orbit, r -> List(r.vec, rr -> rr.id));
  \\rc.duals := List(\\rc.orbit, r -> List(r.vec, rr -> rr.dual));
  \\rc.duals := Immutable(List(\\rc.duals, n -> Position(ls, n)));
 fi;

 \\lines := List(\\lines, list2vec);
 \\llist := MakeImmutable([1..Length(\\lines)]);
# \\auto_dual := \\duality;
 if \\duality then
  \\duals := List(\\lines, l -> Position(\\lines, \\h - l));
 fi;
 if Length(\\lines) <> \\rc.count then Error(); fi;

# Unbind(\\rc.proj);

 MakeImmutable(\\h);
 MakeImmutable(\\hN);
 MakeImmutable(\\root);
 \\roots := ImmutableMatrix(Rationals, \\roots, true);
 \\lines := ImmutableMatrix(Rationals, \\lines, true);
 MakeImmutable(\\duals);

 \\select_pair();

 _print(">> G = %0, %1 roots, ", Size(\\G), Length(\\roots));
 _print_reduced(\\rc);
end;

#########################################################
# Validation routines
#########################################################

Read("data.txt");

\\brute_legacy := true;

_load_param("brute.txt");

##########################################################
## Direct sorting
##########################################################
#
#sort :=
#function(ls)
# Perform(ls, function(rc)
#   rc.vec := _line_list(rc.data, \\llist);
#  end);
# ls := _sort_list(full_group(), ls: verbose, sort_mode, sort_key := _pencils);
# SortBy(ls, r -> [-count(r), -rank(r)]);
# return ls;
#end;
#
#sort_as_is := ls -> _sort_list(full_group(), ls: verbose, sort_mode, sort_key := _pencils);
#
#sort_as_is :=
#function(ls)
# return Flat(List(Set(ls, rank), function(r)
#   r := Filtered(ls, rc -> rank(rc) = r);
#   return _sort_list(full_group(), r: verbose, sort_mode, sort_key := _pencils);
#  end));
#end;
#
#########################################################
# Brute force computation
#########################################################

Read("brute_sp.txt");

if \\brute_legacy then
 Read("brute_legacy.txt");
 fprint(">> Loaded 'brute_legacy.txt'\n");
fi;

#########################################################
# Initializing a pair for detailed analysis
#########################################################

_clear_domain :=
function()
 Unbind(\\rc.domain);
 Unbind(\\rc.mid);
 Unbind(\\rc.strict);
 Unbind(\\rc.ctrl);
 Unbind(\\rc.scope);
end;

_set_domain :=
function()
 local ss, sc;

 if not IsBound(\\rc.domain) then return; fi;
 \\rc.domain := Set(\\rc.domain, Set);
 MakeImmutable(\\rc.domain);
 if Union(\\rc.domain) <> domain(\\rc.mid) then
  Error_(format("Invalid domain index %0", \\rc.mid));
 fi;
 if Length(Set(\\rc.domain, Length)) <> 1 then
  Error_("Inhomogeneous part size");
 fi;
 \\rc.strict := Sum(\\rc.domain, Length)/Length(domain(\\rc.mid));
 if ForAny(Collected(Flat(\\rc.domain)), p -> p[2] <> \\rc.strict) then
  Error_("Inhomogeneous domain coverage");
 fi;
 if not IsBound(\\rc.ctrl) then \\rc.ctrl := rec(); fi;
 if not IsBound(\\rc.ctrl.defect) then
  \\rc.ctrl.defect := \\rc.bound - \\min_count;
 fi;
 \\rc.ctrl.rd := MakeImmutable(List(\\rc.domain, remove_dual));
 fprint("\033[1m>> Set domain %0: (%1 x %2) orbits [%3-fold]; defect = %4\033[0m\n",
            \\rc.mid, Length(\\rc.domain), Length(\\rc.domain[1]),
            \\rc.strict, \\rc.ctrl.defect);
 if IsBound(\\rc.scope) then
  if \\rc.strict <> 1 then
   Error_("%0-fold domain cannot have scope", \\rc.strict);
  fi;
  if ForAny(\\rc.scope.domain, d -> not(d in \\rc.domain)) then
   Error_("Invalid scope specification");
  fi;
  \\rc.scope.domain := MakeImmutable(Set(\\rc.scope.domain, Set));
  sc := Set(Orbit(\\rc.perm, \\rc.scope.domain, OnSetsSets), Set);
  ss := Concatenation(sc);
  ss := Set(\\rc.domain, d -> Number(ss, s -> s = d));
  if Length(ss) <> 1 then
   Error_("Inhomogeneous scope coverage");
  fi;
  \\rc.scope.strict := ss[1];
  \\rc.scope.index  := MakeImmutable(Set(sc,
                            s -> Set(s, d -> Position(\\rc.domain, d))));
  \\rc.scope.domain := MakeImmutable(\\rc.domain{\\rc.scope.index[1]});
  \\rc.scope.perm   := Stabilizer(\\rc.perm, \\rc.scope.domain, OnSetsSets);
  fprint("\033[32m - set scope: (%0 x %1) clusters [%2 fold]; group = %3\033[0m\n",
         Length(\\rc.scope.index), Length(\\rc.scope.index[1]),
         \\rc.scope.strict, Size(\\rc.scope.perm));
 fi;
end;

_sort_seq :=
function(seq)
 local pp;
 SortBy(seq, function(d)
   d := \\rc.vec[d];
   pp := d.bound;
   if \\duality and (d.dual = d.id) then pp := pp/2; fi;
   return -pp;
  end);
end;

_set_seq :=
function()
 if not(IsBound(\\rc.seq) and IsMutable(\\rc.seq)) then return; fi;
 if \\duality then
  \\rc.seq := Union(\\rc.seq, List(\\rc.seq, s -> orb__(s).dual));
  \\rc.seq := Filtered(\\rc.seq, s -> orb__(s).dual >= s);
 fi;
 _sort_seq(\\rc.seq);
 MakeImmutable(\\rc.seq);
end;

init_pair :=
function(n)
 local ls, inc, br, st;

 select_pair(n);
 _clear_domain();
 ls := [1..Length(\\rc.vec)];
 if \\duality then
  ls := Filtered(ls, r -> \\rc.vec[r].id <= \\rc.vec[r].dual);
 fi;

 inc := ValueOption("exclude");
 if IsList(inc) then SubtractSet(ls, inc); fi;

 br := ValueOption("brute");
 inc := ValueOption("include");
 if (inc = fail) and (br <> fail) then inc := []; fi;

 if br = true then
  br := ls;
 elif br = false then
  br := [];
 elif not IsList(br) then
  br := ls;
 fi;
 br := Intersection(br, ls);

 if IsList(inc) then
  IntersectSet(ls, inc);
 elif IsRecord(inc) then
  ls := Filtered(ls, i -> IsBound(inc.(i)));
  Perform([1..Length(\\rc.vec)], function(i)
    if not(i in ls) then Unbind(inc.(i)); fi;
   end);
 fi;
 if not IsRecord(inc) then
  inc := rec();
  Perform(ls, function(i) inc.(i) := true; end);
 fi;
 st := ValueOption("store_orbits") <> false;
 Perform([1..Length(\\rc.vec)], function(i)
   if IsBound(inc.(i)) then
    brute(i: store_orbits := st and inc.(i));
   elif i in br then
    brute(i);
   fi;
  end: level := next_());

 _function("%0_%1_*", \\id);
 _function("%0_%1_%2");
 _set_domain();
end;

init_auto :=
function(n)
 local name;
 name := format("%0_%1_%2_auto", \\prefix, _lattice_name(), n);
 if IsBoundGlobal(name) then
  select_pair(n);
  ValueGlobal(name)();
 else
  init_pair(n);
 fi;
end;

set_domain :=
function(arg)
 _clear_domain();
 if Length(arg) = 0 then return; fi;
 CallFuncList(_function, Concatenation(["%0_%1_%2_domain"], arg));
 _set_domain();
end;

#########################################################
# Processing patterns
#########################################################

Read("patterns.txt");
Read("discr.txt");

validate_pat :=
function(rc)
 local data;

 if IsBound(rc.data) then return true; fi;
 data := _prepare_rc(rc);
 if data = fail then return false; fi;
 if _count_mismatch(rc, data) then return false; fi;
 rc.data := data;
 return true;
end;

\\validate_pat := validate_pat;

__K3_or_prime :=
function(rc)
 rc := K3(rc);
 return IsBool(rc) or (rc = \\prime);
end;

validate_K3 :=
function(ls)
 if IsBound(\\rc.K3) then
  if \\rc.K3 = false then return ls; fi;
  if \\rc.K3 = \\prime then return Filtered(ls, __K3_or_prime); fi;
 fi;
 return Filtered(ls, is_K3);
end;

\\validate_K3 := validate_K3;

__count_direct := 0;
__count_data   := 0;
__count_orbits := 0;

_new_orbit :=
function(pp, rc)
 local rr, rk, ls, orb, pat, G, perm, int, out, var, filter, clone;

 filter := function(ls)
  if not IsBound(rc.data) then return ls; fi;
  __count_orbits := __count_orbits + Length(ls);
  if Length(int) > 0 then
   ls := Filtered(ls, o -> IsSubset(o, int));
  fi;
  if rc.rank = rk then
#   Error();
   ls := Filtered(ls, o -> IsSubset(var, o));
  else
   Perform(out, function(l)
     ls := Filtered(ls, o -> PositionSet(o, l) = fail);
    end);
  fi;
  __count_orbits := __count_orbits - Length(ls);
  return ls;
 end;

 clone := function(vec, data)
  local res;
  res := rec(vec  := Union(rc.vec, vec),
             pat  := pat,
             G    := rc.G,
             rank := rc.rank);
  if IsBound(rc.stab) then
   res.stab := rc.stab;
  elif IsBound(rc.last) then
   res.last := rc.last;
  fi;
  __count_direct := __count_direct + 1;
  if data then
   __count_data := __count_data + 1;
   res.data := rc.data;
  fi;
  return [res];
 end;

 pat := [];
 if IsRecord(rc) then pat := List(rc.pat); fi;
 Add(pat, pp);
 MakeImmutable(pat);
 if pp[2] < 0 then return clone([], false); fi;
 rr := \\rc.orbit[pp[1]];
 if pp[2] = 0 then
  ls := [rec(vec := [], G := \\G, stab := \\G, rank := 1)];
 else
  ls := \\rc.vec[rr.ids[2]].orb[pp[2]];
 fi;

# Perform(ls, function(r)
#   if IsBound(r.orbit) then return; fi;
#   orb := OrbitStabilizer(\\G, r.vec, OnSets);
#   r.orbit := orb.orbit;
#   r.stab := orb.stabilizer;
#  end);
# Perform(ls, function(r)
#   if not IsBound(r.G) then r.G := \\G; fi;
#  end);

 perm := rr.perm;
 if not IsRecord(rc) then
  ls := List(ls, function(r)
    r.G := \\G;
    return rec(vec  := r.vec,
               G    := stab(r),
               stab := stab(r),
               rank := r.rank,
               pat  := pat);
   end);
  if perm <> () then
   Perform(ls, function(r)
     r.stab := r.stab^perm;
     r.vec := OnSets(r.vec, perm);
    end);
  fi;
  return ls;
 fi;

 Unbind(G);
 Perform(ls, function(r)
   if IsBound(r.orbit) then return; fi;
   if not IsBound(G) then
    G := _restricted_action(\\G, \\rc.vec[rr.ids[2]].orbit[1].lines);
   fi;
   r.orbit := Orbit(G, r.vec, OnSets);
   r.G := \\G;
#   orb := OrbitStabilizer(\\G, r.vec, OnSets);
#   r.orbit := orb.orbit;
#   r.stab := orb.stabilizer;
  end);

## Check existing lines
 if IsBound(rc.data) then
  rk := rank_();
  if _orbit_count(rc.data, pp[1]) > pp[2] then return []; fi;
  int := [];
  out := [];
  var := [];
  G := rc.data.int;
  Perform(rr.lines, function(n)
    if not IsBound(G[n]) or (G[n] = fail) then return; fi;
    orb := G[n];
    if orb = true then
     Add(int, n);
    elif orb = false then
     Add(out, n);
    else
     Add(var, n);
    fi;
   end);
# Exact match
  if Length(int) = pp[2] then return clone(int, true); fi;
# Maximal rank
  if rc.rank = rk then
   var := Union(var, int);
   if Length(var) < pp[2] then return []; fi;
   if (\\prime <= 1) and (Length(var) > pp[2]) then return []; fi;
# Possible exact match
   if Length(var) = pp[2] then
    orb := OnSets(var, perm^-1);
    if ForAll(ls, r -> PositionSet(r.orbit, orb) = fail) then return []; fi;
    return clone(var, false);
   fi;
  fi;
  int := OnSets(int, perm^-1);
  out := OnSets(out, perm^-1);
  var := OnSets(var, perm^-1);
 fi;

# G := _restricted_action(stab(rc), rr.lines)^(perm^-1);
 G := stab(rc)^(perm^-1);
 return Flat(List(ls, function(r)
   orb := r.orbit;
#   orb := filter(orb);
   orb := List(OrbitsDomain(G, orb, OnSets), o -> o[1]);
   orb := filter(orb);
   return List(orb, function(o)
     o := OnSets(o, perm);
     return rec(vec := Union(rc.vec, o),
                G := rc.stab,
                pat := pat,
                last := o);
    end);
  end));
end;

_get_orbit :=
function(pp, rc, ctrl)
 local ls;

 if IsList(rc) then
  fprint("\033[37m- (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Flat(List(rc, function(r)
    r := _get_orbit(pp, r, ctrl);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
  return rc;
 fi;

 ls := _new_orbit(pp, rc);
 if IsBound(ctrl.validate) then
  ls := Filtered(ls, ctrl.validate: parent := rc);
 fi;
 ls := Filtered(ls, \\validate_pat: parent := rc);
 ls := \\validate_K3(ls);
 return \\immediate_discard(ls);
end;

_do_pats :=
function(pat, src, ctrl)
 local res, ts, ds, step;

 step := function(set, pp, ls)
  local st, lss, rk;

  if IsList(ls) then
   ls := \\discard(ls);
   if Length(ls) = 0 then return; fi;
  fi;
  st := Length(set);
  pp := Filtered(pp, p -> p{[1..st]} = set);
  st := st + 1;
  if ForAny(pp, p -> Length(p) < st) then Append(res, ls); fi;
  pp := Filtered(pp, p -> Length(p) >= st);
  if IsBound(ctrl.expand) then pp := ctrl.expand(st, pp); fi;
  Perform(Set(pp, p -> p{[1..st]}), function(p)
    fprint("# %0:  %1\n", st, _print_pat(p));
    lss := ctrl.process(p[st], ls, ctrl: level := next_());
    if IsBound(ctrl.filter) then
     lss := Filtered(lss, ctrl.filter);
    fi;
    step(p, pp, lss: level := next_());
   end);
 end;

 fprint("\033[1m## Processing %0 patterns\033[0m\n", Length(pat));
 res := [];
 ts := Length(\\saved);
 ds := _save_discarded();
 step([], pat, src);
 if IsBound(ctrl.RES) then Append(res, ctrl.RES); fi;
 res := \\discard(res);
 res := \\extend(res);
 _print_found(res, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return res;
end;

\\do_pats := MakeImmutable(
    rec(type    := 0,  # ordinary patterns
        process := _get_orbit,
        expand  := _expand_pats));

do_pats :=
function(arg)
 local pat, src;
 pat := Remove(arg, 1);
 src := false;
 if IsBound(arg[1]) and IsList(arg[1]) then src := Remove(arg, 1); fi;
 return _do_pats(pat, src, \\do_pats);
end;

_pat_list :=
function(pps, rc)
 local vm;

 vm := ValueOption("silent") <> true;
 if vm then
  print_dots(Length(pps));
  print_index("(%0 patterns) \c", Length(pps));
 fi;
 pps := Flat(List(pps, function(pp)
   pp := Filtered(_new_orbit(pp, rc), \\validate_pat);
   pp := \\validate_K3(pp);
   if vm then print_dot(); fi;
   return pp;
  end));
 if vm then print_done(Length(pps)); fi;
 return pps;
end;

#########################################################
# Close to maximal patterns one by one
#########################################################

## Creates a record for \\rc.secs
seq_ :=
function(arg)
 local rc;
 rc := rec(defect := arg[1], seq := arg[2]);
 if IsBound(arg[3]) then rc.mode := arg[3]; fi;
 return rc;
end;

set_seq :=
function(id)
 Unbind(\\rc.defect);
 Unbind(\\rc.seq);
 Unbind(\\rc.mode);
 if IsPosInt(id) then
  if IsBound(\\rc.seqs) and IsBound(\\rc.seqs[id]) then
   id := \\rc.seqs[id];
  elif IsBound(\\rc.(id)) and IsInt(\\rc.(id)) then
   id := seq_(\\rc.(id), [id]);
  else
   return;
  fi;
 fi;
 if not IsRecord(id) then return; fi;
 \\rc.defect := id.defect;
 \\rc.seq    := id.seq;
 if IsBound(id.mode) then \\rc.mode := id.mode; fi;
 _set_seq();
 fprint("\033[1m>> Set sequence [ %0 ]; defect = %1\033[0m\n",
        _print_cc(\\rc.seq), \\rc.defect);
end;

max_list :=
function(arg)
 local pp;

 if not IsBound(\\rc.defect) then \\rc.defect := \\rc.bound - \\min_count; fi;
 if not IsBound(\\rc.seq) then
  \\rc.seq := [1..Length(\\rc.vec)];
 fi;
 _set_seq();
 fprint("\033[32;1m## Building a maximal list\033[0m\n");
 fprint("\033[32m - defect = %0, sequence = [ %1 ]\033[0m\n",
        \\rc.defect, _print_cc(\\rc.seq));
 if Length(arg) = 0 then
  pp := next_pat([], \\rc.defect, \\rc.seq);
  fprint("\033[32m - id = %0, min = %1, max = %2\033[0m\n",
         pp.id, pp.min, pp.max);
  return do_pats(pp.pat: level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := next_pat(pat, \\rc.defect, \\rc.seq);
   fprint("\033[32m - id = %0, min = %1, max = %2\033[0m\n",
          pp.id, pp.min, pp.max);
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

_do_max :=
function(ctrl)   # (ctrl)
 local step, ls, ts, dc, ds;

 ts := Length(\\saved);
 ds := _save_discarded();
 if IsBound(ctrl.src) then
  ls := ctrl.func(ctrl.src);
 else
  ls := ctrl.func();
 fi;
 for step in [2..ctrl.max] do
  if Length(ls) = 0 then break; fi;
  fprint("\033[32;1m#### STEP %0 of %1 ####\033[0m\n", step, ctrl.max);
  ls := ctrl.func(ls);
 od;
 ls := \\discard(ls);
 _print_found(ls, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return ls;
end;

\\used_ := [];

\\do_max := MakeImmutable(
    rec(type := 2,
        func := max_list));

do_max :=
function(arg)   # ({id}{, source})
# local defect, seq, ctrl;
 local ctrl;

# defect := Remove(arg, 1);
# seq := Remove(arg, 1);
# if Length(Intersection(\\used, seq)) > 0 then
#  Error_("Orbit(s) %0 already used", Intersection(\\used, seq));
# fi;
# \\used_ := List(\\used);
# UniteSet(\\used, seq);
# \\rc.defect := defect;
# \\rc.seq := seq;
 if IsBound(arg[1]) and (IsInt(arg[1]) or IsRecord(arg[1])) then
  set_seq(Remove(arg, 1));
 fi;
 if not IsBound(\\rc.seq) then
  Error_("No sequence selected");
  return fail;
 fi;
 ctrl := ShallowCopy(\\do_max);
 ctrl.max := Length(\\rc.seq);
 if IsBound(arg[1]) then ctrl.src := arg[1]; fi;
 return _do_max(ctrl);
end;

#########################################################
# Patterns claster by claster
#########################################################

__ctrl_max      := 0;
__ctrl_submax   := 0;

__new_ctrl :=
function(pp)
 local rk, ctrl, dt, c, pt, min;
 if \\prime > 1 then return \\do_pats; fi;
 rk := __hrank(lines(\\rc.domain[1]));
 if rk >= \\rank then return \\do_pats; fi;
 rk := rk - 2;
 ctrl := ShallowCopy(\\do_pats);
 ctrl.validate := function(rc)
  dt := _prepare_rc(rc);
  if dt = fail then return false; fi;
  rc.data := dt;
  if rc.rank < rk then return true; fi;
#  c := Sum(\\rc.domain[1], id -> _orbit_count(dt, id));
  if rc.rank > rk then
   c := Sum(\\rc.domain[1], id -> _orbit_count(dt, id)) >= pp.min;
   if not c then __ctrl_max := __ctrl_max + 1; fi;
   return c;
  fi;
  dt.out := [];
  pt := List(rc.pat, p -> p[1]);
  min := pp.min + Sum(pt, id -> _orbit_count(dt, id)) - Length(rc.vec);
  c := Length(\$push_rank(rc, lines(Difference(\\rc.domain[1], pt)), min)) > 0;
  if not c then __ctrl_submax := __ctrl_submax + 1; fi;
#  if not(rc.rank in \\rc.out)
  return c;
 end;
# ctrl.RES := [];
# ctrl.filter := function(rc)
#  if rc.rank < rk then return true; fi;
#  __ctrl_discarded := __ctrl_discarded + 1;
#  dt := _prepare_rc(rc);
#  c := Sum(\\rc.domain[1], id -> _orbit_count(dt, id));
#  if (c < pp.min) or (c > pp.max) then return false; fi;
#  __ctrl_saved := __ctrl_saved + 1;
#  c := List(\\rc.ctrl.rd[1], id -> __pat([id, _orbit_count(dt, id)]));
#  rc.pat := MakeImmutable(c);
#  Add(ctrl.RES, rc);
#  return false;
# end;
 return ctrl;
end;

mlist :=
function(arg)
 local dif, pp, _pr;

 _pr := function()
  fprint("\033[32m - ");
  if IsBound(pp.defect) then _print("defect = %0, ", pp.defect); fi;
  if IsBound(pp.scope) then _print("scope = %0, ", pp.scope); fi;
  _print("min = %0, max = %1\033[0m\n", pp.min, pp.max);
 end;

 if not IsBound(\\rc.domain) then
  Error_("No domain selected");
  return fail;
 fi;
 dif := \\rc.ctrl.defect;
 if Length(arg) = 0 then
  pp := mnext([], dif);
  _pr();
  return _do_pats(pp.pat, false, \\do_pats: level := next_());
#  return _do_pats(pp.pat, false, __new_ctrl(pp): level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := mnext(pat, dif);
   _pr();
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

\\do_mlist := MakeImmutable(
    rec(type := 4,
        func := mlist));

do_mlist :=
function(arg)           # ({mid{, source}})
 local ctrl;

 if IsBound(arg[1]) and IsInt(arg[1]) then set_domain(Remove(arg, 1)); fi;
 if not IsBound(\\rc.domain) then
  Error_("No domain selected");
 fi;
 ctrl := ShallowCopy(\\do_mlist);
 ctrl.max := Length(\\rc.domain);
 if IsBound(arg[1]) then ctrl.src := arg[1]; fi;
 return _do_max(ctrl);
end;

sort_mlist :=
function(arg)           # (ls{, domain})
 local res, ls, rr, ss, dm, ln, G, stab;

 stab := function(rc)
  if not IsBound(rc.stab) then
   rc.stab := G;
   if Length(rc.ss) > 0 then
    rc.stab := Stabilizer(rc.stab, rc.ss, OnSets);
   fi;
   if IsBound(ln) then
    rc.stab := _restricted_action(rc.stab, ln);
   fi;
  fi;
  return rc.stab;
 end;

 ls := arg[1];
 if Length(ls) <= 1 then return ls; fi;
 G := full_group();
 if IsBound(arg[2]) then
  ln := lines(arg[2]);
  G := Stabilizer(G, ln, OnSets);
 fi;
 ss := lines(single());
 dm := Union(\\rc.domain);
 fprint("\033[37m- sorting \c");
 print_dots(Length(ls));
 res := [];
 Perform(ls, function(rc)
   rr := List(\\rc.orbit, i -> 0);
   Perform(rc.pat, function(p) rr[p[1]] := p[2]; end);
   rr := rec(rc  := rc,
             rk  := rank(rc),
             ss  := Intersection(rc.vec, ss),
             pat := rr,
             set := SortedList(rr));
   rr.vec := Difference(rc.vec, rr.ss);
   if IsBound(ln) and not IsSubset(ln, rr.vec) then Error(); fi;
   if ForAll(res, r ->
        (r.rk  <> rr.rk) or
        (r.ss  <> rr.ss) or
        (r.set <> rr.set) or
#        (RepresentativeAction(\\rc.perm, r.pat, rr.pat, Permuted) = fail) or
        (RepresentativeAction(stab(r), r.vec, rr.vec, OnSets) = fail))
    then Add(res, rr); fi;
   print_dot();
  end);
 print_done(Length(res));
 return List(res, r -> r.rc);
end;

#########################################################
# A chain of maximal combinatorial orbits in a large orbit
#########################################################

mmax :=
function(arg)
 local dif, pp, _pr;

 _pr := function()
  fprint("\033[32m - ");
  if IsBound(pp.defect) then _print("defect = %0, ", pp.defect); fi;
  if IsBound(pp.scope) then _print("scope = %0, ", pp.scope); fi;
  _print("min = %0, max = %1\033[0m\n", pp.min, pp.max);
 end;

 if not IsBound(\\rc.domain) then Error(); return fail; fi;
 dif := \\rc.ctrl.defect;
 if Length(arg) = 0 then
  pp := next_max([], dif);
  _pr();
  return do_pats(pp.pat: level := next_());
 fi;
 return break_list(arg[1], function(ls, pat)
   pp := next_max(pat, dif);
   _pr();
   return do_pats(pp.pat, ls: level := next_());
  end);
end;

#########################################################
# Further analysis
#########################################################

# the record has no geometric extensions
_is_primitive := rc -> Length(rc.kernel) = 0;

# more advanced processing for a primitive sublattice
_max_expected_primitive :=
function(data)
 local rt, ls;

 if not IsBound(data.rt) then
  rt := [];
  Perform(\\roots, function(r)
    r := data.comp(r);
    if IsZero(r) then return; fi;
    r := normalize_Z(r);
    if r in rt then return; fi;
    UniteSet(rt, List(DivisorsInt(Gcd(r)), d -> r/d));
   end);
  data.rt := rt;
 fi;
 rt := data.rt;
 ls := Filtered(data.out, v -> not(normalize_Z(v) in rt));
 if Length(ls) = 0 then return 0; fi;
 ls := Collected(List(ls, normalize));
 return Maximum(List(ls, p -> p[2]));
end;

# this works for submaximal rank only
max_expected :=
function(rc)
 local count, out;

 rc := _prepare_rc(rc);
 if rc.rank <> (\\rank - 1) then return fail; fi;
 if not IsBound(rc.out) then return fail; fi;
 count := Sum(counts(rc));
 count := count + Number(rc.int, IsInt);
# if ForAll(rc.h, i -> (i mod \\prime) <> 0) then
 if _is_primitive(rc) then
  return count + _max_expected_primitive(rc);
 fi;
 out := Collected(Compacted(List(rc.out, normalize)));
 if Length(out) > 0 then
  count := count + Maximum(List(out, p -> p[2]));
 fi;
 return count;
end;

## Maximal count over all finite index extensions
max_count :=
function(rc)
 local c, l;

 rc := _prepare_rc(rc);
 c := count(rc);
 l := List(rc.kernel, i -> 0);
 if Length(l) = 0 then return c; fi;
 Perform(rc.int, function(i) if IsInt(i) then l[i] := l[i] + 1; fi; end);
 l := List(_kernels(rc), k -> Sum(l{k}, c));
 return Maximum(l);
end;

#########################################################
# Various extensions of lists
#########################################################

want_saved_only   := rc -> max_expected(rc) >= \\min_saved;

\\want_extension  := want_saved_only;

_extend_list :=
function(ls, func)
 local res, ms, ll, ts, ds;

 ms := [];
 res := Filtered(Flat(ls[1]), function(r)
   if rank(r) < \\rank then return true; fi;
   Add(ms, r);
   return false;
  end);
 if Length(res) = 0 then return ms; fi;
 ts := Length(\\saved);
 ds := _save_discarded();
 fprint("\033[1m## Extending %0 records\033[0m\n", Length(res));
 res := Flat(List([1..Length(res)], function(rc)
   _list_index := [Length(res), rc];
   ls[1] := res[rc];
   ll := CallFuncList(func, ls);
   if IsList(ll) then return \\discard(ll); fi;
   return [res[rc]];    ## Extension failed; return original record
  end): level := next_());
 Append(res, ms);
 _print_found(res, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return res;
end;

\\extend_max_fall_back := ReturnFail;

# Extending records by a maximal orbit
extend_max :=
function(arg)       # (rc{, orbits})
 local pat, max, rc, ls, pp, G, vm;

 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_max); fi;

 if not \\want_extension(rc) then return []; fi;
 vm := ValueOption("silent") <> true;
 pat := counts(rc);
 max := List(\\rc.orbit, max_value);
 ls := Filtered([1..Length(pat)], n -> pat[n] < max[n]);
 if IsBound(arg[2]) then IntersectSet(ls, add_dual(arg[2])); fi;
 if Sum(ls, max_value_dif) < (\\rc.bound - \\min_count) then
  if vm then
   print_index("\033[31m**Cannot guarantee a maximal orbit\033[0m\n");
  fi;
  return \\extend_max_fall_back(rc: level := next_());
 fi;
# SubtractSet(ls, add_dual(Union(_mat2pattern(rc.pat))));
# ls := make_pat(ls, Stabilizer(\\rc.perm, pat, Permuted), 1);
 pp := add_dual(Set(rc.pat, p -> p[1]));
 SubtractSet(ls, pp);
 G := Stabilizer(\\rc.perm, pp, OnSets);
 G := Stabilizer(G, pat, Permuted);
 ls := make_pat(ls, G, 1);
 Apply(ls, function(pp)
   pp := pp[1][1];
   return __pat([pp, max[pp]]);
  end);
 return _pat_list(ls, rc);
end;

# Extending records by any orbit
extend_any :=
function(arg)       # (rc{, orbits})
 local pat, max, rc, ls, G;

 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_any); fi;

 if not \\want_extension(rc) then return []; fi;
 pat := counts(rc);
 max := List(\\rc.orbit, max_value);
 ls := add_dual(Filtered([1..Length(pat)], n -> pat[n] < max[n]));
 if IsBound(arg[2]) then ls := Intersection(ls, add_dual(arg[2])); fi;
 SubtractSet(ls, add_dual(Union(_mat2pattern(rc.pat))));
 G := Stabilizer(\\rc.perm, pat, Permuted);
 G := Stabilizer(G, ls, OnSets);
 ls := make_pat(ls, G, 1);
 Apply(ls, function(pp)
   pp := pp[1][1];
   return List(Intersection([pat[pp] + 1..max[pp]], pat_values(pp)),
                            v -> __pat([pp, v]));
  end);
 ls := Union(ls);
 return _pat_list(ls, rc);
end;

\\extend_max_fall_back := extend_any;

is_submax := r -> (r.rank = (\\rank - 1)) and is_saturated(r);

discard_submax :=
function(ls)
 local sm;
 sm := [];
 ls := Filtered(ls, function(rc)
   if not is_submax(rc) then return true; fi;
   if count(rc) >= \\min_saved then __add_saved(rc); fi;
   Add(sm, rc);
   return false;
  end);
 Append(ls, extend_max(sm));
 return ls;
end;

# Extend list to attain the desired number of lines
extend :=
function(arg)       # (ls{, dif}{, orbits})
 local ls, dif, dm, new;

 new := function(ls, pat)
  local dd, pp, max, G;
  pp := _mat2pattern(pat);
  dd := add_dual(Union(pp));
  dd := Difference(dm, dd);
  max := Sum(dd, max_value);
  if dif >= 0 then
   max := Minimum(max, max - (\\min_count - dif - pattern_size(pat)));
  fi;
  G := _multi_stab(\\rc.perm, pp, \\rc.duals);
  if max < 0 then return []; fi;
  pp := max_patterns(max, dd, G);
  return do_pats(pp, ls);
 end;

 ls := Remove(arg, 1);
 dif := -1;
 if IsBound(arg[1]) and IsInt(arg[1]) then dif := Remove(arg, 1); fi;
 dm := [1..Length(\\rc.orbit)];
 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := add_dual(Remove(arg, 1));
 fi;
 return break_list(ls, new);
end;

_pairs_of_lines :=
function(vec, roots)
 local res, i, j, p, v, c, cc, ss, ls, norm;

 norm := u -> normalize(u - u[p]*v);

 cc := List(vec, v -> []);
 res := [];
 for i in [1..Length(vec) - 1] do
  v := vec[i];
  p := PositionNonZero(v);
  c := cc[i];
  ls := [];
  for j in [i + 1..Length(vec)] do
   if IsBound(c[j]) then continue; fi;
   ls[j] := norm(vec[j]);
  od;
  ss := Set(ls);
  SubtractSet(ss, List(roots, norm));
  ss := List(ss, s -> Positions(ls, s));
  Perform(ss, function(s)
    v := Length(s);
    for j in [1..v - 1] do for p in [j + 1..v] do cc[s[j]][s[p]] := true; od; od;
    Add(res, Concatenation([i], s));
   end);
 od;
 return res;
end;

_spaces_of_lines :=
function(vec, roots, sp)
 local res, nn, vv, pp, ls, ss, norm;

 norm := function(v)
  Perform(nn, function(n) v := v - v[pp[n]]*vv[n]; end);
  return v;
 end;

 res := [];
 Perform(sp, function(s)
   nn := SemiEchelonMat(vec{s});
   pp := PositionsProperty(nn.heads, h -> h <> 0);
   vv := nn.vectors{nn.heads{pp}};
   nn := [1..Length(pp)];
   ls := List(vec, norm);
   ss := Set(ls);
   RemoveSet(ss, Zero(vv[1]));
   SubtractSet(ss, Set(roots, norm));
   Perform(ss, function(v) AddSet(res, Union(s, Positions(ls, v))); end);
  end);
 return res;
end;

# Extending records by a single line
# For now, works for \\prime = 0 only
extend_line :=
function(arg)
 local rc, data, count, rt, ls, ss, pp, rk, G, vm;

 if \\prime > 1 then Error_("prime = %0 not supported", \\prime); fi;
 rc := arg[1];
 if IsList(rc) then return _extend_list(arg, extend_line); fi;

 data := _prepare_rc(rc);
 rk := \\rank - rc.rank;
 if rk <= 0 then return []; fi;
 if not IsBound(data.out) then return fail; fi;
 count := Sum(counts(data));
 if not IsBound(data.rt) then
  rt := [];
  Perform(\\roots, function(r)
    r := data.comp(r);
    if IsZero(r) then return; fi;
    AddSet(rt, normalize(r));
   end);
  data.rt := MakeImmutable(rt);
 fi;
 rt := Set(data.rt, normalize);
 G  := full_group();
 ls := List(data.out, normalize);
 ss := Filtered(Set(ls), s -> PositionSet(rt, s) = fail);
 ls := List(ss, s -> Positions(ls, s));
 if IsBound(rc.pat) and (ValueOption("ignore_pattern") <> true) then
  G := MakeImmutable(lines(List(rc.pat, p -> p[1])));
## preserve the given pattern
  pp := Filtered([1..Length(ls)], function(s)
    if ForAll(ls[s], l -> PositionSet(G, l) = fail) then return true; fi;
    AddSet(rt, ss[s]);
    return false;
   end);
  ls := ls{pp};
  ss := ss{pp};
 fi;
 count := \\min_saved - count;
 pp := [ls];
 if rk > 1 then
  pp[2] := _pairs_of_lines(ss, rt);
  Perform([3..rk], function(n)
    pp[n] := _spaces_of_lines(ss, rt, pp[n - 1]);
   end);
  Perform([2..rk], function(n)
    pp[n] := List(pp[n], s -> Union(ls{s}));
   end);
 fi;
 Apply(pp, l -> Filtered(l, s -> Length(s) >= count));
 ls := Concatenation(pp);
 if Length(ls) = 0 then return []; fi;
## stabilize the given pattern
 if IsList(G) then
  G := Stabilizer(full_group(), G, OnSets);
 fi;
 G := Stabilizer(G, Positions(data.int, true), OnSets);
 ls := OrbitsDomain(G, ls, OnSets);
 vm := ValueOption("silent") <> true;
 if vm then
  print_index("(%0 orbits) \c", Length(ls));
  print_dots(Length(ls));
 fi;
 ls := List(ls, function(o)
   o := rec(vec := Union(rc.vec, o[1]), G := G);
   if IsBound(rc.pat) then o.pat := rc.pat; fi;
   o.data := _prepare_rc(o);
   if vm then print_dot(); fi;
   return o;
  end);
 ls := \\validate_K3(ls);
 if vm then print_done(Length(ls)); fi;
# ls := Filtered(ls, function(r)
#   if rank(r) < \\rank then return true; fi;
#   _do_discard(r);
#   return false;
#  end);
 return ls;
end;

extend_submax :=
function(ls)
 local out, ds;
 if not IsBound(\\rc.out) then return ls; fi;
 out := \\rc.out;
 ds  := [];
 ls  := Filtered(ls, function(rc)
   if rank(rc) in out then
    _do_discard(rc);
    Add(ds, rc);
    return false;
   fi;
   return true;
  end);
 Append(ls, extend_line(ds: level := next_()));
 return ls;
end;

Read("analyze.txt");

#########################################################
# Multi-orbit computation
#########################################################

init_domain :=
function()
 local res, dd, ls, G;

 if not IsBound(\\rc.domain) then Error(); fi;
 dd := Union(List(\\rc.domain[1], r -> rec_(r).lines));
 res := List(\\rc.domain, function(d)
   d := rec(domain := d, lines := Union(List(d, r -> rec_(r).lines)));
   d.perm := RepresentativeAction(full_group(), dd, d.lines, OnSets);
   return d;
  end);
 MakeImmutable(res);
 \\rc.ctrl.orbit := res;
 ls := mnext([], \\rc.vec[\\rc.mid].bound);
 ls := do_pats(ls.pat);
 G := Stabilizer(full_group(), dd, OnSets);
 ls := _sort_list(G, ls: verbose, level := next_(), keep_orbits);
 Perform(ls, function(r)
   Unbind(r.data);
   if IsBound(r.orbit) then return; fi;
   dd := OrbitStabilizer(G, r.vec, OnSets);
   r.orbit := dd.orbit;
   r.stab := dd.stabilizer;
  end);
 SortBy(ls, r -> [Length(r.vec), Length(r.orbit)]);
 MakeImmutable(ls);
 \\rc.ctrl.orb := ls;
 ls := List(ls, r -> r.vec);
 dd := Maximum(List(ls, Length));
 ls := List([1..dd], d -> PositionsProperty(ls, v -> Length(v) = d));
 \\rc.ctrl.ind := List(ls, l -> rec(ind := Immutable(l), sets := []));
 dd := GeneratorsOfGroup(\\rc.perm);
 dd := List(dd, g -> SortingPerm(OnTuplesSets(\\rc.domain, g)));
 \\rc.ctrl.perm := GROUP(dd);
 fprint(">> Group = %0, orbits: [ %1 ]\n",
            Size(\\rc.ctrl.perm), _print_cc(List(ls, Length)));
end;

_mcount_mismatch :=
function(rc, data)
 local res;
 res := ForAny(rc.pat, function(p)
   return Sum(\\rc.ctrl.orbit[p[1]].domain, d -> _orbit_count(data, d))
                <> Length(\\rc.ctrl.orb[p[2]].vec);
  end);
 if res then err_(err_Lines, data); fi;
 return res;
end;

__count_big_orbit := 0;

_mcount_extra :=
function(rc, data)
 local dm, res, min, len, sm, vec;
 res := [];
 min := Minimum(List(rc.pat, p -> p[2]));
 len := infinity;
 if min < Length(\\rc.ctrl.orb) then
  len := Length(\\rc.ctrl.orb[min].vec);
 fi;
 dm := Difference([1..Length(\\rc.ctrl.orbit)], List(rc.pat, p -> p[1]));
 if ForAny(dm, function(d)
   d := \\rc.ctrl.orbit[d];
   sm := Sum(d.domain, p -> _orbit_count(data, p));
   if sm > len then return true; fi;
   vec := Filtered(d.lines, v -> IsBound(data.int[v]) and (data.int[v] = true));
   Append(res, vec);
   if (sm = 0) or (sm < len) then return false; fi;
   vec := OnSets(vec, d.perm^-1);
   vec := First(\\rc.ctrl.ind[sm].ind,
            p -> PositionSet(\\rc.ctrl.orb[p].orbit, vec) <> fail);
   if vec > min then return true; fi;
   return false;
  end)
 then
  err_(err_Lines, data);
  __count_big_orbit := __count_big_orbit + 1;
  return true;
 fi;
 rc.vec := Union(rc.vec, res);
 return false;
end;

validate_string :=
function(rc)
 local data;

 if IsBound(rc.data) then return true; fi;
 data := _prepare_rc(rc);
 if data = fail then return false; fi;
 if _mcount_mismatch(rc, data) then return false; fi;
 if _mcount_extra(rc, data) then return false; fi;
 rc.data := data;
 return true;
end;

\\validate_string := validate_string;

_new_morbit :=
function(pp, rc)
 local rr, rk, ls, orb, pat, G, perm, int, out, var, cnt, filter, clone;

 filter := function(ls)
  if not IsBound(rc.data) then return ls; fi;
  __count_orbits := __count_orbits + Length(ls);
  if Length(int) > 0 then
   ls := Filtered(ls, o -> IsSubset(o, int));
  fi;
  if rc.rank = rk then
   ls := Filtered(ls, o -> IsSubset(var, o));
  else
   Perform(out, function(l)
     ls := Filtered(ls, o -> PositionSet(o, l) = fail);
    end);
  fi;
  __count_orbits := __count_orbits - Length(ls);
  return ls;
 end;

 clone := function(vec, data)
  local res;
  res := rec(vec := Union(rc.vec, vec),
             pat := pat,
             G := rc.G,
             rank := rc.rank);
  __count_direct := __count_direct + 1;
  if data then
   __count_data := __count_data + 1;
   res.data := rc.data;
  fi;
  return [res];
 end;

 rr := \\rc.ctrl.orbit[pp[1]];
 ls := \\rc.ctrl.orb[pp[2]];
 pat := [];
 if IsRecord(rc) then pat := List(rc.pat); fi;
 Add(pat, pp);
 MakeImmutable(pat);
 perm := rr.perm;

 if not IsRecord(rc) then
  ls := rec(vec := ls.vec, G := ls.stab, stab := ls.stab,
            rank := ls.rank, pat := pat);
  if perm <> () then
   ls.stab := ls.stab^perm;
   ls.vec := OnSets(ls.vec, perm);
  fi;
  return [ls];
 fi;

## Check existing lines
 if IsBound(rc.data) then
  rk := rank_();
  cnt := Length(ls.vec);
  if Sum(rr.domain, d -> _orbit_count(rc.data, d)) > cnt then return []; fi;
  int := [];
  out := [];
  var := [];
  G := rc.data.int;
  Perform(rr.lines, function(n)
    if not IsBound(G[n]) or (G[n] = fail) then return; fi;
    orb := G[n];
    if orb = true then
     Add(int, n);
    elif orb = false then
     Add(out, n);
    else
     Add(var, n);
    fi;
   end);
# Exact match
  if Length(int) = cnt then return clone(int, true); fi;
# Maximal rank
  if rc.rank = rk then
   var := Union(var, int);
   if Length(var) < cnt then return []; fi;
# Possible exact match
   if Length(var) = cnt then
    orb := OnSets(var, perm^-1);
    if PositionSet(ls.orbit, orb) = fail then return []; fi;
    return clone(var, false);
   fi;
  fi;
  int := OnSets(int, perm^-1);
  out := OnSets(out, perm^-1);
  var := OnSets(var, perm^-1);
 fi;

 G := Stabilizer(stab(rc), rr.lines, OnSets)^(perm^-1);
 orb := ls.orbit;
# orb := filter(orb);
 orb := List(OrbitsDomain(G, orb, OnSets), o -> o[1]);
 orb := filter(orb);
 return List(orb, function(o)
   o := OnSets(o, perm);
   return rec(vec := Union(rc.vec, o),
              pat := pat,
              G := full_group());
#              G := rc.stab,
#              last := o);
  end);
end;

_get_domains :=
function(G, ls)
 local orb, oo;
 oo := List(ls, p -> \\rc.ctrl.orbit[p].lines);
 orb := OrbitsDomain(G, oo, OnSets);
 orb := List(orb, o -> List(o, s -> Position(oo, s)));
 orb := List(orb, o -> ls[Minimum(o)]);
 return orb;
end;

_rc_domains :=
function(rc)
 local dm, G;

 if not IsBound(rc.dm) then
  dm := List(rc.pat, p -> p[1]);
  G := Stabilizer(stab(rc), Union(List(dm, p -> \\rc.ctrl.orbit[p].lines)), OnSets);
  dm := Difference([1..Length(\\rc.ctrl.orbit)], dm);
  rc.dm := _get_domains(G, dm);
 fi;
 return rc.dm;
end;

_get_morbit :=
function(pp, rc, ctrl)
 local dm;

 if IsList(rc) then
  fprint("- (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Flat(List(rc, function(r)
    r := _get_morbit(pp, r, ctrl);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
#  rc := _sort_list(full_group(), rc: verbose, keep_stabs, level := next_());
  rc := _sort_list(full_group(), rc: verbose, sort_mode, level := next_());
  return rc;
 fi;

 if IsRecord(rc) then
  dm := _rc_domains(rc);
 else
  dm := List(OrbitsDomain(\\rc.ctrl.perm, [1..Length(\\rc.domain)]), Minimum);
 fi;
 return Flat(List(dm, function(d)
   d := _new_morbit(__pat([d, pp]), rc);
   d := Filtered(d, \\validate_string);
   d := \\validate_K3(d);
   d := discard_done(d);
   return d;
  end));
end;

\\do_strings := MakeImmutable(
    rec(type    := 1,  # strings
        process := _get_morbit,
        expand  := _expand_strings));

do_strings :=
function(arg)
 local pat, src;
 pat := Remove(arg, 1);
 src := false;
 if IsBound(arg[1]) and IsList(arg[1]) then src := Remove(arg, 1); fi;
 return _do_pats(pat, src, \\do_strings);
end;

#########################################################
# Sets by orthogonal complement
#########################################################

__2orbits_1 :=
function(V, G)
 return OrbitsDomain(G, V);
end;

__2orbits_2 :=
function(V, G)
 return OrbitsDomain(G, List(V));
end;

__2orbits_3 :=
function(V, G)
 V := List(V);
 Sort(V);
 G := List(GeneratorsOfGroup(G), g -> Sortex(List(V, v -> v^g)));
 G := OrbitsDomain(GROUP(G), [1..Length(V)]);
 return List(G, g -> V{g});
end;

__2orbits := __2orbits_1;
__2orbits_print := 5;

#__min_count := 261;

__2print :=
function(ls)
 if Length(ls) <= __2orbits_print then
  _print(" [ %0 ]\033[0m\n", _print_cc(SortedList(List(ls, r -> r.count))));
 else
  print_done(Length(ls));
 fi;
end;

2orbits :=
function(arg)       # ({vector_list})
 local mat, M, PG, G, V, vec, ln, h,
       verb, validate, min, #index,
       select;

 select := h -> Immutable(vec{PositionsProperty(ln, l -> IsZero(l*h))});

 verb := ValueOption("2orbits_verbose");
 min  := ValueOption("min_count");
 if not IsInt(min) then min := 0; fi;
 validate := ValueOption("2orbits_validate");
 if not IsFunction(validate) then validate := ReturnTrue; fi;
# index := ValueOption("2index");
# if not IsInt(index) then
#  index := "";
# else
#  index := Concatenation(" ", String(index));
# fi;

 vec := \\llist;
 if IsBound(arg[1]) then
  vec := arg[1];
  if IsRecord(vec) then
   if IsBound(vec.PG) then PG := vec.PG; fi;
   vec := vec.vec;
  fi;
 fi;
 if not IsBound(PG) then PG := Stabilizer(full_group(), vec, OnSets); fi;
 V := ComplementIntMat(One(\\N.form), Concatenation(\\lines{vec}, [\\h]));
 if verb >= 1 then
  fprint("\033[32m - count = %0, rank = %1, group = %2\033[0m\n",
         Length(vec), Length(V.sub), Size(PG));
 fi;
 mat := V.sub*\\N.form*TransposedMat(V.sub);
 h := Concatenation(V.sub, V.complement)^-1;
 M := [1..Length(V.sub)];
 M := List(h, r -> r{M});
 h := \\h*M;
# ln := \\lines{vec};
# Apply(ln, function(v) v := v*M*Z(2); ConvertToVectorRep(v, 2); return v; end);
 ln := List(vec, v -> ImmutableVector(2, \\lines[v]*M*Z(2)));
 G := List(GeneratorsOfGroup(PG), _perm2mat);
 G := List(G, g -> V.sub*g*M);
 if Length(G) = 0 then G := [One(mat)]; fi;
 G := Group(G)^mat;
 G := Group(List(GeneratorsOfGroup(G), g -> ImmutableMatrix(2, g*Z(2))));
 V := NullspaceMat(TransposedMat([One(mat)*h*Z(2)]));
 V := VectorSpace(GF(2), V);
 V := __2orbits(V, G);
 if verb >= 2 then
  print_index("(%0 orbits) \c", Length(V));
  print_dots(Length(V));
 fi;
 V := List(V, function(o)
   if verb >= 2 then print_dot(); fi;
   o := rec(v := o[1], length := Length(o)); #, orb := o);
   if IsZero(o.v) then return fail; fi;
   o.vec := select(o.v);
   o.count := Length(o.vec);
   if o.count < min then return fail; fi;
   o.rank := Rank(Concatenation(\\lines{o.vec}, [\\h]));
   if not validate(o) then return fail; fi;
   return o;
  end);
 V := Filtered(V, o -> o <> fail);
 SortBy(V, o -> -[o.count, o.rank]);
 if verb >= 2 then __2print(V); fi;
 return V;
end;

## Check if rank can be decreased by removing one (pair of) vectors
2orbits_rk :=
function(arg)       # ({vector_list})
 local rk, G, V, vec, verb;

 verb := ValueOption("2orbits_verbose");
 vec := \\llist;
 if IsBound(arg[1]) then
  vec := arg[1];
  if IsRecord(vec) then vec := vec.vec; fi;
 fi;

 V := SemiEchelonMat(TransposedMat(Concatenation([\\h], \\lines{vec})));
 rk := Length(V.vectors);
 if verb >= 1 then
  fprint("\033[32m - count = %0, rank = %1\033[0m \c", Length(vec), rk);
 fi;
 V := PositionsProperty(V.heads, h -> h <> 0);
 Remove(V, 1);
 V := List(V, p -> [vec[p - 1]]);
 if \\duality then
  Apply(V, s -> _add_dual(s, \\duals));
 fi;
 G := ValueOption("min_count");
 if not IsInt(G) then G := 0; fi;
 V := List(V, function(o)
   o := rec(vec := Difference(vec, o));
   o.rank := Rank(Concatenation(\\lines{o.vec}, [\\h]));
   o.count := Length(o.vec);
   if o.rank >= rk then return fail; fi;
   return o;
  end);
 V := Filtered(V, o -> o <> fail);
 SortBy(V, o -> -[o.count, o.rank]);
# if verb >= 1 then print_done(Length(V)); fi;
 if verb >= 1 then print_index("(%0 found)\n", Length(V)); fi;
 return V;
end;

\\single_out := [];
\\single_in  := [];
\\single_num := [];

\\keep_single_orbits := false;

validate_single :=
function(rc)
 rc.data := _prepare_rc(rc);
 if not is_K3(rc) or (count(rc, _single()) <> rc.count) then
  Unbind(rc.data);
  return false;
 fi;
 return true;
end;

\\validate_single :=
function(lines)
 return function(rc)
  rc.data := _prepare_rc(rc);
  if not is_K3(rc) or (_line_count(rc.data, lines) <> rc.count) then
   Unbind(rc.data);
   return false;
  fi;
  return true;
 end;
end;

fix_single :=
function(rc)
 if IsList(rc) then
  fprint("= (%0 records) \c", Length(rc));
  print_dots(Length(rc));
  rc := Filtered(rc, function(r)
    r := fix_single(r);
    print_dot();
    return r;
   end);
  print_done(Length(rc));
  return rc;
 fi;
 if not validate_single(rc) then return false; fi;
 fix_pattern(rc, _single());
 AddSet(\\observed, count(rc));
 return true;
end;

single_orbits_old :=
function(arg)       # ({orbit_list}{, min_count}{, check_K3})
 local dm, min, max, var, rk, _K3, rc, IN, done, add, collect;

 add := function(ls, r)
  if ForAny(ls, rr -> (Length(rr.vec) = Length(r.vec)) and
            (RepresentativeAction(full_group(), rr.vec, r.vec, OnSets) <> fail))
   then return false; fi;
  Add(ls, r);
  return true;
 end;

 collect := function(rc)
  if rc.count <= min then return []; fi;
  rc := 2orbits(rc);
  fprint(" = sorting \c");
  print_dots(Length(rc));
  SortBy(rc, r -> -[r.count, r.rank]);
  rc := Filtered(rc, function(r)
    print_dot();
    if (r.rank <= rk) and (PositionSet(\\observed, r.count) = fail) then
     if is_true_K3(r) then AddSet(\\observed, r.count); fi;
    fi;
    if r.count < min then return false; fi;
    if r.rank <= rk then
     add(\\single_out, r);
     if var and (r.count > min) then min := r.count; fi;
    fi;
    return r.count > min;
   end);
  print_done(Length(\\single_out));
  return Filtered(rc, r -> r.count > min);
 end;

 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := Remove(arg, 1);
 else
  dm := _single();
 fi;
 min := 1;
 var := true;
 if IsBound(arg[1]) and IsInt(arg[1]) then
  min := Remove(arg, 1);
  var := false;
 elif IsBound(\\rc.single) then
  min := -\\rc.single;
  var := false;
 fi;
 max := Sum(\\rc.vec{dm}, r -> r.bound);
 if min <= 0 then min := min + max; fi;
 rc := rec(vec := lines(domain(dm)));
 rc.data := _prepare_rc(rc);
 rc.count := Length(rc.vec);
 rk := rank(rc);
 _K3 := 0;
 if rc.data <> fail then _K3 := K3(rc); fi;
 fprint(">> Processing %0: range = [%1..%2], K3 = %3, rank = %4\c",
                dm, min, max, _K3, rk);
 \\single_out := [];
 _K3 := true;
 if IsBound(arg[1]) then _K3 := Remove(arg, 1) <> false; fi;
 if _K3 and not is_K3(rc) then
  rk := rk - 1;
  _print(", reducing to %0", rk);
 else
  if rank(rc) <= \\rank then \\single_out := [rc]; fi;
 fi;
 rk := Minimum(rk, \\rank);
 Print("\n");
 done := [];
 max := 1;
 IN := collect(rc);
 repeat
  IN := Filtered(IN, r -> (r.count > min) and add(done, r));
  if Length(IN) = 0 then break; fi;
  max := max + 1;
  SortBy(IN, r -> -[r.count, r.rank]);
  fprint("## Step %0: processing %1 records\n", max, Length(IN));
  IN := Flat(List(IN, collect: level := next_()));
 until false;
 SortBy(\\single_out, r -> -[r.count, r.rank]);
 return \\single_out;
end;

__single_threshold := 16;

_single_orbits_plain :=
function(set)
 local orb;
 orb := Combinations(set);
 orb := OrbitsDomain(Stabilizer(full_group(), set, OnSets), orb, OnSets);
 return List(orb, function(o)
   o := Maximum(o);
   return rec(vec := o, count := Length(o));
  end);
end;

__so_init :=
function(ls)
 local p;
 p := 0;
 return rec(
  next := function()
    p := p + 1;
    if p > Length(ls) then return fail; fi;
    return ls[p];
   end);
end;

## Comparing using graphs
__so_canonical :=
function(rc)
 local vec, dd, pp;
 dd := _vec2digraph(rc.vec);
 if dd.colors = fail then
  pp := BlissCanonicalLabelling(Digraph(dd.adjacencies));
 else
  pp := BlissCanonicalLabelling(Digraph(dd.adjacencies), dd.colors);
  pp := RestrictedPerm(pp, dd.colors[1]);
 fi;
 return Permuted(rc.vec, pp);
# pp := BLISS_DATA(Digraph(dd.adjacencies), dd.colors, fail, "");
# rc.canonical := Permuted(rc.vec, RestrictedPerm(pp[2], dd.colors[1]));
# rc.PG := pp[1];
end;

#__so_canonical_ :=
#function(vec)
# local dd, pp;
# dd := _vec2digraph(vec);
# pp := BlissCanonicalLabelling(Digraph(dd.adjacencies), dd.colors);
# pp := RestrictedPerm(pp);
# return Permuted(vec, pp);
#end;

_so_canonical :=
function(rc)
 if not IsBound(rc.canonical) then rc.canonical := __so_canonical(rc); fi;
 return rc.canonical;
end;

_so_same_canonical :=
function(r1, r2)
 local ln, mat, l1, l2;
 r1 := _so_canonical(r1);
 r2 := _so_canonical(r2);
 ln := Length(r1);
 mat := __Gram();
 return ForAll([1..ln - 1], function(m)
   l1 := mat[r1[m]];
   l2 := mat[r2[m]];
   return ForAll([m + 1..ln], n -> l1[r1[n]] = l2[r2[n]]);
  end);
end;

_so_init_graph :=
function(ls, G)
 ls := __so_init(ls);
 ls.same := _so_same_canonical;
 return ls;
end;

_so_sign :=
function(rc)
 local mat;
 if IsBound(rc.sg) then return rc.sg; fi;
 mat := __Gram();
 rc.sg := List(rc.vec, function(l)
    l := mat[l];
    l := l{rc.vec};
#   l := \\lines[l]*\\N.form;
#   l := List(rc.vec, v -> l*\\lines[v]);
   return List([-4..4], n -> Number(l, i -> i = n));
  end);
 rc.sg := Collected(rc.sg);
 return rc.sg;
end;

_so_init :=
function(ls, G)
 ls := __so_init(ls);
 ls.same := function(r1, r2)
   if _so_sign(r1) <> _so_sign(r2) then return false; fi;
   if IsBound(\\data.graph) and not _so_same_canonical(r1, r2) then return false; fi;
   if RepresentativeAction(G, r1.vec, r2.vec, OnSets) = fail then return false; fi;
   return true;
  end;
 return ls;
end;

\\so_init :=
function(ls, G)
 if not IsBound(\\data.single) then \\data.single := _so_init; fi;
 return \\data.single(ls, G);
end;

## This one assumes \\single_in and \\single_out initialized
_single_orbits_new :=
function(min, rk, G, validate, var)
 local ls, r, so, max, new, is_new, collect, defect;

 is_new := function(ls, r)
  if ForAny(ls, rr -> (Length(rr.vec) = Length(r.vec)) and
                      (rr.rank = r.rank) and
                      so.same(rr, r))
   then return false; fi;
  Add(ls, r);
  return true;
 end;

 defect := r -> (r.count - min) - \\data.factor*(r.rank - rk);

 collect := function(rc)
  local def, rr;

  rr := ls[rc];
  def := defect(rr);
  if def < 0 then return; fi;
  if IsBound(rr.done) then return; fi;
  _list_index := [Length(ls), rc];
  if def = 0 then
   rc := 2orbits_rk(rr: min_count := min);
  else
   rc := 2orbits(rr: min_count := min);
  fi;
  rr.done := true;
  if Length(rc) = 0 then return rc; fi;
  fprint("\033[37m - sorting \c");
  rc := Filtered(rc, r -> r.count >= min);
  rc := Filtered(rc, r -> defect(r) >= 0);
  SortBy(rc, r -> -[r.count, r.rank]);
  so := \\so_init(rc, G);
  print_dots(Length(rc));
  repeat
   r := so.next();
   if (r = fail) or (r.count < min) then break; fi;
   new := true;
   if r.count > min then new := is_new(\\single_in, r); fi;
   if new and (r.rank <= rk) and validate(r) then
    if r.count > min then
     Add(\\single_out, r);
     if var then min := r.count; fi;
    else
     is_new(\\single_out, r);
    fi;
    if var and (r.count > min) then min := r.count; fi;
   fi;
#   if r.count > min then Add(rc, r); fi;
   print_dot();
  until false;
  print_done(Length(\\single_out));
 end;

 max := Set(Filtered(\\single_in, r -> not IsBound(r.done)), r -> r.count);
 if IsEmpty(max) then return []; fi;
 max := Maximum(max);
 \\single_num := List([1..max], i -> 0);
 repeat
  if max <= min then break; fi;
  ls := Filtered(\\single_in, r -> (Length(r.vec) = max) and not IsBound(r.done));
  \\single_num[max] := Length(ls);
  max := max - 1;
  if Length(ls) = 0 then continue; fi;
  if not \\keep_single_orbits then
   \\single_in := Filtered(\\single_in, r -> Length(r.vec) <= max);
  fi;
  fprint("\033[1m## Processing %0 records of size %1\033[0m (%2 pending)\n",
         Length(ls), max + 1, Number(\\single_in, r -> Length(r.vec) <= max));
  Perform([1..Length(ls)], collect: level := next_());
 until false;
end;

single_orbits_new :=
function(arg)       # ({orbit_list}{, min_count}{, check_K3}{, validate})
 local dm, min, max, var, rk, _K3, rc, ls, G, validate;

 if IsBound(arg[1]) then
  if IsList(arg[1]) then
   dm := Remove(arg, 1);
   ls := lines(domain(dm));
  elif IsRecord(arg[1]) then
   ls := Remove(arg, 1).vec;
  fi;
 fi;
 if not IsBound(ls) then
  dm := _single();
  ls := lines(domain(dm));
 fi;
 if Length(ls) = 0 then return []; fi;
 G := Group(());
# ls := lines(domain(dm));
## To be set manually when patching
 \\data.factor := 1;
 if \\duality and (Set(ls, l -> \\duals[l]) = ls) then \\data.factor := 2; fi;
##
 rk := full_group();
 if not IsBound(dm) then rk := Stabilizer(rk, ls, OnSets); fi;
 Perform(GeneratorsOfGroup(rk), function(g)
   G := ClosureGroup(G, RestrictedPerm(g, ls));
  end);
 min := 1;
 var := true;
 if IsBound(arg[1]) and IsInt(arg[1]) then
  min := Remove(arg, 1);
  var := false;
 elif IsBound(\\rc.single) then
  min := -\\rc.single;
  var := false;
 fi;
 if IsBound(dm) then
  max := Sum(\\rc.vec{dm}, r -> r.bound);
 else
  max := Length(ls);
 fi;
 if min <= 0 then min := min + max; fi;
 if min < 0 then min := 0; fi;
 rc := rec(vec := ls);
 rc.data := _prepare_rc(rc);
 rc.count := Length(rc.vec);
 rk := rank(rc);
 _K3 := 0;
 if rc.data <> fail then _K3 := K3(rc); fi;
 if IsBound(dm) then fprint("\033[32;1m## Processing %0\033[0m\n", dm); fi;
 fprint("\033[32m - range = [%0..%1], group = %2, K3 = %3, rank = %4\c",
        min, max, Size(G), _K3, rk);
 \\single_out := [];
 _K3 := true;
 if IsBound(arg[1]) and IsBool(arg[1]) then
  _K3 := Remove(arg, 1) <> false;
 fi;
 if _K3 and not is_K3(rc) then
  rk := rk - 1;
  _print(",\033[31m reducing to %0", rk);
 else
  if rank(rc) <= \\rank then \\single_out := [rc]; fi;
 fi;
 validate := ReturnTrue;
 if IsBound(arg[1]) and IsFunction(arg[1]) then
  validate := Remove(arg, 1);
 fi;
 rk := Minimum(rk, \\rank);
 Print("\033[0m\n");

 \\single_in := [rc];
 if rc.count <= __single_threshold then
  ls := _single_orbits_plain(rc.vec);
  \\single_out := Filtered(ls, r -> r.count >= min);
 else
  _single_orbits_new(min, rk, G, validate, var);
 fi;
 return \\single_out;
end;

single_orbits := single_orbits_new;

do_single :=
function(arg)
 local d;
 d := dsize(_single());
 if IsBound(\\rc.single) then d := \\rc.single; fi;
 if IsBound(arg[1]) and IsInt(arg[1]) then d := arg[1]; fi;
 d := single_orbits_new(-d, validate_single);
 d := fix_single(d);
 SortBy(d, r -> -[r.count, r.rank]);
 return d;
end;

Leech_single :=
function(arg)
 if not(IsBound(arg[1]) and IsInt(arg[1])) then arg[1] := \\min_count; fi;
 if not IsBound(\\data.single) then \\data.single := _so_init_graph; fi;
 return single_orbits([1], arg[1], false);
end;

test_maximal :=
function(rc, src, dest)
 local G, orb, ls, res, max;

 fix_pattern(rc, src);
 orb := counts(rc);
 G := Stabilizer(\\rc.perm, orb, Permuted);
 orb := OrbitsDomain(G, domain(dest));
 orb := Set(orb, Set);
 ls := List(orb, o -> [__pat([o[1], max_value(o[1])])]);
 ls := do_pats(ls, [rc]);
 ls := List(ls, r -> r.pat[Length(r.pat)][1]);
 res := rec(orb := orb,
            missing := Filtered(orb, o -> not ForAny(ls, p -> p in o)));
 ls := Sum(res.missing, o -> Length(o)*max_value_dif(o[1]));
 if IsInt(src) then src := [src]; fi;
 orb := Sum(src, s -> \\rc.vec[s].bound) - Sum(counts(rc){domain(src)});
 res.lost := ls + orb;
 fprint(">> missing = %0, count = %1, defect = %2; total lost %3\n",
                ls, count(rc), orb, res.lost);
 rc.info := res;
 return res.lost;
end;

#########################################################
# Brute force via single orbits
#########################################################

brute_single :=     # min_count := size
function(n)
 local rc, res, ls, ll, rr, G, PG, min, cnt, add, store;

 store := function(r)
  if \\brute_validate(r) then Add(res, r); fi;
 end;

 add := function(r)
  if r.count < min then print_dot(); return; fi;
  if ForAny(ls, s -> (s.count = r.count) and
                     (s.rank = r.rank) and
                     (_pencils(s) = _pencils(r)) and
            (RepresentativeAction(G, s.vec, r.vec, OnSets) <> fail))
   then print_dot(); return; fi;
#  if not IsBound(r.PG) then r.PG := Stabilizer(PG, r.vec, OnSets); fi;
  cnt := cnt + 1;
#  if r.count > min then Add(ls, r); fi;
  Add(ls, r);
  store(r);
  print_dot();
 end;

 rc := _pair(\\rc, n, 1);
 rr := rec(vec := rc.lines);
# rr := rec(vec := n);
 PG := Stabilizer(full_group(), rr.vec, OnSets);
 G := List(GeneratorsOfGroup(PG), g -> RestrictedPerm(g, rr.vec));
 G := ClosureGroup(TrivialGroup(IsPermGroup), G);
 fprint("\033[1m>> Processing orbit %0: count = %1, bound = %2, group = %3\033[0m\n",
        n, rc.count, rc.bound, Size(G));
 rr.PG := PG;
 rr.count := Length(rr.vec);
 rr.rank := Rank(Concatenation(\\lines{rr.vec}, [\\h]));
 res := [];
 ls := [rr];
 store(rr);
 min := ValueOption("min_count");
 if not IsInt(min) or (min < 0) then min := 0; fi;
 Perform(Reversed([min + 1..rr.count]), function(c)
   ll := [];
   ls := Filtered(ls, function(r)
     if r.count = c then Add(ll, r); fi;
     return r.count < c;
    end);
   if Length(ll) = 0 then return; fi;
   fprint("= %1 records of size %0 (%2 to go):\n", c, Length(ll), Length(ls));
   repeat
    rr := Remove(ll);
    if not IsBound(rr.PG) then rr.PG := Stabilizer(PG, rr.vec, OnSets); fi;
    rr := 2orbits(rr: 2orbits_verbose := 1, level := next_());
    if Length(rr) = 0 then continue; fi;
#    if Length(rr) = 1 then add(rr[1]); continue; fi;
    cnt := 0;
    fprint("\033[37m - (%0 records) \c", Length(rr));
    print_dots(Length(rr));
    Perform(rr, add);
    print_done(cnt);
   until Length(ll) = 0;
  end: level := next_());
# Perform(ls, store);
 return res;
end;


==> anc/GAP/2/brute_legacy.txt <==
# -*- GAP -*-

#########################################################
## Old versions --- to remove!
#########################################################

#########################################################
# Brute force computation
#########################################################

_brute_matrix :=
function(lines)
 local res, u;
 res := [];
 Perform(lines, function(l)
   u := \\lines[l]*\\N.form;
   res[l] := [];
   Perform(lines, function(v) res[l][v] := \\lsq - u*\\lines[v]; end);
  end);
# __mat := res;
 return res;
end;

#_brute_matrix := lines -> \\lsq - Gram(lines);

_brute_filter :=
function(ls, line)
 local row;
 row := __Gram()[line];
 return Filtered(ls, l -> row[l] in \\ledges);
end;

_brute_data_init := ReturnTrue;

_brute_data :=
function(rc)
 local res, G, ln, row, v;

 G := _restricted_action(\\G, rc.lines);
 ln := rc.lines;
 res := ValueOption("lines");
 if IsList(res) and IsSubset(ln, res) then
  ln := res;
  G := Stabilizer(G, ln, OnSets);
 fi;
 res := rec(index := ln[1], vec := [ln[1]]);
 res.G := Stabilizer(G, res.index);
# res.mat := _brute_matrix(ln);
 res.key := _pencils;
 res.factor := 1;
 res.dual := false;
 res.next := _brute_filter(ln, ln[1]);

 res.filter := function(rr, line)
  row := __Gram()[line];
  rr := Filtered(rr.next, i -> row[i] in \\ledges);
  v := row[res.index];
  row := __Gram()[res.index];
  rr := Filtered(rr, i -> row[i] <= v);
  return rr;
 end;

 _brute_data_init(rc, res);
 res.validate := \\brute_validate;
 return res;
end;

_store_orbits :=        # : store_orbits := <params>
function(rc, ls, dual)
 local st, rd, d;

 st := ShallowCopy(ValueOption("store_orbits"));
 if st = true then st := rec(); fi;
 if IsInt(st) then st := rec(min := st); fi;
 if not IsRecord(st) then return false; fi;
 if not IsBound(st.min) then st.min := 0; fi;
 if not IsBound(st.keep) then st.keep := true; fi;

 if st.min > 0 then
  if dual then st.min := Int(st.min/2); fi;
  ls := Filtered(ls, r -> Length(r.vec) >= st.min);
 fi;

 fprint("= Found %0 records\n", Length(ls));
 Perform(ls, function(r) Unbind(r.next); Unbind(r.G); end);
 if dual then
  Perform(ls, function(r) UniteSet(r.vec, \\duals{r.vec}); end);
 fi;

 rd := rc.lines;
 fprint("\033[37m - validating \c");
 print_dots(Length(ls));
 ls := Filtered(ls, function(r)
   d := _prepare_rc(r);
   if d <> fail then d := _line_count(d, rd) = Length(r.vec); fi;
   print_dot();
   return d = true;
  end);
 print_done(Length(ls));

 ls := _sort_list(\\G, ls: verbose, level := next_(),
                           keep_orbits := st.keep, sort_key := _pencils);

 rd := MaximumList(List(ls, r -> Length(r.vec)), 0);
 if st.min <= 0 then st.min := 1; fi;
 if dual then rd := 2*[st.min..rd/2]; else rd := [st.min..rd]; fi;
 rc := orb_(rc);
 rc.orb := [];
 Perform(rd, function(c)
   rc.orb[c] := Filtered(ls, r -> Length(r.vec) = c);
  end);
 Perform(ls, function(r) Unbind(r.validate); Unbind(r.filter); end);
 rd := Set(ls, r -> Length(r.vec));
 AddSet(rd, 0);
 MakeImmutable(rd);
 st := Maximum(rd);
 rc.val := rd;
 rc.max := st;
 Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 if \\duality and (rc.dual <> rc.id) then
  rc := \\rc.vec[rc.dual];
  rc.val := rd;
  rc.max := st;
  Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 fi;
 return true;
end;

brute :=                # : store_orbits := <params>
function(n)
 local rc, ls, max, data, star;

 star := ["", "*"];
 rc := _pair(\\rc, n, 1);
 data := _brute_data(rc);
 fprint("\033[1m>> Processing orbit %0: group = %1, count = %2, bound = %3%4\033[0m\n",
                n, Size(data.G), rc.count, rc.bound/data.factor, star[data.factor]);
 ls := _add_list(data: level := next_());
# __ls := ls;
 max := Maximum(List(ls, r -> Length(r.vec)))*data.factor;
 if max > rc.bound then Error(); fi;
 star := _store_orbits(rc, ls, data.dual: level := next_());
 set_reduced(rc, rs_brute, max);
 fprint(" = Reduced %0 -> %1", rc.reduced[rs_bound], __bound(max));
 if star then
  _print(" [ %0 ]", _print_cc(List(orb_(rc).orb, Length)));
 fi;
 fprint("\n = Total: ");
 _print_reduced(\\rc);
end;

#########################################################
# Advanced brute force
#########################################################

_brute_data_fixed :=    # : min_size := <value>  : min_count := <value>
function(rc, fixed)
 local data, count, max, ln, ls, orb, ind, lns, G, mat, OK, is_OK;

 is_OK := function(i, j)
  return ForAll(orb[i], u -> ForAll(orb[j], v -> mat[u][v] in \\edges));
 end;

 ln := _restricted_orbit(rc, fixed);
 data := _brute_data(rc: lines := ln);
 orb := _add_list(data);
 Unbind(data.key);
 fprint("\033[37m - (%0 records) \c", Length(orb));
 print_dots(Length(orb));
 orb := Filtered(orb, function(r)
   ls := _prepare_rc(r);
   if ls = fail then return false; fi;
   ls := _line_list(ls, ln) = r.vec;
   print_dot();
   return ls;
  end);
 print_done(Length(orb));
 orb := List(orb, r -> r.vec);
 data.max := Maximum(List(orb, Length));
 G := ValueOption("min_size");
 if G = true then G := data.max; fi;
 if IsInt(G) and (G <= 0) then G := data.max + G; fi;
 if not IsInt(G) or (G < 1) then G := 1; fi;
 if G > 1 then orb := Filtered(orb, o -> Length(o) >= G); fi;
 data.min := G;
 orb := Union(Orbits(\\G, orb, OnSets));
 G := GeneratorsOfGroup(\\G);
 G := GROUP(List(G, g -> SortingPerm(OnTuplesSets(orb, g))^-1));
 data.next := [1..Length(orb)];
 data.vec := [];
 data.G := G;
 data.orb := orb;
 lns := Orbit(\\G, ln, OnSets);
 ind := List(orb, o -> PositionProperty(lns, s -> IsSubset(s, o)));
 max := Maximum(ind);
 count := ValueOption("min_count");
 data.size := Length(lns);
 mat := _brute_matrix(rc.lines);
 OK := [];
 data.filter := function(rr, n)
  G := ind[n];
  ls := Filtered(rr.next, u -> ind[u] <> G);
  G := Length(orb[n]);
  ls := Filtered(ls, u -> Length(orb[u]) <= G);
  if IsInt(count) then
   G := count - Sum(rr.vec) - (max - Length(rr.vec) - 1)*G;
   ls := Filtered(ls, u -> Length(orb[u]) >= G);
  fi;
  if not IsBound(OK[n]) then OK[n] := []; fi;
  G := OK[n];
  ls := Filtered(ls, function(u)
    if not IsBound(G[u]) then G[u] := is_OK(u, n); fi;
    return G[u];
   end);
  return ls;
 end;
 data.validate := function(r)
   G := r.vec;
   if IsInt(count) then
    ln := List(G, o -> Length(orb[o]));
    if Sum(ln) + Minimum(ln)*(max - Length(ln)) < count then return false; fi;
   fi;
   r.vec := Union(orb{r.vec});
   ls := _prepare_rc(r);
   if ls = fail then return false; fi;
   if ForAny(G, u -> _line_list(ls, lns[ind[u]]) <> orb[u]) then return false; fi;
   r.vec := G;
   return true;
  end;
# Unbind(data.validate);
 return data;
end;

_store_fixed :=
function(rc, ls, data)  # : store_orbits := <params>
 if ValueOption("store_orbits") = fail then return false; fi;
 ls := List(ls, r -> rec(vec := Union(List(r.vec, n -> data.orb[n]))));
 return _store_orbits(rc, ls, data.dual);
end;

brute_fixed :=          # : min_size := <value> : store_orbits := <params>
function(n, fixed)
 local rc, ls, data, max, star, rs;

 rc := _pair(\\rc, n, 1);
 fprint("\033[1m>> Processing orbit %0: count = %1, bound = %2\033[0m\n",
        n, rc.count, rc.bound);
 data := _brute_data_fixed(rc, fixed: level := next_());
 fprint("\033[30;1m = Sizes = %0, orbit = %1, group = %2\033[0m\n",
                Set(data.orb, Length),
#                data.min, data.max,
                Length(data.next), Size(data.G));
# Error();
 ls := _add_list(data: level := next_(1));
# Error();
 Perform(ls, function(r)
   r.count := Sum(r.vec, n -> Length(data.orb[n]))
                 + (data.size - Length(r.vec))*(data.min - 1); # worst case
  end);
 max := Maximum(List(ls, r -> r.count));
 rs := rs_Sum;
 if ForAny(ls, r -> (r.count = max) and (Length(r.vec) = data.size)) then
  rs := rs_brute;
 fi;
 star := _store_fixed(rc, ls, data);
 set_reduced(rc, rs, max);
 fprint(" = Reduced %0 -> %1", rc.reduced[rs_bound], __bound(max));
 if star then
  _print(" [ %0 ]", _print_cc(List(orb_(rc).orb, Length)));
 fi;
 fprint("\n = Total: ");
 _print_reduced(\\rc);
end;


==> anc/GAP/2/brute_old.txt <==
# -*- GAP -*-

#########################################################
# Second step of brute force (deprecated)
#########################################################

_sp_do_pats := ReturnTrue;

_sp_pats :=
function(data, min)
 local max, res, step;

 step := function(ls, p)
  local m, mx;
  m := Length(data.orbit) - p;
  if m <= 0 then Add(res, List(ls)); return; fi;
  m := Int((min - Sum(ls) + m - 1)/m);
#  if m < 0 then return; fi;
  mx := max;
  if p > 0 then mx := Minimum(mx, ls[p]); fi;
  mx := Intersection(data.val, [m..mx]);
  ls := List(ls);
  p := p + 1;
  for m in mx do
   ls[p] := m;
   step(ls, p);
  od;
 end;

 res := [];
 max := Maximum(data.val);
 step([], 0);
 data._pat := res;
 data.min := min;
 return res;
end;

\$sp_extend :=
function(data, rc)
 local ls, rr;

 ls := \$push_rank(rc, data.lines, [], data._rank - rc.rank + 1, data.min);
 for rr in ls do
  if data.validate(rr: parent := rc) then
   __sp_extended := __sp_extended + 1;
   data.store(rr);
  fi;
 od;
end;

_sp_data_next :=
function(data, lines)
 local res, G, H, orb, hom, ex;

 lines := MakeImmutable(Set(lines));
 res := rec(lines := lines, min := 0,
            discard  := IdFunc,
            validate := \$sp_validate,
            mode := \\default_spp.mode,
            key  := _pencils,
            push := \\default_spp.push and (\\prime = 0),
            dual := \\duality and (\\duals[lines[1]] in lines));
 orb := data.lines;
 if res.dual then orb := Union(orb, \\duals{orb}); fi;
 ex := [];
 if IsBound(data.extra) and (Length(data.extra) > 0) then
  ex := Immutable(Set(data.extra));
 fi;
 res.extra := ex;

 hom := full_group();
 G := \\G;
 if Length(ex) > 0 then
  hom := Stabilizer(hom, ex, OnSets);
  G := Stabilizer(G, ex, OnSets);
 fi;
 H := _restricted_stabilizer(hom, lines);
 G := _restricted_stabilizer(G, lines);
 G := AsSubgroup(H, G);
 H := _restricted_stabilizer(Stabilizer(hom, orb, OnSets), lines);
 G := ClosureSubgroup(G, H);
 res.G := G;    ## The full symmetry group

### To think about the group later
# G := _restricted_stabilizer(full_group(), lines);
 res.G := G;
 res.mthd := \$mthd(res.G, res.key);

 __data_rank(res, false);

 res.store := function(rc)
  local r;
  if IsList(rc) then
   for r in rc do \$add(res.RES, r, res.G, res.key); od;
  else
   \$add(res.RES, rc, res.mthd);
  fi;
 end;

 res.created := function(rc)
  if res.push and (rc.rank >= res._rank - res.mode) then
   _prepare_rc_out(rc);
  fi;
 end;

 res._go := function()
  __sp_print_update(res);
  return _sp_do_pats(res, _sp_pats(res.min));
 end;

 res._updated := function(min_size)
  if IsBound(res.RES) and (res.min <= min_size) then return 0; fi;
  res.min := min_size;
  res._go();
  return 1;
 end;

 res.orbit := SortedList(Orbit(G, orb, OnSets));
 if Length(res.orbit)*Length(orb) <> Length(lines) then Error(); fi;
 if Union(res.orbit) <> lines then Error(); fi;
 hom := List(GeneratorsOfGroup(G), g ->
                            SortingPerm(OnTuplesSets(res.orbit, g)));
 res.index := Position(res.orbit, orb);
 res.stab := Stabilizer(G, orb, OnSets);
 Apply(res.orbit, function(o)
   o := rec(lines := o, p := RepresentativeAction(G, o, orb, OnSets));
   o.G := res.stab^(o.p^-1);
   return o;
  end);
 set_id(res.orbit, 0);
 hom := GroupHomomorphismByImages(G, hom);
 res.hom := g -> Images(hom, g);

 if \\prime <> 0 then return res; fi;
## This works for \\prime = 0 only
#  It makes no sense to extend records of rank 'data.rank - 1'
#  Those of rank 'data.rank - 2' are subject to corank 1 extension
 res.discard := function(ls)
   local ds;
   ds := [];
   ls := Filtered(ls, function(rc)
     if not(res.push) or (rc.rank < res._rank - res.mode) then return true; fi;
     __sp_discarded := __sp_discarded + 1;
     if Length(rc.vec) >= res.min then res.store(rc); fi;
     if rc.rank < res._rank + 1 then Add(ds, rc); fi;
     return false;
    end);
   if Length(ds) = 0 then return ls; fi;
   fprint("\033[32m - (%0 records) \c", Length(ds));
   print_dots(Length(ds));
   while Length(ds) > 0 do
    \$sp_extend(res, Remove(ds));
    print_dot();
   od;
   print_done(Length(ls));
   return ls;
  end;

 return res;
end;

_sp_seeds :=
function(data, ls)
 ls := List(ls, r -> rec(vec := r.vec, G := data.G, rank := r.rank));
 Perform(ls, function(r)
   if Difference(r.vec, data.lines) <> data.extra then
    Error_("Invalid set of extra lines");
   fi;
   if data.dual then \$unite(r, \\duals{Intersection(r.vec, data.lines)}); fi;
   r._size := Length(r.vec) - Length(data.extra);
  end);
 if ForAll(ls, r -> r._size > 0) then
  Add(ls, rec(vec := data.extra, size := 0, G := data.G,
              rank := __hrank{data.extra}));
 fi;
 SortBy(ls, r -> -[r._size, r.rank]);
 set_id(ls, 0);
 data.orb := ls;
 data.val := Set(ls, r -> r._size);
end;

\$sp_invalid :=
function(data, rc, max)
 local pp, p, vv;
 pp := [1..Length(data.orbit)];
 for p in rc._pat do
  if _line_count(rc.data, data.orbit[p[1]].lines) <> p[2] then
   return true;
  fi;
  RemoveSet(pp, p[1]);
 od;
 for p in pp do
  vv := _line_list(rc.data, data.orbit[p].lines);
  if Length(vv) > max then  ## cannot procede: too many lines
   __sp_invalid := __sp_invalid + 1;
   return true;
  fi;
  \$unite(rc, vv);
 od;
 return false;
end;

_sp_new :=
function(data, rc, pat, id, vec)
 local r;
 r := \$copy(rc, vec);
 r._pat := List(rc._pat);
 r._last := id;
 Add(r._pat, pat);
 if not data.validate(r) then return fail; fi;
 data.created(r);
 if \$sp_invalid(data, r, pat[2]) then return fail; fi;
 MakeImmutable(r._pat);
 return r;
end;

_sp_first :=
function(data, pats)
 local res;
 res := [];
 pats := Set(pats, p -> p[1]);
 Perform(pats, function(p)
   Perform(data.orb, function(rc)
     if rc._size <> p then return; fi;
     Add(res, rec(vec := rc.vec, G := data.G, rank := rc.rank,
                  _last := rc.id, _pat := [__pat([data.index, p])]));
    end);
  end);
 return res;
end;

## The default orbit at data.index
__sp_orbit :=
function(data, rc)
 if not IsBound(rc.orb) then rc.orb := []; fi;
 if not IsBound(rc.orb[data.index]) then
  rc.orb[data.index] := Orbit(data.stab, Intersection(rc.vec, data.lines), OnSets);
 fi;
 return rc.orb[data.index];
end;

## The orbit at id
_sp_orbit :=
function(data, rc, id)
 local orb;
 if IsBound(rc.orb) and IsBound(rc.orb[id]) then return rc.orb[id]; fi;
 orb := __sp_orbit(data, rc);
 if id = data.index then return orb; fi;
 rc.orb[id] := OnTuplesSets(orb, data.orbit[id].p^-1);
 return rc.orb[id];
end;

_sp_next :=
function(data, rc, pat)
 local G, H, pp, dt, next, min, res, v, r, vec, np, npp;

 res := [];
 vec := [];
 min := rc.vec;
 pp := Difference([1..Length(data.orbit)], List(rc._pat, p -> p[1]));
## Collect lines already present
 Perform(pp, function(p)
   vec[p] := Intersection(data.orbit[p].lines, min);
  end);
 v := List(vec, Length);
 min := Maximum(v); ## cannot add less than that!
 if min in pat then ## these MUST appear eventually
  npp := Positions(v, min);
  Apply(npp, p -> __pat([p, min]));
  Add(res, rc);     ## the pattern will be set later
 fi;
 pat := Filtered(pat, p -> p > min);    ## will try to add more than min
 if Length(pat) = 0 then
  if IsBound(npp) then
   rc._pat := MakeImmutable(Concatenation(rc._pat, npp));
  fi;
  return res;
 fi;

 G := stab(rc);
 pp := OrbitsDomain(data.hom(G), pp);
 v := [];
 Perform(pp, function(p)
   p := Minimum(p);
   dt := data.orbit[p];
   next := dt.lines;
   min := vec[p];
   if Length(min) > Maximum(pat) then return; fi;
   for v in Difference(rc.vec, min) do
    next := _brute_filter(next, v);
    if Length(next) = 0 then break; fi;
   od;
   if Length(next) < Minimum(pat) then return; fi;
   H := Intersection(dt.G, G);
   Perform(data.orb, function(r)
     if r.id < rc._last then return; fi;
     if not(r._size in pat) then return; fi;
     if (r._size > Length(next)) or (r._size < Length(min)) then return; fi;
     v := Filtered(_sp_orbit(data, r, p), o -> IsSubset(next, o));
     if Length(min) > 0 then v := Filtered(v, o -> IsSubset(o, min)); fi;
     if Length(v) = 0 then return; fi;
     v := OrbitsDomain(H, v, OnSets);
     np := __pat([p, r._size]);
     v := List(v, o -> _sp_new(data, rc, np, r.id, Minimum(o)));
     v := Filtered(v, r -> r <> fail);
     Append(res, v);
    end);
  end);
 if IsBound(npp) then   ## this has been added earlier; adjust the pattern!
  rc._pat := MakeImmutable(Concatenation(rc._pat, npp));
 fi;
 return res;
end;

_sp_do_pats :=
function(data, pats)
 local step;

 step := function(pat, ls)
  local n, pp;
  n := Length(pat);
  if (n > 0) and (Length(ls) = 0) then return; fi;
  pp := Filtered(pats, p -> p{[1..n]} = pat);
  n := n + 1;
  pp := Set(pp, p -> p[n]);
  if n = 1 then
   ls := _sp_first(data, pats);
  else
   fprint("= %0: %1\n", n, _print_cc(pat));
   print_dots(Length(ls));
   fprint("\033[37m - (%0 records) \c", Length(ls));
   ls := Flat(List(ls, function(rc)
     if Length(rc._pat) < n then rc := _sp_next(data, rc, pp); fi;
     print_dot();
     return rc;
    end));
   print_done(Length(ls));
   ls := data.discard(ls);
  fi;
#  ls := data.discard(ls);
  if n >= Length(data.orbit) then data.store(ls); return; fi;
  pat := List(pat);
  Perform(Reversed(pp), function(p)
    pat[n] := p;
    step(pat, Filtered(ls, r -> r._pat[n][2] = p));
   end: level := next_());
 end;

 data.RES := [];
 if IsBound(data._max) then data.RES := [data._max]; fi;
 step([], []);
 _sp_record_bound(data);
 return data.RES;
end;

#########################################################
# High level routines
#########################################################

## Full orbit or first step via "brute"
sp_brute :=
function(arg)   # (n{, fixed}{, extra})
 local data;
 data := __brute_arg(arg, _sp_data);
 return data;
end;

## Second step via "brute"; "data" as returned by the first step
## !!Should be deprecated!!
sp_next :=
function(data)  # data as returned by sp_brute
 local rc, dt;
 rc := \$brute_ref(data.ref);
 dt := _sp_data_next(data, rc.lines);
 dt.ref := data.ref;
 dt.reason := rs_brute;
 _sp_seeds(dt, data.RES);
 return dt;
end;

## Use the data created by "sp_next"
sp_pats :=
function(data, min_size)
 _sp_pats(data, min_size);
 return _sp_do_pats(data, data._pat);
end;

#########################################################
# Matching several "parallel" orbits
#########################################################

__mt_pats :=
function(data, min)
 local ls;
 ls := List(data.orbit, o -> Set(o.orb, r -> Length(r.vec)));
 ls := Cartesian(ls);
 return Filtered(ls, p -> Sum(p) >= min);
end;

__mt_expand :=
function(data, rc)
 local H, rH;
 if IsBound(rc.expanded) then return [rc]; fi;
 if IsBound(rc.orbit) then return rc.orbit; fi;
 data := data.orbit[Length(rc._pat)];
 H := data.H;
 rH := data.rH;
 rc.orbit := List(\$orbit(rc, rH), function(vec)
   vec := rec(vec := MakeImmutable(vec), expanded := true,
              G := H, rank := rc.rank, _pat := rc._pat);
   return vec;
  end);
 return rc.orbit;
end;

__mt_validate :=
function(data, rc)
 local dt, pp, orb;
 dt := _prepare_rc(rc);
 if dt = fail then return false; fi;
 rc.data := dt;
 if not IsBound(rc._pat) then return true; fi;
 pp := rc._pat;
 orb := data.orbit;
 if ForAny(pp, p -> _line_count(dt, orb[p[1]].lines) <> p[2]) then
  return false;
 fi;
 return true;
end;

__mt_discard := ReturnTrue;

__mt_push_init :=
function(data, step, rc)
 rc.G := data.G;
 \$push_init(rc, data.lines, []);
 if Length(rc.vec) >= data.min then
  \$add(data.RES, rc, data.mthd);
 fi;
end;

__mt_extend :=
function(data, step, rc)
 local ls, rr, p, c;

 rr := data._rank + 1 - rc.rank;
 if rr <= 0 then return; fi;
 __mt_push_init(data, step, rc);
 ls := \$push_rank(rc, data.lines, data.orbit[step].ln, rr, data.min);
 if IsEmpty(ls) then return; fi;
 Perform(ls, function(rr)
   if _prepare_rc_out(rr: parent := rc) <> fail then
    __sp_extended := __sp_extended + 1;
    \$add(data.RES, rr, data.mthd);
   fi;
  end);
end;

__mt_push :=
function(data, step, delta, rc)
 local ls;

 __mt_push_init(data, step, rc);
 ls := \$push_rank(rc, data.lines, data.orbit[step].ln, delta, 0);
 if IsEmpty(ls) then return; fi;
 ls := Filtered(ls, rr -> _prepare_rc_out(rr) <> fail: parent := rc);
 ls := Filtered(ls, function(rr)
   if rr.rank - rc.rank = delta then return true; fi;
   if Length(rr.vec) >= data.min then
    \$add(data.RES, rr, data.mthd);
   fi;
   return false;
  end);
 __mt_discard(data, step, ls: level := next_());
end;

__mt_discard :=
function(data, step, ls)
 local ds;

 ds := [];
 ls := Filtered(ls, function(rc)
   if rc.rank < (data._rank - data.mode) then return true; fi;
   __sp_discarded := __sp_discarded + 1;
   Add(ds, rc);
   return false;
  end);

 if Length(ds) > 0 then
  fprint("\033[32m - (%0 records) \c", Length(ds));
  print_dots(Length(ds));
  while Length(ds) > 0 do
   __mt_extend(data, step, Remove(ds));
   print_dot();
  od;
  print_done(Length(ls));
 fi;

 if IsBound(data.orbit[step + 1].push) then
  ds := data.orbit[step + 1].push;
  if not(ds in [1, 2]) then return ls; fi;
  ds := data._rank - data.mode - ds;
  ls := Filtered(ls, function(rc)
    if rc.rank < ds then return true; fi;
    __sp_discarded := __sp_discarded + 1;
    __mt_push(data, step, ds + 2 - rc.rank, rc);
    return false;
   end);
 fi;
 return ls;
end;

__mt_collect :=
function(data, rc, size)
 local ls, orb, oo, pp, res, dt, min;

 if not IsBound(rc.expanded) then
  Error_("An expanded record expexted");
  return [];
 fi;
 pp := List(rc._pat);
 Add(pp, __pat([Length(pp) + 1, size]));
 MakeImmutable(pp);
 orb := data.orbit;
 oo := orb[Length(pp)];
 rc.data := _prepare_rc(rc);
 min := _line_list(rc.data, oo.lines);
 if Length(min) > size then return []; fi;
 ls := Filtered(oo.orb, r -> Length(r.vec) = size);
 res := \\rank - (oo.defect + rc.rank);
 ls := Filtered(ls, r -> r.rank <= res);
 if IsEmpty(ls) then return []; fi;
 res := [];
 print_dots(Length(ls));
 fprint("- %0 \033[37m(%1 records) \c", _print_pat(pp), Length(ls));
 Perform(ls, function(r)
   dt := List(\$orbit(r, _restricted_action(stab(rc), oo.lines)), function(vec)
     if not(IsEmpty(min) or IsSubset(vec, min)) then return fail; fi;
     vec := \$copy(rc, vec);
     vec._pat := pp;
     if not data.validate(vec: parent := r) then return fail; fi;
     return vec;
    end);
   Append(res, \\immediate_discard(Filtered(dt, r -> r <> fail)));
   print_dot();
  end);
 print_done(Length(res));
 res := \\discard(res);
 if Length(pp) < Length(data.orbit) then
  res := __mt_discard(data, Length(pp), res);
 fi;
 return res;
end;

__mt_step :=
function(data, ls, step, pat)
 local pp, rr;

 if IsEmpty(ls) then return; fi;
 if step > Length(data.orbit) then
  Append(data.RES, ls);
  return;
 fi;
 Perform(Reversed(Set(pat, p -> p[step])), function(size)
   pp := Filtered(pat, p -> p[step] = size);
   Perform(ls, function(rc)
     rc := __mt_expand(data, rc);
     for rr in rc do
      __mt_step(data, __mt_collect(data, rr, size), step + 1, pp: level := next_());
     od;
    end);
  end);
end;

__mt_go :=
function(data, size, pat)
 local ls, res;
 ls := Filtered(data.orbit[1].orb, r -> Length(r.vec) = size);
 if IsEmpty(ls) then return; fi;
 print_dots(Length(ls));
 fprint("- %0 \033[37m(%1 records) \c", size, Length(ls));
 res := [];
 Perform(ls, function(r)
   Append(res, __mt_expand(data, r));
   print_dot();
  end);
 print_done(Length(res));
 res := \\discard(res);
 pat := Filtered(pat, p -> p[1] = size);
 __mt_step(data, res, 2, pat);
end;

_mt_go :=
function(data, pat)
 data.RES := [];
 if IsBound(data._max) then data.RES := [data._max]; fi;
 Perform(Reversed(Set(pat, p -> p[1])), function(size)
   __mt_go(data, size, pat);
  end);
end;

## Extra parameters are contained in
#   ._match := rec(...)
#  for each input list. Currently supported:
#   duality := false    - turns off appending dual lines
#   push    := val      - push rank 'val' units more (up to two)
__mt_param :=
function(data, name)
 if not IsBound(data._match) then return fail; fi;
 data := data._match;
 if not IsBound(data.(name)) then return fail; fi;
 return data.(name);
end;

match_data :=
function(arg)
 local res, rc, ln, H, d;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;

 res := rec(mode     := \\default_spp.mode,
            key      := _pencils,
            validate := rc -> __mt_validate(res, rc));

 res.orbit := List(arg, function(dt)
   rc := rec(lines := dt.lines);
   if __mt_param(dt, "push") = true then rc.push := true; fi;
   rc.rank := __hrank(dt.lines);
   d := \\duality and (__mt_param(dt, "duality") <> false);
   if d then rc.lines := _add_dual(rc.lines, \\duals); fi;
   MakeImmutable(rc.lines);
   rc.known := dt.min*Length(rc.lines)/Length(dt.lines);
   rc.G := Stabilizer(full_group(), rc.lines, OnSets);
   rc.rG := _restricted_action(rc.G, rc.lines);
   rc.orb := List(dt.RES, function(r)
     r := rec(vec := r.vec, G := rc.rG, rank := r.rank);
     if d then \$unite(r, \\duals{r.vec}); fi;
     return r;
    end);
   SortBy(rc.orb, r -> -[Length(r.vec), r.rank]);
   set_id(rc.orb, 0);
   return rc;
  end);
 set_id(res.orbit, 0);

 H := res.orbit[1].G;
 res.orbit[1].ln := res.orbit[1].lines;
 ln := List(res.orbit[1].lines);
 Perform([2..Length(res.orbit)], function(n)
   H := Stabilizer(H, res.orbit[n].lines, OnSets);
   res.orbit[n - 1].rH := _restricted_action(H, ln);
   rc := __hrank(ln);
   UniteSet(ln, res.orbit[n].lines);
   res.orbit[n].ln := Immutable(ln);
   res.orbit[n - 1].H := _restricted_action(H, ln);
   res.orbit[n].defect := __hrank(ln) - (rc + res.orbit[n].rank);
   res.G := H;
  end);

 res.lines := MakeImmutable(ln);
 __data_rank(res, false);

 Perform(res.orbit[1].orb, function(r)
   r._pat := MakeImmutable([__pat([1, Length(r.vec)])]);
  end);

 res._go := function() _mt_go(res, __mt_pats(res, res.min)); end;
 res._updated := function(min_size)
  if IsBound(res.RES) and (res.min <= min_size) then return 0; fi;
  res.min := min_size;
  res._go();
  return 1;
 end;

 return res;
end;


==> anc/GAP/2/brute_sp.txt <==
# -*- GAP -*-

#########################################################
# Pattern stuff
#########################################################

\$pats := [];

\$int :=
function(q)
 if IsInt(q) then return q; fi;
 return Int(q + 1);
end;

\$even :=
function(q)
 q := \$int(q);
 if \\duality and IsOddInt(q) then q := q + 1; fi;
 return q;
end;

__pat :=
function(pp)
 local p;
 p := PositionSet(\$pats, pp);
 if p <> fail then return \$pats[p]; fi;
 MakeImmutable(pp);
 AddSet(\$pats, pp);
 return pp;
end;

__pat_rc :=
function(rc, dd)
 rc := _prepare_rc_out(rc);
 return List(dd, d -> __pat([d, _orbit_count(rc, d)]));
end;

__max_pat := __max_level;

_pat_lines := pp -> Union(List(pp, p -> \\rc.orbit[p[1]].lines));

#_pat_lines :=
#function(pat)
# local res, q;
# res := [];
# Perform(pat, function(p)
#   p := p[1];
#   UniteSet(res, \\rc.orbit[p].lines);
#   if \\duality then
#    q := \\rc.duals[p];
#    if q <> p then UniteSet(res, \\rc.orbit[q].lines); fi;
#   fi;
#  end);
# return res;
#end;

_pat_values := rc -> rec_(rc).val;
_max_value  := rc -> rec_(rc).max;

pat_values  := _pat_values;
max_value   := _max_value;

pattern_size := mat -> Sum(mat, r -> size_factor(r[1])*r[2]);
max_size := mat -> Sum(mat, r -> size_factor(r[1])*_max_value(r[1]));
defect := mat -> Sum(mat, r -> size_factor(r[1])*(_max_value(r[1]) - r[2]));

psize :=
function(rc)
 if IsBound(rc.size) then return rc.size; fi;
 rc.size := 0;
 if IsBound(rc.pat) then rc.size := pattern_size(rc.pat); fi;
 return rc.size;
end;

_signature_pat := mat -> Reversed(SortedList(List(mat, p -> p[2])));

_print_pat :=
function(mat)
 mat := List(mat, function(p)
   if IsInt(p) then return Length(\\rc.ctrl.orb[p].vec); fi;
   return p[2];
  end);
 if Length(mat) <= __max_pat then return _print_cc(mat); fi;
 return format("[ %0 entries ] %1", Length(mat), mat[Length(mat)]);
end;

#########################################################
# Utility routines
#########################################################

\$sp_clean :=
function(rc)
 if IsList(rc) then Perform(rc, \$sp_clean); return; fi;
# Unbind(rc.data);
 Unbind(rc.orb);
 Unbind(rc.G);
 Unbind(rc.stab);
 Unbind(rc.next);
 Unbind(rc._key);
end;

\\brute_validate := rc -> _prepare_rc(rc) <> fail;
\\default_key    := _pencils;
\\default_key    := rc -> \$key_mat(rc, __Gram());

\$brute_ref := ref -> _pair(\\rc, ref[1], ref[2]);

_sp_record_bound :=
function(data)
 local rc, rs, val;
 if not(IsBound(data.ref) and IsBound(data.reason)) then return false; fi;
 if IsBound(data.extra) and (Length(data.extra) > 0) then return false; fi;
 if not IsBound(data.RES) then return false; fi;
 rc := \$brute_ref(data.ref);
 rs := data.reason;
 if Length(data.RES) = 0 then
  rs := rs_partial;
  val := data.min - 1;
 else
  val := Maximum(List(data.RES, r -> Length(r.vec)));
 fi;
 if IsBound(data.factor) then val := Int(val*data.factor); fi;
 set_reduced(rc, rs, val: override := false);
 return true;
end;

__sp_print_update :=
function(data)
 local s;
 s := 0;
 if IsInt(data) then data := \\data.(data); fi;
 if IsBound(data._seed) then s := Length(data._seed); fi;
 fprint("\033[36m - updating %0 seeds: rank = %1, min = %2\033[m\n",
        s, data.rank, data.min);
end;

__data_rank :=
function(data, seed)
 local rc, ex, dd, pat;

 pat := function(rc)
  if not IsBound(data.dm) then return rc; fi;
  dd := Difference(remove_dual(data.dm), data.rd);
  dd := MakeImmutable(Concatenation(__pat_rc(rc, dd), __pat_rc(rc, data.rd)));
  rc.pat := dd;
  return rc;
 end;

 Unbind(data._max);
 Unbind(data._seed);
 ex := [];
 if IsBound(data.extra) then ex := data.extra; fi;
 rc := Union(data.lines, ex);
 data.rank := __hrank(rc);
 data._rank := Minimum(data.rank - 2, \\rank - 1);
 rc := rec(vec := MakeImmutable(rc), G := data.G);
 if data.validate(rc) then data._max := pat(rc); fi;
 if not seed then return; fi;
 rc := rec(vec := MakeImmutable(ex), G := data.G);
 if data.validate(rc) then data._seed := [pat(rc)]; fi;
end;

__data_arg :=
function(aa)
 local res, G, extra, exclude;

 res := ValueOption("min_size");
 if not IsPosInt(res) then res := 0; fi;
 res := rec(lines   := Immutable(Set(aa[1])),
            min     := res,
            key     := \\default_key,
            exclude := Immutable([]));
 G := full_group();
 extra := [];
 if IsBound(aa[2]) then
  extra := Immutable(Set(aa[2]));
  if Length(extra) > 0 then
   res.extra := extra;
   G := Stabilizer(G, extra, OnSets);
  fi;
 fi;
 extra := res.lines;
 exclude := ValueOption("exclude");
 if IsList(exclude) then
  res.exclude := Immutable(exclude);
  extra := Union(extra, exclude);
  if Length(exclude) > 0 then
   res.key := function(rc)
     G := Intersection(rc.vec, exclude);
     Append(G, _pencils(rc));
     return G;
    end;
  fi;
 fi;
 G := _restricted_stabilizer(G, extra);
 res.G := G;
 return res;
end;

#########################################################
# Pushing the rank (for \\prime = 0 only)
#########################################################

\\push_discard := \\discard;

## Default mode; if equals 1, at the last step rank is increased by 2
#   Is set by option : push_mode :=
\\push_mode    := 1;

\$push_validate :=
function(rc)
 rc.data := _prepare_rc_out(rc);
 if rc.data = fail then return false; fi;
 if IsBound(\\rc.K3) and (\\rc.K3 = true) then return is_K3(rc); fi;
 return true;
end;

_push_go := ReturnTrue;

_push_data :=
function(arg)   # (lines{, extra}} : exclude := <list>)
 local res;
 res := __data_arg(arg);

 res.validate := \$push_validate;
## This is used to select the seeds
 res.select   := ReturnTrue;
 res.discard  := \\push_discard;
 res._go      := function(arg)
  __sp_print_update(res);
  return _push_go(res);
 end;
 res._updated := function(min_size)
  if IsBound(res.RES) and (res.min <= min_size) then return 0; fi;
  res.min := min_size;
  res._go();
  return 1;
 end;

 __data_rank(res, true);
 res.mode := ValueOption("push_mode");
 if not(res.mode in [0, 1]) then res.mode := \\push_mode; fi;
 if IsBound(res._seed) then
  \$push_init(res._seed[1], res.lines, res.exclude);
 fi;
 res.mthd := \$mthd(res.G, res.key);

 return res;
end;

_push_seeds :=
function(data, ls)
 local ln, extra, exclude, rr;

 extra := [];
 if IsBound(data.extra) then extra := data.extra; fi;
 ln := Union(data.lines, extra);
 exclude := [];
 if IsBound(data.exclude) then exclude := data.exclude; fi;
# if IsBound(data.exclude) then UniteSet(ln, data.exclude); fi;
 MakeImmutable(ln);
 data._seed := [];
 Perform(ls, function(rc)
   rr := rec(vec := rc.vec, G := data.G);
   if not IsSubset(ln, rc.vec) then
    Error_("All 'vec' must be in 'lines'");
    return;
   fi;
   if (Length(extra) > 0) and not IsSubset(rc.vec, extra) then
    Error_("'extra' must be in 'vec'");
   fi;
   \$push_init(rr, ln, exclude: parent := rc);
   Add(data._seed, rr);
  end);
end;

_push_go :=
function(data)
 local r, ls, ll, orb, c, min, mode, last, dest, ex;

 data.RES := [];
 if IsBound(data._max) then data.RES := [data._max]; fi;
 if not IsBound(data._seed) then return data.RES; fi;
 min  := 0;
 mode := 1;
 ex := [];
 if IsBound(data.exclude) then ex := data.exclude; fi;
 ls := data._seed;
 ls := Filtered(ls, r -> data.select(r) and
                         (IsBound(r.data) or \$push_init(r, data.lines, ex)));
# for r in [1..data._rank - data.mode] do
 for r in [1..data.rank] do
  ll := [];
  ls := Filtered(ls, function(rc)
    if rank(rc) > r then return true; fi;
    Add(ll, rc);
    return false;
   end);
  ll := data.discard(ll);
  if Length(ll) = 0 then continue; fi;
  dest := ls;
  last := r >= (data._rank - data.mode);
  if last then
   min  := data.min;
   dest := data.RES;
   mode := data._rank + 1 - r;
  fi;
  fprint("- [%0] (%1 records) \c", r, Length(ll));
  print_dots(Length(ll));
  c := 0;
  Perform(ll, function(rc)
    if Length(rc.vec) >= data.min then Add(data.RES, rc); fi;
    if not IsEmpty(ex) then _line_count(rc.data, ex); fi;
    orb := \$push_rank(rc, data.lines, ex, mode, min);
    Perform(orb, function(o)
      if not data.validate(o: parent := rc) then return; fi;
      \$unite(o, _line_list(o.data, data.lines));
      if \$add(dest, o, data.mthd) then c := c + 1; fi;
      if last then \$remove(ls, o, data.mthd); fi;
     end);
    print_dot();
   end);
  print_done(c);
 od;
 ls := data.discard(ls);
 Perform(ls, function(r)
   if Length(r.vec) >= data.min then
    \$add(data.RES, r, data.mthd);
   fi;
  end);
# Append(data.RES, Filtered(ls, r -> Length(r.vec) >= data.min));
 _sp_record_bound(data);
# \$sp_clean(data.RES);
 return data.RES;
end;

#########################################################
# Regular subsets, ranks, linking...
#########################################################

__init_flag :=
function(G, lines, sub)
 local orb, s;
 orb := Orbit(G, sub, OnSets);
 s := Set(lines, l -> Number(orb, s -> l in s));
 if (Length(s) <> 1) or (s[1] = 0) then return fail; fi;
 return rec(sub := sub, lines := lines, G := G,
            rank := __hrank(lines),
            orb  := function() return orb; end);
end;

init_chain :=
function(lines, sub)
 local rc;
 if IsRecord(lines) and (lines.tp = tp_comb) then
  rc := lines;
  lines := rc.lines;
 fi;
 sub := __init_flag(_restricted_stabilizer(full_group(), lines), lines, sub);
 if (sub <> fail) and IsBound(rc) then
  sub.ref := MakeImmutable([rc.ids[2], rc.id]);
 fi;
 return [sub];
end;

_break_flag :=
function(flag, n)
 local oo, inn, out;
 oo := OrbitsDomain(flag.G, Combinations(flag.orb(), n), OnSetsSets);
 oo := List(oo, function(o)
   o := First(o, c -> flag.sub in c);
   o := MakeImmutable(Union(o));
   if Length(o) = Length(flag.lines) then return fail; fi;  # trivial splitting
   out := __init_flag(flag.G, flag.lines, o);
   if out = fail then return fail; fi;
   inn := __init_flag(_restricted_stabilizer(flag.G, o), o, flag.sub);
   if inn = fail then return fail; fi;
   if inn.rank = flag.rank then return fail; fi;     # trivial splitting
   if IsBound(flag.ref) then inn.ref := flag.ref; out.ref := flag.ref; fi;
   return [inn, out];
  end);
 oo := Filtered(oo, r -> r <> fail);
 SortBy(oo, r -> -Length(r[1].lines));
 return oo;
end;

_is_self_transitive :=
function(flag)
# flag := OrbitsDomain(_restricted_stabilizer(full_group(), flag.lines), flag.lines);
 flag := OrbitsDomain(flag.G, flag.lines);
 return Length(flag) = 1;
end;

break_chain :=
function(chain, pt, n)
 local ls;
 ls := _break_flag(chain[pt], n);
 if IsEmpty(ls) then return []; fi;
 ls := List([1..Length(chain)], function(p)
   if p = pt then return ls; fi;
   return [[chain[p]]];
  end);
# Perform(ls, function(ll) Apply(ll, l -> Filtered(l, _is_self_transitive)); end);
 return List(Cartesian(ls), Concatenation);
end;

push_linked :=
function(data, flag)
 local dt, ex, fx, min, RES, ms;

# ms := function(min)
#  min := (min - fx)/ex + fx;
#  if not IsInt(min) then min := Int(min + 1); fi;
#  return min;
# end;
 ms := min -> \$int((min - fx)/ex + fx);

 if flag.sub <> data.lines then
  Error_("Baseset mismatch");
  return fail;
 fi;
 ex := [];
 if IsBound(data.extra) then ex := data.extra; fi;
 dt := _push_data(flag.lines, ex);
##!!! To check data.ref here!!!
# ex := data.factor;
 if IsBound(flag.ref) then
  dt.ref := flag.ref;
  dt.factor := Length(\$brute_ref(flag.ref).lines)/Length(dt.lines);
  dt.reason := rs_fixed;    # still incomplete
  if dt.factor = 1 then dt.reason := rs_brute; fi;
 fi;
 ex := Length(flag.lines)/Length(flag.sub);
 fx := 0;
 if IsBound(dt.extra) then fx := Length(dt.extra); fi;

 dt.select := rc -> ex*(Length(rc.vec) - fx) >= dt.min - fx;

 dt._go := function(arg)
  __sp_print_update(dt);
  return _push_go(dt);
 end;

 dt._updated := function(min_size)
  local c;
  if IsBound(RES) and (min <= min_size) then
## restore last successful in case of user interrupt
   dt.RES := RES;
   dt.min := min;
   return 0;
  fi;
  dt.min := min_size;
  c := data._updated(ms(min_size));
  if (c > 0) or not IsBound(dt._pool) then
   _push_seeds(dt, data.RES);
   dt._pool := dt._seed;
  fi;
  dt._seed := Filtered(dt._pool, dt.select);
  dt._go(: level := next_(c));
## save last successful in case of user interrupt
  RES := dt.RES;
  min := dt.min;
  return c + 1;
 end;

 dt._wanted := function(min, ls)
  min := ms(min);
  Add(ls, min);
  if IsBound(data._wanted) then data._wanted(min, ls); fi;
 end;

# _push_seeds(dt, data.RES);
 return dt;
end;

push_chain :=
function(data, chain)
 Perform(chain, function(flag) data := push_linked(data, flag); end);
 return data;
end;

#########################################################
# Parameters
#########################################################

\\default_spp := rec(
## Default mode; the corank (1 or 2) to be discarded
 mode   := 1,
## Default extra corank push in the puzzle assembly (spp_data)
 push   := 2,
## Sort intermediate results in the puzzle assembly (spp_data)
 sort   := false,
## Discard high rank immediately in the puzzle assembly (spp_data)
 quick  := true,
## Flush after that many records have been collected (spp_data)
 flush  := 128,
## Process list pattern by pattern
 bp     := false,
## Sort key
 key    := \\default_key,
);

\\error_spp := rec(
 intrans := false,
 index   := false,
 first   := false,
 undef   := false,
);

## debug
__sp_invalid   := 0;
__sp_discarded := 0;
__sp_extended  := 0;

#########################################################
# Brute force computation
#########################################################

## Validating a record
\$sp_validate :=
function(rc)
 rc.data := _prepare_rc(rc);
 return rc.data <> fail;
end;

_brute_filter :=
function(ls, line)
 local row;
 if not IsList(\\ledges) then return ls; fi;
 row := __Gram()[line];
 return Filtered(ls, l -> row[l] in \\ledges);
end;

_sp_list := ReturnTrue;

_sp_data :=
function(arg)   # (lines{, extra})
 local res, lines;

 res := __data_arg(arg);
 lines := res.lines;
 if Length(OrbitsDomain(res.G, res.lines)) <> 1 then
  Error_("Not a single orbit");
  return fail;
 fi;

 res.filter   := _brute_filter;

 res._go      := function(arg)
  __sp_print_update(res);
  return _sp_list(res);
 end;

 res.validate := function(r)
  local dt, ls, l;
  dt := _prepare_rc(r);
  if dt = fail then return false; fi;
  ls := _line_list(dt, lines);
  if not IsBound(r.next) then
   r.next := lines;
  else
   SubtractSet(ls, r.vec);
  fi;
  for l in ls do r.next := res.filter(r.next, l); od;
  \$unite(r, ls);
  return true;
 end;

 res._updated  := function(arg)
  if IsBound(res.RES) then return 0; fi;
  res._go();
  return 1;
 end;

 __data_rank(res, true);
 if not IsBound(res._seed) then return fail; fi;
 return res;
end;

_sp_add :=
function(data, rc)
 local G, orb, r;
 orb := OrbitsDomain(stab(rc), rc.next);
 orb := List(orb, function(v)
   v := Minimum(v);
   r := \$copy(rc, [v]);
   r.next := data.filter(rc.next, v);
   if not data.validate(r) then return fail; fi;
   return r;
  end);
 return Filtered(orb, r -> r <> fail);
end;

_sp_list :=
function(data)
 local next, ls, step, rc, c;

 if data = fail then return []; fi;
 data.RES := List(data._seed);
 next := List(data._seed);
 step := Length(data._seed[1].vec);

## processing
 repeat
  ls := [];
  next := Filtered(next, function(rc)
    if Length(rc.vec) > step then return true; fi;
    if Length(rc.next) > 0 then Add(ls, rc); fi;
    return false;
   end);
  step := step + 1;
  if Length(ls) = 0 then continue; fi;
  fprint("- |%0| (%1 records) \c", step - 1, Length(ls));
  print_dots(Length(ls));
  c := 0;
  Perform(ls, function(rr)
    for rc in _sp_add(data, rr) do
     if \$add(next, rc, data.mthd) then
      Add(data.RES, rc);
      c := c + 1;
     fi;
    od;
    print_dot();
   end);
  print_done(c);
 until Length(next) = 0;

## cleaning
 _sp_record_bound(data);
 \$sp_clean(data.RES);
 return data.RES;
end;

#########################################################
# High level routines
#########################################################

## Restricts the orbit to fixed vector in specified blocks
## Negative value results in a fixed pair l_k, h_k - l_k
_restricted_orbit :=
function(rc, set)
 local u, v;
 rc := List([1..Length(\\rc.h)], function(n)
   u := _vecl(rc.vec[n]);
   if n in set then return [u]; fi;
   if not(-n in set) then
    return SortedList(Orbit(\\rc.h[n].G, u));
   fi;
   v := _vech(\\rc.h[n]) - u;
   if not(v in Orbit(\\rc.h[n].G, u)) then
    Error_("Dual vectors are not equivalent in block %0", -n);
    return [];
   fi;
   return Set([u, v]);
  end);
 rc := List(Cartesian(rc), list2vec);
 return Set(rc, v -> PositionSet(\\lines, v));
end;

__brute_arg :=
function(aa, create)
 local res, rc, lines, fixed;

 aa := List(aa);
 rc := Remove(aa, 1);
 if IsInt(rc) then rc := _pair(\\rc, rc, 1); fi;
 lines := rc.lines;
 if IsBound(aa[1]) and (IsList(aa[1]) or IsInt(aa[1])) then
  fixed := Remove(aa, 1);
  if IsInt(fixed) then fixed := [fixed]; fi;
  lines := _restricted_orbit(rc, MakeImmutable(fixed));
 fi;
 if IsBound(aa[1]) then
  aa := aa[1].vec;  ## This is supposed to be a record
 fi;
 res := create(lines, aa);
 res.ref := MakeImmutable([rc.ids[2], rc.id]);
 res.reason := rs_brute;
 if IsBound(fixed) then
  res.fixed := fixed;
  res.reason := rs_fixed;
  res.factor := Length(rc.lines)/Length(res.lines);
 fi;
 res._updated(res.min: level := next_());
 return res;
end;

## First step via "push"
push_rc :=
function(arg)   # (id{, fixed}{, extra}); "extra" must be a record with .vec
 local data;
 data := __brute_arg(arg, _push_data);
 return data;
end;

## Full orbit(s) via "push"
push_orb :=
function(arg)   # (id{, extra}); "extra" must be a record with .vec
 local data;
 data := [];
 if IsBound(arg[2]) then data := arg[2].vec; fi;
 data := _push_data(lines(domain(arg[1])), data);
 data._updated(data.min: level := next_());
 return data;
end;

## A few c-orbits via "push"
push_sub :=
function(arg)   # (ids{, extra}); "extra" must be a record with .vec
 local data;
 data := [];
 if IsBound(arg[2]) then data := arg[2].vec; fi;
 data := _push_data(lines(arg[1]), data);
 data._updated(data.min: level := next_());
 return data;
end;

## Second step via "push"; "data" as returned by the first step
#   'data'  - as returned by sp_brute
#   'chain' - optional list returned by 'break_flag' or 'break_chain'
push_next :=
function(arg)  # (data{, chain})
 local data, ch, dt;

 data := arg[1];
 if IsBound(arg[2]) then
  ch := arg[2];
 else
  ch := init_chain(\$brute_ref(data.ref), data.lines);
 fi;
 return push_chain(data, ch);
end;

## Create a flag for push_next
flag_rc := data -> init_chain(\$brute_ref(data.ref), data.lines);

_pipe_end :=
function(data)
 while IsBound(data.pipe) do data := data.pipe; od;
 if not IsBound(data.RES) then data.RES := []; fi;
 return data;
end;

## Overriding \$RES for extend_small
\$RES := rc -> _pipe_end(rc).RES;

update :=
function(data, min_size)
 if IsInt(data) then data := \\data.(data); fi;
 data._updated(min_size);
 return _pipe_end(data).RES;
end;

sp_wanted :=
function(data, min_size)
 local ls;
 if not IsBound(data._wanted) then return 0; fi;
 ls := [];
 data._wanted(min_size, ls);
 return ls;
end;

#########################################################
# A replacement for "brute"
#########################################################

_sp_store_orbits :=        # : store_orbits := <params>
function(rc, ls)
 local st, res, rd, ln, d, G, H, mthd;

 st := ShallowCopy(ValueOption("store_orbits"));
 if st = true then st := rec(); fi;
 if IsInt(st) then st := rec(min := st); fi;
 if not IsRecord(st) then return false; fi;
 if not IsBound(st.min) then st.min := 0; fi;

 rd := [];
 ln := lines(rc);
 res := [];
 G := _restricted_stabilizer(full_group(), rc.lines);
 H := _restricted_action(\\G, rc.lines);
 mthd := \$mthd(G, \\default_key);
 print_dots(Length(ls));
 fprint("\033[37m - [%0 records] \c", Length(ls));
 Perform(ls, function(r)
   d := _prepare_rc(r);
   if d = fail then return; fi;
   r := rec(rank := r.rank, G := r.G,
            vec  := Intersection(r.vec, ln));
   \$unite(r, _line_list(d, rc.lines));
   if (Length(r.vec) >= st.min) and \$add(rd, r, mthd) then
    Append(res, List(\$orbit(r, H), vec -> rec(vec := vec, rank := r.rank)));
   fi;
   print_dot();
#   return r;
  end);
 print_done(Length(res));
 ls := res;
 \$sp_clean(ls);

 d := rc.perm^-1;
 if d <> () then
  Perform(ls, function(r) r.vec := OnSets(r.vec, d); end);
 fi;

 rd := MaximumList(List(ls, r -> Length(r.vec)), 0);
 if st.min <= 0 then st.min := 1; fi;
 if is_selfdual(rc) then
  rd := 2*[st.min..rd/2];
 else
  rd := [st.min..rd];
 fi;

 rc := orb_(rc);
 rc.orb := [];
 Perform(rd, function(c)
   rc.orb[c] := Filtered(ls, r -> Length(r.vec) = c);
  end);
 rd := Set(ls, r -> Length(r.vec));
 AddSet(rd, 0);
 MakeImmutable(rd);
 st := Maximum(rd);
 rc.val := rd;
 rc.max := st;
 Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 if \\duality and (rc.dual <> rc.id) then
  rc := \\rc.vec[rc.dual];
  rc.val := rd;
  rc.max := st;
  Perform(rc.orbit, function(r) r.val := rd; r.max := st; end);
 fi;
 return true;
end;

__brute_done :=
function(rc, data)
 local max;
 _sp_store_orbits(rc, data.RES: level := next_());
 if rc.id = 1 then \\data.(rc.ids[2]) := data; fi;
 max := MaximumList(List(data.RES, r -> Length(r.vec)), data.min - 1);
 if IsBound(data.factor) then max := Int(max*data.factor); fi;
 fprint(" = Reduced %0 -> %1", rc.reduced[rs_bound], __bound(max));
# if star then
#  _print(" [ %0 ]", _print_cc(List(orb_(rc).orb, Length)));
# fi;
 fprint("\n = Total: ");
 _print_reduced(\\rc);
 return data;
end;

## this is the working horse
## 'pp' is a record of parameters: rec(
#   fixed := <list>  - if set, turns to the old 'brute_fixed'
#   min   := <value> - if not set, further processing is aborted
#   chain := <list>  - chain for the further processing
#   cut   := <pos>   - cut the chain at 'pos'
_brute :=
function(n, pp)
 local rc, dt, ff, ch, c;

 rc := n;
 if IsRecord(rc) then
  n := rc.ids[2];
 else
  rc := _pair(\\rc, n, 1);
 fi;
 if (rc.id = 1) and IsBound(\\data.(n)) then return \\data.(n); fi;
 ch := ["", "*"];
 ff := 1;
 if is_selfdual(rc) then ff := 2; fi;
 fprint("\033[1m>> Processing orbit %0: count = %1, bound = %2%3\033[0m\n",
                n, rc.count, rc.bound, ch[ff]);
 if not IsBound(pp.fixed) then
  dt := push_rc(rc);
  return __brute_done(rc, dt);
 fi;
 dt := push_rc(rc, pp.fixed);
 if not IsBound(pp.min) then return __brute_done(rc, dt); fi;
 ff := flag_rc(dt);;
 if IsBound(pp.chain) then
  ch := pp.chain;
  if IsInt(ch) then ch := [ch]; fi;
  for c in ch do
   ff := break_chain(ff, Length(ff), c);
## Self-transitivity check
#   perform(ff, function(f)
#     perform(f, function(r)
#       r := orbitsdomain(stabilizer(full_group(), r.lines, onsets), r.lines);
#       if length(r) <> 1 then error(); fi;
#      end);
#    end);
   fprint("\033[32m  - found %0 chains, ", Length(ff));
   ff := ff[1];
   _print("selecting rank = %0\033[m\n", List(ff, rank));
  od;
  if IsBound(pp.cut) then ff := ff{[1..pp.cut]}; fi;
 fi;
 dt := push_chain(dt, ff);
 update(dt, pp.min: level := next_());
 return __brute_done(rc, dt);
end;

_brute_list :=
function(pp)
 local n;
 for n in [1..Length(\\rc.vec)] do
  if IsBound(pp.(n)) then _brute(n, pp.(n)); fi;
 od;
end;

## Legacy function
brute :=
function(n)
 _brute(n, rec());
end;

#########################################################
# A version of do_pats using full_group()
#########################################################

## The contents of data
#   domain  - list of combinatorial orbits
#   dm      - same, including all previously added c-orbits
#   rd      - same, with duals removed; also length of maximal pattern
#   lines   = lines(dm), including duals
#   G       - the group acting on lines
#   sym     - the group used for storage (full stabilizer of lines)
#   hom     - homomorphism fron G to the group acting on domain
#   perm    - permutations taking elements of domain to id
#   id      - the orbit that serves as a seed
#   H       - the group acting on the seed orbit
#   orb     - the seed orbit
#   store   - function storing a record
#   _rank   - submaximal rank (for early discarding)
#   mode    = 0 or 1: discard submaximal or subsubmaximal
#   push    = 1 or 2: if set, push rank that much more
#   sort    - intermediate sorting
#   bp      - process pattern by pattern
#   cs      - special mode: cosets instead of precomputed orbits
#   goal    - the ultimate goal; can be used by data.init
#   min     - minimal size to collect,
#             INCLUDING DUALS AND PREVIOUSLY COLLECTED
#             can be changed by data.init
#   fixed   - the positions (in .pat) from the domains OTHER than .id
#   max     - if set, limits size from above
#   rat
#   def
#   cmin
#   cmax    - if set, can be used to set min/max dinamically
#   invalid - if set, yet another way to avoid overcounting
#   pat     - if set, only these patterns are accepted
#   flush   - \\discard the result after that many has accumulated
#   pipe    - if set, used for further processing (size by size)

#_spp_orbit :=
#function(data, rc, G, min, max)
# if (rc._size < Length(min)) or (rc._size > Length(max)) then return []; fi;
##Error();
# if not IsBound(rc.orb) then
#  rc.orb := Orbit(data.H, Intersection(rc.vec, lines(data.id)), OnSets);
# fi;
# rc := rc.orb;
### To decide which one to be done first
# if not IsEmpty(min) then rc := Filtered(rc, o -> IsSubset(o, min)); fi;
# rc := Filtered(rc, o -> IsSubset(max, o));
# if IsEmpty(rc) then return rc; fi;
# rc := List(OrbitsDomain(G, rc, OnSets), Minimum);
# return rc;
#end;

_spp_perm :=
function(data, id)
 return \\rc.orbit[id].perm;
# if not IsBound(data.perm) then data.perm := []; fi;
# if not IsBound(data.perm[id]) then
#  data.perm[id] := RepresentativeAction(data.G, lines(data.id), lines(id), OnSets);
# fi;
# return data.perm[id];
end;

__spp_shift :=
function(data, dt)
 local p;
 if not IsBound(dt.p) then
  p := _spp_perm(data, dt.d)^-1;
  if p <> () then
   dt.max := OnSets(dt.max, p);
   dt.min := OnSets(dt.min, p);
   dt.H := dt.H^p;
  fi;
  dt.p := p^-1;
 fi;
end;

__spp_filter :=
function(data, dt, ls)
 local p;
 p := dt.min;
 if not IsEmpty(p) then ls := Filtered(ls, o -> IsSubset(o, p)); fi;
 p := dt.max;
 ls := Filtered(ls, o -> IsSubset(p, o));
 return ls;
end;

__spp_drop_count := 0;

__spp_drop :=
function(data, rc, dt)
 if (rc._size < Length(dt.min)) or (rc._size > Length(dt.max)) then
  return true;
 fi;
 if IsBound(data._rmax) and ((rc.rank + dt.rc.rank) > data._rmax) then
  __spp_drop_count := __spp_drop_count + 1;
  return true;
 fi;
 return false;
end;

_spp_single :=
function(data, rc, dt)
 local G;
 if __spp_drop(data, rc, dt) then return []; fi;
 __spp_shift(data, dt);
 if not IsBound(dt.cs) then
  dt.cs := RightCosets(data.H, _restricted_stabilizer(dt.H, lines(data.id)));
 fi;
 G := dt.cs;
 if Length(G) > 1 then
  if not IsBound(rc.rstab) then
   rc.rstab := _restricted_stabilizer(stab(rc), lines(data.id));
  fi;
  G := List(OrbitsDomain(rc.rstab, G, OnRight), g -> g[1]);
 fi;
 rc := Intersection(rc.vec, lines(data.id));
 G := List(G, g -> OnSets(rc, Representative(g)^-1));
 G := __spp_filter(data, dt, G);
 if (dt.p <> ()) and (Length(G) > 0) then G := OnTuplesSets(G, dt.p); fi;
 return G;
end;

_spp_orbit :=
function(data, rc, dt)
 if __spp_drop(data, rc, dt) then return []; fi;
 __spp_shift(data, dt);
 if not IsBound(rc.orb) then
  rc.orb := Orbit(data.H, Intersection(rc.vec, lines(data.id)), OnSets);
 fi;
## To decide which one to be done first
 rc := __spp_filter(data, dt, rc.orb);
 if IsEmpty(rc) then return rc; fi;
 rc := List(OrbitsDomain(dt.H, rc, OnSets), Minimum);
## The other way around:
# rc := List(OrbitsDomain(dt.H, rc.orb, OnSets), Minimum);
# rc := __spp_filter(data, dt, rc);
# if IsEmpty(rc) then return rc; fi;
 if (dt.p <> ()) and (Length(rc) > 0) then rc := OnTuplesSets(rc, dt.p); fi;
 return rc;
end;

#temp := [ [ [ 0, 8, 18, 8, 0, 1, 0, 0 ], 4 ], [ [ 0, 9, 16, 9, 0, 1, 0, 0 ], 4 ],
#  [ [ 0, 10, 14, 10, 0, 1, 0, 0 ], 16 ], [ [ 0, 11, 12, 11, 0, 1, 0, 0 ], 8 ],
#  [ [ 0, 12, 10, 12, 0, 1, 0, 0 ], 4 ] ];

_spp_validate :=
function(data, rc)
 local dt, r;

 r := Length(data.rd);
 if IsBound(data._index) then r := r + data._index; fi;
## Consistency check
 if IsBound(rc.pat) and (Length(rc.pat) > r) then Error(); fi;
#if ForAny(rc.pat, p -> \\rc.duals[p[1]] < p[1]) then Error(); fi;
 dt := _prepare_rc_out(rc: duality);
 if (dt = fail) or _count_mismatch(rc, dt) then return false; fi;

 r := dt.rank > data._rank;
 if r then  # maximal rank; discard early
  \$unite(rc, _line_list(dt, data.lines));
# cannot increase rank more
  if Length(rc.vec) < data.min then return false; fi;
  if not IsBound(data.bypass) then
   if IsBound(data.max) and (Length(rc.vec) > data.max) then return false; fi;
   if IsBound(data.invalid) and data.invalid(rc) then return false; fi;
  fi;
  if (dt.rank = \\rank) and (data.flush < infinity) then
   if count(rc) < \\min_saved then return false; fi;
  fi;
 fi;
 if IsBound(data.K3) and not is_K3(rc) then
  data.K3 := data.K3 + 1;
  return false;
 fi;
## store all lines
 if not r then
  \$unite(rc, _line_list(dt, data.lines));
  if not IsBound(data.bypass) then
   if IsBound(data.max) and (Length(rc.vec) > data.max) then return false; fi;
   if IsBound(data.invalid) and data.invalid(rc) then return false; fi;
  fi;
 fi;

 return true;
end;

_spp_new :=
function(data, rc, pat, vec)
 local r;
 r := \$copy(rc, vec);
 r.pat  := pat.pat;
 r.size := psize(pat);
 r._last := pat.id;
 if _spp_validate(data, r: parent := rc) then return r; fi;
 return fail;
end;

_spp_next :=
function(data, rc, pat)
 local res, vec, dt, p, pp, ln, rt, out, min, max, G, H, np, npp, orb;

 res := [];
 vec := [];
 dt := rc.data;
 pp := Difference(data.domain, add_dual(List(rc.pat, p -> p[1])));
## Adjust the sizes
 ln := size_factor(data.id)*Length(Intersection(pp, data.rd));
 rt := data.min - psize(rc);
 pat := Filtered(pat, p -> p*ln >= rt);
 if IsEmpty(pat) then
#  Error();
  return [];
 fi;
## Collect lines already present
 for p in pp do vec[p] := _line_list(dt, \\rc.orbit[p].lines); od;
 ln := List(vec, Length);
 min := Maximum(ln); ## cannot add less than that!

 if min in pat then ## these MUST appear eventually
  npp := remove_dual(Positions(ln, min));
  Apply(npp, p -> __pat([p, min]));
  npp := MakeImmutable(Concatenation(rc.pat, npp));
  Add(res, rc);     ## the pattern will be set later
 fi;

 pat := Filtered(pat, p -> p > min);    ## will try to add more than min
 if Length(pat) = 0 then
  if IsBound(npp) then rc.pat := npp; Unbind(rc.size); fi;
  return res;
 fi;

 G := _pat_lines(rc.pat);
 rt := _prepare_excluded(dt, G);
 G := Stabilizer(stab(rc), ln_dual(G), OnSets);
 pp := OrbitsDomain(data.hom(G), pp);
 out := dt.out;
 Perform(pp, function(d)
   d := Minimum(d);
   if \\duality and (\\rc.duals[d] < d) then return; fi;
   min := vec[d];
   if Length(min) > Maximum(pat) then return; fi;
   max := Filtered(\\rc.orbit[d].lines,
                    l -> not IsBound(out[l]) or (PositionSet(rt, out[l]) = fail));
   if Length(max) < Minimum(pat) then return; fi;

   dt := rec(d := d, min := min, max := max, rc := rc,
             H := Stabilizer(G, \\rc.orbit[d].lines, OnSets));
   Perform(data.orb, function(r)
     if IsBound(rc._last) and (r.id < rc._last) then return; fi;
     if not(r._size in pat) then return; fi;
     if IsBound(data.cs) and (data.cs = true) then
      orb := _spp_single(data, r, dt);
     else
      orb := _spp_orbit(data, r, dt);
     fi;
     if IsEmpty(orb) then return; fi;
     np := List(rc.pat);
     Add(np, __pat([d, r._size]));
     np := rec(pat := MakeImmutable(np), id := r.id);
     orb := List(orb, o -> _spp_new(data, rc, np, o));
     orb := Filtered(orb, r -> r <> fail);
     Append(res, orb);
    end);
  end);
## this has been added earlier; adjust the pattern!
 if IsBound(npp) then rc.pat := npp; Unbind(rc.size); fi;
 return res;
end;

__spp_first_count := 0;

#_spp_first_old :=
#function(data, p)
# local res, pp, rr, G, orb;
# res := [];
# pp := MakeImmutable([__pat([data.id, p])]);
# Perform(data.orb, function(rc)
#   if rc._size <> p then return; fi;
#   if not IsBound(rc.orb) then
#    rc.orb := Orbit(data.H, Intersection(rc.vec, lines(data.id)), OnSets);
#   fi;
#   if not IsBound(G) then G := Stabilizer(data.G, lines(data.id), OnSets); fi;
#   orb := OrbitsDomain(G, rc.orb, OnSets);
#   if Length(orb) = 1 then
#    rr := rec(G := data.G, vec := rc.vec, rank := rc.rank,
#              _last := rc.id, pat := pp);
#    if _spp_validate(data, rr: parent := rc) then Add(res, rr); fi;
#    return;
#   fi;
#   __spp_first_count := __spp_first_count + Length(orb) - 1;
#   Perform(orb, function(rr)
#     rr := rec(G := data.G, vec := Minimum(rr), #rank := rc.rank,
#               _last := rc.id, pat := pp);
#     if _spp_validate(data, rr) then Add(res, rr); fi;
#    end);
#  end);
# return res;
#end;

_spp_first :=
function(data, p)
 local res, pp, rr, G, orb;
 res := [];
 pp := MakeImmutable([__pat([data.id, p])]);
 Perform(data.orb, function(rc)
   if rc._size <> p then return; fi;
   if not IsBound(G) then
    G := _restricted_stabilizer(data.G, lines(data.id));
    G := RightCosets(data.H, G);
## !!! Temporary
    if Length(G) > 1 then
     Error_(\\error_spp.first, "[H : G] = %0", Length(G));
    fi;
## !!! Temporary
   fi;
   orb := Intersection(rc.vec, lines(data.id));
   rr := G;
   if Length(rr) > 1 then
    rr := OrbitsDomain(Stabilizer(data.H, orb, OnSets), G, OnRight);
   fi;
   if Length(rr) = 1 then
    rr := rec(G := data.G, vec := rc.vec, rank := rc.rank,
              _last := rc.id, pat := pp);
    if _spp_validate(data, rr: parent := rc) then Add(res, rr); fi;
    return;
   fi;
   __spp_first_count := __spp_first_count + Length(rr) - 1;
   orb := List(rr, g -> OnSets(orb, Representative(g[1])^-1));
   Perform(orb, function(rr)
     rr := rec(G := data.G, vec := rr, #rank := rc.rank,
               _last := rc.id, pat := pp);
     if _spp_validate(data, rr) then Add(res, rr); fi;
    end);
  end);
 return res;
end;

_spp_flush :=
function(data, reset)
 if reset and IsInt(data.flush) then data._flush := 0; fi;
 if Length(data.RES) < data._flush then return; fi;
 data.RES := discard_rank(data.RES, data.lines: level := next_());
 data._flush := data.flush + Length(data.RES);
end;

_spp_discard := ReturnTrue;

__ch_pat :=
function(vec, rd, min)
 local res, n, c;
 if IsEmpty(rd) then return []; fi;
 res := EmptyPlist(Length(rd));
 res[Length(rd)] := 1;
 for n in [1..Length(rd)] do
  c := Length(Intersection(vec, \\rc.orbit[rd[n]].lines));
  if c > min then return fail; fi;
  res[n] := c;
 od;
 return res;
end;

__mk_pat :=
function(pat, rd, val)
 local n;
 if IsEmpty(rd) then return pat; fi;
 for n in [1..Length(rd)] do val[n] := __pat([rd[n], val[n]]); od;
 return MakeImmutable(Concatenation(pat, val));
end;

_spp_prepare :=
function(data, rc, rd)
 local p, c, min;

 min := infinity;
 for c in [data._index + 1..Length(rc.pat)] do
  p := rc.pat[c];
  RemoveSet(rd, p[1]);
  if p[2] < min then min := p[2]; fi;
 od;

 if Length(rc.vec) >= data.min then
  if not IsEmpty(rd) then
   rc.pat := List(rc.pat);
   for p in rd do
    c := _orbit_count(rc.data, p);
    if c > min then return fail; fi;    # Invalid original record
    Add(rc.pat, __pat([p, c]));
   od;
   MakeImmutable(rc.pat);
   Unbind(rc.size);
   if psize(rc) < data.min then Error(); return fail; fi;
  fi;
  data.store(rc);
 fi;

 return min;
end;

_spp_extend :=
function(data, rc)
 local ls, rr, rd, min, pp, p, c;

 pp := rc.pat;
 rd := List(data.rd);
 min := _spp_prepare(data, rc, rd);
 if min = fail then return; fi;

 rr := data._rank + 1 - rc.rank;
 if rr <= 0 then return; fi;
 ls := \$push_rank(rc, data.lines, _pat_lines(pp), rr, data.min);
 for rr in ls do
  if IsBound(data.max) and (Length(rr.vec) > data.max) then continue; fi;
  p := __ch_pat(rr.vec, rd, min);
  if p = fail then continue; fi;
  if _spp_validate(data, rr: parent := rc) then
   __sp_extended := __sp_extended + 1;
   rr.pat := __mk_pat(pp, rd, p);
   data.store(rr);
  fi;
 od;
end;

_spp_quick :=
function(data, ls)
 return Filtered(ls, function(rc)
   if rc.rank < (data._rank - data.mode) then return true; fi;
   __sp_discarded := __sp_discarded + 1;
   _spp_extend(data, rc);
   return false;
  end);
end;

_spp_push :=
function(data, delta, rc)
 local rd, min, pp, c, p, ls;

 pp := rc.pat;
 rd := List(data.rd);
 min := _spp_prepare(data, rc, rd);
 if min = fail then return; fi;

 if delta <= 2 then
  ls := \$push_rank(rc, data.lines, _pat_lines(pp), delta, 0);
 else
  ls := _push_data(data.lines, rc.vec: exclude := _pat_lines(pp));
#  ls.discard := IdFunc;
  ls := update(ls, data.min: level := next_(1));
  delta := fail;   # to avoid further extending
 fi;
 if IsEmpty(ls) then return; fi;

 ls := Filtered(ls, function(rr)
   if IsBound(data.max) and (Length(rr.vec) > data.max) then return false; fi;
   p := __ch_pat(rr.vec, rd, min);
   if p = fail then return false; fi;
   if not _spp_validate(data, rr: parent := rc) then return false; fi;
   if rr.rank - rc.rank = delta then # to be processed further
    rr.pat := pp;
    return true;
   fi;
   if Length(rr.vec) >= data.min then
    __sp_extended := __sp_extended + 1;
    rr.pat := __mk_pat(pp, rd, p);
    data.store(rr);
   fi;
   return false;
  end);
 _spp_discard(data, ls);
 _spp_flush(data, false);
end;

_spp_discard :=
function(data, ls)
 local ds, res, rc;

 if IsBound(data.discard) then return data.discard(ls); fi;
 ds := [];
 ls := Filtered(ls, function(rc)
   if rc.rank < (data._rank - data.mode) then return true; fi;
   __sp_discarded := __sp_discarded + 1;
   Add(ds, rc);
   return false;
  end);

 if not IsEmpty(ds) then
  fprint("\033[32m - (%0 records) \c", Length(ds));
  print_dots(Length(ds));
  while Length(ds) > 0 do
   _spp_extend(data, Remove(ds));
   print_dot();
  od;
  print_done(Length(ls));
 fi;

 if IsBound(data.push) then
  ds := data.push;
  if not IsPosInt(ds) then return ls; fi;
  ds := data._rank - data.mode - ds;
  ls := Filtered(ls, function(rc)
    if rc.rank < ds then return true; fi;
    __sp_discarded := __sp_discarded + 1;
    _spp_push(data, ds + data.push - rc.rank, rc);
    return false;
   end: level := next_());
 fi;

 return ls;
end;

__spp_print_min :=
function(data, pat)
 local f, s;

 if Length(pat) >= Length(data.rd) then
#  Print("\n");
  Print("\033[36mdone\033[0m\n");
  return fail;
 fi;
 if IsBound(data.pat) then
  f := data.pat;
  s := [1..Length(pat)];
  if Length(s) > 0 then f := Filtered(f, p -> p{s} = pat); fi;
  s := Length(pat) + 1;
  f := Set(f, p -> p[s]);
  s := MinimumList(f, infinity);
 else
  f := size_factor(data.id);
  s := data.min - f*Sum(pat) - data._collected;
  s := \$int(s/f/(Length(data.rd) - Length(pat)));
#  s := s/f/(Length(data.rd) - Length(pat));
#  if not IsInt(s) then s := Int(s + 1); fi;
  if s < 0 then s := 0; fi;
  f := Filtered(data.val, v -> v >= s);
  if Length(pat) > 0 then f := Intersection(f, [0..Minimum(pat)]); fi;
 fi;
 _print_red("\033[36mmin = %0\033[0m\n", s, s < data.known);
 if s < data.known then
  if not IsBound(data.undef) then data.undef := s; fi;
  if s < data.undef then data.undef := s; fi;
 fi;
 return f;
# return s;
end;

__pstr := rc -> Reversed(SortedList(List(rc.pat, p -> p[2])));

_spp_add :=
function(data, ls, rc)
 local key, pat, n, v, len, rr, kr, kc;

 key := function(rc)
  if IsBound(rc._add) then return rc._add; fi;
  pat := rc.pat;
  n := Length(pat);
  v := pat[n][2];
  repeat
   n := n - 1;
   if (n <= data._index) or (pat[n][2] <> v) then break; fi;
  until false;
  len := Length(pat) - n;
  if len <= 1 then rc._add := fail; return fail; fi;
  kc := rec(val := v, len := len);
  v := [];
  while n > 0 do UniteSet(v, lines(pat[n][1])); n := n - 1; od;
  kc.vec := Intersection(rc.vec, v);
  kc.ex  := Difference(rc.vec, kc.vec);
  kc.pp  := __pencils(kc.vec);
  rc._add := kc;
  return kc;
 end;

 kc := key(rc);
 if kc = fail then Add(ls, rc); return; fi;
 for rr in ls do
  if (rr.rank <> rc.rank) or (Length(rr.vec) <> Length(rc.vec)) or
     (data.key(rr) <> data.key(rc))
   then continue; fi;
  kr := key(rr);
  if kr = fail then continue; fi;
  if (kr.val <> kc.val) or (kr.len <> kc.len) or
     (kr.vec <> kc.vec) or (kr.pp <> kc.pp)
   then continue; fi;
  if IsBound(kr.G) then
   kc.G := kr.G;
  elif IsBound(kc.G) then
   kr.G := kc.G;
  else
   kr.G := Stabilizer(data.G, kr.vec, OnSets);
   kc.G := kr.G;
  fi;
  if RepresentativeAction(kc.G, kc.ex, kr.ex, OnSets) <> fail then return; fi;
 od;
 Add(ls, rc);
end;

_spp_step :=
function(data, pat, ls)
 local step, val, len, res, rc, p;

 if IsEmpty(ls) then return; fi;
 step := Length(pat) + 1;
# if done(step) then return; fi;
 len  := step + data._index;    # the cut point
 fprint("%0 %1: ", data.pref, step);
 if step > 1 then
  _print("%0 ", _print_cc(pat));
 else
  _print("size = %0: ", data._collected);
  if data.bp then Print(_print_cc(__pstr(ls[1])), " "); fi;
 fi;
 val := __spp_print_min(data, pat);
## The actual next step
 if val <> fail then
#  if IsEmpty(val) then Error(); fi;
  print_dots(Length(ls));
  fprint("\033[37m - (%0 records) \c", Length(ls));
  res := [];
  while Length(ls) > 0 do
   rc := Remove(ls);
   if Length(rc.pat) < len then
    rc := _spp_next(data, rc, val);
   else
    rc := [rc];
   fi;
   if \\default_spp.quick then rc := _spp_quick(data, rc); fi;
   if data.sort and (step < Length(data.rd)) then
    while Length(rc) > 0 do _spp_add(data, res, Remove(rc)); od;
   else
    Append(res, rc);
   fi;
   print_dot();
  od;
  for rc in res do Unbind(rc._add); od;
  print_done(Length(res));
 else
  res := ls;
  Unbind(ls);
 fi;
## Store and exit if done
 if step >= Length(data.rd) then
  while Length(res) > 0 do data.store(Remove(res)); od;
  _spp_flush(data, false);
  return;
 fi;
## Discard large records and go to the next step
 res := _spp_discard(data, res);
 _spp_flush(data, false);
 Perform(val, function(p) ls[p + 1] := []; end);
 while Length(res) > 0 do
  rc := Remove(res);
  Add(ls[rc.pat[len][2] + 1], rc);
 od;
 pat := List(pat);
 Perform(Reversed(val), function(p)
   pat[step] := p;
   _spp_step(data, pat, Remove(ls, p + 1));
  end: level := next_());
end;

_spp_pipe := ReturnTrue;

_spp_finalize :=
function(data)
 _spp_flush(data, true);
 _spp_pipe(data);
 Unbind(data._collected);
 Unbind(data._index);
 Unbind(data._fixed);
 Unbind(data._flush);
 if IsBound(data.undef) then
  Error_(\\error_spp.undef, "Undefined counts: %0", data.undef);
 fi;
# Unbind(data.max);
end;

## Set min = rat*(goal - def - fixed) + fixed
__spp_goal :=
function(data)
 local fx, gl;
 gl := data.goal;
 if IsBound(data.def) then gl := gl - data.def; fi;
 if IsBound(data.rat) then
  fx := 0;
  if IsBound(data._fixed) then fx := data._fixed; fi;
  return \$even((gl - fx)*data.rat + fx);
 fi;
# if IsBound(data._rat) then
#  fx := Int(data._fixed*data._rat);
#  if \\duality then fx := 2*Int(fx/2); fi;
#  return \$even(gl - fx);
# fi;
 return \$even(gl);
end;

## Further adjustments, beyond data.rat
__spp_init :=
function(data, size)
 local ll, _sz, _gl;
 data.min := __spp_goal(data);
 data._collected := size;       # collected size
 _sz := size - data._fixed;     # collected size withing the current orbit
 _gl := data.min - data._fixed; # goal within the current orbit
 if IsBound(data.cmin) then
  ll := data.cmin;
  if IsPosRat(ll) then          # "cmin" more clusters to go (do not use "rat")
   data.min := (_gl + (ll - 1)*_sz)/ll;
  elif IsList(ll) then          # a general "formula", just in case
   data.min := _gl*ll[1] + (_sz)*ll[2];
  fi;
  data.min := \$even(data.min + data._fixed);
  if data.min < 0 then data.min := 0; fi;
 fi;
 if IsBound(data.cmax) and IsPosRat(data.cmax) then
  data.max := Int(_sz*data.cmax) + data._fixed;
 fi;
 fprint("\033[36m - size = %0", size);
 if IsBound(data._next) then _print(": %0 seeds", Length(data._next)); fi;
 if IsBound(data.init) then data.init(data, size); fi;
 _print(" -- min = %0", data.min);
 if IsBound(data.max) then
   _print(", max = %0", data.max);
  if data.max < data.min then
   Print(":\033[31m aborting!");
   data._next := [];    ## all done!!
  fi;
 fi;
 Print("\033[m\n");
end;

#__spp_fixed :=
#function(rc, data)
# local dt;
# dt := _prepare_rc_out(rc);
# if IsBound(data.weight) then
#  dt := Sum([1..Length(data.fixed)],
#                 i -> _orbit_count(dt, data.fixed[i])*data.weight[i]);
#  dt := Int(dt);
#  if \\duality then dt := 2*Int(dt/2); fi;
# else
#  dt := Sum(data.fixed, d -> _orbit_count(dt, d));
# fi;
# rc.size := dt;
# return dt;
#end;

__spp_go_seed :=
function(data, ls)
 local ll, _sz, _gl;
 Perform(Reversed(Set(ls, psize)), function(sz)
   data._next := Filtered(ls, r -> psize(r) = sz);  # can be modified by data.init
   __spp_init(data, sz);
   ll := _spp_discard(data, data._next);
   Unbind(data._next);
   if Length(ll) > 0 then
    if data.bp then
     Perform(Reversed(Set(ll, __pstr)), function(s)
       _spp_step(data, [], Filtered(ll, r -> __pstr(r) = s));
      end);
    else
     _spp_step(data, [], ll);
    fi;
   fi;
   _spp_pipe(data);
   Unbind(data.max);
  end);
end;

_spp_go_seed :=
function(data)
 local ls, ll;

 if IsEmpty(data._seed) then
  _spp_finalize(data);
  return data.RES;
 fi;
 ll := Set(data._seed, r -> Length(r.pat));
 if Length(ll) <> 1 then
  Error_("Irregular pattern structure");
  return fail;
 fi;
 data._index := ll[1];      # initial pattern length
 data._fixed := 0;
 if Length(data.fixed) = 0 then
  data.min := __spp_goal(data);
  __spp_go_seed(data, data._seed);
 else
  ll := List(data._seed, function(rc)
    rc := _prepare_rc_out(rc);
    return Sum(data.fixed, d -> _orbit_count(rc, d));
   end);
  Perform(Reversed(Set(ll)), function(fx)
    data._fixed := fx;
    data.min := __spp_goal(data);
    ls := Positions(ll, fx);
    fprint("\033[36m - fixed size = %0: %1 seeds, min = %2\n",
                    fx, Length(ls), data.min);
    ls := data._seed{ls};
    __spp_go_seed(data, ls);
   end);
 fi;
 _spp_finalize(data);
 return data.RES;
end;

__spp_empty_seed :=
function(data)
 if IsBound(data._seed) then return false; fi;
 if not (data.id in data.domain) then return true; fi;
 if Set(Orbit(Stabilizer(\\rc.perm, data.domain, OnSets), data.id)) <> data.domain then
  Error_(\\error_spp.intrans, "intransitive domain");
  return true;
 fi;
 return false;
end;

_spp_go :=
function(data)
 local val, ls;

 Unbind(data.undef);
 Unbind(data.intrans);
 if not IsBound(data.RES) then
  data.RES := [];
  if IsBound(data._max) then data.RES := [data._max]; fi;
 fi;
 if not IsBound(data.pref) then data.pref := "="; fi;
 data._fixed := 0;
 data._flush := Length(data.RES) + data.flush;
 data.min := __spp_goal(data);
 if IsBound(data.init) then data.init(data); fi;
 __sp_print_update(data);
# if not(IsBound(data._seed) or (data.id in data.domain)) then
 if __spp_empty_seed(data) then
  ls := rec(vec := MakeImmutable([]), pat := MakeImmutable([]), G := data.G);
  if not _spp_validate(data, ls) then Error(); fi;
  data._seed := [ls];
 fi;
 if IsBound(data._seed) then return _spp_go_seed(data); fi;
# data._collected := 0;
 data._fixed := 0;
 data._index     := 0;
 __spp_init(data, 0);
 fprint("%0 1: ", data.pref);
 val := __spp_print_min(data, []);
 Perform(Reversed(val), function(p)
   ls := _spp_first(data, p);
   ls := _spp_discard(data, ls);
   _spp_step(data, [p], ls: level := next_());
   _spp_pipe(data);
  end);
 _spp_finalize(data);
 return data.RES;
end;

__spp_seed :=
function(data, src)
 data._seed := [];
 if not IsBound(src.RES) or IsEmpty(src.RES) then return; fi;
 print_dots(Length(src.RES));
 fprint("\033[37m - (%0 seeds) \c", Length(src.RES));
 data._seed := [];
 data._index := Length(remove_dual(src.dm));
 data.bypass := true;
 Perform(src.RES, function(rc)
   rc := rec(rank := rc.rank,
             vec  := rc.vec,
             data := _prepare_rc_out(rc),
             pat  := rc.pat,
             G    := data.G);
   if _spp_validate(data, rc) then Add(data._seed, rc); fi;
   print_dot();
  end);
 print_done(Length(data._seed));
 Unbind(data._index);
 Unbind(data.bypass);
 SortBy(data._seed, r -> [-Length(r.vec), -r.rank]);
end;

_spp_pipe :=
function(data)
 local pipe;

 if not IsBound(data.pipe) then return; fi;
 if not IsBound(data.pipe.RES) then data.pipe.RES := []; fi;
 _spp_flush(data, true);
 if IsEmpty(data.RES) then return; fi;
 pipe := data.pipe;
 if not IsBound(pipe.goal) or (pipe.goal <= 0) then
  pipe.goal := data.goal;
 fi;
 __spp_seed(pipe, data: level := next_());
 data.RES := [];
 data._flush := data.flush;
 pipe._go(: level := next_());
 fprint("\033[36m  - flushed %0 records, %1 collected\033[m\n",
        Length(pipe._seed), Length(pipe.RES));
 Unbind(pipe._seed);
end;

\$spp_fields :=
 ["push", "mode", "key", "discard", "sort", "flush", "bp", "cs",
  "cmin", "cmax", "rat", "def"];

__spp_read_params :=
function(data)
 local ln, val;
 for ln in \$spp_fields do
  val := ValueOption(ln);
  if val <> fail then data.(ln) := val; fi;
 od;
end;

__spp_copy_params :=
function(data, src)
 local ln;
 for ln in \$spp_fields do
  if IsBound(src.(ln)) then data.(ln) := src.(ln); fi;
 od;
end;

__spp_print_params :=
function(data)
 local ln, val;
 for ln in \$spp_fields do
  if IsBound(data.(ln)) then
   val := data.(ln);
   if IsBound(\\default_spp.(ln)) and (val = \\default_spp.(ln)) then
    continue;
   fi;
   if IsFunction(val) then val := NameFunction(val); fi;
   Print(", ", ln, " = ", val);
  fi;
 od;
 Print("\033[m\n");
end;

__spp_updated :=
function(data, min_size)
 if IsBound(data.RES) and IsBound(data.goal) and (data.goal <= min_size) then
  return 0;
 fi;
 data.goal := min_size;
 data._go();
 return 1;
end;

spp_data :=
function(arg)   # (data{, domain}{, seed})
 local res, hom, data, domain, dt, ln;

 arg := List(arg);
 data := Remove(arg, 1);
 if IsInt(data) then data := _brute(data, rec()); fi;
 if IsBound(arg[1]) and IsList(arg[1]) then
  domain := Remove(arg, 1);
 else
  domain := \\rc.vec[data.ref[1]].domain;
 fi;
 if IsBound(arg[1]) then
  dt := _pipe_end(arg[1]);
  domain := Difference(domain, dt.dm);
 fi;
 domain := add_dual(domain);
 IntersectSet(domain, orb_(domain[1]).domain);
 res := rec(domain   := Immutable(domain),
            rd       := Immutable(remove_dual(domain)),
            lines    := MakeImmutable(ln_dual(lines(domain))),
            id       := \$brute_ref(data.ref).pp,
            dt       := data,
            known    := data.min,
            fixed    := [],
            min      := 0,
            _go      := function() _spp_go(res); end,
            _updated := min_size -> __spp_updated(res, min_size),
            );
 __spp_copy_params(res, \\default_spp);
 if res.id <> orb_(res.id).domain[1] then
  Error_("Wrong seed id = %0", res.id);
  return fail;
 fi;
 ln := ValueOption("spp");
 if IsRecord(ln) then __spp_copy_params(res, ln); fi;
 __spp_read_params(res);
 ln := res.lines;
 res.dm := res.domain;
 if IsBound(dt) then
  res.lines := MakeImmutable(Union(ln, ln_dual(dt.lines)));
  res.dm    := MakeImmutable(Union(res.dm, dt.dm));
  hom       := orb_(res.id).domain;
  res.fixed := MakeImmutable(add_dual(Difference(res.dm, hom)));
 fi;
 res.sym := _restricted_stabilizer(full_group(), res.lines);
 res.G := Stabilizer(res.sym, ln, OnSets);
 if IsBound(dt) then
  res.G := Stabilizer(res.G, dt.lines, OnSets);
  hom := Size(dt.sym)/Size(_restricted_action(res.G, dt.lines));
  if hom <> 1 then Error_(\\error_spp.index, "index = %0", hom); fi;
 fi;
 res.H := _restricted_stabilizer(full_group(), lines(res.id));
 if ValueOption("K3") = true then res.K3 := 0; fi;
 res.validate := rc -> _spp_validate(res, rc);
 __data_rank(res, false);

 if IsBound(dt) then __spp_seed(res, dt); fi;

 hom := List(domain, lines);
 hom := List(GeneratorsOfGroup(res.G), function(g)
   g := List(hom, h -> Position(hom, OnSets(h, g)));
   return MappingPermListList(domain, domain{g});
  end);
 hom := GroupHomomorphismByImages(res.G, hom);
 res.hom := __hom_func(hom);

 domain := \\rc.orbit[res.id].lines;
 print_dots(Length(data.RES));
 fprint("\033[37m - (%0 orbits) \c", Length(data.RES));
 res.orb := List(data.RES, function(rc)
   local r;
   r := \$copy(rc, []);
   r.G := res.G;
   r._size := Length(Intersection(rc.vec, domain));
   r.pat := MakeImmutable([__pat([res.id, r._size])]);
   if not _spp_validate(res, r: parent := rc) then Error(); fi;
   print_dot();
   return r;
  end);
 print_done(Length(res.orb));
 SortBy(res.orb, r -> -[Length(r.vec), r.rank]);
 set_id(res.orb, 0);
# to handle the duality here...
 res.val   := Set(res.orb, r -> r._size);

 res.store := function(rc)
  if IsBound(res.pat) and not(__pstr(rc) in res.pat) then return; fi;
  if psize(rc) <> Length(rc.vec) then Error(); fi;
  if not IsBound(res.mthd) then
   res.mthd  := \$mthd(res.sym, res.key);
  fi;
  return \$add(res.RES, rc, res.mthd);
 end;

 if IsBound(\\rc.spp) then \\rc.spp(res); fi;
 fprint("\033[36m - rank = %0, K3 = %1", res.rank, IsBound(res.K3));
 __spp_print_params(res);
 return res;
end;

###############################################################
# A plain chain of several orbits
###############################################################

spp_chain :=
function(arg)
 local res, dd, def, n, ss;

 if (Length(arg) = 1) and IsList(arg[1]) then arg := arg[1]; fi;
 def := List(arg, function(d)
   if IsRecord(d) then
    d := d.dm;
    d := PositionProperty(\\rc.vec, v -> IsSubset(v.domain, d));
   fi;
   d := \\rc.vec[d];
   if is_selfdual(d) then return d.bound; fi;
   return 2*d.bound;
  end);
 Remove(def, 1);
 Add(def, 0);
 for n in Reversed([1..Length(def) - 1]) do
  def[n] := def[n] + def[n + 1];
 od;
 if IsRecord(arg[1]) then
  res := arg[1];
  res.def := def[1];
 else
  res := spp_data(arg[1]: def := def[1]);
 fi;
 dd := res;
 ss := "*";
 for n in [2..Length(arg)] do
  dd.pipe := spp_data(arg[n], dd: def := def[n]);
  dd := dd.pipe;
  dd.pref := ss;
  ss := Concatenation(ss, "*");
 od;
 return res;
end;

###############################################################
# Selecting one of several domains
###############################################################

_select_go :=
function(data)
 local N, DATA;
 if not IsBound(data.RES) then data.RES := []; fi;
 for N in [1..Length(data.domain)] do
  fprint("\033[36;1m - updating %0 of %1\033[m\n", N, Length(data.domain));
  DATA := data.select(N);
  Append(data.RES, update(DATA, data.goal));
 od;
 return data.RES;
end;

spp_select :=
function(data, domain, seed)
 local res, ln, orb, G;

 domain := MakeImmutable(Set(domain, d -> Union(d, seed.domain)));
 seed := _pipe_end(seed);
 res := rec(domain   := domain,
            lines    := MakeImmutable(lines(domain)),
            seed     := seed,
            K3       := ValueOption("K3") = true,
            _go      := function() _select_go(res); end,
            _updated := min_size -> __spp_updated(res, min_size),
#            push   := \\default_spp_push,
#            key    := _pencils,
#            mode   := \\default_sp_mode,
            );
# if ForAny(domain, d -> not IsSubset(d, seed.domain)) then
#  Error_("Unexpected domain list");
# fi;
 __spp_read_params(res);
 ln := List(domain, lines);
 res.G := _restricted_stabilizer(full_group(), lines(domain));
 res.G := Stabilizer(res.G, seed.lines, OnSets);
 if Length(OrbitsDomain(res.G, ln, OnSets)) <> 1 then
  Error_("Asymmetric domain list");
  return fail;
 fi;
 print_dots(Length(seed.RES));
 fprint("\033[37m - (%0 seeds) \c", Length(seed.RES));
 Perform(seed.RES, function(rc)
   G := Stabilizer(res.G, rc.vec, OnSets);
   orb := OrbitsDomain(G, ln, OnSets);
   orb := List(orb, o -> List(o, s -> Position(ln, s)));
   rc._spp := List(orb, Minimum);
   print_dot();
  end);
 print_done(Sum(seed.RES, r -> Length(r._spp)));

 res.select := function(id)     # index or element of res.domain
  if not IsInt(id) then id := Position(res.domain, id); fi;
  ln := seed.RES;
  seed.RES := Filtered(ln, r -> id in r._spp);
  id := spp_data(data, domain[id], seed: K3 := res.K3, spp := res);
  seed.RES := ln;
  return id;
 end;

 fprint("\033[36m - count = %0, K3 = %1", Length(res.domain), res.K3);
 __spp_print_params(res);
 return res;
end;

###############################################################
# Aliases
###############################################################

@data   := spp_data;
@select := spp_select;
@chain  := spp_chain;
@extend := extend_small;
@       := function(arg) return CallFuncList(\\rc.dm, arg); end;
@@      := function(arg) return CallFuncList(\\rc.dmm, arg); end;

###############################################################
# A few standard settings for spp_data
###############################################################

__is_cluster :=
function(set, sub)
 local G;
 G := Stabilizer(\\rc.perm, set, OnSets);
 if Length(OrbitsDomain(G, set)) <> 1 then return fail; fi;
 G := Orbit(G, sub, OnSets);
 if Union(G) <> set then return fail; fi;
 return G;
end;

_is_cluster :=
function(set, sub)
 if __is_cluster(set, sub) = fail then return fail; fi;
 return Length(set)/Length(sub);
end;

#_spp_rat :=
#function(data)
# local dm, ddm;
# Unbind(data.rat);
# ddm := Difference(data.dm, data.fixed);
# dm := First(\\rc.vec, r -> IsSubset(r.domain, ddm));
# if dm = fail then Error_("Inhomogeneous domain"); fi;
# return __is_cluster(dm.domain, ddm);
#end;

## Automatically set data.rat: all within one orbit
spp_rat :=
function(data)
 local dm, ddm;
 Unbind(data.rat);
 ddm := Difference(data.dm, data.fixed);
 dm := First(\\rc.vec, r -> IsSubset(r.domain, ddm));
 if dm = fail then Error_("Inhomogeneous domain"); fi;
 dm := _is_cluster(dm.domain, ddm);
 if not IsPosRat(dm) then return fail; fi;
 data.rat := 1/dm;
 return data.rat;
end;

## Possible scenarios:
# 1:    ** -> cluster --> mega      data.rat and data.cmax
# 2:    ** -> cluster               handled by data.rat
spp_cmax :=
function(data)
 local dm;
 if spp_rat(data) = fail then return fail; fi;
 Unbind(data.cmin);
 Unbind(data.cmax);
 dm := Difference(data.dm, data.fixed);
 if data.domain = dm then return 2; fi;           # case 2
 dm := _is_cluster(dm, Difference(dm, data.domain));
 if IsPosRat(dm) then data.cmax := dm; return 1; fi;   # case 1
 return fail;
# dm := First(\\rc.vec, r -> IsSubset(r.domain, data.domain));
# if dm = fail then return fail; fi;
# dm := dm.domain;
# dd := Intersection(dm, data.dm);
# if dd <> data.domain then return 2; fi;    # probably, case 2
# dm := _is_cluster(dm, data.domain);
# if dm = fail then return fail; fi;
# data.cmin := dm;                           # case 1
# return 1;
end;

## Possible scenario:
#   ** -> cluster(s) --> +cluster -> mega -> domain  data.rat, data.cmax, data.cmin
spp_cmin :=
function(arg)   # (data{, mega})
 local data, mega, rat, dm, ls;

 data := arg[1];
 Unbind(data.rat);
 Unbind(data.cmin);
 Unbind(data.cmax);
 dm := First(\\rc.vec, r -> IsSubset(r.domain, data.domain)).domain;
 mega := dm;
 if IsBound(arg[2]) then    # is mega-cluster ??
  mega := arg[2];
  rat := _is_cluster(dm, mega);
  if not IsPosRat(rat) then return fail; fi;
 fi;
 dm := __is_cluster(mega, data.domain);
 if dm = fail then return fail; fi;
 ls := Filtered(Set(dm), s -> IsSubset(data.dm, s));
 if Union(ls) <> Difference(data.dm, data.fixed) then return fail; fi;
 RemoveSet(ls, data.domain);
 if Length(ls) > 0 then data.cmax := 1 + 1/Length(ls); fi;
 data.cmin := Length(dm) - Length(ls);
 if IsBound(rat) then data.rat := 1/rat; fi;
 return [Length(dm), Length(ls)];
end;


__spp_3_data := 0;
__spp_3_vec  := 0;

## This can be used when more clusters are appended to one, considered maximal
3clusters :=
function(seed, domain)
 local res, ls, ld, d;
 domain := Set(domain, d -> MakeImmutable(Set(remove_dual(d))));
 seed := MakeImmutable(Set(remove_dual(seed)));
 RemoveSet(domain, seed);   # just in case
 MakeImmutable(domain);
 ls := MakeImmutable(lines(seed));
 ld := MakeImmutable(List(domain, lines));
 return rec(
   domain  := domain,
   seed    := seed,
   invalid := function(rc)
    local n, d;
    if IsBound(rc.data) then
     rc := rc.data;
     n := Sum(seed, id -> _orbit_count(rc, id));
     for d in domain do
      if Sum(d, id -> _orbit_count(rc, id)) > n then
       __spp_3_data := __spp_3_data + 1;
       return true;
      fi;
     od;
     return false;
    fi;
    rc := rc.vec;
    n := Length(Intersection(ls, rc));
    for d in ld do
     if Length(Intersection(d, rc)) > n then
      __spp_3_vec := __spp_3_vec + 1;
      return true;
     fi;
    od;
    return false;
   end,
  );
end;

spp_invalid :=
function(data)
 local dm, dd, cc;
 dm := First(\\rc.vec, r -> IsSubset(r.domain, data.domain));
 if dm = fail then return fail; fi;
 dm := Intersection(dm.domain, data.dm);    # all
 if dm = data.domain then return fail; fi;  # first cluster being added
 dd := Difference(dm, data.domain);         # first cluster = already added
 dm := __is_cluster(dm, dd);
 if dm = fail then return fail; fi;
 dm := 3clusters(dd, dm);
 data.invalid := dm.invalid;
 return dm;
end;


==> anc/GAP/2/combinat.txt <==
# -*- GAP -*-

_edges := [4, 6, 10];

_symmetric_difference :=
function(set1, set2)
 return Length(set1) + Length(set2) - 2*Length(Intersection(set1, set2));
end;

set_count :=
function(m, n)
 local G, sets, set, rc, eg, filter;

 filter := function(ls, v)
  set := sets[v];
  ls := Filtered(ls, s -> _symmetric_difference(sets[s], set) in eg);
  if v = 1 then return ls; fi;
  set := sets[1];
  v := _symmetric_difference(sets[v], set);
  ls := Filtered(ls, s -> _symmetric_difference(sets[s], set) <= v);
  return ls;
 end;

 sets := Combinations([1..n], m);
 G := GeneratorsOfGroup(SymmetricGroup(n));
 G := List(G, g -> SortingPerm(List(sets, s -> OnSets(s, g))));
 G := GROUP(G);
 G := Stabilizer(G, 1);
 eg := _edges;
 rc := rec(G := G, vec := [1], filter := filter);
 rc.next := filter([1..Length(sets)], 1);
 fprint("= Processing [ %0, %1 ]: count = %2, group = %3\n",
                m, n, Length(sets), Size(G));
 rc := _add_list(rc: level := next_());
# return rc;
 return Maximum(List(rc, r -> Length(r.vec)));
end;


==> anc/GAP/2/common.txt <==
# -*- GAP -*-

_NL_path := "../";
_load := function(s) Read(Concatenation(_NL_path, s)); end;

_load("forms/ADE.txt");
_load("forms/forms.txt");
_load("auxx.txt");
_load("forms.txt");

LoadPackage("digraph");

###################################################################
# Constants
###################################################################

_load_param :=
function(s)
 s := Concatenation(String(\\prefix), s);
 if IsReadableFile(s) then
  Read(s);
  fprint("Loaded %0\n", s);
 else
  fprint("**Failed to load %0\n", s);
 fi;
end;

rank_ :=
function()
 local r;
 r := ValueOption("rank");
# if IsInt(r) and (r <= \\rank) then return r; fi;
 if IsInt(r) then return r; fi;
 return \\rank;
end;

_as_list :=
function(ls)
 if (Length(ls) = 1) and IsList(ls[1]) then return ls[1]; fi;
 return ls;
end;

rank := r -> r.rank;

###################################################################
# Utility routines
###################################################################

IsNotZero := x -> not IsZero(x);
cat       := Concatenation;
len       := ls -> Number(ls, IsNotZero);
support   := ls -> PositionsProperty(ls, IsNotZero);

list_of := function(obj, count) return List([1..count], i -> obj); end;

# the length of the H_n lattice used
_len := 0;

# A vector with all coordinates 1
vector :=
function(c)
 local v;
 v := list_of(0, _len);
 Perform(c, function(i) v[i] := 1; end);
 return v;
end;

GROUP := ls -> ClosureGroup(Group(()), ls);

_permutation_action :=
function(G, set)
 G := GeneratorsOfGroup(G);
 return GROUP(List(G, g -> SortingPerm(OnTuples(set, g))^-1));
end;

_product_action :=
function(GG, set)
 local act;

 act := function(s, g, n)
  s := List(s);
  s[n] := s[n]^g;
  return s;
 end;

 GG := List([1..Length(GG)], n -> List(GeneratorsOfGroup(GG[n]),
        g -> SortingPerm(List(set, s -> act(s, g, n)))^-1));
 return GROUP(Union(GG));
end;

## restrict a group action to "list" (if possible)
_restricted_action :=
function(G, list)
 if IsGroup(G) then G := GeneratorsOfGroup(G); fi;
 G := List(G, g -> RestrictedPerm(g, list));
 return GROUP(G);
end;

_restricted_stabilizer :=
function(G, list)
 return _restricted_action(Stabilizer(G, list, OnSets), list);
end;

## shift restricted action to "[1..Length(list)]" (if possible)
#_shifted_action :=
#function(G, list)
# local p;
# G := GeneratorsOfGroup(_restricted_action(G, list));
# if Length(G) > 0 then
#  p := PartialPerm(list);
#  G := List(p*G*p^-1, AsPermutation);
# fi;
# return GROUP(G);
#end;

_print_cc := ls -> JoinStringsWithSeparator(List([1..Length(ls)], function(n)
   if IsBound(ls[n]) then
    if ls[n] >= 0 then return String(ls[n]); fi;
    return "*";
   fi;
   return ".";
  end), " ");

_print_rc :=
function(rc)
 if IsInt(rc) then return format(" - \033[31;1m%0\033[m", rc); fi;
 return format(" - (%0, %1)", rc[1], rc[2]);
end;

_print_T :=
function(T)
 local m;
 if IsList(T) then m := T; else m := T.mat; fi;
 m := format("[%0, %1, %2]\033[m", m[1][1], m[1][2], m[2][2]);
 if IsRecord(T) and IsBound(T.rc) then
  Append(m, _print_rc(T.rc));
 fi;
 return m;
end;

_print_discr :=
function(ls)
 return JoinStringsWithSeparator(List(ls,
                c -> format("%0 = [ %1 ]", c.prime, _print_cc(c.exp))), ", ");
end;

__print_K3 :=
function(rc)
 local res;
 res := String(rc.K3);
 if not IsBound(rc.I) then return res; fi;
 return format("%0 [%1, %2]", res, rc.I, rc.II);
end;

__bound := b -> format("\033[32;1m%0\033[m", b);

_list_index  := [0, 0];
_list_extra  := "";

_print_red :=
function(arg)
 local fmt, val, tr;
 fmt := Remove(arg, 1);
 val := Remove(arg, 1);
 tr := val > 0;
 if IsBound(arg[1]) then tr := arg[1]; fi;
 if tr then val := format("\033[31;1m%0\033[m", val); fi;
 _print(fmt, val);
end;

_print_discarded :=
function()
 if \\discarded.count = 0 then return; fi;
 fprint("\033[32m - Discarded %0 records: rank = [ %1 ], \c",
        \\discarded.count, _print_cc(\\discarded.rank));
 _print_red("size <= \033[36;1m%0\033[0m\n",
             \\discarded.max, \\discarded.max >= \\min_count);
end;

_save_discarded :=
function(arg)
 local ds;
 if IsBound(arg[1]) then
  ds := arg[1];
 else
  ds := rec(count := 0, max := 0, rank := []);
 fi;
 ds.count := ds.count + \\discarded.count;
 ds.max   := Maximum(ds.max, \\discarded.max);
 UniteSet(ds.rank, \\discarded.rank);
 \\discarded.count := 0;
 \\discarded.max   := 0;
 \\discarded.rank  := [];
 return ds;
end;

_print_found :=
function(ls, old, new)
 _list_index := [0, 0];
 _list_extra := "";
 _print_discarded();
 fprint("## Done: ");
 _print_red("found %0", Length(ls));
 if Length(ls) > 0 then _print(" [ %0 ]", _print_cc(Set(ls, rank))); fi;
 _print_red(", saved %0", new - old);
 _print_red(" (total %0)\n", new);
end;

\\format1    := "- %0 ";
_idx_format1 := \\format1;
\\format2    := "- %0 of %1 ";
_idx_format2 := \\format2;

format_index :=
function(arg)
 local msg, idx;
 msg := "";
 idx := "";
 if Length(arg) > 0 then msg := CallFuncList(format, arg); fi;
 if IsString(_list_index) then
  idx := format(_idx_format1, _list_index);
 elif _list_index[1] = 0 then
  if Length(msg) > 0 then idx := "- "; fi;
 else
  idx := _idx_format2;
  if IsBound(_list_index[3]) then idx := _list_index[3]; fi;
  idx := format(idx, _list_index[2], _list_index[1]);
  if Length(msg) = 0 then msg := "\n"; fi;
 fi;
 _list_index := [0, 0];
 if _list_extra <> "" then
  idx := Concatenation(idx, _list_extra);
  _list_extra := "";
 fi;
 return Concatenation(idx, msg);
end;

print_index :=
function(arg)
 print(CallFuncList(format_index, arg));
end;

############################################################
## Set based routines
############################################################

set_intr :=
function(s1, s2)
 local res, step, mat, sum1, sum2;

 step := function(i, j, mat)
  local k, max;

  mat := List(mat, List);
  if i = Length(s1) then
   mat[i] := s2 - Sum(mat{[1..i-1]});
   Add(res, mat);
   return;
  fi;
  if j = Length(s2) then
   mat[i][j] := s1[i] - Sum(mat[i]{[1..j-1]});
   if Sum([1..i], k -> mat[k][j]) > s2[j] then return; fi;
   step(i+1, 1, mat);
   return;
  fi;
  max := s2[j] - Sum([1..i-1], k -> mat[k][j]);
  max := Minimum(max, s1[i] - Sum(mat[i]{[1..j-1]}));
  for k in [0..max] do
   mat[i][j] := k;
   step(i, j+1, mat);
  od;
 end;

 sum1 := Sum(s1);
 sum2 := Sum(s2);
 if sum1 <> sum2 then Error(); fi;
 res := [];
 mat := NullMat(Length(s1), Length(s2));
 step(1, 1, mat);
 return res;
end;

vector2set :=
function(v)
 if IsRecord(v) then v := v.vec; fi;
 if IsList(v[1]) then v := TransposedMat(v); fi;
 v := rec(set := v, val := Unique(v));
 v.set := List(v.val, i -> Number(v.set, j -> j = i));
 return v;
end;

vec2list :=
function(v)
 if IsList(v[1]) then return TransposedMat(v); fi;
 return [v];
end;

set2vector :=
function(set, val)
 return Concatenation(List([1..Length(set)], i -> list_of(val[i], set[i])));
end;

mat2vector :=
function(mat, val)
 return Concatenation(List(mat, r -> set2vector(r, val)));
end;

vecs2sets :=
function(vec)
 local set;
 set := List(vec, Set);
 return List(set[1], function(s)
   s := vec[2]{Positions(vec[1], s)};
   return List(set[2], v -> Number(s, u -> u = v));
  end);
end;

all_pairs_old :=
function(v1, v2)
 local res, r;
 v1 := vector2set(v1);
 v2 := vector2set(v2);
 res := set_intr(v1.set, v2.set);
 return List(res, function(mat)
   r := rec(vec := Concatenation(vec2list(set2vector(v1.set, v1.val)),
                                 vec2list(mat2vector(mat, v2.val))));
#   r := rec(
#       vec  := [set2vector(v1.set, v1.val), mat2vector(mat, v2.val)],
#       set  := CallFuncList(Concatenation, Concatenation(mat, [[]])),
#       sets := mat);
   return r;
  end);
end;

all_pairs_new :=
function(v1, v2)
 local res, r;
 v1 := vector2set(v1);
 v2 := vector2set(v2);
 res := set_intr(v1.set, v2.set);
 return List(res, function(mat)
#   r := rec(vec := Concatenation(vec2list(set2vector(v1.set, v1.val)),
#                                 vec2list(mat2vector(mat, v2.val))));
   r := rec(
       vec  := [set2vector(v1.set, v1.val), mat2vector(mat, v2.val)],
       set  := CallFuncList(Concatenation, Concatenation(mat, [[]])),
       sets := mat,
       );
   return r;
  end);
end;

all_pairs := all_pairs_new;

############################################################
## A version of ShortestVectors for rational matrices
############################################################

shortest_vectors :=
function(mat, max)
 local d, sv, vec;

 if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 d := Lcm(List(mat, r -> Lcm(List(r, DenominatorRat))));
 mat := mat*d;
# mat := mod_kernel(mat);
# if Length(mat) = 0 then return rec(norms := [], vectors := []); fi;
 sv := ShortestVectors(mat, Int(max*d));
 sv.norms := sv.norms/d;
 return sv;
end;

############################################################
## Processing lists
############################################################

_add_rc :=
function(rc, data)
 local G, orb, r, v;

 if IsList(rc) then
  print_dots(Length(rc));
  fprint("- (%0 records) \c", Length(rc));
  rc := Flat(List(rc, function(r)
    r := _add_rc(r, data);
    print_dot();
    return r;
   end));
  print_done(Length(rc));
  return rc;
 fi;

 orb := rc.next;
 G := Stabilizer(rc.G, rc.vec, OnSets);
 orb := OrbitsDomain(G, orb);
 orb := List(orb, function(o)
   r := rec(G := rc.G, vec := List(rc.vec), next := rc.next);
   v := Maximum(o);
   AddSet(r.vec, v);
   r.next := data.filter(r, v);
   return r;
  end);
 if IsBound(data.validate) then orb := Filtered(orb, data.validate); fi;
 return orb;
end;

_max_sort := 20000;
_max_sort_rejected := 0;

_add_set :=
function(res, rc, key, compare)
 local n, val;
 val := key(rc);
 n := PositionSortedBy(res, val, key);
# if n > Length(res) then Add(res, rc); return false; fi;
 while (n <= Length(res)) and (key(res[n]) = val) do
  if compare(res[n], rc) then return true; fi;
  n := n + 1;
 od;
 Add(res, rc, n);
 return false;
end;

_sort_list :=
function(G, ls)     # : keep_orbits, keep_stabs, verbose, sort_mode, sort_key
 local res, rc, orb, verbose, keep, keep_orb, plain, orbit, func, key;

 orbit := function()
  if IsBound(orb) then return orb; fi;
  if keep then
   orb := OrbitStabilizer(G, rc.vec, OnSets);
   rc.stab := orb.stabilizer;
   orb := SortedList(orb.orbit);
   if keep_orb then rc.orbit := orb; fi;
  else
   orb := SortedList(Orbit(G, rc.vec, OnSets));
  fi;
  SetIsSSortedList(orb, true);
  return orb;
 end;

 if Length(ls) <= 1 then return ls; fi;
 res := [];
 key := ValueOption("sort_key");
 if not IsFunction(key) then Unbind(key); fi;
 verbose := ValueOption("verbose") = true;
 keep_orb := ValueOption("keep_orbits") = true;
 keep := keep_orb or (ValueOption("keep_stabs") = true);
 plain := ValueOption("sort_mode") <> true;
 if plain then
  func := r -> PositionSet(orbit(), r.vec) = fail;
 else
  func := r -> RepresentativeAction(G, r.vec, rc.vec, OnSets) = fail;
 fi;
 if verbose then fprint("\033[37m- sorting \c"); print_dots(Length(ls)); fi;
 ls := List(ls);
 repeat
  rc := Remove(ls);
  if IsBound(key) then
   _add_set(res, rc, key, function(r1, r2)
     return RepresentativeAction(G, r1.vec, r2.vec, OnSets) <> fail;
    end);
   if verbose then print_dot(); fi;
   if IsEmpty(ls) then break; fi;
   continue;
  fi;
  Add(res, rc);
  if verbose then print_dot(); fi;
  if Length(ls) = 0 then break; fi;
  Unbind(orb);
  ls := Filtered(ls, function(r)
     r := (Length(r.vec) <> Length(rc.vec)) or
#          (IsBound(key) and (key(r) <> key(rc))) or
          func(r);
     if verbose and not r then print_dot(); fi;
     return r;
   end);
  if Length(ls) = 0 then break; fi;
 until false;
 if verbose then print_done(Length(res)); fi;
 if IsBound(key) then
  for rc in res do Unbind(rc._key); od;
 fi;
 return res;
end;

_add_list :=
function(rc)
 local res, ll;

 ll := [rc];
 res := [rc];
 repeat
  ll := Filtered(ll, r -> Length(r.next) > 0);
  if Length(ll) = 0 then break; fi;
  if Size(rc.G) <= _max_sort then
   if IsBound(rc.key) then
    ll := _sort_list(rc.G, ll: sort_key := rc.key, sort_mode);
   else
    _max_sort_rejected := _max_sort_rejected + 1;
    ll := _sort_list(rc.G, ll);
   fi;
  fi;
  ll := _add_rc(ll, rc);
  Append(res, ll);
 until false;
 if IsBound(rc.finalize) then res := Filtered(res, rc.finalize); fi;
 return res;
end;

stab :=
function(rc)
 local vec;
 if not IsBound(rc.stab) then
  vec := rc.vec;
  if IsBound(rc.last) then vec := rc.last; Unbind(rc.last); fi;
  rc.stab := Stabilizer(rc.G, vec, OnSets);
 fi;
 return rc.stab;
end;


#########################################################
# Duality
#########################################################

_remove_dual :=
function(ls, duals)
 local filter;

 filter := function(l)
  if Length(l) = 0 then return l; fi;
  if IsList(l[1]) then return List(l, filter); fi;
  return Filtered(l, p -> p <= duals[p]);
 end;

 if not IsList(duals) then return ls; fi;
 return filter(ls);
end;

_add_dual :=
function(ls, duals)
 local filter;

 filter := function(l)
  if Length(l) = 0 then return l; fi;
  if IsList(l[1]) then return List(l, filter); fi;
  return Union(l, duals{l});
 end;

 if not IsList(duals) then return ls; fi;
 return filter(ls);
end;

remove_dual := ls -> _remove_dual(ls, \\rc.duals);
add_dual := ls -> _add_dual(ls, \\rc.duals);

ln_dual :=
function(ls)
 if \\duality then return Union(ls, \\duals{ls}); fi;
 return ls;
end;

############################################################
## Collecting counts/bounds
############################################################

_ls_count := ls -> Product(ls, r -> r.count);
_ls_bound := ls -> Minimum(List(ls, r -> r.bound/r.count));

_collect_cb :=
function(ls)
 local c, p;
 c := Minimum(List(ls, p -> p[2]/p[1]));
 p := Product(ls, p -> p[1]);
 return [p, c*p];
end;

_ls_collect := ls -> _collect_cb(List(ls, r -> [r.count, r.bound]));

############################################################
## Sort key voa digraph
############################################################

## mat[2] := p -> 2 - p for E-type

#__mat2graph_ext :=
#function(mat)
# local gg, cc, vv, v, i;
# gg := List(mat, r -> PositionsProperty(r, i -> i < 2));
# gg := Digraph(gg);
# vv := [];
# cc := OutNeighbours(gg);
# cc := List([1..Length(cc)], r -> List(cc[r], function(p)
#   p := 2 - mat[r][p];
#   AddSet(vv, p);
#   return p;
#  end));
# v := [];
# for i in [1..Length(vv)] do v[vv[i]] := i; od;
# for vv in cc do for i in [1..Length(vv)] do vv[i] := v[vv[i]]; od; od;
# return rec(graph := gg, edges := cc);
#end;

__mat2graph_new :=
function(mat)   # this works faster
 local gg, cc, vv, v, i, m, r;
 vv := [];
 gg := Digraph([1..Length(mat)], function(i, j)
   if i = j then return false; fi;
   i := mat[i][j];
   if i = 2 then return false; fi;
   vv[4 - i] := 1;
   return true;
  end);
 cc := PositionsBound(vv);
 if Length(cc) <= 1 then return rec(graph := gg, edges := fail); fi;
 for i in [1..Length(cc)] do vv[cc[i]] := i; od;
 cc := OutNeighborsMutableCopy(gg);
 for i in [1..Length(cc)] do
  r := cc[i];
  m := mat[i];
  for v in [1..Length(r)] do r[v] := vv[4 - m[r[v]]]; od;
 od;
 return rec(graph := gg, edges := cc);
end;

__mat2graph_data :=
function(mat)
 mat := __mat2graph_new(mat);
 return BLISS_DATA(mat.graph, fail, mat.edges);
end;

\$key_mat :=
function(rc, mat...)
 local cc, v, i;
 if IsBound(rc._key) then return rc._key; fi;
 if IsBound(mat[2]) then cc := mat[2]; fi;
 mat := mat[1]{rc.vec}{rc.vec};
 if IsBound(cc) then
  for v in mat do for i in [1..Length(v)] do v[i] := cc(v[i]); od; od;
 fi;
 cc := __mat2graph_data(mat)[2];
 mat := Permuted(List(mat, r -> Permuted(r, cc)), cc)*Z(11)^0;
 rc._key := ImmutableMatrix(GF(11), mat, true);
 return rc._key;
end;

#####################################################################
test_colors :=
function(arg)
 if not IsBound(arg[1]) or not IsList(arg[1]) then arg[1] := [30..37]; fi;
 Perform(arg[1], function(c)
   fprint("\033[%0mThis is plain %0 \033[1mand this is bold %0\033[0m\n", c);
  end);
end;


==> anc/GAP/2/data.txt <==
# -*- GAP -*-

__err_parity    := 0;
__err_singular  := 0;

#########################################################
# Base permutation groups to work with
#########################################################

normalize :=
function(v)
 local s;
 s := PositionNonZero(v);
 if s > Length(v) then return v; fi;
 s := v[s];
 if s = 1 then return v; fi;
 return v/s;
end;

normalize_Z :=
function(v)
 local s;
 s := Gcd(v);
 if \\prime <> 0 then
  while s mod \\prime = 0 do s := s/\\prime; od;
 fi;
 if First(v, i -> i <> 0) < 0 then v := -v; fi;
 return v/s;
end;

_prepare_rc := ReturnTrue;

__create_PG :=
function(ls)
 local res, gg, g, p, vv, ids;

 p := 1;
 vv := [];
 gg := [];
 ls := Immutable(ls);
 Perform(ls, function(m)
  Add(vv, p);
  g := CycleFromList([p..p + m - 1]);
  p := p + m;
  Add(gg, List([0..m - 1], i -> g^i));
 end);
 ids := [1..Length(ls)];
 res := rec(\mod := ls,
            G := Group(List(gg, g -> g[2])),
            v2p := v -> Product(ids, i -> gg[i][v[i] + 1]),
            p2v := g -> List(vv, v -> v^g - v));
 return MakeImmutable(res);
end;

\$PG := [rec(\mod := [], G := Group(()), v2p := v -> (), p2v := p -> [])];

_create_PG :=
function(ls)
 local g;
 g := First(\$PG, r -> r.\mod = ls);
 if g <> fail then return g; fi;
 g := __create_PG(ls);
 Add(\$PG, g);
 return g;
end;

_kernel_PG :=
function(pg, roots)
 local res, g, sg;

 if Length(roots) = 0 then
  g := List(pg.G);
  Sort(g);
  return g;
 fi;
 res := [];
 for g in pg.G do
  if g in res then continue; fi;
  sg := Subgroup(pg.G, [g]);
  if ForAny(roots, r -> r in sg) then continue; fi;
  UniteSet(res, List(sg));
 od;
 return res;
end;

_kernel_vec :=
function(pg, roots, h)
 roots := _kernel_PG(pg, List(roots, pg.v2p));
 RemoveSet(roots, ());
 Apply(roots, pg.p2v);
 roots := Filtered(roots, v -> IsZero((v*h) mod \\hdiv));
 Sort(roots);
 SetIsSSortedList(roots, true);
 return MakeImmutable(roots);
end;

_kernels_PG :=
function(pg, ker)
 local n, ls, g, p;
 n := Length(ker) + 1;
 ker := List(AllSubgroups(pg.G), function(gg)
   if Size(gg) > n then return fail; fi;
#   if Size(gg) = 1 then return fail; fi;
   ls := [];
   for g in gg do
    if g = () then continue; fi;
    p := Position(ker, g);
    if p = fail then return fail; fi;
    Add(ls, p);
   od;
   return rec(ker := ls, ab := AbelianInvariants(gg), size := Size(gg));
  end);
 return Filtered(ker, IsRecord);
end;

_kernels_vec :=
function(pg, ker)
 local p;
 ker := List(ker, pg.v2p);
 p := Sortex(ker);
 ker := _kernels_PG(pg, ker);
 if p <> () then
  p := p^-1;
  Perform(ker, function(r) r.ker := OnTuples(r.ker, p); end);
 fi;
 return ker;
end;

_kernels :=
function(rc)
 rc := _prepare_rc(rc);
 if IsBound(rc.kernels) then return rc.kernels; fi;
 if Length(rc.kernel) = 0 then
  rc.kernels := [rec(ker := [], ab := [], size := 1)];
# elif Length(rc.kernel) = 1 then
#  rc.kernels := [[], [1]];
 else
  rc.kernels := _kernels_vec(rc.pg, rc.kernel);
 fi;
 return rc.kernels;
end;

#########################################################
# Validation routines
#########################################################

\\use_fast_data := true;

_adjust_moduli :=
function(rc, sm)
 local d, m;
 Perform([1..Length(sm.moduli)], function(n)
   m := sm.moduli[n];
   if \\prime = 0 then
    sm.sub[n] := sm.sub[n]/m;
    sm.moduli[n] := 1;
    return;
   fi;
   while m mod \\prime = 0 do m := m/\\prime; od;
   sm.sub[n] := sm.sub[n]/m;
   sm.moduli[n] := sm.moduli[n]/m;
  end);
## check the divisibility of \\h
 if (\\prime = 0) and ForAny(sm.sub, v -> (\\hN*v) mod \\hdiv <> 0) then
  err_(err_Parity, rc);
  __err_parity := __err_parity + 1;
  return false;
 fi;
 return true;
end;

_prepare_roots :=
function(data)
 local r, u;
 if IsBound(data.rt) then return data.rt; fi;
 data.rt := [];
 for r in \\roots do
  u := data.comp(r);
  if IsZero(u) then Unbind(data.rt); return fail; fi;
  AddSet(data.rt, u);
 od;
 if not IsBound(data.heads) then data.rt := Set(data.rt, normalize); fi;
 return MakeImmutable(data.rt);
end;

_prepare_excluded :=
function(data, excluded)
 local rt, out, l;
 rt := _prepare_roots(data);
 if IsEmpty(excluded) then return rt; fi;
 out := data.out;
 rt := List(rt);
 if not IsBound(data.heads) then Apply(out, normalize); fi;
 for l in excluded do
  if IsBound(out[l]) then AddSet(rt, out[l]); fi;
 od;
 return rt;
end;

_data_comp :=
function(v, mat)
 local p;
# v := v*mat;
 v := PROD_VECTOR_MATRIX(v, mat);
 p := PositionNonZero(v);
 if p > Length(v) then return 0; fi;
 p := v[p];
 if p <> 1 then v := v/p; fi;
 return v;
end;

_complement_projection :=
function(data, sm)
 local res, rk, i;
 rk := Length(sm.vectors);
 res := List(sm.vectors);
 for i in [1..Length(\\one)] do
  if sm.heads[i] = 0 then Add(res, \\one[i]); fi;
 od;
 i := [rk + 1..Length(\\one)];
 res := ImmutableMatrix(Rationals, List(res^-1, r -> r{i}));
 data._sub := sm.vectors;
 data.heads := MakeImmutable(Positions(sm.heads, 0));
 return res;
end;

_is_rc_data := rc -> IsBound(rc.proj) and IsFunction(rc.proj) ;

_data_created :=
function(rc, data)
 if not IsRecord(\\rc) then return; fi;
 if IsBound(\\rc.out) and (data.rank in \\rc.out) then
  data.out := [];
 fi;
end;

_line_count := ReturnTrue;

__set_singular  :=
function(rc)
 err_(err_Singular, rc);
 __err_singular := __err_singular + 1;
 return fail;
end;

__prepare_mat :=
function(rc, mat)
 local pp, h, z, i;

 pp := ValueOption("parent");
 if not(IsRecord(pp) and IsBound(pp.data)) then return mat; fi;
 pp := pp.data;
 if not(IsBound(pp.out) and IsBound(pp.heads)) then return mat; fi;
 mat := [];
 _line_count(pp, rc.vec);
 Perform(rc.vec, function(l)
   if IsBound(pp.out[l]) then AddSet(mat, pp.out[l]); fi;
  end);
 if IsEmpty(mat) then rc.rank := pp.rank; return pp; fi;  # use old
 z := _prepare_roots(pp);
 if ForAny(mat, l -> PositionSet(z, l) <> fail) then
  return __set_singular(rc);
 fi;
 h := pp.heads;
 pp := pp._sub;
 mat := List(mat, function(r)
   z := ZeroMutable(pp[1]);
   for i in [1..Length(r)] do z[h[i]] := r[i]; od;
   return z;
  end);
 mat := Concatenation(pp, SemiEchelonMat(mat).vectors);
 h := ZeroMutable(\\one[1]);
 for i in [1..Length(mat)] do h[PositionNonZero(mat[i])] := i; od;
 mat := rec(vectors := ImmutableMatrix(Rationals, mat),
            heads   := MakeImmutable(h));
 return mat;
end;

## A faster version for \\prime = 0
__prepare_rc_primitive :=
function(rc, mat, res)
 local i;

 mat := __prepare_mat(rc, mat);
 if not IsRecord(mat) then mat := SemiEchelonMat(mat); fi;
 if _is_rc_data(mat) then return mat; fi;
 mat := _complement_projection(res, mat);
 rc.rank := Length(res._sub);
 if rc.rank > rank_() then err_(err_Rank, rc); return fail; fi;
 res.rank := rc.rank;
 if IsEmpty(mat[1]) then
  res.comp := v -> [];
 else
  res.comp := v -> _data_comp(v, mat);
 fi;
 if _prepare_roots(res) = fail then
  return __set_singular(rc);
 fi;
 for i in rc.vec do
  res.int[i] := true;
  if IsList(\\duals) then res.int[\\duals[i]] := true; fi;
 od;
 res.out := [];
 _data_created(rc, res);
 return res;
end;

_prepare_rc :=
function(rc)
 local res, mat, sm, \mod, i, comp, proj, is_in;

 is_in := function(r)
  if not IsZero(res.comp(r)) then return false; fi;
  r := (r*proj) mod \mod;
  if IsZero(r) then return true; fi;
  AddSet(res.roots, r);
  return false;
 end;

 if IsBound(rc.data) then return rc.data; fi;
 if _is_rc_data(rc) then return rc; fi;
 last_error := "";

 res := rec(roots := [], kernel := [], int := [], orbit := [],
            proj  := ReturnTrue);
 mat := \\lines{rc.vec};
 Add(mat, \\h);

 if IsList(\\duals) and (ValueOption("duality") = true) then
  sm := List(rc.vec);
  UniteSet(sm, \\duals{sm});
  rc.vec := sm;
 fi;
 MakeImmutable(rc.vec);

 if \\use_fast_data and (\\prime = 0) then
  return __prepare_rc_primitive(rc, mat, res);
 fi;

 sm := ComplementIntMat(\\one, mat);
## the rank
 rc.rank := Length(sm.sub);
 if rc.rank > rank_() then err_(err_Rank, rc); return fail; fi;
 res.rank := rc.rank;
 if not _adjust_moduli(rc, sm) then return fail; fi;
 res.moduli := sm.moduli;
 res.sub := sm.sub;

 mat := Concatenation(sm.sub, sm.complement);
 Perform([1..Length(sm.moduli)], function(n)
   mat[n] := mat[n]/sm.moduli[n];
  end);
 mat := mat^-1;

 comp := [1..Length(sm.complement)] + Length(sm.moduli);
 comp := MakeImmutable(List(mat, r -> r{comp}));
 res.comp   := v -> v*comp;

 proj := PositionsProperty(res.moduli, i -> i <> 1);
 \mod := sm.moduli{proj};
 res.h := List(proj, n -> (\\hN*res.sub[n]/res.moduli[n]) mod \\hdiv);
 if Length(proj) > 0 then
  proj := MakeImmutable(List(mat, r -> r{proj}));
  if ForAny(\\roots, is_in) then return __set_singular(rc); fi;
  res.pg := _create_PG(\mod);
  \mod := res.pg.\mod;
  res.kernel := _kernel_vec(res.pg, res.roots, res.h);
  res.proj := function(v)
    v := (v*proj) mod \mod;
    if IsZero(v) then return true; fi;
    v := PositionSet(res.kernel, v);
    if v = fail then return false; fi;
    return v;
   end;
 else
  if ForAny(\\roots, r -> IsZero(res.comp(r))) then
   return __set_singular(rc);
  fi;
 fi;

## to implement a condition check
# res.out := [];
# res.count := 0;
 for i in rc.vec do
  res.int[i] := true;
  if IsList(\\duals) then res.int[\\duals[i]] := true; fi;
 od;
 _data_created(rc, res);
 return res;
end;

## To be called before accessing data.sub in case
#  __prepare_rc_primitive has been used
_data_sub :=
function(data)
 local sub;
 if IsBound(data.sub) then return data.sub; fi;
 if IsBound(data._sub) then
  sub := List(data._sub, r -> r*Lcm(List(r, DenominatorRat)));
 else
  sub := \\lines{data.vec};
  Add(sub, \\h);
 fi;
 sub := ComplementIntMat(\\one, sub);
 if _adjust_moduli(data, sub) then
  data.moduli := sub.moduli;
  data.sub := sub.sub;
 else
  data.sub := fail;
 fi;
 Unbind(data.vec);
 return data.sub;
end;

## Initialize data.out; erase what has been computed
_prepare_rc_out :=
function(rc)
 local dt;
 dt := _prepare_rc(rc);
 rc.data := dt;
 if dt = fail then return fail; fi;
 if not IsBound(dt.out) then dt.out := []; dt.int := []; fi;
 return dt;
end;

__line_list :=
function(data, lines, func)
 local ls, ln, u, v, int, out, save;

 if data = fail then return func([], ReturnFalse); fi;
 save := IsBound(data.out);
 int := data.int;
 if save then out := data.out; fi;
 return func(lines, function(l)
   if IsBound(int[l]) then return int[l] = true; fi;
   ln := \\lines[l];
   u := data.comp(ln);
   if not IsZero(u) then
    int[l] := fail;
    if save then out[l] := u; fi;
    if IsList(\\duals) then
     l := \\duals[l];
     int[l] := fail;
     if save then out[l] := u; fi;
    fi;
    return false;
   fi;
   u := data.proj(ln);
   int[l] := u;
   if IsList(\\duals) then int[\\duals[l]] := u; fi;
   return u = true;
  end);
end;

_line_count :=
function(data, lines)
 return __line_list(data, lines, Number);
end;

_line_list :=
function(data, lines)
 return __line_list(data, lines, Filtered);
end;

_orbit_count :=
function(data, id)
 if not IsBound(data.orbit[id]) then
  data.orbit[id] := _line_count(data, \\rc.orbit[id].lines);
  if \\duality then data.orbit[\\rc.duals[id]] := data.orbit[id]; fi;
 fi;
 return data.orbit[id];
end;

\$invalid_count :=
function(p, data)
 data := _orbit_count(data, p[1]);
 p := p[2];
 if p >= 0 then return data <> p; fi;
 return (data + p) >= 0;
end;

_count_mismatch :=
function(rc, data)
 if not IsBound(rc.pat) then return false; fi;
 if ForAny(rc.pat, p -> \$invalid_count(p, data)) then
  err_(err_Lines, data);
  return true;
 fi;
 return false;
end;

orbit_counts :=
function(rc, dm)
 rc := _prepare_rc(rc);
 return List(dm, n -> _orbit_count(rc, n));
end;

ocounts := orbit_counts;

counts :=
function(arg)
 local rc, dm;
 rc := _prepare_rc(Remove(arg, 1));
 dm := [1..Length(\\rc.orbit)];
 if Length(arg) > 0 then dm := CallFuncList(domain, arg); fi;
# if IsBound(arg[2]) then
#  dm := Concatenation(List(\\rc.vec{arg[2]}, r -> r.domain));
# fi;
 return List(dm, n -> _orbit_count(rc, n));
end;

#count := rc -> Sum(counts(rc));

is_saturated :=
function(rc)
 local data;

 if IsBound(rc.saturated) then return rc.saturated; fi;
 data := _prepare_rc(rc);
 if not IsBound(data.saturated) then
  counts(data);
  data.saturated := not ForAny(data.int, IsInt);
 fi;
 rc.saturated := data.saturated;
 return rc.saturated;
end;

## Counts the number of lines in a given (union of) orbits.
## If rc is not given, returns function
#  count({rc, } d1, d2, ... )
#  count({rc, } [d1, d2, ... ] )
count :=
function(arg)
 local rc, dd, func;

 func := function(rr)
  rc := _prepare_rc(rr);
  if rc = fail then Error(); fi;
  return Sum(dd, n -> _orbit_count(rc, n));
 end;

 if Length(arg) = 0 then return count; fi;
 if IsRecord(arg[1]) then rc := Remove(arg, 1); fi;
 if Length(arg) = 0 then
  dd := [1..Length(\\rc.orbit)];
 else
  dd := domain(_as_list(arg));
 fi;
 if IsBound(rc) then return func(rc); fi;
 return func;
end;

#########################################################
# Utility functions
#########################################################

dim :=
function(ids)
 if not IsList(ids) then ids := [ids]; fi;
 ids := Union(List(ids, id -> rec_(id).lines));
 return Rank(\\lines{ids});
end;

\\discard :=
function(ls)
 if IsBound(\\rc.discard) then ls := \\rc.discard(ls); fi;
 return ls;
end;

\\extend :=
function(ls)
 if IsBound(\\rc.extend) then ls := \\rc.extend(ls); fi;
 return ls;
end;

__position_OK   := 0;
__position_fail := 0;

POSITION := fail;

## Removing duplicates via RepresentativeAction and sorted list
\$position_sorted :=
function(ls, rc, G, key)
 local n, val;
 val := key(rc);
 n := PositionSortedBy(ls, val, key);
 while (n <= Length(ls)) and (key(ls[n]) = val) do
  if RepresentativeAction(G, ls[n].vec, rc.vec, OnSets) <> fail then
   POSITION := n;
   return n;
  fi;
  n := n + 1;
 od;
 POSITION := n;
 return fail;
end;

\$mthd_sorted :=
function(G, key)
 return function(ls, rc) return \$position_sorted(ls, rc, G, key); end;
end;

## Removing duplicates via RepresentativeAction
\$position :=
function(ls, rc, G, key)
 POSITION := PositionProperty(ls, function(r)
   if (r.rank <> rc.rank) or
      (Length(r.vec) <> Length(rc.vec)) or
      (key(r) <> key(rc))
    then return false; fi;
   if RepresentativeAction(G, r.vec, rc.vec, OnSets) = fail then
    __position_fail := __position_fail + 1;
    return false;
   fi;
   __position_OK := __position_OK + 1;
   return true;
  end);
 if POSITION <> fail then return POSITION; fi;
 POSITION := Length(ls) + 1;
 return fail;
end;

\$mthd :=
function(G, key)
 return function(ls, rc) return \$position(ls, rc, G, key); end;
end;

## Removing duplicates via orbit
\$position_orb :=
function(ls, rc, G, key)
 local orb;

 orb := function(r)
  if not IsBound(r._orb) then
   r._orb := MakeImmutable(SortedList(Orbit(G, r.vec, OnSets)));
  fi;
  return r._orb;
 end;

 POSITION := PositionProperty(ls, function(r)
   if (r.rank <> rc.rank) or
      (Length(r.vec) <> Length(rc.vec)) or
      (key(r) <> key(rc))
    then return false; fi;
   if PositionSet(orb(r), rc.vec) = fail then
    __position_fail := __position_fail + 1;
    return false;
   fi;
   __position_OK := __position_OK + 1;
   return true;
  end);

 if POSITION <> fail then return POSITION; fi;
 POSITION := Length(ls) + 1;
 return fail;
end;

\$mthd_orb :=
function(G, key)
 return function(ls, rc) return \$position_orb(ls, rc, G, key); end;
end;

## Removing duplicates via binary orbit
__bvec :=
function(v, base)
 v := BlistList(base, v);
 v := List(v, function(p) if p then return Z(2); else return 0*Z(2); fi; end);
 return ImmutableVector(2, v, true);
end;

__bmat :=
function(g, base)
 g := List(base, p -> __bvec([p^g], base));
 return ImmutableMatrix(2, g, true);
end;

__bgroup :=
function(G, base)
 G := GeneratorsOfGroup(G);
 return Group(List(G, g -> __bmat(g, base)));
end;

\$position_bin :=
function(ls, rc, G, key, base)
 local orb, v;

 orb := function(r)
  if not IsBound(r._orb) then
   r._orb := MakeImmutable(SortedList(Orbit(G, __bvec(r.vec, base))));
  fi;
  return r._orb;
 end;

 v := __bvec(rc.vec, base);
 POSITION := PositionProperty(ls, function(r)
   if (r.rank <> rc.rank) or
      (Length(r.vec) <> Length(rc.vec)) or
      (key(r) <> key(rc))
    then return false; fi;
   if PositionSet(orb(r), v) = fail then
    __position_fail := __position_fail + 1;
    return false;
   fi;
   __position_OK := __position_OK + 1;
   return true;
  end);

 if POSITION <> fail then return POSITION; fi;
 POSITION := Length(ls) + 1;
 return fail;
end;

\$mthd_bin :=
function(G, key, base)
 G := __bgroup(G, base);
 return function(ls, rc) return \$position_bin(ls, rc, G, key, base); end;
end;

#\$method :=
#function(G, key, mthd)
# return function(ls, rc) return mthd(ls, rc, G, key); end;
#end;

## Ads a record to a list if not there yet
#   returns true if the record is new; adds it to the list
\$add :=
function(ls, rc, mthd)
 if mthd(ls, rc) <> fail then return false; fi;
 Add(ls, rc, POSITION);
 return true;
end;

## Remove a record from a list, if present
\$remove :=
function(ls, rc, mthd)
 rc := mthd(ls, rc);
 if rc = fail then return fail; fi;
 return Remove(ls, rc);
end;

## To be used as a "key"
#   works well, though not perfect, for general sorting
__pencils :=
function(vec)
 local ln, row, u, i;
 return Collected(List(vec, function(v)
   ln := 0*[1..2*\\lsq];
   row := __Gram()[v];
   for u in vec do
    i := \\lsq - row[u];
    if i > 0 then ln[i] := ln[i] + 1; fi;
   od;
   return ln;
  end));
end;

_pencils :=
function(rc)
 if not IsBound(rc._key) then rc._key := __pencils(rc.vec); fi;
 return rc._key;
# local ln, row, u, i;
# if IsBound(rc._key) then return rc._key; fi;
# rc._key := Collected(List(rc.vec, function(v)
#   ln := 0*[1..2*\\lsq];
#   row := __Gram()[v];
#   for u in rc.vec do
#    i := \\lsq - row[u];
#    if i > 0 then ln[i] := ln[i] + 1; fi;
#   od;
#   return ln;
#  end));
# return rc._key;
end;

## To be used as a "key"
#   used for the final storage in \\saved
_counts :=
function(rc)
 if IsBound(rc._counts) then return rc._counts; fi;
 if not IsBound(rc.counts) then rc.counts := counts(rc); fi;
 if IsBound(\\rc._key) then
  rc._counts := \\rc._key(rc);
 else
  rc._counts := Maximum(Orbit(\\rc.perm, rc.counts, Permuted));
 fi;
 return rc._counts;
end;

#__restricted_counts :=
#function(dm)
# local G, c, d;
# dm := Immutable(dm);
# G := _restricted_stabilizer(\\rc.perm, dm);
# return function(rc)
#   if IsBound(rc._rc) then return rc._rc; fi;
#   c := List(\\rc.orbit, d -> 0);
#   for d in dm do c[d] := _orbit_count(rc.data, d); od;
#   rc._rc := Filtered(Maximum(Orbit(G, c, Permuted)), c -> c > 0);
#   return rc._rc;
#  end;
#end;

#__restricted_counts :=
#function(dm)
# dm := Immutable(dm);
# return function(rc)
#   if IsBound(rc._rc) then return rc._rc; fi;
#   rc._rc := SortedList(List(dm, d -> _orbit_count(rc.data, d)));
#   return rc._rc;
#  end;
#end;

\$unite :=
function(rc, vec)
 local ls;
 if Length(vec) = 0 then return; fi;
 ls := List(rc.vec);
 UniteSet(ls, vec);
 rc.vec := MakeImmutable(ls);
 Unbind(rc.stab);
end;

\$copy :=
function(rc, vec)
 rc := rec(vec := rc.vec, G := rc.G);
 \$unite(rc, vec);
 return rc;
end;

\$orbit :=
function(rc, G)
 return List(DoubleCosetRepsAndSizes(rc.G, stab(rc), G), g -> OnSets(rc.vec, g[1]));
end;

#########################################################
# Extending by an extra line (\\prime = 0)
#########################################################

\$outer :=
function(rc, lines, excluded)
 local lv, sv, dt, rt, ln, out, p;

 dt := rc.data;
 rt := _prepare_excluded(dt, excluded);
 out := dt.out;
 if not IsBound(dt.heads) then Apply(out, normalize); fi;
 ln := PositionsBound(out);
 IntersectSet(ln, lines);
 sv := Set(out{ln});
 SubtractSet(sv, rt);
 lv := List(sv, v -> []);
 if Length(sv) > 0 then
  Perform(ln, function(l)
#   if not IsBound(out[l]) then return; fi;
    p := PositionSet(sv, out[l]);
    if p <> fail then Add(lv[p], l); fi;
   end);
 fi;
 return rec(vec := Reversed(sv), lines := Reversed(lv), roots := rt);
# dt := Reversed(PositionsProperty(lv, l -> Length(l) > 0));
# return rec(vec := sv{dt}, lines := lv{dt}, roots := rt);
end;

__cc := 0;

\$2spaces :=
function(dt, min)    # dt as returned by \$outer
 local res, vec, ln, i, j, k, p, pp, v, c, cc, ss, ls, norm;

 norm := function(u)
  if u[p] = 0 then return u; fi;
  return normalize(u - u[p]*v);
 end;

 vec := dt.vec;
 res := [];
 ln := dt.lines;
 cc := List(vec, v -> BlistList(vec, []));
 for i in [1..Length(vec) - 1] do
  v := vec[i];
  p := PositionNonZero(v);
  c := cc[i];
  ls := [];
  for j in [i + 1..Length(vec)] do
   if c[j] then __cc := __cc + 1; continue; fi;
   ls[j] := norm(vec[j]);
  od;
  ss := Set(ls);
  SubtractSet(ss, List(dt.roots, norm));
  pp := List(ss, s -> [i]);
  for j in [i + 1..Length(vec)] do
   if IsBound(ls[j]) then
    p := PositionSet(ss, ls[j]);
    if p = fail then continue; fi;
    for k in pp[p] do cc[k][j] := true; od;
    Add(pp[p], j);
   fi;
  od;
  for p in pp do
   ls := ln{p};
   if Sum(ls, Length) >= min then Add(res, Union(ls)); fi;
  od;
#  Append(res, pp);
 od;
 return res;
end;

\$push_init :=
function(rc, lines, exclude)
 if _prepare_rc_out(rc) = fail then return false; fi;
 \$unite(rc, _line_list(rc.data, lines));
 if not IsEmpty(exclude) then _line_count(rc.data, exclude); fi;
 Unbind(rc.stab);   # just in case
 return true;
end;

# here, we assume that rc.data.out has been initialized;
# preferable, one should call first \$push_init(rc, lines, exclude);
# Push the rank up by 1 or 2 (if delta >= 2)
\$push_rank :=
function(rc, lines, exclude, delta, min_size)
 local ls, dt, G;

 min_size := min_size - Length(rc.vec);
 dt := \$outer(rc, lines, exclude);
 ls := Filtered(dt.lines, l -> Length(l) >= min_size);
 if delta > 1 then Append(ls, \$2spaces(dt, min_size)); fi;
 if Length(ls) = 0 then return []; fi;
 if Length(ls) > 1 then
  G := Stabilizer(stab(rc), lines, OnSets);
  if not IsEmpty(exclude) then
   G := Stabilizer(G, ln_dual(exclude), OnSets);
  fi;
  ls := List(OrbitsDomain(G, ls, OnSets), o -> o[1]);
 fi;
 Apply(ls, o -> \$copy(rc, o));
 return Filtered(ls, function(rc)
   rc.data := _prepare_rc(rc);
   return rc.data <> fail;
  end);
end;


#########################################################
# Simple early discarding
#########################################################

is_done  := r -> (r.rank = \\rank) and is_saturated(r);
not_done := r -> not is_done(r);

## saving the whole record
__add_record :=
function(rc)
 if IsBound(\\rc.store) then
  \\rc.store(rc);
 else
  \$add(\\saved, rc, \$mthd(full_group(), _counts));
 fi;
end;

## saving merely the pattern, to be reconstructed later
__add_counts :=
function(rc)
 AddSet(\\saved, counts(rc));
end;

__add_saved := __add_record;

_do_discard :=
function(rc)
 local c;
 rc.data := _prepare_rc(rc);    # just in case
 if rc.data = fail then return; fi;
 c := count(rc);
 if c >= \\min_saved then __add_saved(rc); fi;
 if c > \\discarded.max then \\discarded.max := c; fi;
 \\discarded.count := \\discarded.count + 1;
 AddSet(\\discarded.rank, rank(rc));
end;

discard_done := ls -> Filtered(ls, function(rc)
  if not_done(rc) then return true; fi;
  _do_discard(rc);
  return false;
 end);

discard_none := IdFunc;

\\immediate_discard := discard_done;

## This ones are to be used for primitive embeddings only!
#   returns true if handled
_discard_rank :=
function(rc, exclude)
 local dr, ps;
 rc.data := _prepare_rc(rc);
 dr := \\rank - rank(rc);
 if dr > 0 then _prepare_rc_out(rc); fi;
 _do_discard(rc);
 if dr = 0 then return true; fi;
 if dr > 2 then return false; fi;  # not supported !
 rc.G := full_group();
 Unbind(rc.stab);
 \$push_init(rc, \\llist, []);
 ps := \$push_rank(rc, \\llist, exclude, dr, \\min_saved);
 while Length(ps) > 0 do _do_discard(Remove(ps): parent := rc); od;
 return true;
end;

discard_rank :=
function(arg)   # (ls{, exclude})
 local ls, ex, ds, rc, out;

 ls := arg[1];
 ex := [];
 if IsBound(arg[2]) then ex := arg[2]; fi;

 if not IsBound(\\rc.out) then return discard_done(ls); fi;

 out := \\rc.out;
 ds  := [];
 ls := Filtered(ls, function(rc)
   if (rank(rc) = \\rank) or (rank(rc) in out) then
    Add(ds, rc);
    return false;
   fi;
   return true;
  end);
 if Length(ds) = 0 then return ls; fi;

 fprint("\033[32m - (%0 records) \c", Length(ds));
 print_dots(Length(ds));
 out := [];
 while Length(ds) > 0 do
  rc := Remove(ds);     # to free up the memory
  if not _discard_rank(rc, ex) then Add(ls, rc); fi;
  print_dot();
 od;
 print_done(Length(ls));
 return ls;
end;

## To be overridden: extracts a list of results from a record
\$RES := ReturnFail;

## Pushes and discards records of rank 17 (\\prime = 0 only)
extend_small :=
function(arg)   # (ls{, dif}{, exclude})
 local ls, d, ex, dr, rc, ts, ds, ps, res;

 arg := List(arg);
 ls := Remove(arg, 1);
 if not IsList(ls) then ls := \$RES(ls); fi;
 d := 1;
 if IsBound(arg[1]) and IsPosInt(arg[1]) and (arg[1] <= 2) then
  d := Remove(arg, 1);
 fi;
 ex := [];
 if IsBound(arg[1]) and IsList(arg[1]) then ex := arg[1]; fi;

 fprint("\033[1m## Extending %0 records\033[0m\n", Length(ls));
 ts := Length(\\saved);
 ds := _save_discarded();

 res := [];
 Perform([1..Length(ls)], function(n)
   rc := ls[n];
   dr := \\rank - 2 - rank(rc);
   if dr > d then Add(res, rc); return; fi;
   if dr <= 0 then _discard_rank(rc, ex); return; fi;
   rc.G := full_group();
   Unbind(rc.stab);
   \$push_init(rc, \\llist, []);
   _do_discard(rc);
   ps := \$push_rank(rc, \\llist, ex, dr, 0);
   if Length(ps) = 0 then return false; fi;
   _list_index := [Length(ls), n];
   print_dots(Length(ps));
   print_index("\033[32m(%0 records) \c", Length(ps));
   while Length(ps) > 0 do
    _discard_rank(Remove(ps), ex: parent := rc);
    print_dot();
   od;
   print_done();
  end: level := next_());

 _print_found(res, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return res;
end;

#########################################################
# Direct sorting
#########################################################

\$sort :=
function(ls, mthd, extend)
 local res;

 res := [];
 print_dots(Length(ls));
 fprint("\033[37m- sorting \c");
 Perform(ls, function(rc)
   if extend then
    rc.vec := _line_list(_prepare_rc(rc), \\llist);
    Unbind(rc._key);
   fi;
   \$add(res, rc, mthd);
   print_dot();
  end);
 print_done(Length(res));
 SortBy(res, r -> [-Length(r.vec), -rank(r)]);
 return res;
end;

sort        := ls -> \$sort(ls, \$mthd(full_group(), _pencils), true);
sort_as_is  := ls -> \$sort(ls, \$mthd(full_group(), _pencils), false);


==> anc/GAP/2/data/2_Leech_1.txt <==
# -*- GAP -*-

2_Leech_1 :=
rec(
  form := [ [ 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 1, 1, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 4, 1, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 1, 2, 2, 1, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2, 2, 4, 1, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2 ], 
      [ 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 4, 2 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 4 ] ],
  group := 
   Group(
    [ [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 13, 6, 5, -5, -10, 4, 2 ]
            , [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 
              5, 1 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, -1, -1, 0, 1, -3, -2, 1, 0, 2, 0, 1, 1, 2, 2, -1, -2, -1, 0, 1, 2, -1, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ],
          [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -6, -3, -2, 3, 5, -2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 1, 2, -1, -3, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, -2, -3, 5, 3, -1, -1, -3, 1, 0, 0, -2, -2, 1, 5, 2, 2, -2, -4, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ] ], 
      [ [ 1, 3, 7, 3, -12, -23, 44, 26, -14, -8, -27, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, 
              -33, 12, 5 ], [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, 
              -1, -3, 1, 1 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
              26, 12, 10, -9, -20, 8, 3 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, 0, -11, -13, 4, 20, 10, 8, -7, -16, 
              6, 2 ], [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, 
              -7, 2, 2 ], [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 14, 7, 
              5, -5, -11, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, -16, 
              6, 3 ], [ 0, 1, 3, 1, -6, -12, 22, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 21, 10, 
              8, -8, -17, 6, 3 ], 
          [ 0, 1, 3, 1, -5, -10, 18, 10, -6, -3, -11, 4, -3, -1, -10, -11, 3, 18, 8, 7, -6, -14, 
              6, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 
              7, -6, -14, 6, 2 ], 
          [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 18, 9, 7, -7, -15, 
              5, 2 ], [ 0, 1, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, -1, -7, -7, 3, 12, 5, 5, 
              -4, -10, 4, 2 ], [ 0, 1, 4, 2, -7, -14, 26, 15, -8, -5, -16, 5, -4, -1, -14, -16, 
              5, 25, 12, 10, -9, -20, 7, 3 ], 
          [ 0, 1, 2, 1, -4, -7, 14, 8, -5, -3, -8, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -10, 4, 2 ]
            , [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 
             ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -4, -11, 4, -3, -1, -10, -12, 4, 18, 9, 7, -7, 
              -14, 5, 2 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -7, -4, -12, 4, -3, -1, -11, -13, 4, 
              20, 9, 8, -7, -15, 6, 3 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 20, 10, 8, -7, -16, 
              6, 2 ], [ 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, 
              -1, 0 ], [ 0, 1, 3, 1, -4, -8, 17, 10, -6, -3, -10, 3, -3, -1, -10, -11, 3, 16, 8, 
              6, -6, -12, 5, 2 ], [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 
              4, 4, -3, -7, 2, 1 ], 
          [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 
              2 ], [ 0, 1, 3, 1, -5, -10, 20, 12, -6, -4, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, 
              -7, -15, 5, 2 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -5, 1, 0, 0, -4, -4, 2, 7, 3, 3, -2, -6, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 5, 3, -2, -1, -3, 1, 0, 0, -3, -3, 1, 5, 2, 2, -1, -4, 2, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -7, 3, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 1, -1, 1, 0, 1, 2, 0, -2, -1, -1, 1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, 0, -2, 1, 0, 0, -1, -1, 1, 3, 1, 1, -1, -3, 1, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, 0, -7, -8, 3, 12, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -3, -6, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
          [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, -1, -3, 1, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -11, 4, 2 
             ], [ 0, 0, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 7, -6, 
              -14, 6, 1 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
              0 ], [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ],
          [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
          [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
          [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ],
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 1 ],
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
          [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
          [ 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 1, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
          [ 0, 0, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, 0, -7, -8, 3, 13, 7, 5, -5, -11, 4, 1 ] 
         ], [ [ 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
          [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 5, 1 ]
            , [ 1, 2, 5, 2, -7, -14, 28, 16, -9, -5, -17, 5, -5, -2, -16, -18, 5, 27, 13, 10, 
              -10, -21, 8, 3 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 
              4, 20, 9, 8, -7, -16, 6, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
          [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, -16, 
              6, 3 ], [ 0, 0, 2, 1, -3, -6, 11, 6, -3, -1, -7, 2, -2, -1, -6, -6, 2, 11, 5, 4, 
              -4, -9, 4, 1 ], [ 0, 0, -1, -1, 1, 2, -5, -3, 1, 1, 3, -1, 1, 1, 3, 3, -1, -4, -2, 
              -1, 2, 3, -1, 0 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 
              4, 18, 9, 7, -6, -14, 6, 2 ], 
          [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 8, 6, -6, -13, 5, 
              2 ], [ 0, 1, 3, 1, -5, -10, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 17, 8, 7, 
              -6, -14, 5, 2 ], [ 1, 2, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -2, -18, -20, 
              7, 31, 15, 12, -12, -25, 9, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 2, 1, 1, 0, -1, 1, 0 ], 
          [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
          [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
          [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 
              2 ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ] ])
   ,
  h := [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, 
      -21, -45, 18, 6 ],
  lines := 
   [ [ -2, -3, -8, -4, 10, 20, -40, -24, 13, 7, 25, -7, 8, 4, 24, 26, -8, -38, -18, -13, 15, 30, 
          -12, -4 ], [ 0, 0, -3, -2, 3, 6, -12, -7, 4, 2, 8, -2, 3, 0, 7, 8, -2, -11, -6, -4, 4, 
          9, -4, 0 ], [ 0, 0, -2, -1, 1, 2, -6, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -5, -3, -1, 2, 
          4, -2, 0 ], [ 0, 0, -2, -1, 1, 2, -5, -3, 2, 1, 3, -1, 2, 1, 3, 4, -1, -5, -2, -1, 2, 
          3, -2, 0 ], [ 0, 0, -2, -1, 1, 2, -3, -2, 1, 0, 3, 0, 0, 1, 3, 2, -1, -3, -1, -1, 1, 3, 
          -2, 0 ], [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 4, -1, 2, 1, 4, 4, -1, -6, -3, -2, 3, 5, 
          -2, 0 ], [ 0, 0, -2, -1, 1, 3, -7, -4, 2, 1, 5, -1, 2, 1, 5, 5, -1, -7, -3, -2, 2, 5, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -9, -6, 3, 1, 6, -1, 2, 1, 6, 6, -2, -8, -4, -3, 3, 6, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -8, -5, 2, 1, 5, -1, 2, 1, 5, 5, -2, -7, -4, -2, 3, 6, 
          -3, 0 ], [ 0, 0, -2, -1, 2, 4, -7, -4, 2, 0, 5, -2, 2, 1, 4, 4, -1, -7, -3, -2, 3, 6, 
          -3, 0 ], [ 0, 0, -1, -1, 0, 0, -2, -1, 1, 0, 1, 0, 1, 1, 2, 2, 0, -2, -1, 0, 1, 1, -1, 
          0 ], [ 0, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, -1, 0 ], 
      [ 0, 0, -1, -1, 0, 1, -3, -2, 1, 0, 2, 0, 1, 1, 2, 2, -1, -2, -1, 0, 1, 2, -1, 0 ], 
      [ 0, 0, -1, -1, 1, 2, -5, -3, 1, 1, 3, -1, 1, 1, 3, 3, -1, -4, -2, -1, 2, 3, -1, 0 ], 
      [ 0, 0, 0, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -3, -3, 2, 6, 3, 3, -2, -5, 1, 1 ], 
      [ 0, 0, 0, 0, -2, -3, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -2, -3, 5, 3, -1, -1, -3, 1, 0, 0, -2, -2, 1, 5, 2, 2, -2, -4, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 2, 1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 3, 1, 1, -1, -2, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 2, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 2, 1, 1, -1, -2, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 1, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -2, 1, 0, 1, -1, -2, 1, 3, 2, 2, -1, -3, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, -1, -1, 1, 0, 0, -1, -2, 1, 3, 1, 1, -1, -2, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 3, 2, -1, 0, -2, 1, 0, 0, -1, -1, 1, 3, 1, 1, -1, -3, 1, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -2, -1, -2, 1, 0, 0, -2, -3, 1, 4, 2, 2, -1, -3, 1, 1 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -3, 1, 0 ], 
      [ 0, 0, 0, 0, -1, -2, 4, 2, -1, -1, -2, 1, 0, 0, -2, -2, 1, 4, 2, 2, -2, -3, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, -1, 0, 1 ], 
      [ 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1, 0, 0 ], 
      [ 0, 0, 0, 0, -1, -1, 2, 1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 2, 1, 1, 0, -1, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 0, 0, 1, 0, 1, 0, 1, 1, 0, -1, -1, 0, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 0, 0, 1, 0, 1, 2, 0, -1, -1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -2, -1, 1, 1, 1, -1, 1, 0, 1, 2, 0, -2, -1, -1, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 1, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, -3, -2, 1, 1, 2, 0, 0, 0, 2, 2, -1, -2, -2, -1, 1, 2, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 2, -4, -3, 1, 1, 2, -1, 1, 0, 1, 2, -1, -3, -2, -1, 2, 3, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 8, 5, -2, -1, -5, 2, -1, 0, -4, -4, 2, 8, 4, 3, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 9, 4, 4, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 1, 0, -3, -5, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 5, 4, -3, -7, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 1, 0, 0, -3, -3, 1, 6, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 3, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 6, 4, -2, -1, -4, 1, 0, 0, -4, -4, 2, 6, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -5, 1, 0, 0, -4, -4, 2, 7, 3, 3, -2, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 1, -1, 0, -4, -4, 1, 7, 3, 3, -2, -5, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 7, 4, -2, -1, -4, 2, -1, 0, -3, -4, 1, 7, 3, 3, -3, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 8, 5, -3, -2, -5, 2, -1, 0, -4, -5, 2, 8, 4, 3, -3, -6, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -4, 8, 5, -2, -1, -5, 1, -1, 0, -4, -4, 2, 7, 4, 3, -3, -6, 2, 0 ], 
      [ 0, 0, 1, 0, -2, -3, 4, 2, -1, 0, -3, 1, 0, 0, -2, -2, 1, 4, 2, 2, -1, -4, 2, 0 ], 
      [ 0, 0, 1, 0, -2, -3, 5, 3, -2, -1, -3, 1, 0, 0, -3, -3, 1, 5, 2, 2, -1, -4, 2, 1 ], 
      [ 0, 0, 1, 0, -2, -3, 6, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 6, 3, 2, -2, -4, 2, 1 ], 
      [ 0, 0, 1, 0, -1, -2, 4, 2, -1, 0, -3, 1, -1, 0, -2, -2, 0, 4, 2, 1, -1, -3, 2, 0 ], 
      [ 0, 0, 1, 0, -1, -2, 5, 3, -2, -1, -3, 1, -1, 0, -3, -4, 1, 5, 2, 2, -1, -3, 2, 0 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, 0, -7, -8, 3, 13, 7, 5, -5, -11, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, 0, -7, -7, 3, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 12, 7, -4, -2, -8, 3, -2, 0, -6, -7, 2, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, 0, -7, -8, 2, 13, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, 0, -7, -8, 3, 12, 6, 5, -4, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -4, -7, 13, 8, -4, -2, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -10, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 9, 5, -3, -1, -6, 2, -1, 0, -5, -5, 2, 9, 4, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -2, -7, 2, -1, 0, -6, -6, 2, 10, 5, 4, -3, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -2, -6, 2, -2, 0, -5, -6, 2, 10, 5, 4, -4, -8, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -2, 0, -6, -6, 2, 10, 5, 4, -3, -8, 4, 0 ], 
      [ 0, 0, 2, 1, -3, -6, 10, 6, -3, -1, -7, 2, -1, -1, -6, -6, 2, 10, 4, 4, -3, -8, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 6, -4, -2, -7, 2, -2, 0, -6, -7, 2, 11, 5, 4, -3, -8, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 6, -3, -1, -7, 2, -2, -1, -6, -6, 2, 11, 5, 4, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 11, 7, -3, -2, -7, 2, -1, -1, -6, -6, 3, 10, 5, 4, -4, -9, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 12, 7, -4, -2, -8, 2, -2, 0, -7, -8, 2, 12, 6, 5, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 12, 7, -4, -2, -7, 2, -2, 0, -6, -7, 2, 11, 6, 4, -4, -9, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -6, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 12, 6, 4, -4, -9, 4, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 9, 5, -3, -2, -6, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 9, 5, -3, -1, -6, 2, -1, -1, -5, -5, 2, 9, 4, 3, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 10, 6, -4, -2, -6, 2, -2, 0, -6, -7, 2, 10, 5, 4, -3, -7, 3, 1 ], 
      [ 0, 0, 2, 1, -3, -5, 10, 6, -3, -2, -6, 2, -2, 0, -5, -6, 2, 9, 5, 3, -3, -7, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 7, 4, -2, -1, -5, 1, -1, 0, -4, -4, 1, 7, 3, 3, -2, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 4, -3, -1, -5, 2, -2, 0, -4, -5, 1, 8, 4, 3, -3, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 5, -3, -1, -6, 1, -1, 0, -5, -5, 2, 7, 4, 3, -2, -6, 3, 0 ], 
      [ 0, 0, 2, 1, -2, -4, 8, 5, -3, -1, -5, 1, -1, -1, -5, -5, 2, 8, 3, 3, -3, -6, 3, 1 ], 
      [ 0, 0, 2, 1, -2, -4, 9, 5, -3, -2, -5, 2, -2, -1, -5, -6, 1, 9, 4, 3, -3, -6, 3, 1 ], 
      [ 0, 0, 3, 1, -5, -9, 15, 9, -5, -2, -10, 3, -2, 0, -8, -9, 3, 15, 7, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, -1, -8, -8, 3, 14, 6, 5, -5, -11, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 15, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 15, 7, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 15, 9, -5, -2, -9, 3, -3, -1, -8, -9, 3, 14, 7, 5, -5, -11, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -8, 16, 9, -5, -3, -10, 3, -3, 0, -9, -10, 3, 15, 8, 6, -5, -12, 5, 1 ], 
      [ 0, 0, 3, 1, -4, -7, 13, 8, -4, -2, -9, 2, -2, -1, -8, -8, 3, 13, 6, 5, -4, -10, 5, 1 ], 
      [ 0, 0, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 7, -6, -14, 6, 1 
         ], [ 0, 0, 4, 2, -5, -10, 20, 12, -6, -3, -13, 4, -4, -1, -11, -12, 4, 19, 9, 7, -7, 
          -15, 6, 1 ], [ 0, 0, 4, 2, -5, -9, 17, 10, -5, -2, -11, 3, -3, -1, -10, -10, 3, 16, 8, 
          6, -6, -13, 6, 1 ], [ 0, 0, 4, 2, -4, -8, 15, 9, -5, -2, -10, 3, -3, -1, -9, -10, 3, 
          15, 7, 5, -5, -12, 6, 1 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 1, 1, 0, -3, -6, 10, 6, -3, -2, -6, 2, -1, 0, -5, -6, 2, 10, 5, 4, -4, -8, 2, 2 ], 
      [ 0, 1, 1, 0, -3, -5, 9, 5, -3, -2, -5, 2, -1, 0, -5, -6, 2, 9, 4, 4, -3, -7, 2, 2 ], 
      [ 0, 1, 2, 1, -5, -9, 15, 9, -5, -3, -9, 3, -2, 0, -8, -9, 3, 15, 7, 6, -5, -12, 4, 2 ], 
      [ 0, 1, 2, 1, -5, -9, 17, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 8, 6, -6, -13, 4, 2 ],
      [ 0, 1, 2, 1, -4, -8, 13, 8, -4, -2, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 14, 8, -5, -3, -9, 3, -2, 0, -8, -9, 3, 14, 7, 6, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 14, 8, -4, -2, -9, 3, -2, -1, -8, -8, 3, 14, 6, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 14, 7, 5, -5, -11, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 15, 9, -5, -3, -9, 3, -2, -1, -8, -9, 3, 15, 7, 6, -6, -12, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -8, 16, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 15, 7, 6, -6, -12, 4, 2 ],
      [ 0, 1, 2, 1, -4, -7, 12, 7, -4, -2, -8, 2, -1, -1, -7, -7, 3, 12, 5, 5, -4, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 7, -4, -2, -8, 3, -2, -1, -7, -8, 2, 13, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -3, -8, 3, -2, -1, -7, -8, 3, 13, 6, 5, -5, -10, 3, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 13, 8, -4, -2, -8, 2, -2, -1, -8, -8, 3, 13, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -4, -7, 14, 8, -5, -3, -8, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -10, 4, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 10, 6, -3, -2, -6, 2, -1, -1, -6, -6, 2, 10, 4, 4, -4, -8, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 11, 6, -4, -2, -6, 2, -2, -1, -6, -7, 2, 11, 5, 4, -4, -8, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 11, 7, -4, -2, -7, 2, -1, -1, -7, -7, 3, 11, 5, 4, -4, -9, 3, 2 ], 
      [ 0, 1, 2, 1, -3, -6, 12, 7, -4, -2, -7, 2, -2, -1, -7, -8, 2, 12, 5, 4, -4, -9, 4, 2 ], 
      [ 0, 1, 3, 1, -7, -13, 22, 13, -7, -4, -14, 5, -2, -1, -12, -13, 5, 22, 10, 9, -8, -18, 6, 
          3 ], [ 0, 1, 3, 1, -6, -12, 22, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 21, 10, 8, -8, 
          -17, 6, 3 ], [ 0, 1, 3, 1, -6, -11, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 19, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 3, 1, -6, -11, 20, 12, -7, -4, -12, 4, -3, -1, -11, -13, 4, 
          20, 9, 8, -7, -15, 6, 3 ], 
      [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 4, 20, 9, 8, -7, -16, 6, 2 
         ], [ 0, 1, 3, 1, -6, -11, 20, 12, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 21, 
          10, 8, -7, -16, 6, 3 ], [ 0, 1, 3, 1, -6, -11, 21, 12, -7, -4, -13, 4, -3, 0, -11, -13, 
          4, 20, 10, 8, -7, -16, 6, 2 ], 
      [ 0, 1, 3, 1, -6, -11, 21, 13, -7, -4, -13, 4, -3, -1, -12, -13, 5, 20, 10, 8, -7, -16, 6, 
          2 ], [ 0, 1, 3, 1, -5, -10, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 17, 8, 7, -6, 
          -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 18, 10, -6, -3, -11, 4, -3, -1, -10, -11, 3, 18, 8, 
          7, -6, -14, 6, 2 ], [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -12, 3, -2, -1, -11, -11, 4, 
          18, 8, 7, -6, -14, 6, 2 ], 
      [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -11, 3, -2, -1, -10, -11, 4, 17, 8, 7, -6, -14, 5, 2 
         ], [ 0, 1, 3, 1, -5, -10, 18, 11, -6, -3, -11, 4, -3, -1, -10, -11, 4, 18, 8, 7, -7, 
          -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -4, -11, 4, -3, -1, -10, -12, 4, 18, 9, 
          7, -7, -14, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 
          18, 9, 7, -6, -14, 6, 2 ], 
      [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, -15, 6, 2 
         ], [ 0, 1, 3, 1, -5, -10, 19, 11, -6, -3, -12, 4, -3, -1, -10, -11, 4, 18, 9, 7, -7, 
          -15, 5, 2 ], [ 0, 1, 3, 1, -5, -10, 20, 12, -6, -4, -12, 4, -3, -1, -11, -12, 4, 19, 9, 
          7, -7, -15, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 15, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 15, 
          7, 6, -5, -12, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 16, 9, -5, -3, -10, 3, -2, -1, -9, -10, 3, 
          16, 7, 6, -5, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -5, -9, 16, 9, -5, -2, -10, 3, -2, -1, -9, -9, 3, 16, 7, 6, -6, -13, 5, 2 ], 
      [ 0, 1, 3, 1, -5, -9, 16, 10, -5, -3, -10, 3, -2, -1, -9, -10, 4, 16, 7, 6, -6, -13, 5, 2 ],
      [ 0, 1, 3, 1, -5, -9, 17, 10, -6, -3, -11, 3, -2, -1, -10, -11, 4, 17, 8, 7, -6, -13, 5, 2 ]
        , [ 0, 1, 3, 1, -5, -9, 17, 10, -6, -3, -10, 4, -3, -1, -9, -11, 3, 17, 8, 6, -6, -13, 5, 
          2 ], [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -11, 3, -2, -1, -10, -10, 4, 16, 8, 6, -6, 
          -13, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 17, 10, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 8, 
          6, -6, -13, 5, 2 ], [ 0, 1, 3, 1, -5, -9, 18, 11, -6, -3, -11, 3, -3, -1, -10, -11, 4, 
          17, 8, 6, -6, -13, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 14, 8, -5, -2, -9, 3, -2, -1, -8, -9, 3, 14, 6, 5, -5, -11, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 15, 9, -5, -3, -10, 3, -2, -1, -9, -10, 3, 15, 7, 6, -5, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 15, 9, -5, -3, -9, 3, -3, -1, -9, -10, 3, 15, 7, 5, -5, -11, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 16, 9, -5, -3, -10, 3, -3, -1, -9, -10, 3, 16, 7, 6, -6, -12, 5, 2 ], 
      [ 0, 1, 3, 1, -4, -8, 17, 10, -6, -3, -10, 3, -3, -1, -10, -11, 3, 16, 8, 6, -6, -12, 5, 2 ]
        , [ 0, 1, 4, 2, -7, -14, 26, 15, -8, -5, -16, 5, -4, -1, -14, -16, 5, 25, 12, 10, -9, 
          -20, 7, 3 ], [ 0, 1, 4, 2, -7, -13, 23, 14, -7, -4, -15, 4, -3, -1, -13, -14, 5, 22, 
          11, 9, -8, -18, 7, 2 ], 
      [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 4, -3, -1, -14, -15, 5, 23, 11, 9, -8, -18, 7, 
          3 ], [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -1, -13, -15, 5, 23, 11, 9, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -1, -13, -15, 5, 24, 
          11, 9, -9, -19, 7, 3 ], 
      [ 0, 1, 4, 2, -7, -13, 24, 14, -7, -4, -15, 5, -4, -1, -13, -14, 5, 23, 11, 9, -9, -19, 7, 
          2 ], [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -5, -15, 5, -4, -1, -14, -16, 5, 24, 12, 9, -9, 
          -19, 7, 3 ], [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 
          12, 9, -9, -19, 7, 2 ], 
      [ 0, 1, 4, 2, -7, -13, 25, 15, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, -19, 7, 
          3 ], [ 0, 1, 4, 2, -6, -12, 21, 12, -7, -3, -14, 4, -3, -1, -12, -13, 4, 21, 10, 8, -7, 
          -17, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -2, -13, -14, 5, 22, 
          10, 8, -8, -17, 7, 3 ], 
      [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -1, -13, -14, 5, 21, 10, 8, -7, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -1, -12, -13, 5, 21, 10, 8, -8, 
          -17, 6, 2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -4, -14, 5, -4, -1, -12, -14, 4, 22, 
          10, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -3, -14, 4, -4, -1, -12, -13, 4, 21, 10, 8, -8, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 22, 13, -7, -3, -14, 4, -3, -2, -13, -13, 5, 21, 10, 8, -8, 
          -17, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 23, 13, -7, -4, -14, 4, -4, -1, -13, -14, 4, 22, 
          11, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 23, 14, -8, -4, -14, 4, -4, -1, -13, -15, 5, 22, 11, 8, -8, -17, 7, 
          2 ], [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -15, 4, -4, -1, -13, -14, 5, 22, 11, 8, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -2, -13, -14, 5, 22, 
          10, 8, -8, -17, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -1, -13, -14, 5, 21, 11, 8, -8, -17, 6, 
          2 ], [ 0, 1, 4, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -1, -14, -15, 5, 23, 11, 9, -8, 
          -18, 7, 2 ], [ 0, 1, 4, 2, -6, -11, 19, 11, -6, -3, -12, 4, -3, -1, -11, -12, 4, 19, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 4, 2, -6, -11, 20, 12, -7, -3, -13, 4, -3, -1, -12, -13, 4, 
          20, 9, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 20, 12, -6, -3, -13, 4, -3, -2, -12, -12, 4, 20, 9, 7, -7, -16, 7, 2 
         ], [ 0, 1, 4, 2, -6, -11, 20, 12, -6, -3, -13, 4, -3, -1, -11, -12, 4, 19, 9, 7, -7, 
          -16, 6, 2 ], [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -4, -13, 4, -4, -1, -12, -14, 4, 21, 
          10, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -4, -13, 4, -3, -1, -12, -13, 4, 20, 10, 8, -7, -16, 6, 
          2 ], [ 0, 1, 4, 2, -6, -11, 21, 12, -7, -3, -13, 4, -4, -1, -12, -13, 4, 20, 10, 7, -7, 
          -16, 7, 2 ], [ 0, 1, 4, 2, -6, -11, 22, 13, -7, -4, -14, 4, -4, -1, -13, -14, 4, 21, 
          10, 8, -7, -16, 7, 2 ], 
      [ 0, 1, 4, 2, -6, -11, 22, 13, -7, -4, -13, 4, -4, -1, -12, -14, 4, 21, 10, 8, -8, -16, 6, 
          2 ], [ 0, 1, 4, 2, -5, -10, 18, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 8, 7, -6, 
          -14, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 3, -3, -1, -11, -12, 4, 18, 9, 
          7, -7, -15, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 4, -4, -1, -11, -12, 3, 
          19, 9, 7, -7, -15, 6, 2 ], 
      [ 0, 1, 4, 2, -5, -10, 19, 11, -6, -3, -12, 4, -3, -2, -11, -12, 4, 19, 8, 7, -7, -15, 6, 2 
         ], [ 0, 1, 4, 2, -5, -10, 20, 12, -7, -4, -12, 4, -4, -1, -11, -13, 4, 19, 9, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 4, 2, -5, -10, 20, 12, -7, -3, -13, 4, -4, -2, -12, -13, 4, 20, 9, 
          7, -7, -15, 7, 2 ], [ 0, 1, 4, 2, -5, -10, 20, 12, -6, -3, -13, 3, -3, -2, -12, -12, 4, 
          19, 9, 7, -7, -15, 6, 2 ], 
      [ 0, 1, 4, 2, -5, -10, 20, 12, -6, -3, -12, 4, -4, -2, -11, -12, 4, 19, 9, 6, -8, -15, 6, 2 
         ], [ 0, 1, 4, 2, -5, -10, 21, 12, -7, -4, -13, 4, -4, -1, -12, -14, 4, 20, 10, 7, -7, 
          -15, 6, 2 ], [ 0, 1, 4, 2, -5, -9, 17, 10, -6, -3, -11, 3, -3, -1, -10, -11, 3, 17, 8, 
          6, -6, -13, 6, 2 ], [ 0, 1, 4, 2, -5, -9, 18, 11, -6, -3, -11, 3, -3, -2, -11, -12, 4, 
          17, 8, 6, -6, -13, 6, 2 ], 
      [ 0, 1, 5, 2, -9, -17, 31, 18, -10, -5, -19, 6, -5, -1, -17, -19, 6, 30, 15, 12, -11, -24, 
          9, 3 ], [ 0, 1, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -1, -18, -20, 7, 31, 15, 
          12, -11, -24, 9, 3 ], [ 0, 1, 5, 2, -8, -16, 30, 18, -10, -5, -19, 6, -5, -1, -17, -19, 
          6, 29, 14, 11, -10, -23, 9, 3 ], 
      [ 0, 1, 5, 2, -8, -16, 30, 18, -9, -5, -19, 6, -5, -2, -17, -18, 6, 29, 14, 11, -11, -23, 
          9, 3 ], [ 0, 1, 5, 2, -8, -16, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 
          11, -11, -23, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 26, 15, -8, -4, -17, 5, -4, -1, -15, -16, 
          5, 26, 12, 10, -9, -21, 9, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 27, 16, -9, -5, -17, 5, -4, -1, -15, -17, 6, 26, 13, 10, -9, -21, 8, 
          3 ], [ 0, 1, 5, 2, -8, -15, 27, 16, -9, -4, -17, 5, -4, -2, -16, -17, 6, 27, 12, 10, 
          -9, -21, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 27, 16, -8, -4, -17, 5, -4, -2, -15, -16, 6, 
          26, 12, 10, -10, -21, 8, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 28, 16, -9, -5, -17, 6, -5, -1, -15, -17, 5, 27, 13, 10, -10, -21, 
          8, 3 ], [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -5, -18, 5, -4, -1, -16, -17, 6, 27, 13, 11, 
          -10, -22, 8, 3 ], [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          27, 13, 10, -10, -21, 8, 3 ], 
      [ 0, 1, 5, 2, -8, -15, 28, 17, -9, -4, -18, 5, -4, -2, -16, -17, 6, 27, 13, 10, -10, -22, 
          9, 3 ], [ 0, 1, 5, 2, -8, -15, 29, 17, -9, -5, -18, 5, -4, -2, -17, -18, 6, 28, 13, 11, 
          -10, -22, 9, 3 ], [ 0, 1, 5, 2, -8, -15, 29, 17, -9, -5, -18, 6, -5, -2, -16, -18, 6, 
          28, 13, 10, -10, -22, 9, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -2, -14, -15, 5, 25, 11, 9, -9, -20, 8, 
          3 ], [ 0, 1, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 12, 9, -9, 
          -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -9, -5, -16, 5, -4, -1, -15, -17, 5, 26, 
          12, 10, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -17, 5, -4, -1, -15, -16, 5, 25, 12, 10, -9, -20, 8, 
          2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -5, -1, -14, -16, 5, 25, 12, 9, -9, 
          -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 
          12, 9, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 26, 16, -8, -4, -17, 5, -4, -2, -15, -16, 6, 25, 12, 9, -9, -20, 8, 
          2 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -5, -1, -15, -17, 5, 26, 13, 10, 
          -9, -20, 8, 2 ], [ 0, 1, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          26, 12, 10, -9, -20, 8, 3 ], 
      [ 0, 1, 5, 2, -7, -14, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 27, 13, 10, -10, -21, 
          8, 3 ], [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -16, 5, -4, -1, -14, -15, 5, 24, 11, 9, 
          -8, -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -15, 4, -4, -1, -14, -15, 5, 
          23, 11, 9, -8, -18, 8, 2 ], 
      [ 0, 1, 5, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, -19, 8, 
          3 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 4, -4, -1, -15, -16, 5, 24, 12, 9, -8, 
          -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -5, -1, -14, -16, 5, 24, 
          12, 9, -9, -19, 8, 2 ], 
      [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 11, 9, -9, -19, 8, 
          3 ], [ 0, 1, 5, 2, -7, -13, 25, 15, -8, -4, -16, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, 
          -19, 8, 2 ], [ 0, 1, 5, 2, -7, -13, 26, 15, -8, -4, -16, 5, -5, -2, -15, -16, 5, 25, 
          12, 9, -9, -19, 8, 2 ], 
      [ 0, 1, 5, 2, -6, -12, 22, 13, -7, -3, -14, 4, -4, -2, -13, -14, 4, 22, 10, 8, -8, -17, 8, 
          2 ], [ 0, 1, 5, 2, -6, -12, 23, 14, -7, -3, -15, 4, -4, -2, -14, -14, 5, 22, 10, 8, -8, 
          -18, 8, 2 ], [ 0, 1, 5, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -2, -14, -15, 5, 23, 
          11, 8, -8, -18, 8, 2 ], 
      [ 0, 1, 6, 3, -9, -18, 33, 20, -10, -5, -21, 6, -5, -2, -19, -20, 7, 32, 15, 12, -12, -26, 
          10, 3 ], [ 0, 1, 6, 3, -9, -18, 34, 20, -11, -6, -21, 7, -6, -2, -19, -21, 7, 33, 16, 
          12, -12, -26, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 31, 14, 12, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 31, 19, -10, -5, -20, 6, -5, -2, -18, -19, 7, 30, 14, 11, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 32, 19, -10, -5, -21, 6, -5, -2, -19, -20, 7, 31, 15, 
          12, -11, -25, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 31, 15, 11, -11, -24, 
          10, 3 ], [ 0, 1, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -5, -2, -19, -21, 7, 32, 15, 
          12, -11, -25, 10, 3 ], 
      [ 0, 1, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 16, 12, -12, -25, 
          10, 3 ], [ 0, 1, 6, 3, -8, -16, 30, 18, -10, -5, -19, 5, -5, -2, -18, -19, 6, 29, 14, 
          11, -10, -23, 10, 3 ], 
      [ 0, 1, 6, 3, -8, -16, 30, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 29, 14, 11, -11, -23, 
          9, 3 ], [ 0, 1, 6, 3, -8, -16, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 0, 1, 6, 3, -8, -16, 31, 18, -10, -5, -19, 6, -6, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          10, 3 ], [ 0, 1, 6, 3, -8, -16, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 30, 15, 
          11, -11, -24, 10, 2 ], [ 0, 1, 6, 3, -8, -15, 28, 17, -9, -4, -18, 5, -5, -2, -16, -17, 
          6, 27, 13, 10, -10, -22, 9, 2 ], 
      [ 0, 1, 6, 3, -8, -15, 29, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 28, 13, 10, -10, -22, 
          9, 3 ], [ 0, 1, 6, 3, -8, -15, 29, 17, -9, -4, -19, 5, -5, -2, -17, -18, 6, 28, 13, 10, 
          -10, -22, 10, 2 ], [ 0, 1, 6, 3, -7, -14, 26, 15, -8, -4, -17, 5, -5, -2, -15, -16, 5, 
          25, 12, 9, -9, -20, 9, 2 ], 
      [ 0, 1, 6, 3, -7, -14, 27, 16, -9, -4, -17, 5, -5, -2, -16, -17, 5, 26, 12, 9, -9, -20, 9, 
          2 ], [ 0, 1, 6, 3, -7, -14, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 27, 13, 10, 
          -10, -21, 9, 2 ], [ 0, 1, 7, 3, -11, -21, 39, 23, -12, -6, -25, 7, -6, -2, -22, -23, 8, 
          37, 18, 14, -13, -30, 12, 3 ], 
      [ 0, 1, 7, 3, -10, -20, 37, 22, -12, -6, -24, 7, -6, -2, -21, -23, 8, 36, 17, 14, -13, -29, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -2, -20, -22, 7, 34, 16, 
          13, -12, -27, 11, 3 ], 
      [ 0, 1, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -2, -21, -23, 7, 35, 17, 13, -12, -27, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 36, 21, -11, -6, -23, 7, -6, -2, -20, -22, 7, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 0, 1, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -2, -21, -23, 7, 36, 17, 13, -13, -28, 
          12, 3 ], [ 0, 1, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -6, -2, -21, -23, 8, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 0, 1, 7, 3, -9, -18, 34, 20, -11, -5, -22, 6, -6, -2, -20, -21, 7, 33, 16, 12, -12, -26, 
          11, 3 ], [ 0, 1, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 0, 1, 7, 3, -9, -17, 33, 19, -11, -5, -21, 6, -6, -2, -19, -21, 6, 32, 15, 12, -11, -25, 
          11, 3 ], [ 0, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 
          27, 21, -21, -45, 18, 6 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 2, 4, 2, -7, -14, 26, 16, -8, -5, -16, 5, -4, -2, -15, -16, 6, 25, 12, 9, -10, -20, 7, 
          3 ], [ 1, 2, 4, 2, -7, -13, 24, 14, -8, -4, -15, 5, -4, -2, -14, -15, 5, 24, 11, 9, -9, 
          -19, 7, 3 ], [ 1, 2, 4, 2, -7, -13, 25, 15, -8, -5, -15, 5, -4, -2, -14, -16, 5, 24, 
          11, 9, -9, -19, 7, 3 ], 
      [ 1, 2, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -4, -2, -13, -14, 4, 22, 10, 8, -8, -17, 7, 
          3 ], [ 1, 2, 4, 2, -6, -12, 22, 13, -7, -4, -14, 4, -3, -2, -13, -14, 5, 21, 10, 8, -8, 
          -17, 6, 3 ], [ 1, 2, 4, 2, -6, -12, 23, 14, -8, -4, -14, 4, -4, -2, -14, -15, 5, 22, 
          10, 8, -8, -17, 7, 3 ], 
      [ 1, 2, 4, 2, -6, -12, 23, 14, -7, -4, -14, 4, -4, -2, -13, -14, 5, 22, 10, 8, -9, -18, 6, 
          3 ], [ 1, 2, 4, 2, -6, -12, 24, 14, -8, -4, -15, 4, -4, -2, -14, -15, 5, 23, 11, 8, -9, 
          -18, 7, 3 ], [ 1, 2, 4, 2, -6, -11, 22, 13, -7, -4, -13, 4, -4, -2, -13, -14, 4, 21, 
          10, 7, -8, -16, 6, 3 ], 
      [ 1, 2, 4, 2, -5, -10, 20, 12, -7, -4, -12, 4, -4, -2, -12, -14, 4, 20, 9, 7, -8, -15, 6, 3 
         ], [ 1, 2, 5, 2, -9, -17, 31, 18, -10, -5, -19, 6, -5, -2, -17, -19, 6, 30, 14, 11, -11, 
          -24, 9, 4 ], [ 1, 2, 5, 2, -9, -17, 32, 19, -10, -6, -20, 6, -5, -2, -18, -20, 7, 31, 
          15, 12, -12, -25, 9, 4 ], 
      [ 1, 2, 5, 2, -9, -17, 33, 20, -11, -6, -20, 6, -5, -2, -19, -21, 7, 32, 15, 12, -12, -25, 
          9, 4 ], [ 1, 2, 5, 2, -8, -16, 30, 18, -10, -6, -18, 6, -5, -2, -17, -19, 6, 29, 14, 
          11, -11, -23, 8, 4 ], [ 1, 2, 5, 2, -8, -16, 30, 18, -10, -5, -19, 6, -5, -2, -17, -19, 
          6, 29, 14, 11, -11, -23, 9, 3 ], 
      [ 1, 2, 5, 2, -8, -16, 31, 18, -10, -6, -19, 6, -5, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          9, 4 ], [ 1, 2, 5, 2, -8, -15, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 27, 12, 10, 
          -10, -21, 8, 4 ], [ 1, 2, 5, 2, -8, -15, 28, 17, -9, -5, -18, 5, -4, -2, -16, -17, 6, 
          27, 13, 10, -10, -22, 8, 3 ], 
      [ 1, 2, 5, 2, -8, -15, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 27, 13, 10, -10, -21, 
          8, 3 ], [ 1, 2, 5, 2, -8, -15, 29, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 28, 13, 10, 
          -10, -22, 9, 3 ], [ 1, 2, 5, 2, -8, -15, 29, 17, -9, -5, -18, 6, -5, -2, -16, -18, 6, 
          28, 13, 10, -11, -22, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 25, 15, -8, -4, -16, 5, -4, -2, -15, -16, 5, 25, 11, 9, -9, -20, 8, 
          3 ], [ 1, 2, 5, 2, -7, -14, 26, 15, -8, -4, -16, 5, -5, -2, -15, -16, 5, 25, 12, 9, 
          -10, -20, 8, 3 ], [ 1, 2, 5, 2, -7, -14, 27, 16, -9, -5, -17, 5, -4, -2, -16, -17, 6, 
          26, 12, 10, -10, -21, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 27, 16, -9, -5, -16, 5, -5, -2, -15, -17, 5, 26, 12, 9, -10, -20, 8, 
          3 ], [ 1, 2, 5, 2, -7, -14, 28, 16, -9, -5, -17, 5, -5, -2, -16, -18, 5, 27, 13, 10, 
          -10, -21, 8, 3 ], [ 1, 2, 5, 2, -7, -14, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 
          27, 13, 10, -10, -21, 8, 3 ], 
      [ 1, 2, 5, 2, -7, -14, 28, 17, -9, -5, -17, 5, -5, -2, -16, -18, 6, 26, 13, 9, -10, -21, 8, 
          3 ], [ 1, 2, 5, 2, -7, -13, 25, 15, -8, -4, -16, 4, -4, -2, -15, -16, 5, 24, 11, 9, -9, 
          -19, 8, 3 ], [ 1, 2, 5, 2, -7, -13, 26, 15, -9, -5, -16, 5, -5, -2, -15, -17, 5, 25, 
          12, 9, -9, -19, 8, 3 ], 
      [ 1, 2, 6, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -2, -20, -22, 7, 34, 16, 13, -13, -27, 
          10, 4 ], [ 1, 2, 6, 3, -10, -19, 36, 21, -12, -7, -22, 7, -6, -2, -20, -23, 7, 35, 17, 
          13, -13, -27, 10, 4 ], 
      [ 1, 2, 6, 3, -10, -19, 37, 22, -12, -7, -23, 7, -6, -2, -21, -23, 8, 35, 17, 13, -13, -28, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 33, 20, -11, -6, -21, 6, -5, -2, -19, -21, 7, 32, 15, 
          12, -12, -26, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -2, -20, -22, 7, 33, 16, 12, -12, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 16, 
          12, -12, -26, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 6, -5, -3, -20, -21, 7, 33, 15, 12, -12, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -18, 34, 20, -11, -6, -21, 7, -6, -3, -19, -21, 7, 33, 15, 
          12, -13, -26, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 12, -12, -26, 
          10, 3 ], [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -22, 7, -6, -3, -20, -22, 7, 34, 16, 
          12, -13, -27, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -18, 35, 21, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 16, 12, -13, -26, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 31, 18, -10, -5, -20, 6, -5, -2, -18, -19, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -6, -2, -18, -20, 6, 31, 15, 11, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -9, -17, 32, 19, -10, -5, -20, 6, -5, -3, -19, -20, 7, 31, 14, 
          11, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 19, -11, -6, -20, 6, -6, -2, -19, -21, 6, 32, 15, 12, -12, -25, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -6, -2, -19, -21, 7, 32, 15, 
          12, -12, -25, 10, 3 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -21, 6, -5, -3, -20, -21, 7, 32, 15, 12, -12, -25, 
          10, 4 ], [ 1, 2, 6, 3, -9, -17, 33, 20, -11, -6, -20, 6, -6, -3, -19, -21, 7, 32, 15, 
          11, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 33, 20, -10, -5, -21, 6, -6, -3, -19, -20, 7, 31, 15, 11, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 15, 
          12, -12, -25, 10, 4 ], 
      [ 1, 2, 6, 3, -9, -17, 34, 20, -11, -6, -21, 6, -6, -2, -20, -22, 7, 32, 16, 12, -12, -25, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 30, 18, -10, -5, -19, 5, -5, -2, -18, -19, 6, 29, 14, 
          11, -11, -23, 9, 3 ], [ 1, 2, 6, 3, -8, -16, 30, 18, -10, -5, -19, 6, -6, -2, -17, -19, 
          6, 29, 14, 10, -11, -23, 9, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -6, -19, 6, -6, -2, -18, -20, 6, 30, 14, 11, -11, -23, 
          9, 3 ], [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -5, -20, 6, -6, -2, -18, -20, 6, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 31, 18, -10, -5, -19, 6, -6, -3, -18, -20, 6, 30, 14, 10, -11, -23, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 31, 19, -10, -5, -20, 5, -5, -3, -19, -20, 7, 30, 14, 
          11, -11, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 32, 19, -11, -6, -20, 6, -6, -2, -19, -21, 6, 31, 15, 11, -11, -24, 
          10, 3 ], [ 1, 2, 6, 3, -8, -16, 32, 19, -10, -6, -20, 6, -6, -2, -18, -20, 6, 30, 15, 
          11, -12, -24, 9, 3 ], [ 1, 2, 6, 3, -8, -16, 32, 19, -10, -5, -20, 6, -6, -3, -19, -20, 
          6, 31, 14, 11, -12, -24, 10, 3 ], 
      [ 1, 2, 6, 3, -8, -16, 33, 20, -11, -6, -20, 6, -6, -3, -19, -21, 7, 31, 15, 11, -12, -24, 
          9, 3 ], [ 1, 2, 6, 3, -8, -15, 28, 17, -9, -5, -18, 5, -5, -2, -17, -18, 6, 27, 13, 10, 
          -10, -22, 9, 3 ], [ 1, 2, 6, 3, -8, -15, 29, 17, -10, -5, -18, 5, -5, -2, -17, -19, 6, 
          28, 13, 10, -10, -22, 9, 3 ], 
      [ 1, 2, 6, 3, -8, -15, 29, 17, -9, -5, -18, 5, -5, -3, -17, -18, 6, 28, 13, 10, -11, -22, 
          9, 3 ], [ 1, 2, 6, 3, -7, -14, 27, 16, -9, -4, -17, 5, -5, -3, -16, -17, 5, 26, 12, 9, 
          -10, -21, 9, 3 ], [ 1, 2, 6, 3, -7, -14, 28, 17, -9, -5, -18, 5, -5, -3, -17, -18, 6, 
          27, 12, 9, -10, -21, 9, 3 ], 
      [ 1, 2, 7, 3, -11, -22, 41, 24, -13, -7, -26, 8, -7, -2, -23, -25, 8, 40, 19, 15, -15, -32, 
          12, 4 ], [ 1, 2, 7, 3, -11, -22, 42, 25, -13, -7, -26, 8, -7, -3, -24, -26, 9, 40, 19, 
          15, -15, -32, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 38, 23, -12, -6, -24, 7, -6, -3, -22, -23, 8, 37, 17, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 39, 23, -13, -7, -25, 7, -6, -2, -23, -25, 8, 38, 18, 
          15, -13, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 39, 23, -13, -7, -24, 8, -7, -2, -22, -25, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 39, 23, -12, -7, -24, 7, -6, -2, -22, -24, 8, 37, 18, 
          14, -14, -30, 11, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 39, 23, -12, -6, -25, 7, -6, -3, -23, -24, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 7, -7, -2, -23, -25, 8, 38, 19, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 7, -6, -3, -23, -25, 9, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 7, 3, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -11, -21, 41, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 19, 14, -15, -31, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 37, 22, -12, -6, -24, 7, -6, -3, -22, -23, 8, 36, 17, 
          13, -13, -29, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 37, 22, -12, -6, -23, 7, -6, -3, -21, -23, 8, 36, 17, 13, -14, -29, 
          11, 4 ], [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -7, -24, 7, -6, -3, -22, -24, 8, 37, 17, 
          14, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -6, -24, 7, -7, -3, -22, -24, 8, 37, 17, 13, -14, -29, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 38, 23, -12, -6, -24, 7, -6, -3, -22, -23, 8, 36, 17, 
          13, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 39, 23, -13, -7, -24, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -29, 
          12, 4 ], [ 1, 2, 7, 3, -10, -20, 39, 23, -13, -7, -24, 7, -7, -2, -22, -25, 8, 37, 18, 
          14, -14, -29, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -20, 39, 23, -12, -7, -24, 7, -7, -3, -22, -24, 8, 37, 18, 13, -14, -29, 
          11, 4 ], [ 1, 2, 7, 3, -10, -20, 40, 24, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 35, 21, -11, -6, -22, 7, -6, -3, -20, -22, 7, 34, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -3, -21, -23, 7, 36, 16, 
          13, -13, -28, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -23, 7, -6, -2, -21, -23, 7, 35, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 21, -12, -6, -22, 7, -6, -3, -21, -23, 7, 35, 16, 
          13, -13, -27, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 36, 21, -11, -6, -23, 7, -6, -3, -21, -22, 7, 35, 16, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 36, 22, -12, -6, -23, 7, -6, -3, -21, -23, 8, 35, 16, 
          13, -13, -28, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -7, -23, 7, -7, -2, -21, -24, 7, 36, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -7, -23, 7, -6, -3, -22, -24, 8, 36, 17, 
          13, -13, -28, 11, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 6, -6, -3, -22, -23, 8, 35, 17, 13, -13, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -3, -22, -24, 7, 36, 17, 
          13, -13, -28, 12, 4 ], 
      [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -3, -21, -23, 7, 36, 17, 13, -14, -28, 
          11, 4 ], [ 1, 2, 7, 3, -10, -19, 37, 22, -12, -6, -23, 7, -7, -2, -21, -23, 7, 35, 17, 
          13, -13, -28, 11, 3 ], 
      [ 1, 2, 7, 3, -10, -19, 38, 23, -12, -7, -23, 7, -7, -3, -22, -24, 8, 36, 17, 13, -14, -28, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -6, -22, 6, -6, -2, -20, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -6, -21, 6, -6, -3, -20, -22, 7, 33, 15, 12, -12, -26, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 34, 20, -11, -5, -22, 6, -6, -3, -20, -21, 7, 33, 15, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 35, 21, -12, -6, -22, 6, -6, -3, -21, -23, 7, 34, 16, 12, -12, -26, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -3, -21, -22, 7, 33, 16, 
          12, -12, -26, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 6, -6, -3, -21, -22, 7, 34, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -9, -18, 35, 21, -11, -6, -22, 7, -7, -3, -20, -22, 7, 34, 16, 
          12, -13, -27, 11, 3 ], 
      [ 1, 2, 7, 3, -9, -18, 36, 21, -12, -6, -22, 7, -7, -3, -21, -23, 7, 35, 16, 12, -13, -27, 
          11, 4 ], [ 1, 2, 7, 3, -9, -17, 33, 20, -11, -5, -21, 6, -6, -3, -20, -21, 7, 32, 15, 
          11, -12, -25, 11, 3 ], 
      [ 1, 2, 8, 4, -12, -23, 42, 25, -13, -7, -27, 8, -7, -3, -24, -26, 9, 41, 19, 15, -15, -33, 
          13, 4 ], [ 1, 2, 8, 4, -12, -23, 43, 26, -14, -7, -27, 8, -7, -3, -25, -27, 9, 41, 20, 
          15, -15, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -12, -23, 44, 26, -14, -7, -28, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, -34, 
          13, 4 ], [ 1, 2, 8, 4, -12, -23, 44, 26, -14, -7, -27, 8, -8, -3, -25, -27, 9, 42, 20, 
          15, -16, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -12, -23, 45, 27, -14, -8, -28, 8, -8, -3, -26, -28, 9, 43, 21, 16, -16, -34, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 41, 24, -13, -7, -26, 8, -7, -3, -24, -26, 8, 40, 19, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 42, 25, -14, -7, -27, 8, -7, -3, -25, -27, 9, 41, 19, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 42, 25, -14, -7, -26, 8, -8, -3, -24, -27, 8, 41, 19, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 42, 25, -13, -7, -27, 7, -7, -3, -25, -26, 9, 40, 19, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 42, 25, -13, -7, -26, 8, -8, -3, -24, -26, 8, 40, 19, 
          14, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 43, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 41, 20, 15, -15, -32, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 43, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 41, 20, 
          15, -15, -32, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -22, 43, 26, -14, -7, -27, 8, -8, -3, -25, -27, 9, 41, 20, 15, -16, -33, 
          13, 4 ], [ 1, 2, 8, 4, -11, -22, 44, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 42, 20, 
          15, -16, -33, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 39, 23, -13, -6, -25, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 7, -7, -3, -24, -26, 8, 39, 18, 
          14, -14, -30, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -15, -31, 12, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 40, 24, -13, -6, -26, 7, -7, -3, -24, -25, 8, 39, 18, 14, -14, -31, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -26, 7, -7, -3, -24, -26, 8, 39, 19, 
          14, -14, -31, 13, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -26, 8, -8, -3, -24, -26, 8, 40, 19, 14, -15, -31, 
          13, 4 ], [ 1, 2, 8, 4, -11, -21, 41, 24, -13, -7, -25, 8, -8, -3, -23, -26, 8, 39, 19, 
          14, -15, -31, 12, 4 ], 
      [ 1, 2, 8, 4, -11, -21, 41, 25, -13, -7, -26, 7, -7, -3, -24, -26, 9, 39, 19, 14, -15, -31, 
          12, 4 ], [ 1, 2, 8, 4, -11, -21, 42, 25, -14, -7, -26, 8, -8, -3, -24, -27, 8, 40, 19, 
          14, -15, -31, 13, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 38, 22, -12, -6, -24, 7, -7, -3, -22, -24, 7, 37, 17, 13, -14, -29, 
          12, 4 ], [ 1, 2, 8, 4, -10, -20, 38, 23, -12, -6, -24, 7, -7, -4, -23, -24, 8, 37, 17, 
          13, -14, -29, 12, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 38, 23, -12, -6, -24, 7, -7, -3, -22, -24, 8, 36, 17, 13, -14, -29, 
          12, 3 ], [ 1, 2, 8, 4, -10, -20, 39, 23, -13, -7, -25, 7, -7, -3, -23, -25, 8, 38, 18, 
          14, -14, -30, 12, 4 ], 
      [ 1, 2, 8, 4, -10, -20, 39, 23, -13, -7, -24, 7, -7, -3, -23, -25, 8, 37, 18, 13, -14, -29, 
          12, 4 ], [ 1, 2, 8, 4, -10, -20, 39, 23, -12, -6, -25, 7, -7, -3, -23, -24, 8, 37, 18, 
          13, -14, -30, 12, 3 ], 
      [ 1, 2, 8, 4, -10, -20, 40, 24, -13, -7, -25, 7, -7, -3, -24, -26, 8, 38, 18, 14, -14, -30, 
          12, 4 ], [ 1, 2, 8, 4, -10, -19, 37, 22, -12, -6, -24, 7, -7, -3, -22, -24, 7, 36, 17, 
          13, -13, -28, 12, 3 ], 
      [ 1, 2, 8, 4, -9, -18, 37, 22, -12, -6, -23, 6, -8, -3, -22, -24, 7, 35, 17, 12, -13, -27, 
          12, 3 ], [ 1, 2, 9, 4, -13, -25, 47, 28, -15, -8, -30, 9, -8, -3, -27, -29, 10, 45, 22, 
          17, -17, -36, 14, 4 ], 
      [ 1, 2, 9, 4, -13, -25, 48, 28, -15, -8, -30, 9, -9, -3, -27, -30, 9, 46, 22, 17, -17, -36, 
          15, 4 ], [ 1, 2, 9, 4, -13, -25, 48, 29, -15, -8, -31, 9, -8, -3, -28, -30, 10, 46, 22, 
          17, -17, -37, 15, 4 ], 
      [ 1, 2, 9, 4, -13, -25, 49, 29, -16, -8, -31, 9, -9, -3, -28, -31, 10, 47, 23, 17, -17, 
          -37, 15, 4 ], [ 1, 2, 9, 4, -12, -24, 45, 27, -14, -7, -29, 8, -8, -3, -26, -28, 9, 43, 
          21, 16, -16, -35, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -24, 46, 27, -15, -8, -29, 9, -8, -3, -26, -29, 9, 44, 21, 16, -16, -35, 
          14, 4 ], [ 1, 2, 9, 4, -12, -24, 46, 27, -15, -7, -29, 8, -8, -3, -27, -29, 9, 44, 21, 
          16, -16, -35, 15, 4 ], 
      [ 1, 2, 9, 4, -12, -24, 46, 28, -15, -8, -29, 8, -8, -3, -27, -29, 10, 44, 21, 16, -16, 
          -35, 14, 4 ], [ 1, 2, 9, 4, -12, -24, 47, 28, -15, -8, -29, 9, -9, -3, -27, -30, 9, 45, 
          22, 16, -17, -35, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 43, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 42, 20, 15, -15, -33, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -26, -28, 9, 42, 20, 
          15, -15, -33, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -26, -28, 9, 43, 20, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -3, -25, -27, 9, 42, 20, 
          15, -16, -34, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -3, -26, -29, 9, 43, 21, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -12, -23, 45, 27, -14, -7, -28, 8, -8, -4, -26, -28, 9, 43, 20, 
          15, -16, -34, 14, 4 ], 
      [ 1, 2, 9, 4, -12, -23, 46, 27, -15, -8, -29, 8, -8, -3, -27, -29, 9, 44, 21, 16, -16, -34, 
          14, 4 ], [ 1, 2, 9, 4, -11, -22, 42, 25, -14, -7, -27, 8, -8, -3, -25, -27, 8, 41, 19, 
          15, -15, -32, 14, 4 ], 
      [ 1, 2, 9, 4, -11, -22, 44, 26, -14, -7, -28, 8, -8, -4, -26, -28, 9, 42, 20, 15, -16, -33, 
          14, 4 ], [ 1, 2, 10, 5, -13, -26, 50, 30, -16, -8, -32, 9, -9, -4, -29, -31, 10, 48, 
          23, 17, -18, -38, 16, 4 ], 
      [ 1, 2, 10, 5, -13, -25, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 47, 22, 17, -17, 
          -37, 16, 4 ], [ 1, 2, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 7, 3, -12, -23, 44, 26, -14, -8, -27, 8, -7, -3, -25, -27, 9, 42, 20, 16, -16, -33, 
          12, 5 ], [ 1, 3, 7, 3, -11, -22, 42, 25, -14, -8, -26, 8, -7, -3, -24, -27, 9, 41, 19, 
          15, -15, -32, 12, 5 ], 
      [ 1, 3, 7, 3, -11, -21, 39, 23, -13, -7, -24, 7, -6, -3, -23, -25, 8, 38, 18, 14, -14, -30, 
          12, 5 ], [ 1, 3, 7, 3, -11, -21, 40, 24, -13, -7, -25, 8, -7, -3, -23, -25, 8, 39, 18, 
          14, -15, -31, 12, 5 ], 
      [ 1, 3, 8, 4, -12, -24, 46, 27, -15, -8, -28, 9, -8, -3, -26, -29, 9, 44, 21, 16, -17, -35, 
          13, 5 ], [ 1, 3, 8, 4, -12, -23, 43, 26, -14, -7, -27, 8, -7, -4, -25, -27, 9, 42, 19, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 8, 4, -12, -23, 44, 26, -14, -8, -28, 8, -7, -3, -26, -28, 9, 43, 20, 16, -16, -34, 
          13, 5 ], [ 1, 3, 8, 4, -12, -23, 44, 26, -14, -8, -27, 8, -8, -3, -25, -28, 9, 42, 20, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 8, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -3, -26, -29, 9, 43, 21, 16, -16, -34, 
          13, 5 ], [ 1, 3, 8, 4, -11, -22, 44, 26, -14, -8, -27, 8, -8, -4, -26, -28, 9, 42, 20, 
          15, -16, -33, 13, 5 ], 
      [ 1, 3, 9, 4, -14, -27, 50, 30, -16, -8, -32, 9, -8, -3, -29, -31, 11, 48, 23, 18, -18, 
          -39, 15, 5 ], [ 1, 3, 9, 4, -14, -27, 51, 30, -16, -9, -32, 10, -9, -3, -29, -32, 10, 
          49, 24, 18, -18, -39, 15, 5 ], 
      [ 1, 3, 9, 4, -14, -27, 51, 30, -16, -9, -31, 10, -9, -4, -29, -32, 10, 50, 23, 18, -19, 
          -39, 15, 6 ], [ 1, 3, 9, 4, -14, -27, 51, 31, -16, -9, -32, 9, -8, -4, -30, -32, 11, 
          49, 23, 18, -18, -39, 15, 6 ], 
      [ 1, 3, 9, 4, -14, -27, 52, 31, -17, -9, -32, 10, -9, -4, -30, -33, 11, 50, 24, 18, -19, 
          -39, 15, 6 ], [ 1, 3, 9, 4, -13, -26, 49, 29, -16, -8, -31, 9, -8, -4, -29, -31, 10, 
          48, 22, 18, -18, -38, 15, 6 ], 
      [ 1, 3, 9, 4, -13, -26, 49, 29, -15, -8, -31, 9, -8, -4, -28, -30, 10, 47, 22, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 9, 4, -13, -26, 50, 30, -16, -9, -31, 9, -9, -3, -29, -32, 10, 
          48, 23, 18, -18, -38, 15, 5 ], 
      [ 1, 3, 9, 4, -13, -26, 50, 30, -16, -8, -31, 9, -9, -4, -29, -31, 10, 48, 23, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 46, 27, -15, -8, -29, 9, -8, -3, -26, -29, 9, 45, 
          21, 17, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 47, 28, -15, -8, -30, 9, -8, -4, -28, -30, 10, 46, 21, 17, -17, 
          -36, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 47, 28, -15, -8, -29, 9, -8, -4, -27, -29, 10, 
          45, 21, 16, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 48, 28, -16, -8, -30, 9, -9, -3, -28, -31, 9, 47, 22, 17, -17, -36, 
          15, 5 ], [ 1, 3, 9, 4, -13, -25, 48, 29, -16, -9, -30, 9, -8, -3, -28, -31, 10, 46, 22, 
          17, -17, -36, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 48, 29, -15, -8, -30, 9, -8, -4, -28, -30, 10, 46, 22, 17, -18, 
          -37, 14, 5 ], [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -9, -30, 9, -9, -3, -28, -31, 10, 
          47, 23, 17, -18, -37, 14, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -9, -30, 9, -8, -4, -28, -31, 10, 47, 22, 17, -18, 
          -37, 14, 6 ], [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -8, -31, 9, -8, -4, -29, -31, 10, 
          47, 22, 17, -17, -37, 15, 5 ], 
      [ 1, 3, 9, 4, -13, -25, 49, 29, -16, -8, -30, 9, -9, -4, -28, -31, 10, 47, 22, 17, -18, 
          -37, 15, 5 ], [ 1, 3, 9, 4, -13, -25, 50, 30, -16, -9, -31, 9, -9, -4, -29, -32, 10, 
          48, 23, 17, -18, -37, 15, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 46, 27, -15, -8, -29, 8, -8, -3, -27, -29, 9, 44, 21, 16, -16, -35, 
          14, 5 ], [ 1, 3, 9, 4, -12, -24, 46, 27, -15, -8, -29, 9, -8, -4, -27, -29, 9, 45, 21, 
          16, -17, -35, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 46, 28, -15, -8, -29, 8, -8, -4, -27, -29, 10, 44, 21, 16, -17, 
          -35, 14, 5 ], [ 1, 3, 9, 4, -12, -24, 47, 28, -15, -8, -29, 8, -8, -4, -28, -30, 10, 
          45, 21, 16, -17, -35, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -24, 47, 28, -15, -8, -29, 9, -9, -4, -27, -30, 9, 45, 21, 16, -17, -35, 
          14, 5 ], [ 1, 3, 9, 4, -12, -23, 44, 26, -14, -7, -28, 8, -8, -4, -26, -28, 9, 43, 20, 
          15, -16, -34, 14, 5 ], 
      [ 1, 3, 9, 4, -12, -23, 45, 27, -15, -8, -28, 8, -8, -4, -27, -29, 9, 44, 20, 16, -16, -34, 
          14, 5 ], [ 1, 3, 10, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 
          27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 10, 5, -15, -29, 54, 32, -17, -9, -34, 10, -9, -4, -31, -33, 11, 52, 25, 19, -20, 
          -42, 16, 6 ], [ 1, 3, 10, 5, -15, -29, 55, 33, -18, -10, -34, 10, -9, -4, -32, -35, 12, 
          53, 25, 20, -20, -42, 16, 6 ], 
      [ 1, 3, 10, 5, -14, -28, 53, 32, -17, -9, -34, 10, -9, -4, -31, -33, 11, 51, 24, 19, -19, 
          -41, 16, 5 ], [ 1, 3, 10, 5, -14, -28, 54, 32, -17, -9, -34, 10, -10, -4, -31, -34, 11, 
          52, 25, 19, -20, -41, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -28, 55, 33, -18, -10, -34, 10, -10, -4, -32, -35, 11, 53, 25, 19, -20, 
          -41, 16, 6 ], [ 1, 3, 10, 5, -14, -27, 51, 30, -17, -9, -32, 10, -9, -4, -30, -33, 10, 
          50, 23, 18, -18, -39, 16, 6 ], 
      [ 1, 3, 10, 5, -14, -27, 51, 30, -16, -8, -32, 9, -9, -4, -30, -32, 10, 49, 23, 18, -18, 
          -39, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -33, 9, -9, -4, -31, -33, 11, 
          50, 24, 18, -18, -39, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -33, 10, -9, -4, -30, -33, 11, 50, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 52, 31, -17, -9, -32, 10, -10, -4, -30, -33, 10, 
          50, 24, 18, -19, -39, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 53, 31, -17, -9, -33, 10, -10, -4, -30, -33, 10, 51, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -14, -27, 53, 32, -17, -9, -33, 9, -9, -4, -31, -33, 11, 
          50, 24, 18, -19, -40, 16, 5 ], 
      [ 1, 3, 10, 5, -14, -27, 53, 32, -17, -9, -33, 10, -10, -4, -31, -34, 11, 51, 24, 18, -19, 
          -40, 16, 5 ], [ 1, 3, 10, 5, -13, -26, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 
          48, 22, 17, -18, -38, 16, 5 ], 
      [ 1, 3, 10, 5, -13, -26, 50, 30, -16, -9, -31, 9, -9, -4, -29, -32, 10, 48, 23, 17, -18, 
          -38, 15, 5 ], [ 1, 3, 10, 5, -13, -26, 50, 30, -16, -8, -32, 9, -9, -4, -30, -32, 10, 
          48, 23, 17, -18, -38, 16, 5 ], 
      [ 1, 3, 10, 5, -13, -26, 51, 30, -17, -9, -32, 9, -9, -4, -30, -33, 10, 49, 23, 18, -18, 
          -38, 16, 5 ], [ 1, 3, 10, 5, -13, -25, 49, 29, -16, -8, -31, 9, -9, -4, -29, -31, 10, 
          47, 22, 17, -18, -37, 15, 5 ], 
      [ 1, 3, 11, 4, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -17, -33, 63, 38, -20, -11, -39, 12, -11, -4, -35, -39, 
          13, 60, 29, 22, -23, -48, 18, 6 ], 
      [ 1, 3, 11, 5, -17, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -32, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -32, 62, 37, -20, -11, -39, 11, -10, -4, -36, -39, 13, 59, 29, 22, -22, 
          -47, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 58, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 34, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -20, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -11, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -38, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 10, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -11, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -5, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -35, -37, 
          12, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -38, 12, 57, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          11, 57, 27, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 56, 27, 21, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 26, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 20, -21, 
          -45, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -22, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 
          12, 57, 27, 21, -21, -45, 17, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 59, 35, -19, -10, -37, 11, -10, -4, -34, -37, 12, 57, 27, 21, -21, 
          -45, 18, 5 ], [ 1, 3, 11, 5, -16, -31, 60, 36, -19, -10, -38, 11, -10, -5, -35, -37, 
          13, 58, 27, 21, -22, -46, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 61, 36, -20, -11, -38, 12, -11, -4, -35, -39, 12, 59, 28, 22, -22, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -16, -31, 61, 36, -20, -11, -37, 11, -11, -4, -35, -39, 
          12, 58, 28, 21, -21, -45, 18, 6 ], 
      [ 1, 3, 11, 5, -16, -31, 61, 36, -19, -10, -38, 11, -11, -4, -35, -38, 12, 58, 28, 21, -22, 
          -46, 18, 6 ], [ 1, 3, 11, 5, -15, -30, 57, 34, -18, -10, -36, 11, -10, -4, -33, -36, 
          12, 55, 26, 20, -21, -44, 17, 6 ], 
      [ 1, 3, 11, 5, -15, -30, 58, 34, -19, -10, -36, 11, -11, -4, -33, -37, 11, 56, 27, 20, -21, 
          -44, 18, 6 ], [ 1, 3, 11, 5, -15, -30, 58, 35, -19, -10, -36, 11, -10, -5, -34, -37, 
          12, 56, 26, 20, -21, -44, 18, 6 ], 
      [ 1, 3, 11, 5, -15, -30, 59, 35, -19, -10, -37, 11, -11, -4, -34, -37, 12, 56, 27, 20, -21, 
          -44, 18, 5 ], [ 1, 3, 11, 5, -15, -29, 55, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 25, 19, -19, -42, 18, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 55, 33, -18, -9, -34, 10, -10, -4, -32, -35, 11, 53, 25, 19, -20, 
          -42, 17, 6 ], [ 1, 3, 11, 5, -15, -29, 55, 33, -17, -9, -35, 10, -10, -4, -32, -34, 11, 
          53, 25, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -10, -35, 10, -10, -4, -33, -36, 11, 54, 26, 20, -20, 
          -42, 17, 6 ], [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -36, 10, -10, -4, -33, -35, 11, 
          54, 26, 20, -20, -43, 18, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -35, 10, -10, -5, -33, -35, 11, 54, 25, 19, -20, 
          -42, 18, 6 ], [ 1, 3, 11, 5, -15, -29, 56, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 26, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -15, -29, 57, 34, -19, -10, -36, 10, -10, -4, -34, -37, 12, 55, 26, 20, -20, 
          -43, 18, 6 ], [ 1, 3, 11, 5, -15, -29, 57, 34, -18, -10, -36, 10, -10, -4, -33, -36, 
          12, 54, 26, 20, -20, -43, 17, 5 ], 
      [ 1, 3, 11, 5, -14, -28, 54, 32, -18, -9, -34, 10, -10, -4, -32, -35, 11, 52, 25, 19, -19, 
          -41, 17, 5 ], [ 1, 3, 11, 5, -14, -28, 55, 33, -18, -9, -35, 10, -10, -4, -32, -35, 11, 
          53, 25, 19, -20, -42, 17, 5 ], 
      [ 1, 3, 11, 5, -14, -27, 53, 31, -17, -9, -33, 10, -10, -4, -31, -34, 10, 51, 24, 18, -19, 
          -40, 17, 5 ], [ 1, 3, 12, 6, -17, -33, 64, 38, -20, -11, -40, 12, -11, -5, -37, -40, 
          13, 61, 29, 22, -23, -48, 19, 6 ], 
      [ 1, 3, 12, 6, -16, -32, 62, 37, -20, -10, -39, 11, -11, -5, -36, -39, 13, 59, 28, 21, -22, 
          -47, 19, 6 ], [ 1, 3, 12, 6, -16, -31, 60, 36, -19, -10, -38, 11, -11, -5, -35, -38, 
          12, 58, 27, 21, -22, -46, 19, 6 ], 
      [ 1, 3, 12, 6, -16, -31, 61, 36, -20, -10, -38, 11, -11, -5, -36, -39, 12, 59, 28, 21, -22, 
          -46, 19, 6 ], [ 1, 3, 13, 6, -18, -35, 66, 39, -21, -10, -42, 13, -12, -5, -38, -41, 
          13, 64, 30, 23, -24, -51, 21, 6 ], 
      [ 1, 3, 13, 6, -18, -35, 67, 40, -21, -11, -42, 12, -12, -5, -39, -42, 14, 64, 31, 23, -24, 
          -51, 21, 6 ], [ 1, 3, 13, 6, -18, -35, 68, 41, -22, -11, -43, 12, -12, -5, -40, -43, 
          14, 65, 31, 24, -24, -51, 21, 6 ], 
      [ 1, 3, 13, 6, -17, -34, 66, 39, -21, -11, -42, 12, -12, -5, -39, -42, 13, 64, 30, 23, -23, 
          -50, 21, 6 ], [ 1, 3, 13, 6, -17, -34, 66, 39, -21, -11, -41, 12, -12, -5, -38, -41, 
          13, 63, 30, 23, -24, -50, 20, 6 ], 
      [ 1, 3, 13, 6, -17, -33, 62, 37, -20, -10, -40, 11, -10, -5, -37, -39, 13, 60, 28, 22, -22, 
          -48, 20, 6 ], [ 1, 3, 13, 6, -17, -33, 64, 38, -21, -11, -40, 12, -12, -5, -37, -41, 
          13, 62, 29, 22, -23, -48, 20, 6 ], 
      [ 1, 3, 13, 6, -17, -33, 65, 39, -21, -11, -41, 12, -12, -5, -38, -41, 13, 62, 30, 22, -23, 
          -49, 20, 6 ], [ 1, 3, 14, 7, -19, -37, 71, 42, -23, -12, -45, 13, -13, -4, -41, -45, 
          14, 68, 33, 25, -25, -54, 22, 6 ], 
      [ 3, 6, 19, 9, -26, -51, 99, 59, -32, -17, -62, 18, -18, -8, -58, -63, 20, 95, 45, 34, -36, 
          -75, 30, 10 ] ] );



==> anc/GAP/2/data/3_Leech_1.txt <==
# -*- GAP -*-

3_Leech_1 :=
rec(
  form := [ [ 4, 0, 2, 0, 2, 2, 0, 2, 2, 2, 0, 2, 2, 2, 2, 0, 0, 1, 2, 2, 2, 1, 2 ], 
      [ 0, 4, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 2, 1, 1, 1, 2, 1 ], 
      [ 2, 0, 4, 0, 2, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 0, 2, 2, 2, 1, 2 ], 
      [ 0, 2, 0, 4, 0, 0, 2, 1, 1, 1, 2, 1, 1, 1, 1, 2, 2, 2, 0, 0, 0, 2, 1 ], 
      [ 2, 0, 2, 0, 4, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 0, 1 ], 
      [ 2, 0, 2, 0, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 1, 2 ], 
      [ 0, 2, 1, 2, 1, 1, 4, 0, 0, 0, 2, 1, 1, 1, 1, 2, 2, 2, 1, 0, 1, 2, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 4, 2, 2, 1, 2, 2, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 2, 4, 2, 1, 2, 2, 2, 2, 1, 1, 0, 2, 2, 2, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 0, 2, 2, 4, 1, 2, 2, 2, 2, 1, 1, 1, 1, 2, 2, 0, 1 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 4, 0, 0, 0, 1, 2, 2, 2, 0, 1, 1, 2, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 4, 2, 2, 2, 1, 1, 0, 2, 2, 2, 0, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 2, 4, 2, 2, 1, 1, 1, 2, 2, 1, 1, 2 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 0, 2, 2, 4, 2, 1, 1, 1, 2, 1, 2, 1, 1 ], 
      [ 2, 0, 2, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 0, 0, 1, 2, 2, 1, 0, 2 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 0, 4, 2, 2, 1, 0, 1, 2, 1 ], 
      [ 0, 2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 0, 2, 4, 2, 0, 1, 1, 2, 1 ], 
      [ 1, 2, 0, 2, 1, 1, 2, 1, 0, 1, 2, 0, 1, 1, 1, 2, 2, 4, 0, 0, 0, 2, 1 ], 
      [ 2, 1, 2, 0, 2, 2, 1, 2, 2, 1, 0, 2, 2, 2, 2, 1, 0, 0, 4, 2, 2, 1, 2 ], 
      [ 2, 1, 2, 0, 2, 2, 0, 2, 2, 2, 1, 2, 2, 1, 2, 0, 1, 0, 2, 4, 2, 0, 2 ], 
      [ 2, 1, 2, 0, 2, 2, 1, 1, 2, 2, 1, 2, 1, 2, 1, 1, 1, 0, 2, 2, 4, 1, 1 ], 
      [ 1, 2, 1, 2, 0, 1, 2, 1, 1, 0, 2, 0, 1, 1, 0, 2, 2, 2, 1, 0, 1, 4, 1 ], 
      [ 2, 1, 2, 1, 1, 2, 1, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 1, 2, 2, 1, 1, 4 ] ],
  group := 
   Group(
    [ [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 3, 3, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 8, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -6, 10, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
          [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
          [ 1, -3, 4, 5, -3, 1, -2, -1, 1, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ -1, 6, -5, -7, 4, -1, 4, 2, 1, 6, -3, 1, -1, 2, 3, 1, -2, -7, -7, -1, -4, 7, 3 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ]
            , [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 1, -2, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
          [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -4, 4, 6, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -4, -2, 1, 6, 6, 0, 3, -6, -2 ], 
          [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0 ], 
          [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -4, 5, 6, -4, 1, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -4, 5, 7, -3, 2, -3, -1, 0, -5, 2, -1, 1, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
          [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
          [ 0, 2, -3, -3, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 4, 2 ], 
          [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
          [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -16, -16, 0, -8, 16, 7 
             ] ], [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -5, 3, 0, 1, -2, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 0, 2, -2, -3, 1, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
          [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 3, -4, -5, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 2, -3, -4, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
          [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
          [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 2, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
          [ 1, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
          [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
          [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
          [ 1, -3, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
          [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ]
            , [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
          [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
          [ 1, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
          [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
          [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -2, 8, -8, -11, 6, -2, 6, 3, 0, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
          [ 2, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
          [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 0, 8, -14, 
              -6 ], [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
          [ -1, 4, -3, -5, 2, -1, 3, 2, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ] ], 
      [ [ 1, 2, -2, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -3, -2, -1, -1, 1, 1 ], 
          [ 1, -9, 10, 13, -7, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 14, 14, 0, 7, -13, -6 ]
            , [ -1, 9, -8, -11, 6, -2, 7, 4, 1, 9, -5, 0, -2, 3, 6, 3, -3, -12, -12, -1, -6, 11, 
              5 ], [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ]
            , [ -1, 7, -6, -9, 5, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 9, 4 ], 
          [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
          [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
          [ 0, -2, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
          [ 0, 3, -2, -3, 2, 0, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
          [ 0, 4, -4, -6, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
          [ -1, 7, -8, -10, 6, -2, 7, 3, 1, 9, -5, 0, -3, 3, 5, 3, -3, -11, -11, 1, -6, 11, 5 ], 
          [ 0, 5, -5, -6, 4, -1, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -8, -7, 0, -4, 7, 3 ], 
          [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
          [ 0, -4, 5, 6, -3, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
          [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
          [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
          [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, -1, -1, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ] ], 
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
          [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 0, 8, -14, 
              -6 ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
          [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
          [ -1, 4, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 2, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
          [ 1, -4, 4, 6, -2, 1, -4, -2, -1, -4, 2, -1, 1, -2, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
          [ 0, 2, -2, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
          [ -1, 5, -5, -7, 4, -2, 4, 2, 0, 6, -3, 1, -2, 2, 4, 2, -2, -7, -7, 0, -4, 8, 3 ], 
          [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 0, -1, 0 ] ], 
      [ [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
          [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
          [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
          [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 2, 1 ], 
          [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -3, 0, -1, 1, 3, 2, -1, -4, -5, 1, -2, 5, 2 ], 
          [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, 4, -4, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
          [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
          [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
          [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
          [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, -2, -2, 0, -1, 1, 1 ], 
          [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ], 
          [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
          [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, -1, 1, 4, 3, 0, 2, -3, -2 ], 
          [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
          [ 2, -3, 4, 6, -3, 2, -3, -1, 0, -5, 3, -1, 2, -2, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, -1, 0, -1, 1, 1 ], 
          [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
          [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
          [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
          [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 0, -1, 0, -2, -2, -1, 1, 5, 4, 1, 3, -4, -2 ], 
          [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
          [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ] ] ]),
  h := [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ],
  lines := 
   [ [ -4, 7, -8, -11, 7, -3, 7, 3, 1, 10, -7, 1, -4, 3, 6, 3, -4, -10, -12, 2, -6, 14, 6 ], 
      [ -3, 9, -10, -13, 8, -3, 8, 4, 1, 11, -7, 1, -4, 4, 7, 3, -4, -13, -14, 1, -7, 15, 7 ], 
      [ -3, 10, -11, -15, 9, -4, 9, 4, 1, 13, -8, 1, -4, 4, 8, 4, -4, -15, -16, 1, -8, 17, 8 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 11, -7, 1, -3, 4, 8, 4, -4, -14, -15, 0, -7, 15, 7 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 12, -8, 1, -4, 4, 8, 4, -4, -14, -15, 1, -8, 16, 7 ], 
      [ -3, 10, -10, -14, 8, -3, 8, 4, 1, 12, -6, 1, -3, 4, 7, 3, -4, -14, -14, 0, -8, 15, 7 ], 
      [ -3, 11, -13, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 5, -4, -17, -17, 1, -9, 18, 8 ], 
      [ -3, 11, -12, -16, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 8, 4, -5, -16, -17, 1, -9, 18, 8 ], 
      [ -3, 12, -13, -18, 10, -4, 11, 5, 1, 15, -9, 1, -5, 5, 10, 5, -5, -18, -19, 1, -10, 20, 9 ]
        , [ -3, 12, -13, -17, 10, -4, 9, 5, 0, 14, -8, 1, -4, 5, 10, 5, -4, -18, -18, 0, -9, 19, 
          9 ], [ -3, 12, -13, -17, 10, -4, 11, 5, 1, 15, -9, 1, -5, 5, 9, 5, -5, -18, -18, 1, 
          -10, 19, 9 ], [ -3, 12, -12, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 4, -4, -17, 
          -17, 0, -9, 18, 8 ], [ -3, 12, -12, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 9, 5, -5, 
          -17, -18, 1, -9, 18, 8 ], 
      [ -2, 4, -5, -7, 4, -2, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -6, -7, 1, -3, 8, 4 ], 
      [ -2, 4, -5, -6, 4, -2, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -7, -7, 1, -3, 8, 4 ], 
      [ -2, 5, -6, -8, 4, -2, 5, 2, 1, 7, -4, 1, -2, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -6, -8, 5, -2, 4, 2, 0, 7, -4, 1, -2, 2, 5, 2, -2, -8, -8, 0, -4, 10, 4 ], 
      [ -2, 5, -6, -8, 5, -2, 6, 3, 1, 7, -6, 0, -3, 2, 5, 3, -3, -8, -10, 2, -4, 10, 4 ], 
      [ -2, 5, -5, -7, 5, -2, 4, 2, 0, 6, -4, 1, -2, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -5, -7, 5, -2, 5, 2, 1, 7, -5, 0, -3, 2, 4, 2, -3, -7, -8, 1, -4, 9, 4 ], 
      [ -2, 5, -4, -6, 4, -1, 3, 2, 0, 5, -3, 1, -1, 2, 3, 1, -2, -6, -7, 0, -3, 7, 3 ], 
      [ -2, 6, -7, -10, 5, -3, 6, 3, 1, 8, -5, 1, -3, 3, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 5, -2, 5, 2, 0, 8, -4, 1, -2, 3, 5, 2, -2, -9, -9, 0, -5, 10, 5 ], 
      [ -2, 6, -7, -9, 5, -2, 6, 3, 1, 8, -5, 0, -3, 3, 5, 3, -3, -9, -10, 1, -5, 10, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 5, 2, 0, 8, -5, 0, -3, 3, 6, 3, -2, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 5, 2, 0, 8, -5, 1, -3, 3, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 0, 8, -6, 0, -3, 2, 6, 3, -2, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 0, 8, -5, 0, -3, 3, 5, 3, -3, -10, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 2, 5, 3, -3, -9, -10, 1, -5, 11, 5 ], 
      [ -2, 6, -6, -9, 4, -2, 5, 3, 1, 7, -4, 1, -2, 2, 5, 2, -2, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -9, 4, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 9, 4 ], 
      [ -2, 6, -6, -9, 5, -2, 5, 2, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 10, 4 ], 
      [ -2, 6, -6, -9, 5, -2, 6, 3, 1, 8, -5, 1, -3, 2, 4, 2, -3, -8, -9, 1, -5, 10, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 4, 2, 0, 7, -4, 1, -2, 2, 5, 2, -2, -8, -8, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 2, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 1, -5, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 3, 1, 7, -5, 0, -2, 2, 5, 2, -2, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 5, 3, 1, 7, -4, 1, -2, 2, 4, 2, -3, -8, -9, 0, -4, 9, 4 ], 
      [ -2, 6, -6, -8, 5, -2, 6, 3, 1, 7, -5, 0, -2, 2, 4, 2, -3, -8, -9, 1, -4, 9, 4 ], 
      [ -2, 7, -9, -11, 7, -3, 7, 3, 0, 10, -7, 0, -4, 3, 7, 4, -3, -12, -12, 2, -6, 14, 6 ], 
      [ -2, 7, -9, -11, 7, -3, 7, 3, 0, 10, -6, 0, -3, 3, 7, 4, -3, -12, -12, 1, -6, 13, 6 ], 
      [ -2, 7, -8, -11, 6, -3, 6, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -10, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -11, 6, -3, 7, 3, 1, 9, -6, 1, -3, 3, 6, 3, -3, -10, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -11, 6, -3, 7, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -10, 6, -2, 6, 3, 0, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -8, -10, 6, -2, 7, 3, 1, 9, -6, 0, -3, 3, 6, 3, -3, -11, -11, 1, -6, 12, 5 ], 
      [ -2, 7, -7, -10, 5, -3, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 5 ], 
      [ -2, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 10, 5 ], 
      [ -2, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 7, -7, -10, 6, -2, 6, 3, 1, 8, -5, 1, -3, 3, 5, 3, -3, -10, -11, 1, -6, 11, 5 ], 
      [ -2, 7, -7, -10, 6, -2, 7, 3, 1, 9, -6, 0, -3, 3, 5, 3, -3, -10, -11, 1, -6, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 5, 2, 0, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 0, 8, -6, 0, -3, 3, 6, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 2, 6, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -7, -9, 6, -2, 6, 3, 1, 8, -6, 0, -3, 3, 5, 3, -3, -10, -11, 1, -5, 11, 5 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -5, 1, -2, 2, 5, 2, -3, -8, -10, 0, -4, 10, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -8, -9, 0, -5, 9, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 3, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 7, -6, -9, 5, -2, 6, 3, 1, 8, -5, 1, -2, 2, 5, 2, -3, -9, -10, 0, -5, 10, 4 ], 
      [ -2, 8, -9, -12, 6, -3, 7, 3, 1, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 1, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 6, -3, 8, 4, 1, 10, -7, 0, -3, 3, 7, 4, -3, -12, -13, 1, -6, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 0, 10, -6, 1, -3, 4, 7, 4, -3, -13, -13, 1, -7, 14, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 0, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 1, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 7, 3, 1, 10, -5, 1, -3, 4, 6, 3, -3, -12, -12, 0, -7, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 8, 4, 1, 10, -7, 0, -4, 3, 7, 4, -3, -12, -13, 1, -6, 13, 6 ], 
      [ -2, 8, -9, -12, 7, -3, 8, 4, 1, 11, -7, 0, -4, 3, 7, 4, -3, -13, -13, 1, -7, 14, 6 ], 
      [ -2, 8, -8, -12, 6, -3, 7, 4, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -3, 6, 3, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -3, 7, 4, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 0, 9, -5, 1, -2, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 1, 9, -5, 1, -3, 3, 6, 3, -3, -11, -11, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 6, 3, 1, 9, -5, 1, -2, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 3, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 4, 1, 9, -6, 0, -3, 3, 6, 3, -3, -11, -12, 1, -6, 12, 5 ], 
      [ -2, 8, -8, -11, 6, -2, 7, 4, 1, 9, -6, 1, -3, 3, 6, 3, -3, -11, -12, 0, -6, 12, 5 ], 
      [ -2, 8, -7, -10, 6, -2, 6, 3, 1, 8, -5, 1, -2, 3, 5, 2, -3, -10, -11, 0, -6, 11, 5 ], 
      [ -2, 8, -7, -10, 6, -2, 6, 3, 1, 9, -5, 1, -3, 3, 5, 2, -3, -10, -11, 0, -6, 11, 5 ], 
      [ -2, 9, -10, -13, 7, -3, 8, 4, 1, 10, -6, 1, -3, 4, 7, 4, -4, -13, -14, 1, -7, 14, 6 ], 
      [ -2, 9, -10, -13, 7, -3, 8, 4, 1, 11, -6, 1, -3, 3, 7, 3, -3, -13, -13, 0, -7, 14, 6 ], 
      [ -2, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 8, 4, -3, -14, -14, 0, -8, 14, 6 ], 
      [ -2, 11, -12, -16, 9, -4, 10, 5, 1, 13, -8, 0, -4, 5, 9, 5, -4, -17, -17, 1, -9, 17, 8 ], 
      [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -16, -16, 0, -8, 16, 7 ], 
      [ -2, 11, -11, -15, 8, -3, 9, 5, 1, 12, -7, 1, -3, 4, 8, 4, -4, -15, -16, 0, -8, 15, 7 ], 
      [ -2, 12, -13, -17, 9, -4, 10, 5, 1, 14, -8, 1, -4, 5, 10, 5, -4, -18, -18, 0, -9, 18, 8 ], 
      [ -1, 0, -2, -2, 2, -1, 2, 0, 0, 3, -2, 0, -2, 1, 1, 1, -1, -2, -2, 2, -2, 4, 2 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 2, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 1, 0, 0, 1, -2, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 2, 1 ], 
      [ -1, 0, 0, 0, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 1, 1 ], 
      [ -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, -1, -1, 2, 0, 0, 0, 0, 0 ], 
      [ -1, 1, -2, -2, 2, -1, 1, 0, 0, 2, -2, 0, -1, 1, 2, 1, -1, -2, -3, 1, -1, 4, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 1, 0, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 3, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -2, -3, 1, -1, 3, 2 ], 
      [ -1, 1, -2, -2, 2, -1, 2, 1, 0, 3, -3, 0, -2, 0, 2, 1, -1, -2, -3, 1, -1, 4, 2 ], 
      [ -1, 1, -1, -2, 1, -1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 1, 0, 0, 2, -1, 1, -1, 1, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -2, 0, -1, 0, 1, 1, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -2, 1, -1, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 0, 0, 2, -1, 0, -1, 1, 0, 0, -1, -1, -1, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, 0, -1, 0, 1, 1, -1, -1, -2, 1, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, -1, -1, -2, 0, 0, 2, 1 ], 
      [ -1, 1, -1, -1, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 0, 0, -1, -1, -2, 1, -1, 2, 1 ], 
      [ -1, 1, -1, -1, 2, 0, 1, 0, 0, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 1, -1, 3, 1 ], 
      [ -1, 1, -1, -1, 2, 0, 1, 0, 0, 2, -2, 0, -1, 0, 1, 1, -1, -2, -2, 1, -1, 3, 1 ], 
      [ -1, 1, 0, -1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 0 ], 
      [ -1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1 ], 
      [ -1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0 ], 
      [ -1, 2, -4, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -2, 6, 3 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -3, -4, 2, -1, 3, 1, 1, 4, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -1, 4, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 0, -1, 4, 2 ], 
      [ -1, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 2, 1, 0, 3, -3, 0, -2, 1, 3, 2, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -3, -3, 3, -1, 3, 1, 0, 4, -3, -1, -2, 1, 2, 1, -1, -4, -4, 1, -2, 5, 3 ], 
      [ -1, 2, -3, -3, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 2, 1, -1, -4, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, -1, -2, -2, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -2, -3, 1, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 2, -1, 1, 0, 1, 1, 0, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -2, -3, 1, -1, 2, 1, 1, 3, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 3, 1 ], 
      [ -1, 2, -2, -3, 2, -1, 1, 0, 0, 3, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 1, 0, 0, 3, -1, 1, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 0, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -2, 1, 2, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -1, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -3, -3, 1, -2, 4, 1 ], 
      [ -1, 2, -2, -3, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 1, 0, -1, -3, -3, 0, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -3, 0, -2, 1, 1, 1, -2, -2, -4, 2, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -2, -3, -4, 1, -2, 4, 2 ], 
      [ -1, 2, -2, -3, 3, -1, 2, 1, 0, 3, -3, 0, -2, 1, 2, 1, -1, -3, -4, 1, -2, 5, 2 ], 
      [ -1, 2, -1, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, -1, -1, -2, 0, -1, 2, 1 ], 
      [ -1, 2, -1, -2, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 1, 0, -1, -1, -2, 0, -1, 2, 0 ], 
      [ -1, 2, -1, -2, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -1, -2, 0, -1, 2, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 1, 0, 0, 2, -1, 1, -1, 1, 1, 0, -1, -2, -2, 0, -2, 3, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -1, -2, 2, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 0, -1, -2, -3, 0, -1, 3, 1 ], 
      [ -1, 2, -1, -1, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 1, 0, -1, -2, -2, 0, -1, 3, 1 ], 
      [ -1, 3, -5, -6, 3, -2, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -6, -6, 1, -3, 7, 3 ], 
      [ -1, 3, -4, -5, 3, -2, 3, 1, 0, 5, -3, 0, -2, 2, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -4, -5, 3, -1, 3, 1, 0, 4, -3, 0, -2, 2, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -4, -5, 3, -1, 3, 1, 0, 5, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 6, 3 ], 
      [ -1, 3, -3, -5, 2, -1, 2, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 4, -2, 0, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 0, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 2, 1, 1, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 1, 1, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 2, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -3, -4, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 2, 1, -2, -4, -5, 1, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -3, 0, -1, 1, 3, 2, -1, -4, -5, 1, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 1, -1, 1, 3, 1, -1, -4, -5, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 2, 1, 0, 4, -2, 1, -1, 1, 2, 1, -1, -4, -4, 0, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 3, 1, 1, 4, -3, 0, -2, 1, 2, 1, -1, -4, -4, 1, -3, 5, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 3, 1, 1, 4, -3, 1, -2, 1, 2, 1, -2, -4, -5, 1, -3, 6, 2 ], 
      [ -1, 3, -3, -4, 3, -1, 4, 2, 1, 4, -3, 0, -2, 1, 2, 1, -2, -4, -5, 1, -3, 5, 2 ], 
      [ -1, 3, -3, -3, 3, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 1, -1, 2, 1, 1, 3, -1, 1, 0, 1, 1, 0, -1, -2, -3, 0, -2, 3, 1 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 0, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -4, 2, -1, 2, 1, 1, 3, -2, 1, -1, 1, 2, 1, -1, -3, -4, 0, -2, 4, 1 ], 
      [ -1, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 3, -2, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ -1, 4, -5, -7, 3, -2, 3, 1, 0, 5, -2, 1, -1, 2, 4, 2, -1, -6, -6, 0, -3, 7, 3 ], 
      [ -1, 4, -5, -7, 3, -2, 5, 2, 1, 6, -3, 0, -2, 2, 3, 2, -2, -6, -6, 1, -4, 7, 3 ], 
      [ -1, 4, -5, -7, 3, -2, 5, 2, 1, 6, -3, 1, -2, 2, 3, 2, -2, -6, -7, 1, -4, 7, 3 ], 
      [ -1, 4, -4, -5, 3, -1, 2, 1, 0, 4, -2, 1, -1, 2, 3, 1, -1, -5, -5, 0, -3, 6, 2 ], 
      [ -1, 4, -4, -5, 3, -1, 3, 2, 0, 4, -3, 0, -1, 1, 4, 2, -1, -6, -6, 0, -2, 6, 2 ], 
      [ -1, 4, -4, -5, 3, -1, 4, 2, 1, 5, -4, 0, -2, 1, 3, 2, -2, -5, -6, 1, -3, 6, 2 ], 
      [ -1, 4, -4, -5, 4, -1, 3, 1, 0, 5, -4, 0, -2, 1, 4, 2, -1, -6, -6, 0, -3, 7, 3 ], 
      [ -1, 4, -4, -5, 4, -1, 3, 1, 0, 5, -3, 0, -2, 2, 3, 2, -2, -6, -6, 1, -4, 7, 3 ], 
      [ -1, 4, -4, -5, 4, -1, 4, 2, 0, 5, -4, 0, -2, 1, 3, 2, -2, -6, -7, 1, -3, 7, 3 ], 
      [ -1, 4, -3, -5, 2, -1, 3, 1, 1, 4, -2, 1, -1, 2, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 2, -1, 3, 2, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 2, 1, 0, 4, -2, 1, -1, 1, 3, 1, -1, -5, -5, 0, -3, 6, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 3, 1, 1, 4, -2, 1, -1, 1, 2, 1, -2, -4, -5, 0, -3, 5, 2 ], 
      [ -1, 4, -3, -5, 3, -1, 4, 2, 1, 4, -4, 0, -2, 1, 3, 2, -2, -5, -6, 1, -3, 6, 2 ], 
      [ -1, 5, -6, -8, 4, -2, 4, 2, 0, 6, -2, 1, -1, 3, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -6, -8, 4, -2, 6, 3, 1, 7, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -5, -7, 4, -2, 4, 2, 0, 6, -3, 1, -2, 2, 4, 2, -2, -7, -7, 0, -4, 8, 3 ], 
      [ -1, 5, -5, -7, 4, -2, 5, 2, 1, 6, -4, 0, -2, 2, 4, 2, -2, -7, -8, 1, -4, 8, 3 ], 
      [ -1, 5, -5, -6, 4, -1, 3, 2, 0, 5, -3, 0, -1, 2, 4, 2, -2, -7, -7, 0, -3, 7, 3 ], 
      [ -1, 5, -5, -6, 5, -1, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 5, -4, -6, 3, -1, 3, 2, 0, 5, -2, 1, -1, 2, 3, 1, -2, -6, -6, -1, -3, 6, 3 ], 
      [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -3, 0, -1, 2, 3, 1, -2, -6, -7, 0, -3, 6, 3 ], 
      [ -1, 5, -4, -6, 3, -1, 4, 2, 1, 5, -2, 1, -1, 2, 2, 1, -2, -6, -6, 0, -4, 6, 2 ], 
      [ -1, 6, -7, -9, 5, -2, 5, 2, 0, 8, -4, 0, -2, 3, 5, 3, -2, -10, -9, 0, -5, 10, 5 ], 
      [ -1, 6, -7, -9, 5, -2, 6, 3, 0, 8, -5, 0, -3, 3, 5, 3, -2, -10, -10, 1, -5, 10, 5 ], 
      [ -1, 6, -6, -9, 4, -2, 5, 2, 1, 7, -3, 1, -2, 3, 4, 2, -2, -8, -8, 0, -5, 8, 4 ], 
      [ -1, 6, -6, -8, 4, -2, 4, 2, 0, 6, -3, 1, -1, 3, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 6, -6, -8, 4, -2, 5, 3, 1, 7, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 4, 2, 0, 7, -3, 1, -2, 3, 4, 2, -2, -9, -8, 0, -5, 9, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 5, 3, 0, 7, -5, 0, -2, 2, 5, 3, -2, -9, -9, 0, -4, 9, 4 ], 
      [ -1, 6, -6, -8, 5, -2, 5, 3, 0, 7, -4, 0, -2, 2, 5, 2, -2, -9, -9, 0, -4, 9, 4 ], 
      [ -1, 6, -5, -7, 4, -1, 4, 2, 1, 6, -3, 1, -1, 2, 3, 1, -2, -7, -7, -1, -4, 7, 3 ], 
      [ -1, 6, -5, -7, 4, -1, 5, 3, 1, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 7, 3 ], 
      [ -1, 6, -5, -7, 5, -1, 4, 2, 0, 6, -4, 0, -2, 2, 4, 2, -2, -8, -8, 0, -4, 8, 4 ], 
      [ -1, 7, -8, -11, 5, -3, 6, 3, 0, 9, -4, 1, -2, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 5, -2, 6, 3, 0, 8, -4, 0, -2, 3, 6, 3, -2, -11, -10, 0, -5, 10, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 5, 2, 0, 8, -4, 1, -2, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 6, 3, 0, 8, -5, 0, -2, 3, 6, 3, -2, -11, -11, 0, -5, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 6, 3, 0, 9, -5, 0, -3, 3, 6, 3, -2, -11, -10, 0, -6, 11, 5 ], 
      [ -1, 7, -8, -10, 6, -2, 7, 3, 1, 9, -5, 0, -3, 3, 5, 3, -3, -11, -11, 1, -6, 11, 5 ], 
      [ -1, 7, -7, -10, 4, -2, 5, 3, 1, 7, -3, 1, -1, 3, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 5, 3, 0, 7, -4, 1, -2, 3, 6, 3, -2, -10, -10, 0, -5, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -5, 0, -2, 2, 6, 3, -2, -10, -10, 0, -5, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -2, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 7, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 3, -3, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 7, -7, -9, 5, -2, 5, 3, 0, 7, -3, 1, -1, 3, 5, 2, -2, -10, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 4, -2, 5, 3, 1, 7, -3, 1, -1, 3, 4, 2, -2, -9, -9, -1, -5, 8, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 4, 2, 0, 7, -3, 1, -1, 3, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 5, 3, 1, 7, -4, 1, -2, 2, 5, 2, -2, -9, -9, -1, -5, 9, 4 ], 
      [ -1, 7, -6, -9, 5, -2, 6, 3, 1, 7, -4, 1, -2, 3, 4, 2, -3, -9, -10, 0, -5, 9, 4 ], 
      [ -1, 8, -8, -11, 6, -2, 6, 3, 0, 9, -4, 1, -2, 3, 6, 3, -2, -12, -11, -1, -6, 11, 5 ], 
      [ -1, 8, -8, -10, 6, -2, 6, 3, 0, 9, -5, 0, -2, 3, 6, 3, -2, -12, -11, 0, -6, 11, 5 ], 
      [ -1, 8, -7, -10, 5, -2, 5, 3, 1, 7, -3, 1, -1, 3, 5, 2, -2, -10, -10, -1, -5, 9, 4 ], 
      [ -1, 8, -7, -10, 5, -2, 6, 3, 1, 8, -4, 1, -2, 3, 5, 2, -3, -10, -10, 0, -6, 10, 4 ], 
      [ -1, 9, -8, -11, 6, -2, 7, 4, 1, 9, -5, 0, -2, 3, 6, 3, -3, -12, -12, -1, -6, 11, 5 ], 
      [ -1, 10, -10, -14, 7, -3, 8, 4, 1, 11, -6, 1, -3, 4, 7, 4, -3, -14, -14, 0, -8, 14, 6 ], 
      [ 0, -5, 5, 7, -3, 1, -4, -2, 0, -5, 2, 0, 1, -2, -4, -2, 1, 8, 7, 1, 4, -6, -3 ], 
      [ 0, -5, 6, 8, -3, 2, -4, -2, 0, -6, 2, -1, 1, -2, -4, -2, 1, 8, 7, 1, 4, -7, -3 ], 
      [ 0, -4, 3, 5, -2, 1, -3, -2, -1, -4, 2, 0, 1, -1, -2, -1, 1, 5, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 0, -2, -2, -1, 1, 5, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 4, 5, -3, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -1, 1, 6, 5, 1, 3, -5, -2 ], 
      [ 0, -4, 4, 5, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 4, 5, -2, 1, -3, -2, 0, -4, 1, 0, 0, -2, -2, -1, 1, 6, 5, 1, 3, -4, -2 ], 
      [ 0, -4, 4, 6, -2, 1, -4, -2, -1, -4, 3, 0, 1, -1, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 4, 6, -2, 1, -3, -2, 0, -4, 2, 0, 1, -2, -3, -2, 1, 6, 6, 0, 3, -5, -2 ], 
      [ 0, -4, 5, 6, -3, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -4, 5, 6, -3, 1, -3, -1, 0, -5, 2, 0, 1, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -4, 5, 7, -3, 2, -4, -2, 0, -5, 2, 0, 1, -2, -3, -2, 1, 7, 6, 0, 4, -6, -3 ], 
      [ 0, -3, 2, 3, -2, 0, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
      [ 0, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 3, -1, 0, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 2, 4, -1, 1, -2, -1, -1, -2, 0, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -2, -1 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -2, 0, -3, 3, 1, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -3, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 5, 4, 1, 2, -3, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -2, 1, -1, -1, 1, -3, 1, 0, 0, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -3, 3, 4, -1, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -3, -1 ], 
      [ 0, -3, 3, 5, -1, 1, -3, -2, -1, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 1, 2, -3, -1 ], 
      [ 0, -3, 4, 5, -3, 1, -3, -1, 0, -4, 2, 0, 1, -1, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -4, -2, -1, -4, 2, 0, 1, -1, -2, -1, 1, 5, 5, 0, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 1, 0, 1, -2, -2, -1, 1, 5, 4, 0, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -3, -1, 0, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -5, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 0, -1, 0, -2, -2, -1, 1, 5, 4, 1, 3, -4, -2 ], 
      [ 0, -3, 4, 5, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -3, -1, 0, 5, 4, 1, 2, -4, -2 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, -1, -1, 1, 0, 0, 0, -1, 0, 0, 2, 2, 1, 1, -1, 0 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 1, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, 0, 0, 2, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -1, -1 ], 
      [ 0, -2, 2, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -2, -1, -1, -2, 1, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -2, -1, 0, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -2, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 0, -1, 0, 0, -2, 0, -1, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -2, -1, -1, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -2, -1, 0, -2, 1, 0, 0, -1, -1, -1, 1, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 0, 3, 2, 1, 2, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, 0, 0, -1, -1, 0, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 0, 3, 3, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, 0, -2, -1, 0, 3, 2, 1, 1, -2, -1 ], 
      [ 0, -2, 2, 3, -1, 1, -1, -1, 0, -1, 1, 0, 0, -1, -2, -1, 0, 3, 3, 0, 1, -2, -1 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, -1, 1, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 1, 1, -1, -2, -1, 0, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 3, 3, -2, 1, -1, -1, 1, -2, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 1, -3, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 0, 4, 3, 1, 2, -3, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -2, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 0, 4, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 1, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -2, 1, -2, -1, 1, -3, 2, 0, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 4, 3, 0, 2, -3, -1 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 0, 4, 3, 1, 2, -3, -2 ], 
      [ 0, -2, 3, 4, -1, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 0, 4, 3, 0, 2, -3, -2 ], 
      [ 0, -2, 4, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 0, 5, 4, 0, 2, -4, -2 ], 
      [ 0, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, -1, -1, -1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 2, 2, 1, 0, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 0, -1, 2, 1, 1, 0, -1, -1, 0, 2, 2, 0, 0, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 2, 2, 0, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, -1, 0, 0, 2, 1, 1, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 0, 2, 1, 0, 1, -1, -1 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 1, 0, -1, -1 ], 
      [ 0, -1, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 2, 2, -1, 0, -2, -1, 0, -2, 2, 1, 1, 0, -2, -1, 0, 3, 2, 0, 1, -2, -1 ], 
      [ 0, -1, 2, 2, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, -2, -1, 0, 3, 2, 0, 1, -2, -1 ], 
      [ 0, -1, 3, 3, -2, 1, -3, -1, 0, -3, 3, 1, 2, -1, -2, -2, 1, 4, 4, -2, 2, -4, -2 ], 
      [ 0, -1, 3, 3, -2, 1, -1, 0, 1, -3, 1, 0, 1, -1, -2, -1, 0, 4, 2, 0, 2, -4, -2 ], 
      [ 0, 0, -1, -1, 1, -1, 1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 1, -1, 2, 1 ], 
      [ 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, -1, 1, -1, 2, 0 ], 
      [ 0, 0, -1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1 ], 
      [ 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, -2, -1, -1, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, -1, 1, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 1, 1, 0, 0, -1, -1, 0, 2, 1, 0, 0, -1, -1 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0 ], 
      [ 0, 0, 1, 1, 0, 0, -1, 0, 0, -1, 1, 0, 1, 0, -1, -1, 0, 1, 1, -1, 1, -1, 0 ], 
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 1, 0, 0, -1, 0 ], 
      [ 0, 1, -2, -2, 1, -1, 1, 0, 0, 2, 0, 0, 0, 1, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -2, -2, 1, -1, 1, 1, 0, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -2, -2, 1, -1, 2, 1, 0, 2, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, -2, -2, 2, -1, 1, 0, -1, 2, -1, 0, -1, 1, 2, 1, 0, -3, -2, 0, -1, 3, 2 ], 
      [ 0, 1, -1, -1, 0, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, -1, 0, 0, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, 1, 1, 1, 0, -2, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 1, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -2, -1, 0, -1, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 0, 0, 2, -1, 0, -1, 0, 1, 0, 0, -2, -1, 0, -1, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -2, -1, -1, 0, 2, 1, 0, -2, -2, 0, 0, 2, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 1, 1, 0, 1, -1, -1, 0, 0, 1, 1, 0, -2, -2, 0, 0, 1, 1 ], 
      [ 0, 1, -1, -1, 1, 0, 2, 1, 0, 2, -2, -1, -1, 0, 1, 1, -1, -2, -2, 1, -1, 2, 1 ], 
      [ 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, -1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0 ], 
      [ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 1, 0 ], 
      [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -4, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 2, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, -1, -4, -3, 0, -2, 4, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 2, 1, 0, -4, -3, 0, -2, 3, 2 ], 
      [ 0, 2, -3, -3, 2, -1, 3, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 1, -2, 4, 2 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, -1, 0, 0, 1, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 2, 1, 1, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -2, -3, 1, -1, 3, 1, 1, 3, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
      [ 0, 2, -2, -3, 2, -1, 2, 1, 0, 3, -1, 0, -1, 1, 1, 1, -1, -3, -3, 0, -2, 3, 2 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, 1, 2, 1, 0, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 2, -1, 0, 0, 0, 2, 1, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 1, 0, 0, -3, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 1, 0, 2, 1, 0, 2, -1, 0, 0, 1, 1, 1, -1, -3, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 1, 1, 0, 2, -2, 0, -1, 0, 2, 1, 0, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 0, 2, 1, -1, -3, -3, 0, -1, 3, 1 ], 
      [ 0, 2, -2, -2, 2, 0, 2, 1, 0, 2, -2, 0, -1, 1, 1, 1, -1, -3, -3, 1, -2, 3, 1 ], 
      [ 0, 2, -1, -2, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2, -1, -1, -1, 1, 0 ], 
      [ 0, 2, -1, -2, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, -1, -2, 0, -1, 1, 0 ], 
      [ 0, 2, -1, -2, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 0, 0, 2, 0, 1, 0, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, -2, -1, -1, 1, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 1, 1, 0, 2, -1, 0, 0, 0, 1, 0, 0, -2, -2, -1, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -2, 0, -1, 0, 1, 1, -1, -2, -3, 0, -1, 2, 1 ], 
      [ 0, 2, -1, -2, 1, 0, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, -1, -2, -2, 0, -2, 2, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, -2, -1, -1, -1, 1, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 1, 0, 0, -2, -2, -1, 0, 1, 1 ], 
      [ 0, 2, -1, -1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, -2, -2, 0, -1, 1, 1 ], 
      [ 0, 2, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1, -1, 0, 0, 0 ], 
      [ 0, 2, 0, -1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, -1, -1, -2, 0, -1, 1, 0 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 1, 0, 4, -1, 1, -1, 2, 2, 1, -1, -5, -4, 0, -3, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 3, 2, 0, 4, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 5, 2 ], 
      [ 0, 3, -4, -5, 2, -1, 4, 2, 1, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -3, -4, 1, -1, 3, 2, 1, 3, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 1, 0, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, 0, -5, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, -1, 2, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 3, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 0, 0, 1, 3, 1, 0, -5, -4, -1, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, -1, 2, 2, 1, -1, -4, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 2, 1, 0, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 0, 4, -1, 0, -1, 2, 2, 1, -1, -5, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 1, 1, 4, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -3, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 0, 3, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -5, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -4, 2, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -3, -4, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 3, 2, -1, -5, -5, 0, -2, 5, 2 ], 
      [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -3, 0, -2, 1, 3, 2, -1, -5, -5, 1, -3, 5, 2 ], 
      [ 0, 3, -3, -4, 3, -1, 3, 1, 0, 4, -2, 0, -1, 1, 2, 1, -1, -5, -4, 0, -3, 5, 2 ], 
      [ 0, 3, -3, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -3, -3, 3, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -2, -4, 1, -1, 2, 1, 1, 2, -1, 1, 0, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -4, 1, -1, 2, 1, 1, 3, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -4, 1, -1, 3, 2, 1, 3, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -3, -3, -1, -1, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, 0, -3, -2, -1, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, -1, 0, 0, 1, 1, 1, -1, -3, -3, 0, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 1, 0, 2, 1, 1, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 2, 1 ], 
      [ 0, 3, -2, -3, 2, -1, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 2 ], 
      [ 0, 3, -2, -3, 2, 0, 1, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 1, 1, 0, 2, 0, 1, 0, 1, 1, 0, -1, -3, -3, -1, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, -1, -4, -4, 0, -2, 3, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 0, 3, -2, 0, -1, 1, 2, 1, -1, -4, -4, 0, -2, 4, 1 ], 
      [ 0, 3, -2, -3, 2, 0, 2, 1, 1, 2, -2, 0, -1, 1, 2, 1, -1, -3, -4, 0, -2, 3, 1 ], 
      [ 0, 4, -5, -6, 3, -2, 4, 2, 0, 5, -2, 0, -1, 2, 3, 2, -1, -7, -6, 0, -3, 6, 3 ], 
      [ 0, 4, -5, -6, 3, -1, 4, 2, 0, 5, -2, 0, -1, 2, 3, 2, -1, -7, -6, 0, -4, 6, 3 ], 
      [ 0, 4, -4, -6, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 2, 1, 0, 4, 0, 1, 0, 2, 2, 1, -1, -5, -4, -1, -3, 4, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 3, 2, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 2, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 3 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 1, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -3, 0, -1, 1, 4, 2, -1, -6, -6, 0, -3, 6, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -2, 0, -1, 1, 3, 2, -1, -6, -5, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 3, 2, 0, 4, -2, 0, -1, 2, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -4, -5, 3, -1, 4, 2, 1, 4, -3, 0, -1, 1, 3, 2, -1, -6, -6, 0, -3, 5, 2 ], 
      [ 0, 4, -3, -5, 1, -1, 3, 2, 1, 3, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 3, 1 ], 
      [ 0, 4, -3, -5, 2, -1, 2, 1, 0, 3, 0, 1, 0, 2, 2, 1, -1, -5, -4, -1, -3, 4, 2 ], 
      [ 0, 4, -3, -5, 2, -1, 4, 2, 1, 4, -2, 0, -1, 1, 2, 1, -1, -5, -5, 0, -3, 4, 2 ], 
      [ 0, 4, -2, -3, 2, 0, 1, 1, 0, 2, -1, 1, 0, 1, 2, 1, -1, -4, -4, -1, -2, 3, 1 ], 
      [ 0, 5, -5, -6, 4, -1, 4, 2, 0, 5, -3, 0, -2, 2, 4, 2, -1, -8, -7, 0, -4, 7, 3 ], 
      [ 0, 5, -4, -6, 2, -1, 3, 2, 0, 4, -1, 1, 0, 2, 3, 1, -1, -6, -6, -1, -3, 5, 2 ], 
      [ 1, -9, 10, 13, -7, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 14, 14, 0, 7, -13, -6 ], 
      [ 1, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, 0, 2, -3, -6, -3, 2, 12, 11, 1, 6, -11, -5 ], 
      [ 1, -8, 8, 11, -6, 2, -5, -3, 0, -8, 4, -1, 2, -3, -6, -3, 2, 12, 11, 1, 6, -11, -5 ], 
      [ 1, -7, 7, 9, -5, 2, -4, -2, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 9, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 10, 10, 0, 6, -10, -4 ], 
      [ 1, -7, 7, 10, -5, 2, -5, -3, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 10, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, -1, -7, 3, -1, 1, -3, -5, -2, 2, 10, 10, 1, 5, -9, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, -1, -7, 3, -1, 1, -3, -4, -2, 2, 9, 9, 1, 5, -8, -4 ], 
      [ 1, -7, 7, 10, -4, 2, -5, -3, 0, -7, 3, -1, 1, -3, -5, -2, 2, 10, 9, 1, 5, -9, -4 ], 
      [ 1, -7, 8, 10, -6, 2, -6, -3, 0, -9, 5, 0, 3, -3, -6, -3, 2, 12, 11, 0, 6, -11, -5 ], 
      [ 1, -7, 8, 10, -6, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 12, 11, 0, 6, -11, -5 ], 
      [ 1, -7, 8, 10, -5, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 11, 11, 0, 5, -10, -5 ], 
      [ 1, -7, 8, 10, -5, 2, -5, -3, 0, -8, 4, 0, 2, -3, -6, -3, 2, 11, 10, 1, 5, -10, -5 ], 
      [ 1, -6, 6, 9, -4, 2, -6, -3, -1, -7, 4, 0, 2, -3, -4, -2, 2, 9, 9, 0, 5, -8, -4 ], 
      [ 1, -6, 6, 9, -4, 2, -4, -2, 0, -7, 2, -1, 1, -3, -4, -2, 2, 9, 8, 1, 5, -8, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 9, 0, 5, -9, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 10, 0, 5, -9, -5 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -6, -3, 2, 10, 10, 0, 4, -10, -4 ], 
      [ 1, -6, 7, 9, -5, 2, -5, -2, 0, -7, 4, 0, 2, -3, -5, -3, 2, 10, 9, 0, 5, -9, -5 ], 
      [ 1, -6, 8, 10, -5, 2, -6, -3, 0, -8, 4, 0, 2, -3, -5, -3, 2, 11, 10, 0, 5, -10, -5 ], 
      [ 1, -6, 8, 10, -5, 3, -6, -3, 0, -8, 4, 0, 2, -3, -6, -3, 2, 11, 10, 0, 5, -10, -5 ], 
      [ 1, -5, 5, 7, -5, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 5, 7, -4, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 7, -5, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -5, 2, -5, -2, 0, -7, 5, 0, 3, -2, -5, -3, 2, 9, 9, -1, 5, -10, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -3, -1, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -3, 0, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -5, -2, -1, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 2, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, 0, 1, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -5, 6, 8, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -5, -3, 1, 8, 8, 0, 4, -8, -4 ], 
      [ 1, -4, 3, 5, -3, 1, -4, -2, -1, -4, 3, 0, 1, -1, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
      [ 1, -4, 3, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -3, 1, -3, -2, 0, -4, 3, 0, 1, -1, -4, -2, 1, 6, 6, 0, 3, -6, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -4, -2, -1, -4, 2, -1, 1, -2, -2, -1, 2, 5, 6, 0, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -3, -2, -1, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 4, 6, -2, 1, -2, -1, 0, -4, 1, -1, 0, -2, -3, -1, 1, 5, 5, 1, 3, -5, -2 ], 
      [ 1, -4, 5, 6, -4, 1, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 2, 7, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 6, -4, 1, -4, -2, 0, -5, 4, 0, 2, -1, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
      [ 1, -4, 5, 6, -4, 1, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -5, -2, -1, -6, 3, 0, 2, -2, -3, -2, 2, 7, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -5, -2, -1, -6, 4, 0, 2, -2, -3, -2, 2, 6, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, -1, -5, 3, -1, 2, -2, -3, -2, 2, 6, 7, -1, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -4, -2, 0, -5, 3, 0, 1, -2, -4, -2, 1, 7, 7, 0, 3, -7, -3 ], 
      [ 1, -4, 5, 7, -3, 2, -3, -1, 0, -5, 2, -1, 1, -2, -4, -2, 1, 7, 6, 0, 4, -7, -3 ], 
      [ 1, -4, 6, 7, -4, 2, -5, -2, 0, -6, 4, 0, 2, -2, -4, -3, 2, 8, 8, -1, 4, -8, -4 ], 
      [ 1, -4, 6, 7, -4, 2, -4, -2, 0, -6, 3, 0, 2, -2, -4, -2, 1, 8, 7, 0, 4, -8, -4 ], 
      [ 1, -3, 2, 3, -2, 0, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
      [ 1, -3, 2, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 0, -1, -1, 0, 1, 3, 3, 1, 2, -3, -1 ], 
      [ 1, -3, 3, 4, -3, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 3, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 5, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 2, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -1, 1, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 3, 4, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 2, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -3, -2, -1, -3, 3, 0, 1, -1, -2, -1, 1, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 0, -1, -2, 0, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 4, -2, 1, -1, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -4, -2, -1, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -2, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 5, 0, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, -1, 1, -1, -2, -1, 2, 4, 5, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -3, -1, -1, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -4, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 0, -1, -2, -1, 1, 4, 4, 1, 2, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 1, -1, 1, -2, -2, -1, 1, 4, 4, 0, 3, -4, -2 ], 
      [ 1, -3, 3, 5, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -3, -1, 1, 4, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -4, -2, -1, -4, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -6, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -4, -2, 0, -5, 4, 1, 2, -1, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -5, 3, 0, 2, -1, -3, -1, 1, 5, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 2, 0, 1, -2, -2, -1, 1, 5, 5, 0, 3, -5, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 2, 5, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -3, 1, -2, -1, 0, -4, 2, -1, 1, -1, -3, -1, 1, 5, 5, 0, 3, -6, -2 ], 
      [ 1, -3, 4, 5, -3, 1, -2, -1, 1, -4, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 4, 5, -2, 1, -3, -2, 0, -4, 2, 0, 1, -1, -3, -1, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -2, 1, -3, -2, 0, -4, 3, 0, 1, -1, -3, -2, 1, 5, 5, 0, 2, -5, -2 ], 
      [ 1, -3, 4, 5, -2, 1, -2, -1, 0, -4, 1, -1, 1, -2, -2, -1, 1, 5, 4, 0, 3, -5, -2 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 1, 6, 6, -1, 3, -6, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 3, 0, 2, -2, -3, -2, 2, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -4, -2, 0, -5, 4, 0, 2, -1, -4, -2, 1, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -3, -1, 0, -5, 2, 0, 1, -2, -3, -2, 1, 6, 5, 0, 3, -6, -3 ], 
      [ 1, -3, 5, 6, -3, 2, -3, -1, 0, -5, 3, 0, 2, -2, -4, -2, 1, 6, 6, -1, 3, -7, -3 ], 
      [ 1, -2, 1, 2, -2, 0, -1, -1, 0, -2, 2, 0, 1, 0, -1, 0, 1, 2, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -2, -1, -1, -2, 2, 0, 1, 0, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -2, 1, 0, 0, 0, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, -1, -1, 0, -1, 1, 0, 0, -1, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 2, 2, -2, 0, -1, -1, 0, -2, 2, 0, 1, 0, -2, -1, 1, 3, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 3, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -1, 0, 1, 3, 3, 0, 2, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, 0, 2, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 1, 0, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -3, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -2, 1, -1, 0, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 3, -1, 1, -2, -1, -1, -2, 1, 0, 0, -1, -1, 0, 1, 2, 3, 0, 1, -2, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 0, -1, 0, -1, -1, 0, 1, 2, 2, 1, 1, -2, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, -1, 0, -1, -1, 0, 1, 2, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 3, -1, 1, -1, -1, 0, -2, 1, 0, 0, -1, -2, -1, 1, 3, 3, 0, 1, -3, -1 ], 
      [ 1, -2, 2, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 2, 4, -1, 1, -2, -1, -1, -3, 1, -1, 1, -1, -1, 0, 1, 2, 3, 0, 2, -3, -1 ], 
      [ 1, -2, 2, 4, -1, 1, -2, -1, -1, -2, 1, -1, 0, -1, -1, 0, 1, 2, 3, 0, 2, -3, -1 ], 
      [ 1, -2, 3, 3, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 3, -2, 0, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 3, -5, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -2, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 3, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 2, 0, 1, -1, -1, -1, 2, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -3, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, -1, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -4, 2, 0, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, -1, 1, -1, -1, 0, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 0, -1, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -2, -2, -1, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 1, 0, 1, -1, -2, -1, 1, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 3, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -2, 1, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 0, 4, 4, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -3, -1, 1, 4, 4, 0, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -2, 1, 4, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 0, 4, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, -1, 2, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 4, 0, 1, -4, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -2, -1, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 1, -1, -3, -2, 1, 4, 5, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -2, -1, 0, -3, 3, 0, 2, -1, -3, -2, 1, 4, 4, -1, 2, -5, -2 ], 
      [ 1, -2, 3, 4, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -2, -1, 1, 3, 3, 0, 2, -4, -2 ], 
      [ 1, -2, 4, 4, -3, 1, -3, -1, 0, -4, 3, 1, 2, -1, -3, -2, 1, 5, 5, -1, 2, -5, -3 ], 
      [ 1, -2, 4, 4, -3, 1, -3, -1, 0, -4, 4, 1, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -2, 4, 4, -3, 1, -2, -1, 1, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -5, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -4, 3, 0, 2, -2, -3, -2, 1, 5, 5, -1, 3, -6, -3 ], 
      [ 1, -2, 4, 5, -3, 2, -3, -1, 0, -4, 3, 0, 2, -1, -3, -2, 1, 5, 5, -1, 2, -6, -3 ], 
      [ 1, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0 ], 
      [ 1, -1, 0, 1, 0, 0, 1, 0, 0, 0, -1, -1, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 1, -1, 1, 1, -2, 0, -1, 0, 0, -2, 2, 0, 1, 0, -1, 0, 1, 2, 2, 0, 1, -3, -1 ], 
      [ 1, -1, 1, 1, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 1, 2, 0, 0, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, -1, -1, 0, -1, 2, 0, 1, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, 1, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1 ], 
      [ 1, -1, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 0, -2, -1, -1, -2, 2, 0, 1, 0, 0, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, -1, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, 0, 0, 1, 1, 2, -1, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, -1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 1, 1, 2, 0, 0, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, 0, 0, 0, -1, 0, -1, 0, -1, -1, 0, 1, 1, 2, 0, 1, -2, -1 ], 
      [ 1, -1, 1, 2, -1, 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 1, 1, 1, 0, 1, -2, -1 ], 
      [ 1, -1, 2, 2, -2, 1, -2, -1, 0, -3, 3, 1, 2, 0, -2, -1, 1, 3, 3, -1, 1, -4, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -2, -1, 0, -2, 2, 1, 1, -1, -1, -1, 1, 3, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 0, -2, 1, 0, 1, -1, -1, 0, 1, 2, 2, 0, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 0, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 2, -2, 1, -1, 0, 1, -2, 2, 0, 1, -1, -2, -1, 1, 3, 3, -1, 1, -4, -2 ], 
      [ 1, -1, 2, 2, -2, 1, 0, 0, 1, -2, 1, 0, 1, -1, -2, -1, 0, 3, 2, 0, 1, -3, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, -1, 0, -3, 2, 0, 2, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, 0, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -2, 1, -2, 0, 0, -3, 2, 0, 2, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, -1, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, -1, -2, 2, 0, 1, 0, -2, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 2, 3, -1, 1, -3, -1 ], 
      [ 1, -1, 2, 3, -1, 1, -2, -1, 0, -2, 2, 0, 1, -1, -1, -1, 1, 2, 3, -1, 1, -3, -2 ], 
      [ 1, -1, 2, 3, -1, 1, -1, 0, 0, -2, 0, -1, 0, -1, -1, 0, 1, 2, 2, 0, 1, -3, -1 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, -1, -1, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 1, 0, -2, -1, 1, 3, 3, 0, 1, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -3, 2, 0, 2, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, -1, 0, -2, 2, 0, 1, -1, -2, -1, 1, 3, 4, -1, 1, -4, -2 ], 
      [ 1, -1, 3, 3, -2, 1, -2, 0, 0, -3, 2, 0, 1, -1, -2, -1, 1, 3, 3, -1, 2, -4, -2 ], 
      [ 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 2, 1, 1, 0, 0, 0, 1, 0, 1, -1, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, -1, -1 ], 
      [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, -1, 0, -1, -1 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, 0, 1, 1, -1, 0, -1, -1, 0, -1, 2, 1, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -2, 1, 0, 1, 0, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, -1, 0, 0, -1, 2, 0, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, -1, -1, 0, -1, 2, 0, 1, 0, -1, -1, 1, 1, 2, -1, 0, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, 0, 1, 1, 1, -1, 1, -2, -1 ], 
      [ 1, 0, 1, 1, -1, 1, 0, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 1, 1, 0, 0, -2, -1 ], 
      [ 1, 0, 2, 2, -2, 1, -1, 0, 1, -2, 1, 0, 1, -1, -1, -1, 1, 2, 2, -1, 1, -3, -2 ], 
      [ 1, 0, 2, 2, -1, 1, -1, 0, 0, -2, 1, 0, 1, -1, -1, -1, 1, 2, 2, -1, 1, -3, -2 ], 
      [ 1, 1, -1, -1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, -2, -1, 0, -1, 1, 0 ], 
      [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0 ], 
      [ 1, 2, -2, -2, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -3, -2, -1, -1, 1, 1 ], 
      [ 1, 2, -1, -2, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -2, -1, -1, -1, 0, 0 ], 
      [ 1, 3, -2, -3, 1, 0, 1, 1, 0, 2, 0, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 2, 1 ], 
      [ 1, 3, -2, -3, 1, 0, 2, 1, 0, 2, -1, 0, 0, 1, 2, 1, 0, -4, -3, -1, -2, 2, 1 ], 
      [ 2, -12, 13, 18, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -10, -5, 4, 18, 18, 0, 10, -18, -8 
         ], [ 2, -11, 11, 15, -8, 3, -9, -5, -1, -12, 7, -1, 3, -4, -8, -4, 4, 16, 16, 1, 8, -15, 
          -7 ], [ 2, -11, 11, 15, -8, 3, -9, -5, -1, -12, 7, 0, 3, -4, -8, -4, 4, 16, 16, 0, 8, 
          -15, -7 ], [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 4, 14, 14, 
          0, 8, -14, -6 ], [ 2, -10, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -3, 3, 14, 
          14, 0, 8, -14, -6 ], [ 2, -9, 10, 13, -7, 3, -8, -4, -1, -11, 7, 0, 3, -3, -8, -4, 3, 
          14, 14, 0, 7, -14, -6 ], 
      [ 2, -9, 10, 13, -7, 3, -7, -4, 0, -10, 6, -1, 3, -4, -8, -4, 3, 14, 14, 0, 7, -14, -6 ], 
      [ 2, -9, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -4, 3, 14, 14, 0, 8, -14, -6 ], 
      [ 2, -8, 8, 10, -7, 2, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 8, 11, -6, 2, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -9, 4, -1, 2, -3, -5, -2, 3, 11, 11, 1, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, -1, -8, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -6, 3, -7, -4, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -6, 3, -6, -3, -1, -9, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 8, 12, -5, 3, -7, -4, -1, -9, 5, -1, 2, -3, -6, -3, 3, 11, 12, 0, 6, -11, -5 ], 
      [ 2, -8, 9, 12, -7, 3, -8, -4, -1, -10, 7, 0, 4, -3, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -4, 0, -10, 6, 0, 3, -3, -7, -4, 3, 13, 13, 0, 6, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, -1, -10, 6, -1, 3, -3, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 13, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -7, -3, 0, -10, 6, 0, 3, -4, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -7, 3, -6, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -8, -4, -1, -10, 6, 0, 3, -3, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -7, -4, -1, -9, 5, -1, 2, -3, -6, -3, 3, 12, 12, 0, 6, -12, -5 ], 
      [ 2, -8, 9, 12, -6, 3, -7, -3, -1, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -12, -6 ], 
      [ 2, -8, 9, 12, -6, 3, -6, -3, 0, -9, 4, -1, 2, -4, -6, -3, 3, 12, 12, 0, 6, -12, -6 ], 
      [ 2, -8, 9, 13, -6, 3, -7, -3, -1, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, 0, 7, -13, -6 ], 
      [ 2, -8, 10, 13, -7, 3, -8, -4, -1, -11, 7, 0, 4, -3, -7, -4, 3, 13, 13, -1, 7, -14, -6 ], 
      [ 2, -8, 10, 13, -7, 3, -7, -3, 0, -10, 6, -1, 3, -4, -7, -4, 3, 13, 13, -1, 7, -14, -6 ], 
      [ 2, -8, 10, 13, -6, 3, -8, -4, -1, -10, 6, 0, 3, -4, -7, -4, 3, 13, 13, -1, 7, -13, -6 ], 
      [ 2, -7, 6, 9, -5, 2, -5, -3, -1, -7, 4, -1, 2, -3, -4, -2, 3, 9, 10, 0, 5, -9, -4 ], 
      [ 2, -7, 6, 9, -5, 2, -5, -3, -1, -7, 5, -1, 2, -2, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 5, -1, 3, -3, -5, -2, 3, 10, 11, 0, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 6, 0, 3, -3, -5, -3, 3, 10, 11, -1, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -6, -3, 3, 10, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 7, 10, -6, 2, -5, -2, 0, -8, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -11, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 10, 10, 0, 6, -10, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 5, -1, 2, -2, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -6, -3, -1, -8, 5, 0, 2, -3, -5, -3, 3, 10, 11, 0, 5, -10, -5 ], 
      [ 2, -7, 7, 10, -5, 2, -5, -3, -1, -7, 4, -1, 2, -3, -5, -2, 3, 9, 10, 0, 5, -10, -4 ], 
      [ 2, -7, 7, 10, -5, 2, -5, -3, 0, -8, 4, -1, 2, -3, -5, -2, 2, 10, 10, 1, 5, -10, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -7, -3, -1, -9, 6, 0, 3, -3, -5, -3, 3, 11, 11, -1, 6, -11, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -6, -3, 0, -8, 5, 0, 2, -3, -6, -3, 3, 11, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 8, 10, -6, 2, -5, -3, 0, -8, 5, 0, 2, -3, -6, -3, 2, 11, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 8, 11, -6, 2, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 2, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -4, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -7, -3, -1, -9, 6, 0, 3, -3, -6, -3, 3, 11, 12, -1, 6, -12, -6 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, -1, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 2, -3, -6, -3, 3, 11, 11, 0, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, -1, 6, -12, -5 ], 
      [ 2, -7, 8, 11, -6, 3, -6, -3, 0, -9, 5, -1, 3, -3, -6, -3, 3, 11, 11, 0, 6, -12, -6 ], 
      [ 2, -7, 8, 11, -5, 3, -6, -3, -1, -9, 4, -1, 2, -3, -5, -2, 3, 10, 10, 0, 6, -11, -5 ], 
      [ 2, -7, 8, 11, -5, 3, -6, -3, -1, -8, 5, -1, 2, -3, -6, -3, 3, 10, 11, 0, 5, -11, -5 ], 
      [ 2, -7, 9, 11, -7, 3, -7, -3, 0, -10, 6, 0, 3, -3, -6, -3, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 11, -7, 3, -7, -3, 0, -10, 7, 0, 4, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 11, -7, 3, -6, -3, 0, -9, 6, 0, 3, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -8, -4, -1, -10, 7, 0, 4, -3, -7, -4, 3, 12, 13, -1, 6, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -7, -3, 0, -10, 5, -1, 3, -4, -6, -3, 3, 12, 12, -1, 7, -13, -6 ], 
      [ 2, -7, 9, 12, -6, 3, -7, -3, 0, -10, 6, 0, 3, -3, -7, -4, 3, 12, 12, -1, 6, -13, -6 ], 
      [ 2, -6, 6, 8, -5, 2, -5, -3, -1, -7, 5, 0, 2, -2, -4, -2, 3, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 8, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -5, -2, 2, 9, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 9, 10, -1, 5, -10, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -5, -3, -1, -7, 4, -1, 2, -2, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -5, -2, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -5, 2, -4, -2, 0, -7, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, 0, 5, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 4, -1, 2, -2, -4, -2, 3, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -3, -1, -7, 5, 0, 2, -2, -5, -2, 2, 8, 9, 0, 4, -9, -4 ], 
      [ 2, -6, 6, 9, -4, 2, -5, -2, -1, -7, 4, -1, 2, -3, -4, -2, 3, 8, 9, -1, 5, -9, -4 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -3, -5, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -2, -6, -3, 3, 10, 11, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -6, -3, 0, -8, 6, 0, 3, -2, -5, -3, 3, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -3, 0, -8, 6, 0, 3, -2, -6, -3, 2, 10, 10, 0, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, -1, 3, -3, -5, -3, 3, 10, 10, -1, 6, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, 0, 3, -3, -5, -3, 3, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -6, 2, -5, -2, 0, -8, 6, 0, 3, -2, -6, -3, 2, 10, 10, -1, 5, -11, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, -1, -8, 5, 0, 3, -3, -4, -2, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -3, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -6, -3, 0, -8, 5, 0, 3, -3, -5, -3, 3, 10, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -3, 0, -7, 5, 0, 2, -2, -6, -3, 2, 10, 10, 0, 4, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -2, 0, -8, 4, -1, 2, -3, -4, -2, 3, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -5, -2, 0, -8, 4, 0, 2, -3, -5, -2, 2, 10, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 9, -5, 2, -4, -2, 0, -7, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -6, -3, -1, -8, 4, -1, 2, -3, -4, -2, 3, 9, 10, 0, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -6, -3, -1, -8, 5, 0, 3, -3, -5, -3, 3, 9, 10, -1, 5, -10, -5 ], 
      [ 2, -6, 7, 10, -5, 3, -5, -2, 0, -8, 4, -1, 2, -3, -5, -2, 2, 9, 9, 0, 5, -10, -5 ], 
      [ 2, -6, 8, 11, -5, 3, -7, -3, -1, -9, 5, -1, 3, -3, -5, -3, 3, 10, 10, -1, 6, -11, -5 ], 
      [ 2, -6, 8, 11, -5, 3, -5, -3, 0, -8, 4, -1, 2, -3, -6, -3, 2, 10, 10, 0, 5, -11, -5 ], 
      [ 2, -5, 5, 7, -5, 1, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 5, 8, -4, 2, -4, -2, -1, -6, 4, -1, 2, -2, -4, -2, 2, 7, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -6, -3, -1, -7, 5, 0, 3, -2, -4, -2, 3, 8, 9, -1, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, -1, 2, -2, -4, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, 0, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -9, -5 ], 
      [ 2, -5, 6, 8, -5, 2, -4, -2, 0, -6, 4, -1, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -6, -3, -1, -7, 5, 0, 2, -2, -4, -2, 3, 8, 9, -1, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -5, -3, -1, -7, 4, 0, 2, -2, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -4, -2, 0, -7, 4, -1, 2, -2, -5, -2, 2, 8, 8, 0, 4, -9, -4 ], 
      [ 2, -5, 6, 8, -4, 2, -4, -2, 0, -6, 3, -1, 1, -3, -4, -2, 2, 8, 8, 0, 4, -8, -4 ], 
      [ 2, -5, 7, 9, -5, 2, -5, -2, 0, -8, 5, 0, 3, -3, -5, -3, 2, 9, 9, -1, 5, -10, -5 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, -1, 4, -8, -4 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, 0, 3, -8, -4 ], 
      [ 2, -4, 5, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 8, -1, 3, -8, -4 ], 
      [ 2, -4, 6, 7, -5, 2, -5, -2, 0, -7, 5, 0, 3, -2, -4, -2, 2, 8, 8, -1, 4, -9, -5 ], 
      [ 2, -4, 6, 7, -4, 2, -4, -2, 0, -6, 4, 0, 2, -2, -4, -2, 2, 7, 7, -1, 3, -8, -4 ], 
      [ 2, -3, 2, 4, -2, 1, -2, -1, -1, -3, 2, -1, 1, -1, -1, 0, 2, 2, 4, 0, 2, -4, -2 ], 
      [ 2, -3, 3, 5, -3, 1, -3, -1, -1, -4, 3, -1, 2, -1, -2, -1, 2, 4, 5, -1, 3, -6, -2 ], 
      [ 2, -3, 4, 5, -4, 1, -3, -1, 0, -5, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 4, 6, -3, 2, -4, -2, -1, -5, 4, 0, 2, -1, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 4, 6, -3, 2, -3, -1, 0, -5, 3, -1, 2, -2, -3, -2, 2, 5, 6, -1, 3, -7, -3 ], 
      [ 2, -3, 5, 6, -4, 2, -4, -1, 0, -6, 4, 0, 3, -2, -3, -2, 2, 6, 6, -2, 4, -8, -4 ], 
      [ 2, -2, 2, 3, -3, 1, -2, -1, 0, -3, 3, 0, 2, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -2, 3, 4, -3, 1, -3, -1, 0, -4, 3, 0, 2, -1, -2, -1, 2, 4, 5, -1, 2, -6, -3 ], 
      [ 2, -2, 3, 4, -2, 1, -3, -1, -1, -4, 3, 0, 2, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -2, 3, 4, -2, 1, -2, -1, 0, -3, 2, -1, 1, -1, -2, -1, 2, 3, 4, -1, 2, -5, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -3, -1, -1, -3, 3, 0, 2, -1, -1, -1, 2, 2, 4, -2, 2, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -2, -1, 0, -3, 3, 0, 2, 0, -2, -1, 1, 2, 3, -1, 1, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -1, 0, 0, -3, 1, -1, 1, -1, -1, 0, 1, 2, 2, 0, 2, -4, -2 ], 
      [ 2, -1, 2, 3, -2, 1, -1, 0, 0, -2, 2, 0, 1, -1, -2, -1, 1, 2, 3, -1, 1, -4, -2 ], 
      [ 2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 2, 0, 1, 0, 0, 0, 1, 0, 1, -1, 0, -2, -1 ], 
      [ 3, -13, 14, 19, -10, 4, -11, -6, -1, -15, 9, -1, 4, -5, -10, -5, 5, 19, 20, 0, 10, -20, 
          -9 ], [ 3, -12, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -4, 5, 17, 18, 0, 9, 
          -18, -8 ], [ 3, -12, 12, 17, -9, 4, -9, -5, -1, -13, 7, -1, 3, -5, -9, -4, 4, 17, 17, 
          1, 9, -17, -8 ], [ 3, -12, 13, 18, -10, 4, -11, -5, -1, -15, 9, -1, 5, -5, -9, -5, 5, 
          18, 19, -1, 10, -19, -9 ], 
      [ 3, -12, 13, 18, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -10, -5, 4, 18, 18, 0, 9, -18, -8 ]
        , [ 3, -12, 14, 18, -10, 4, -11, -5, -1, -15, 9, -1, 5, -5, -10, -5, 5, 19, 19, -1, 10, 
          -20, -9 ], [ 3, -12, 14, 18, -10, 4, -10, -5, 0, -15, 8, -1, 4, -5, -10, -5, 4, 19, 18, 
          0, 10, -19, -9 ], [ 3, -11, 12, 16, -9, 4, -10, -5, -1, -13, 8, -1, 4, -5, -8, -4, 5, 
          16, 17, -1, 9, -17, -8 ], 
      [ 3, -11, 12, 16, -9, 4, -9, -5, -1, -13, 8, -1, 4, -4, -9, -4, 4, 16, 17, 0, 8, -17, -8 ], 
      [ 3, -11, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -4, -9, -4, 4, 17, 17, 0, 9, -18, -8 ],
      [ 3, -11, 12, 17, -9, 4, -10, -5, -1, -13, 8, -1, 4, -5, -9, -5, 5, 17, 18, -1, 9, -18, -8 ]
        , [ 3, -11, 13, 17, -10, 4, -11, -5, -1, -15, 9, 0, 5, -5, -9, -5, 5, 18, 18, -1, 10, 
          -19, -9 ], [ 3, -11, 13, 17, -10, 4, -10, -5, 0, -14, 9, 0, 5, -5, -10, -5, 4, 18, 18, 
          -1, 9, -19, -9 ], [ 3, -11, 13, 17, -10, 4, -9, -4, 0, -14, 8, -1, 4, -5, -10, -5, 4, 
          18, 18, 0, 9, -19, -9 ], 
      [ 3, -11, 13, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -5, 5, 17, 18, -1, 9, -18, -8 ]
        , [ 3, -11, 13, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -9, -4, 4, 17, 17, 0, 9, -18, 
          -8 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -12, 7, -1, 3, -4, -7, -3, 4, 14, 15, 0, 8, 
          -15, -7 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -12, 7, -1, 4, -4, -7, -3, 4, 14, 14, 
          0, 8, -15, -7 ], [ 3, -10, 10, 14, -8, 3, -8, -4, -1, -11, 7, -1, 3, -4, -7, -3, 4, 14, 
          15, 0, 7, -15, -7 ], [ 3, -10, 10, 14, -8, 3, -7, -4, 0, -11, 7, -1, 3, -4, -8, -4, 4, 
          14, 15, 0, 7, -15, -7 ], 
      [ 3, -10, 11, 15, -8, 3, -9, -5, -1, -12, 8, -1, 4, -4, -8, -4, 4, 15, 16, -1, 8, -16, -7 ],
      [ 3, -10, 11, 15, -8, 3, -8, -4, -1, -12, 7, -1, 3, -4, -8, -4, 4, 15, 15, 0, 8, -16, -7 ], 
      [ 3, -10, 12, 16, -9, 4, -10, -5, -1, -13, 9, 0, 4, -4, -9, -5, 4, 16, 17, -1, 8, -17, -8 ],
      [ 3, -10, 12, 16, -9, 4, -9, -4, -1, -13, 7, -1, 4, -5, -8, -4, 4, 16, 16, -1, 9, -17, -8 ],
      [ 3, -9, 10, 13, -8, 3, -8, -4, -1, -11, 8, 0, 4, -4, -8, -4, 4, 14, 15, -1, 7, -15, -7 ], 
      [ 3, -9, 10, 13, -8, 3, -7, -4, 0, -11, 6, -1, 3, -4, -7, -3, 4, 14, 14, 0, 7, -15, -7 ], 
      [ 3, -9, 10, 14, -7, 3, -8, -4, -1, -11, 6, -1, 3, -4, -7, -3, 4, 13, 14, 0, 7, -14, -7 ], 
      [ 3, -9, 11, 15, -8, 4, -9, -4, -1, -12, 7, -1, 4, -4, -8, -4, 4, 14, 15, -1, 8, -16, -7 ], 
      [ 3, -8, 9, 12, -7, 3, -8, -4, -1, -11, 7, -1, 4, -3, -6, -3, 4, 12, 13, -1, 7, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -8, -4, -1, -10, 8, 0, 4, -3, -7, -4, 4, 12, 14, -2, 6, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -7, -3, -1, -10, 6, -1, 3, -4, -6, -3, 4, 12, 13, -1, 7, -14, -6 ], 
      [ 3, -8, 9, 12, -7, 3, -6, -3, 0, -10, 6, -1, 3, -3, -7, -3, 3, 12, 12, 0, 6, -14, -6 ], 
      [ 3, -7, 8, 11, -7, 3, -7, -3, -1, -10, 7, 0, 4, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -7, 8, 11, -7, 3, -6, -3, 0, -9, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -7, 8, 11, -6, 3, -6, -3, -1, -9, 6, -1, 3, -3, -6, -3, 3, 10, 11, -1, 6, -12, -5 ], 
      [ 3, -7, 9, 12, -6, 3, -7, -3, -1, -10, 6, -1, 3, -3, -6, -3, 3, 11, 12, -1, 6, -13, -6 ], 
      [ 3, -6, 6, 9, -5, 2, -5, -3, -1, -7, 5, -1, 2, -2, -5, -2, 3, 8, 10, 0, 4, -10, -4 ], 
      [ 3, -6, 7, 9, -6, 2, -6, -3, -1, -8, 6, 0, 3, -2, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 7, 9, -6, 2, -5, -2, 0, -8, 5, -1, 3, -3, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 7, 10, -5, 3, -6, -3, -1, -8, 5, -1, 3, -3, -5, -2, 3, 9, 10, -1, 5, -11, -5 ], 
      [ 3, -6, 8, 10, -6, 3, -6, -3, 0, -9, 6, 0, 3, -3, -6, -3, 3, 10, 11, -1, 5, -12, -6 ], 
      [ 3, -6, 9, 11, -7, 3, -7, -3, 0, -10, 7, 0, 4, -3, -7, -4, 3, 12, 12, -2, 6, -14, -6 ], 
      [ 4, -16, 18, 24, -13, 6, -14, -7, -1, -20, 12, -1, 6, -7, -13, -7, 6, 25, 25, -1, 13, -26, 
          -12 ], [ 4, -12, 13, 18, -10, 4, -11, -5, -1, -15, 10, -1, 5, -5, -10, -5, 5, 18, 19, 
          -1, 10, -20, -9 ], [ 4, -12, 13, 18, -10, 4, -10, -5, -1, -15, 9, -1, 5, -5, -10, -5, 
          5, 18, 19, -1, 10, -20, -9 ], 
      [ 4, -11, 12, 17, -9, 4, -10, -5, -1, -14, 8, -1, 4, -5, -8, -4, 5, 16, 17, -1, 9, -18, -8 ]
        , [ 4, -11, 13, 17, -10, 4, -10, -5, -1, -14, 9, -1, 5, -5, -9, -5, 5, 17, 18, -1, 9, 
          -19, -9 ], [ 4, -10, 11, 15, -9, 4, -9, -4, -1, -13, 8, -1, 4, -4, -8, -4, 5, 15, 16, 
          -1, 8, -17, -8 ], [ 4, -9, 11, 15, -9, 4, -9, -4, -1, -13, 9, -1, 5, -4, -8, -4, 5, 14, 
          16, -2, 8, -18, -8 ] ] );



==> anc/GAP/2/data/3_Leech_2.txt <==
# -*- GAP -*-

3_Leech_2 :=
rec(
  form := [ [ 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 2 ], 
      [ 2, 2, 1, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 1, 2, 2, 2, 2 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2 ], 
      [ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 1, 1, 2, 1, 1, 2, 1, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 1, 2, 1, 1, 1, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1 ], 
      [ 2, 1, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 2, 4, 2, 2, 2, 1, 2, 2, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 1, 1, 2, 1 ], 
      [ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 2, 1, 1, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2, 1 ], 
      [ 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 2, 4, 2, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 1, 2, 2, 4, 2, 2 ], 
      [ 2, 2, 2, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 2, 2, 4, 1 ], 
      [ 2, 2, 1, 1, 2, 2, 2, 2, 1, 2, 2, 1, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 1, 4 ] ],
  group := 
   Group(
    [ [ [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
          [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
          [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
          [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -3, 0, 0, 1, 2, 2, -1, -1, -2, 0, -4, 1, 0, 4 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
          [ 1, -1, -2, -2, 3, -1, 2, 0, -3, 1, 1, 1, 0, -1, -2, -1, 1, 1, 3, 0, 3, 0, 0, -3 ], 
          [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -2, 1, -2, 0, 0, 3 ] ], 
      [ [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -2, 0, 1, 1, 2, 2, -1, 0, -3, 0, -3, 0, 0, 3 ], 
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, -1, 0, 0, 1 ], 
          [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
          [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 1, -1, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
          [ 1, -2, -1, -1, 1, -1, 2, 0, -3, 1, 2, -1, 1, 1, -3, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
          [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 0, 0 ] ], 
      [ [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
          [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 2 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
          [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
          [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
          [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
          [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, -1, -1, 0, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 1, 1, -1, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
          [ 1, -1, -1, -1, 1, -1, 1, 0, -2, 1, 2, 0, 0, 0, -2, -1, 1, 0, 1, 1, 2, 0, 0, -1 ], 
          [ -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, -2, 1, 0, 0, 2, 1, -1, 0, -1, 0, -2, 0, 0, 2 ], 
          [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
          [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
          [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 1, -6, 0, 0, 6 ] ], 
      [ [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 2, 3, 4, -3, -1, -5, 1, -7, 0, 1, 7 ], 
          [ -2, 1, 3, 2, -4, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 1, -5, 0, 0, 5 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -2, -2, -1, 0, 2, 3, 3, -3, -2, -4, 1, -6, 0, 1, 6 ], 
          [ -3, 1, 5, 4, -6, 2, -4, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -5, 1, -7, 0, 1, 8 ], 
          [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 
             ], [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -11, 0, 
              1, 11 ], [ -1, 0, 2, 1, -2, 1, -1, 0, 2, -1, 0, -1, 0, 1, 0, 1, -1, -1, -2, 1, -2, 
              0, 1, 3 ], [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 
              0, 0 ], [ -4, 2, 6, 4, -8, 3, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 
              0, 1, 9 ], [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -2, -4, 1, 0, 1, 5, 4, -4, -1, -4, 0, 
              -6, 0, 0, 6 ], [ -3, 0, 5, 4, -7, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -4, -2, -6, 
              2, -8, 0, 1, 9 ], [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 1, 5, 5, -4, -2, 
              -5, 1, -8, 0, 1, 8 ], 
          [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
          [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
          [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
          [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
          [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 3, -3, -4, -3, 6, -2, 5, 0, -8, 2, 5, -1, 0, -1, -6, -4, 4, 1, 5, 1, 7, 0, 0, -6 ], 
          [ -1, 0, 2, 1, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
          [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -4, 1, -7, 1, 1, 7 ], 
          [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -6, 2, -8, 0, 1, 9 ], 
          [ -4, 3, 7, 5, -10, 3, -7, -1, 12, -3, -6, 0, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 
             ] ], 
      [ [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
          [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 0, 2, 0, 0, -2, 1, -2, 0, 0, 3 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 1, 3 ], 
          [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -1, -5, 2, -6, 0, 1, 6 ], 
          [ -2, -1, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 1, 3 ], 
          [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
          [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
          [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, -1, 0, 1, 2, 3, -1, -2, -3, 1, -5, 1, 1, 5 ], 
          [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
          [ -2, 0, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
          [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
          [ -1, 0, 2, 2, -3, 1, -2, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
          [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
          [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 2, -2, -4, -3, 6, -2, 4, 1, -8, 2, 4, 0, 0, -1, -5, -4, 4, 1, 5, 0, 7, 0, 0, -6 ], 
          [ 1, -1, -2, -1, 2, -1, 1, 0, -2, 1, 1, 1, 0, -1, -1, -1, 1, 1, 2, 0, 2, 0, 0, -2 ], 
          [ -2, 1, 3, 2, -4, 1, -3, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 0, 1, 5 ], 
          [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -5, 0, 1, 5 ], 
          [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
          [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 4, -2, -1, -4, 1, -5, 0, 1, 5 ] ], 
      [ [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
          [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
          [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
          [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
          [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 1, -2, 0, 0, 2 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, 1, 0, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
          [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -7, 1, -8, 0, 0, 8 ], 
          [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
          [ -2, 1, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
          [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
          [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
          [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 4 ], 
          [ -3, 1, 5, 4, -9, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
          [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 0, 6 ] ] 
     ]),
  h := [ -10, 4, 14, 11, -21, 6, -13, -3, 25, -5, -12, -1, 1, 6, 13, 14, -10, -6, -17, 3, -23, 1, 
      2, 24 ],
  lines := 
   [ [ -9, 5, 13, 10, -19, 6, -12, -2, 23, -5, -12, -1, 1, 5, 13, 12, -9, -5, -16, 1, -21, 1, 1, 
          21 ], [ -8, 4, 9, 7, -13, 4, -8, -1, 17, -3, -10, 0, 0, 2, 10, 9, -6, -5, -10, 1, -15, 
          1, 1, 15 ], [ -8, 4, 10, 8, -15, 4, -10, -2, 19, -4, -10, 0, 1, 4, 11, 10, -8, -4, -12, 
          1, -17, 1, 1, 17 ], [ -8, 4, 10, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, 
          -4, -12, 1, -17, 1, 1, 17 ], 
      [ -8, 4, 11, 8, -16, 5, -11, -2, 20, -4, -11, 0, 1, 4, 11, 11, -8, -4, -13, 1, -18, 1, 1, 
          18 ], [ -8, 4, 11, 8, -16, 5, -10, -2, 20, -4, -10, -1, 0, 4, 11, 11, -8, -5, -13, 2, 
          -18, 1, 1, 18 ], [ -8, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, 
          -12, 1, -17, 1, 1, 17 ], 
      [ -8, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, -5, -12, 1, -17, 1, 1, 
          17 ], [ -8, 4, 11, 9, -17, 5, -11, -3, 21, -4, -11, 0, 1, 4, 12, 12, -9, -4, -14, 2, 
          -19, 0, 1, 19 ], [ -8, 4, 11, 9, -17, 5, -11, -2, 20, -4, -10, -1, 1, 5, 11, 11, -8, 
          -5, -14, 2, -19, 1, 1, 19 ], 
      [ -8, 4, 11, 9, -16, 5, -10, -2, 20, -4, -10, -1, 0, 4, 11, 10, -8, -5, -13, 2, -18, 1, 1, 
          18 ], [ -8, 4, 13, 10, -19, 6, -13, -3, 23, -5, -11, 0, 1, 5, 13, 13, -11, -4, -16, 2, 
          -21, 0, 1, 21 ], [ -8, 5, 11, 8, -16, 5, -11, -2, 20, -4, -11, 1, 0, 3, 13, 11, -9, -4, 
          -13, 1, -18, 0, 1, 18 ], 
      [ -8, 5, 11, 9, -16, 5, -11, -2, 20, -4, -11, 1, 0, 3, 12, 11, -9, -4, -13, 1, -18, 0, 1, 
          18 ], [ -7, 2, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, -15, 
          1, 1, 16 ], [ -7, 2, 9, 7, -13, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, 
          -15, 1, 1, 15 ], [ -7, 3, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, 
          -11, 2, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -9, -2, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -14, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 9, -7, -4, -10, 2, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 9, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -10, 2, -15, 0, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -2, 17, -3, -9, 0, 0, 3, 9, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -13, 4, -8, -1, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 3, 9, 7, -12, 4, -8, -2, 16, -3, -9, 0, 0, 3, 9, 8, -6, -4, -10, 1, -14, 1, 0, 15 ], 
      [ -7, 3, 10, 8, -15, 4, -9, -2, 18, -4, -9, -1, 1, 4, 9, 10, -7, -4, -12, 2, -17, 1, 1, 17 ]
        , [ -7, 3, 10, 8, -14, 5, -9, -2, 17, -4, -9, -1, 1, 4, 9, 9, -7, -4, -11, 1, -16, 1, 1, 
          16 ], [ -7, 3, 11, 8, -16, 5, -10, -3, 19, -4, -9, -1, 1, 5, 10, 10, -8, -4, -13, 2, 
          -18, 1, 1, 18 ], [ -7, 4, 9, 7, -14, 4, -9, -1, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, 
          -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -2, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -2, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -4, -9, 0, 0, 3, 10, 9, -7, -4, -10, 0, -15, 1, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -9, -1, 17, -3, -9, 0, 0, 3, 10, 9, -7, -4, -11, 1, -15, 0, 1, 15 ], 
      [ -7, 4, 9, 7, -13, 4, -8, -1, 16, -3, -9, -1, 0, 3, 9, 8, -6, -4, -10, 1, -15, 1, 1, 15 ], 
      [ -7, 4, 10, 8, -15, 4, -10, -2, 19, -4, -10, 0, 0, 4, 11, 10, -8, -4, -12, 1, -17, 1, 1, 
          17 ], [ -7, 4, 10, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, -12, 1, 
          -17, 1, 1, 17 ], [ -7, 4, 10, 8, -14, 5, -10, -2, 18, -4, -9, 0, 0, 3, 11, 10, -8, -4, 
          -12, 1, -16, 0, 1, 16 ], 
      [ -7, 4, 11, 8, -15, 5, -10, -2, 18, -4, -9, -1, 1, 4, 10, 10, -8, -4, -13, 2, -17, 0, 1, 
          17 ], [ -7, 4, 11, 8, -15, 5, -10, -2, 19, -4, -10, 0, 0, 3, 11, 10, -8, -4, -12, 1, 
          -17, 0, 1, 17 ], [ -6, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 
          2, -11, 1, 1, 12 ], [ -6, 2, 7, 6, -11, 3, -6, -1, 13, -2, -7, -1, 0, 3, 6, 7, -4, -4, 
          -9, 2, -12, 1, 1, 13 ], 
      [ -6, 2, 7, 6, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -6, 2, 8, 6, -12, 3, -7, -2, 14, -3, -7, -1, 1, 4, 7, 8, -5, -4, -10, 2, -13, 1, 1, 14 ], 
      [ -6, 2, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 2, 9, 7, -14, 4, -8, -2, 16, -3, -8, -1, 1, 4, 8, 9, -6, -4, -11, 2, -15, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -9, -3, 15, -3, -7, 0, 1, 4, 8, 9, -7, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -4, -6, -2, 1, 5, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -2, 1, 4, 7, 8, -5, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -2, 1, 5, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 7, 8, -6, -4, -10, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 8, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 8, -6, -4, -11, 2, -14, 1, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 7, 9, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 2, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 1, 4, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 7, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 7, 6, -10, 3, -7, -1, 14, -3, -8, 0, 0, 2, 8, 7, -5, -3, -8, 0, -12, 1, 1, 12 ], 
      [ -6, 3, 7, 6, -10, 3, -6, -1, 13, -3, -7, -1, 0, 3, 7, 7, -5, -4, -8, 1, -12, 1, 1, 12 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -2, 15, -3, -8, 0, 1, 3, 9, 8, -6, -3, -10, 1, -13, 1, 0, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -2, 15, -3, -8, 1, 0, 2, 9, 9, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -12, 4, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -8, -2, 15, -3, -8, 1, 0, 2, 9, 9, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 3, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -8, -2, 15, -3, -8, 1, 0, 2, 9, 8, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 13, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -12, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -8, -1, 0, 3, 8, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -8, 0, 0, 2, 8, 8, -6, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 7, 7, -5, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 8, 6, -11, 4, -7, -1, 14, -3, -7, -1, 0, 3, 8, 7, -6, -4, -9, 1, -13, 1, 1, 13 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -4, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 10, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 16, -3, -7, -1, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -9, -2, 17, -4, -8, -1, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -14, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, -1, 1, 4, 9, 9, -7, -3, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -4, -8, 0, 1, 4, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -3, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 16, -3, -8, 0, 1, 3, 9, 9, -7, -3, -11, 1, -14, 0, 1, 14 ], 
      [ -6, 3, 9, 7, -13, 4, -9, -2, 17, -4, -8, -1, 1, 4, 9, 9, -7, -4, -11, 1, -15, 1, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -2, 15, -3, -7, -1, 0, 4, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -2, 16, -3, -8, 0, 0, 3, 9, 9, -7, -4, -11, 2, -15, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -13, 4, -8, -1, 15, -3, -7, -1, 0, 3, 8, 8, -6, -4, -11, 2, -14, 0, 1, 15 ], 
      [ -6, 3, 9, 7, -12, 4, -8, -2, 15, -3, -8, 0, 0, 3, 9, 8, -7, -3, -10, 1, -14, 0, 1, 14 ], 
      [ -6, 3, 9, 7, -12, 4, -8, -1, 15, -3, -8, -1, 0, 3, 8, 8, -6, -4, -10, 1, -14, 1, 1, 14 ], 
      [ -6, 4, 8, 6, -12, 4, -8, -1, 15, -3, -8, 0, 0, 2, 9, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -6, 4, 9, 7, -14, 4, -10, -2, 17, -4, -8, 0, 1, 4, 10, 10, -8, -3, -12, 1, -15, 0, 1, 15 ]
        , [ -6, 4, 9, 7, -13, 4, -9, -2, 17, -4, -8, 0, 0, 3, 10, 9, -8, -3, -11, 1, -15, 0, 1, 
          15 ], [ -5, 1, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 
          9 ], [ -5, 1, 6, 5, -9, 2, -5, -2, 11, -2, -5, -1, 0, 3, 5, 6, -4, -3, -7, 2, -10, 1, 
          1, 11 ], [ -5, 1, 6, 5, -9, 2, -5, -1, 11, -2, -5, -1, 0, 3, 5, 6, -4, -4, -7, 2, -10, 
          1, 1, 11 ], [ -5, 1, 6, 5, -9, 3, -5, -2, 11, -2, -5, -1, 0, 3, 5, 6, -4, -4, -7, 2, 
          -10, 1, 1, 11 ], [ -5, 1, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 3, 6, 7, -5, -3, -8, 
          2, -11, 0, 1, 12 ], [ -5, 1, 7, 5, -9, 3, -4, -1, 10, -2, -5, -2, 0, 3, 4, 5, -3, -4, 
          -7, 2, -10, 1, 1, 11 ], 
      [ -5, 1, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 2, -12, 1, 1, 13 ], 
      [ -5, 1, 7, 6, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 12 ], 
      [ -5, 1, 8, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 13 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 5, 4, -8, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -4, -1, 10, -1, -6, 0, 0, 2, 6, 5, -3, -3, -6, 1, -9, 1, 0, 9 ], 
      [ -5, 2, 5, 4, -8, 2, -4, 0, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -5, 2, 5, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 4, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -6, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 4, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -10, 2, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 7, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 2, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, -1, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -5, 2, 6, 5, -9, 3, -5, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -7, 1, -10, 1, 0, 10 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -2, 13, -2, -6, 0, 1, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -7, -1, 13, -3, -6, -1, 1, 4, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -11, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -4, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -7, 1, 1, 2, 7, 7, -5, -2, -8, 1, -11, 0, 0, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -2, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 11, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 1, 3, 6, 7, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 0, 3, 6, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 6, -4, -3, -8, 1, -11, 1, 0, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 6, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -5, -3, -7, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -4, -3, -8, 1, -10, 0, 1, 11 ], 
      [ -5, 2, 7, 5, -9, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -5, -3, -7, 1, -11, 1, 1, 11 ], 
      [ -5, 2, 7, 6, -12, 3, -7, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, -1, 1, 4, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -7, 0, 1, 3, 7, 7, -5, -2, -9, 1, -12, 1, 0, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -6, 0, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -2, 13, -2, -6, 0, 0, 3, 7, 8, -6, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 4, 6, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -11, 3, -6, -1, 12, -2, -6, -1, 1, 3, 6, 7, -5, -3, -9, 2, -12, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -12, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -8, 1, -11, 0, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -5, -3, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 7, 6, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 6, 6, -4, -4, -8, 1, -11, 1, 1, 12 ], 
      [ -5, 2, 8, 6, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 6, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 3, -7, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 1, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -2, 13, -3, -6, -1, 1, 4, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -2, 14, -3, -6, -1, 1, 3, 7, 8, -6, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -12, 4, -7, -1, 13, -3, -6, -2, 1, 4, 6, 7, -5, -3, -10, 2, -13, 1, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 3, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 2, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 6, -11, 4, -7, -2, 13, -3, -6, 0, 0, 3, 7, 7, -6, -3, -9, 1, -12, 0, 1, 13 ], 
      [ -5, 2, 8, 7, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 8, 7, -12, 3, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 9, 6, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -13, 0, 1, 14 ], 
      [ -5, 2, 9, 7, -13, 4, -8, -2, 14, -3, -7, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 15 ], 
      [ -5, 2, 9, 7, -13, 4, -8, -2, 14, -3, -6, -1, 1, 4, 7, 8, -6, -3, -11, 2, -14, 0, 1, 14 ], 
      [ -5, 3, 5, 4, -8, 2, -5, -1, 11, -2, -7, 1, 0, 1, 7, 6, -4, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -5, 3, 5, 4, -8, 2, -5, 0, 10, -2, -6, 0, 0, 2, 6, 5, -3, -3, -6, 0, -9, 1, 1, 9 ], 
      [ -5, 3, 6, 5, -10, 2, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -5, 3, 6, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 7, 6, -5, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -3, -6, 0, 0, 2, 7, 6, -5, -3, -7, 0, -10, 1, 1, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 6, -4, -3, -7, 0, -10, 1, 0, 10 ], 
      [ -5, 3, 6, 5, -9, 3, -6, -1, 12, -2, -7, 1, 0, 1, 8, 6, -5, -2, -7, 0, -10, 0, 0, 10 ], 
      [ -5, 3, 7, 5, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -2, 13, -2, -7, 1, 0, 2, 8, 7, -6, -2, -8, 1, -11, 0, 0, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 12, -2, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -5, -3, -8, 0, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -7, 1, 0, 2, 8, 7, -6, -2, -8, 0, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -7, -1, 13, -3, -6, 0, 0, 2, 8, 7, -6, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -3, -6, -1, 0, 3, 7, 6, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -3, -6, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 6, -4, -3, -8, 1, -11, 1, 0, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -7, 0, 0, 2, 7, 7, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -10, 3, -6, -1, 12, -2, -6, 0, 0, 2, 7, 6, -5, -3, -8, 1, -11, 0, 1, 11 ], 
      [ -5, 3, 7, 5, -9, 3, -6, -1, 12, -3, -7, 0, 0, 2, 7, 6, -5, -3, -7, 0, -11, 1, 1, 11 ], 
      [ -5, 3, 7, 6, -12, 3, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 7, 6, -11, 3, -8, -2, 14, -3, -7, 1, 0, 2, 9, 8, -7, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -7, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 0, 3, 7, 7, -5, -3, -9, 1, -12, 1, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, -1, 1, 3, 7, 7, -5, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -3, -6, 0, 0, 3, 8, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 13, -2, -7, 0, 0, 2, 8, 7, -5, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -11, 3, -7, -1, 14, -3, -7, 0, 0, 2, 8, 8, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 7, 6, -10, 3, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -6, -3, -8, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 8, 6, -12, 3, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 3, -8, -1, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -7, -2, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -7, 0, 1, 3, 8, 8, -6, -2, -10, 1, -13, 0, 0, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 14, -3, -6, 0, 0, 3, 8, 8, -7, -3, -10, 2, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -2, 15, -3, -7, 0, 0, 3, 9, 8, -7, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, -1, 1, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -12, 4, -8, -1, 14, -3, -7, 0, 0, 3, 8, 8, -6, -3, -10, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -11, 4, -8, -2, 14, -3, -7, 0, 0, 3, 8, 8, -7, -3, -9, 1, -13, 0, 1, 13 ], 
      [ -5, 3, 8, 6, -11, 4, -7, -1, 13, -3, -7, 0, 0, 2, 8, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 8, 6, -11, 4, -7, -1, 13, -3, -6, -1, 0, 3, 7, 7, -6, -3, -9, 1, -12, 0, 1, 12 ], 
      [ -5, 3, 9, 7, -14, 4, -9, -2, 16, -4, -7, -1, 1, 4, 9, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -5, 3, 9, 7, -14, 4, -9, -2, 16, -3, -7, -1, 1, 4, 8, 9, -7, -3, -12, 2, -15, 0, 1, 15 ], 
      [ -4, 1, 4, 3, -6, 2, -3, -1, 8, -1, -5, 0, 0, 1, 4, 4, -2, -2, -4, 1, -7, 1, 0, 7 ], 
      [ -4, 1, 4, 3, -6, 2, -3, 0, 7, -1, -4, -1, 0, 2, 3, 4, -2, -3, -4, 1, -7, 1, 1, 7 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -2, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -2, 10, -2, -5, 0, 1, 3, 5, 6, -4, -2, -6, 1, -9, 1, 0, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -5, -1, 1, 3, 4, 5, -3, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -2, 1, 3, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -9, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -8, 2, -4, -1, 9, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, -1, 0, 3, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 0, 3, 4, 4, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 8, -1, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -5, -1, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -6, 2, -8, 0, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 2, 4, 5, -3, -3, -5, 1, -8, 1, 1, 8 ], 
      [ -4, 1, 5, 4, -7, 2, -4, -1, 9, -2, -4, -1, 0, 3, 4, 4, -3, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -7, 2, -4, 0, 8, -2, -4, -2, 1, 3, 3, 4, -2, -3, -6, 1, -8, 1, 1, 9 ], 
      [ -4, 1, 5, 4, -6, 2, -4, -1, 8, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -7, 1, 1, 8 ], 
      [ -4, 1, 6, 5, -10, 2, -6, -2, 11, -2, -5, 0, 1, 3, 5, 7, -5, -2, -8, 2, -10, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 2, -6, -2, 11, -2, -5, 0, 1, 3, 6, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 2, -5, -1, 10, -2, -4, -2, 1, 4, 4, 5, -3, -3, -8, 2, -10, 1, 1, 11 ], 
      [ -4, 1, 6, 5, -10, 3, -6, -2, 11, -2, -5, 0, 1, 3, 5, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 6, 5, -8, 3, -5, -1, 9, -2, -4, -1, 0, 3, 4, 5, -4, -3, -7, 2, -9, 0, 1, 10 ], 
      [ -4, 1, 7, 5, -10, 3, -6, -2, 11, -2, -5, -1, 1, 3, 5, 7, -5, -2, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 1, 7, 5, -9, 3, -6, -2, 11, -2, -4, -1, 0, 3, 5, 6, -5, -3, -8, 2, -10, 0, 1, 11 ], 
      [ -4, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 4, -3, -2, -4, 0, -7, 1, 0, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 5, -3, -2, -5, 1, -7, 0, 0, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, 0, 8, -2, -5, 0, 0, 1, 5, 4, -3, -2, -4, 0, -7, 1, 1, 7 ], 
      [ -4, 2, 4, 3, -6, 2, -4, 0, 8, -1, -5, 0, 0, 1, 5, 4, -2, -2, -5, 0, -7, 1, 0, 7 ], 
      [ -4, 2, 4, 3, -5, 2, -3, 0, 7, -1, -5, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -4, 2, 5, 4, -9, 2, -5, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -6, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -6, -1, 10, -2, -5, 1, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -2, 10, -2, -5, 1, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 9, -1, -5, 0, 1, 2, 5, 5, -3, -2, -7, 1, -8, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -6, 0, 1, 2, 6, 5, -3, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, -1, 1, 3, 5, 5, -3, -2, -7, 1, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 5, 6, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 0, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 1, -9, 1, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -3, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 5, 6, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 0, 1, 2, 6, 6, -4, -2, -7, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -5, 1, 0, 1, 6, 6, -5, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -2, -4, -1, 0, 3, 5, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, -1, 10, -1, -6, 1, 0, 1, 6, 6, -4, -2, -6, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -5, 0, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -4, -1, 10, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -8, 2, -4, 0, 9, -2, -5, -1, 0, 2, 5, 5, -3, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -5, 0, -8, 1, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 5, -3, -2, -6, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -2, -5, 0, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -3, -6, 1, -8, 0, 1, 9 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 9, -1, -5, 1, 0, 1, 6, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 10, -2, -6, 1, 0, 1, 6, 5, -4, -2, -5, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -6, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 1, 5, 5, -4, -2, -5, 1, -8, 0, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -2, -5, 0, 0, 2, 5, 4, -3, -2, -5, 0, -8, 1, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, -1, 9, -1, -5, 0, 0, 1, 5, 5, -3, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -3, -5, 1, -8, 1, 1, 8 ], 
      [ -4, 2, 5, 4, -7, 2, -4, 0, 9, -2, -5, -1, 0, 2, 5, 4, -3, -3, -5, 0, -8, 1, 1, 8 ], 
      [ -4, 2, 6, 4, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 4, -8, 3, -6, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 9, -2, -5, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -6, 0, 0, 2, 6, 5, -4, -2, -6, 0, -9, 1, 0, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 5, -4, -3, -6, 1, -9, 1, 1, 9 ], 
      [ -4, 2, 6, 4, -8, 3, -5, -1, 10, -2, -5, 0, 0, 2, 6, 5, -4, -2, -7, 1, -9, 0, 0, 9 ], 
      [ -4, 2, 6, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 6, 5, -9, 2, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -6, 1, 0, 2, 7, 6, -5, -2, -7, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -2, 11, -2, -5, 0, 1, 3, 6, 6, -5, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 10, -2, -5, -1, 1, 3, 5, 6, -4, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 10, -2, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, -1, 0, 3, 6, 6, -5, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -3, -5, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 6, 6, -5, -2, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 1, 2, 6, 6, -4, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -3, -7, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -6, -1, 11, -2, -5, 0, 0, 2, 6, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 6, -4, -3, -7, 2, -10, 0, 1, 10 ], 
      [ -4, 2, 6, 5, -9, 3, -5, -1, 10, -2, -5, -1, 0, 3, 5, 5, -4, -3, -7, 1, -10, 1, 1, 10 ], 
      [ -4, 2, 6, 5, -8, 3, -5, -1, 10, -2, -5, -1, 0, 2, 5, 5, -4, -3, -7, 1, -9, 0, 1, 10 ], 
      [ -4, 2, 7, 5, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -6, 0, 1, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 0, 3, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 6, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -3, -5, 0, 1, 3, 7, 7, -6, -2, -9, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -2, -6, 0, 1, 3, 7, 7, -5, -2, -9, 1, -11, 0, 0, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -2, 12, -2, -6, 1, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -7, -1, 12, -3, -5, -1, 1, 3, 6, 7, -5, -2, -9, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -2, 1, 4, 5, 6, -4, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -3, -5, -1, 1, 3, 6, 6, -5, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 11, -2, -5, -1, 0, 3, 6, 6, -5, -3, -8, 2, -11, 0, 1, 11 ], 
      [ -4, 2, 7, 5, -10, 3, -6, -1, 12, -3, -5, -1, 0, 3, 6, 6, -5, -3, -8, 1, -11, 1, 1, 11 ], 
      [ -4, 2, 7, 5, -9, 3, -6, -1, 11, -3, -5, -1, 0, 3, 6, 6, -5, -3, -8, 1, -10, 0, 1, 11 ], 
      [ -4, 2, 7, 6, -11, 3, -8, -2, 13, -3, -6, 0, 1, 3, 7, 8, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 6, -11, 3, -7, -2, 12, -3, -5, -1, 1, 4, 6, 7, -6, -2, -9, 2, -12, 0, 1, 12 ], 
      [ -4, 2, 7, 6, -11, 3, -7, -2, 13, -3, -6, 0, 1, 3, 7, 7, -6, -2, -9, 1, -12, 0, 1, 12 ], 
      [ -4, 3, 5, 4, -8, 2, -6, -1, 11, -2, -6, 1, 0, 1, 7, 6, -5, -2, -6, 0, -9, 0, 1, 9 ], 
      [ -4, 3, 5, 4, -7, 2, -5, -1, 10, -2, -6, 1, 0, 1, 7, 5, -4, -2, -6, 0, -8, 0, 0, 8 ], 
      [ -4, 3, 5, 4, -7, 2, -5, 0, 9, -2, -5, 0, 0, 1, 6, 5, -4, -2, -6, 0, -8, 0, 1, 8 ], 
      [ -4, 3, 6, 4, -8, 3, -6, -1, 11, -2, -6, 1, 0, 1, 7, 6, -5, -2, -7, 0, -9, 0, 0, 9 ], 
      [ -4, 3, 6, 5, -9, 3, -6, -1, 11, -3, -6, 0, 0, 2, 7, 6, -5, -2, -7, 0, -10, 0, 1, 10 ], 
      [ -4, 3, 6, 5, -9, 3, -6, -1, 11, -2, -6, 0, 0, 2, 7, 6, -5, -2, -8, 1, -10, 0, 0, 10 ], 
      [ -4, 3, 7, 5, -10, 3, -7, -1, 12, -3, -6, 0, 0, 2, 7, 7, -6, -2, -8, 1, -11, 0, 1, 11 ], 
      [ -3, 0, 3, 2, -4, 1, -2, -1, 5, 0, -3, 0, 0, 1, 2, 3, -1, -2, -3, 1, -4, 1, 0, 5 ], 
      [ -3, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 3, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 3, 3, -5, 1, -2, -1, 6, -1, -3, -1, 1, 2, 2, 3, -1, -2, -4, 1, -5, 1, 0, 6 ], 
      [ -3, 0, 4, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 3, 2, 3, -1, -2, -5, 1, -6, 1, 0, 7 ], 
      [ -3, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -3, 0, 4, 3, -5, 2, -3, -1, 6, -1, -3, -1, 0, 2, 2, 3, -2, -2, -4, 1, -6, 1, 1, 7 ], 
      [ -3, 0, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -5, -1, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -6, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -2, 8, -1, -3, -1, 1, 3, 3, 5, -3, -2, -7, 3, -8, 0, 0, 9 ], 
      [ -3, 0, 5, 4, -8, 2, -4, -1, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 0, 5, 4, -7, 2, -4, -2, 8, -2, -3, -1, 1, 3, 3, 5, -4, -2, -6, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 2, 2, -3, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -2, -2, 0, -4, 1, 0, 4 ], 
      [ -3, 1, 3, 2, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 2, -4, 1, -3, -1, 6, -1, -4, 1, 0, 1, 4, 3, -2, -1, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 0, -5, 1, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 1, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, -1, 0, 1, 2, 3, -1, -2, -3, 1, -5, 1, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -2, -3, 0, -4, 1, 0, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -2, -3, 1, -5, 0, 1, 5 ], 
      [ -3, 1, 3, 2, -4, 1, -2, 0, 6, -1, -4, 0, 0, 1, 3, 3, -1, -2, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 2, 3, 3, -2, -2, -4, 1, -5, 1, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -2, -2, -4, 1, -6, 1, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 1, -6, 0, 0, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -4, 1, -6, 1, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -3, 1, 3, 3, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 3, 4, -2, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 4, 3, -7, 2, -4, -1, 8, -1, -4, 0, 1, 2, 4, 5, -3, -1, -6, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 1, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -2, 8, -1, -4, 1, 0, 1, 5, 5, -4, -1, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 3, 3, 4, -3, -2, -5, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -4, 0, 1, 2, 4, 4, -3, -1, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 3, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 2, 4, 4, -3, -2, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 2, 4, 4, -3, -2, -4, 0, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 1, 2, 4, 4, -3, -1, -5, 0, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -2, -3, 0, 0, 2, 4, 5, -4, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 1, 4, 5, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 4, -3, -2, -5, 1, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -4, 1, -7, 1, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, -1, 1, 2, 3, 4, -2, -2, -5, 1, -7, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -4, 1, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -2, -2, -5, 1, -6, 0, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -3, -1, 0, 2, 3, 3, -2, -2, -5, 1, -6, 1, 0, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, -1, 7, -1, -3, -1, 0, 2, 3, 4, -3, -2, -5, 2, -7, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -6, 2, -3, 0, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -3, 1, 4, 3, -5, 2, -4, -1, 7, -1, -4, 1, 0, 1, 4, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, -1, 0, 2, 3, 3, -2, -2, -4, 1, -6, 1, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -2, -4, 1, -5, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, -1, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -4, 1, -6, 0, 0, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, 0, 6, -2, -3, -1, 0, 2, 3, 3, -2, -2, -4, 0, -6, 1, 1, 6 ], 
      [ -3, 1, 4, 3, -5, 2, -3, 0, 6, -1, -3, -1, 0, 1, 3, 3, -2, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -3, 1, 5, 4, -9, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -6, -2, 10, -2, -4, 0, 1, 3, 5, 6, -5, -1, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -4, 0, 1, 3, 5, 5, -4, -1, -7, 1, -8, 0, 0, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 9, -2, -3, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -2, 10, -2, -4, 0, 0, 2, 5, 6, -5, -2, -6, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -4, -2, -6, 1, -9, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -9, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -3, -2, -7, 1, -8, 1, 0, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 4, 6, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 0, 3, 4, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -5, -1, 9, -2, -3, -1, 1, 3, 4, 5, -4, -2, -7, 2, -9, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -8, 2, -4, -1, 8, -2, -3, -2, 1, 3, 3, 5, -3, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -2, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -2, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -6, 1, -8, 0, 0, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -4, 0, 1, 2, 4, 5, -4, -1, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 8, -2, -3, 0, 0, 2, 4, 5, -4, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 4, 5, -4, -2, -6, 1, -8, 0, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 7, -2, -3, -1, 1, 3, 3, 4, -3, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 7, -1, -3, -1, 0, 2, 3, 4, -3, -2, -6, 2, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -5, 1, -8, 1, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 1, 2, 4, 5, -3, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, -1, 1, 3, 4, 4, -3, -2, -6, 1, -8, 1, 0, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -4, 0, 0, 2, 4, 5, -4, -2, -5, 1, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -2, 0, 3, 3, 4, -3, -3, -6, 2, -8, 1, 1, 9 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -2, 1, 3, 3, 4, -3, -2, -6, 1, -8, 1, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 4, -3, -2, -6, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -2, -3, -1, 0, 2, 4, 5, -4, -2, -6, 2, -8, 0, 1, 8 ], 
      [ -3, 1, 5, 4, -7, 2, -4, -1, 8, -1, -4, 0, 0, 2, 4, 4, -3, -2, -6, 1, -7, 0, 0, 8 ], 
      [ -3, 1, 5, 4, -6, 2, -4, -1, 7, -2, -3, -1, 0, 2, 3, 4, -3, -2, -5, 1, -7, 0, 1, 8 ], 
      [ -3, 1, 6, 4, -8, 3, -5, -1, 9, -2, -4, -1, 1, 3, 4, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 1, 6, 5, -9, 3, -6, -2, 10, -2, -4, -1, 1, 3, 5, 6, -5, -2, -8, 2, -10, 0, 1, 10 ], 
      [ -3, 2, 3, 2, -4, 1, -3, 0, 6, -1, -4, 0, 0, 1, 4, 3, -2, -2, -3, 0, -5, 1, 0, 5 ], 
      [ -3, 2, 3, 2, -4, 1, -3, 0, 6, -1, -4, 1, 0, 0, 4, 3, -2, -1, -3, 0, -5, 0, 0, 5 ], 
      [ -3, 2, 3, 3, -5, 1, -4, -1, 7, -1, -4, 1, 0, 1, 5, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 3, 3, -5, 1, -3, 0, 7, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 2, 4, 3, -6, 2, -5, -1, 8, -2, -4, 1, 0, 1, 5, 5, -4, -1, -5, 0, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -1, -5, 0, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 7, -1, -4, 1, 0, 1, 5, 4, -3, -1, -5, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 1, 5, 5, -4, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -2, -4, 0, 0, 2, 5, 4, -3, -2, -5, 0, -7, 1, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -1, -5, 1, 0, 1, 5, 4, -3, -1, -5, 0, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, -1, 8, -1, -4, 0, 0, 1, 5, 4, -3, -2, -5, 1, -7, 0, 0, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -2, -3, -1, 0, 2, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 7, -1, -4, 0, 0, 1, 4, 4, -3, -2, -5, 1, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -5, 0, -7, 1, 1, 7 ], 
      [ -3, 2, 4, 3, -6, 2, -4, 0, 8, -2, -4, 0, 0, 1, 5, 4, -3, -2, -5, 0, -7, 0, 1, 7 ], 
      [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -2, -4, 1, 0, 1, 5, 4, -4, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -4, -1, 7, -1, -5, 1, 0, 0, 5, 4, -3, -1, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -4, 0, 7, -2, -4, 0, 0, 1, 4, 4, -3, -2, -4, 0, -6, 0, 1, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -3, 0, 6, -1, -4, 0, 0, 1, 4, 3, -2, -2, -4, 0, -6, 0, 0, 6 ], 
      [ -3, 2, 4, 3, -5, 2, -3, 0, 7, -2, -4, -1, 0, 1, 4, 3, -2, -2, -4, 0, -6, 1, 0, 6 ], 
      [ -3, 2, 4, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 3, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -8, 2, -6, -2, 10, -2, -5, 1, 1, 2, 6, 6, -5, -1, -7, 1, -9, 0, 0, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -6, -1, 10, -2, -4, 0, 0, 2, 6, 6, -5, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, -1, 1, 3, 5, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -7, 1, -8, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -8, 2, -5, -1, 9, -2, -4, 0, 1, 2, 5, 5, -4, -1, -7, 1, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 8, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 0, 1, 2, 5, 5, -4, -1, -6, 0, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -5, 1, 0, 1, 6, 5, -4, -1, -6, 0, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, -1, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 1, 5, 5, -4, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -5, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 0, -8, 0, 1, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -5, -1, 9, -2, -4, 0, 0, 2, 5, 5, -4, -2, -6, 1, -8, 0, 0, 8 ], 
      [ -3, 2, 5, 4, -7, 2, -4, 0, 8, -2, -4, -1, 0, 2, 4, 4, -3, -2, -6, 1, -8, 0, 1, 8 ], 
      [ -3, 2, 6, 4, -8, 3, -5, -1, 9, -2, -4, -1, 0, 2, 5, 5, -4, -2, -7, 1, -9, 0, 1, 9 ], 
      [ -3, 2, 6, 5, -9, 3, -6, -1, 10, -3, -4, -1, 1, 3, 5, 6, -5, -2, -8, 1, -10, 0, 1, 10 ], 
      [ -2, -1, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 1, 3 ], 
      [ -2, -1, 3, 2, -5, 1, -2, -1, 5, -1, -1, -2, 1, 3, 0, 3, -1, -2, -4, 2, -5, 1, 1, 6 ], 
      [ -2, -1, 3, 3, -5, 1, -2, -1, 4, -1, -1, -2, 1, 3, 0, 3, -1, -2, -4, 2, -5, 1, 1, 6 ], 
      [ -2, 0, 1, 1, -3, 0, -1, 0, 3, 0, -2, 0, 1, 1, 1, 2, 0, -1, -2, 1, -3, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, -1, -1, 3, 0, -2, 1, 0, 0, 2, 2, -1, -1, -1, 1, -2, 0, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, -1, 0, 3, 0, -2, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -2, -1, 1, -2, 1, 1, 3 ], 
      [ -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 1, -2, -1, 1, -2, 1, 0, 3 ], 
      [ -2, 0, 1, 1, -1, 0, 0, 0, 2, 0, -2, 0, 0, 0, 1, 1, 0, -1, 0, 0, -2, 1, 0, 2 ], 
      [ -2, 0, 2, 2, -4, 1, -2, -1, 4, 0, -2, 0, 1, 1, 2, 3, -1, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 2, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -2, 1, -4, 0, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -2, -1, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, -1, 3, 0, -2, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, -1, -1, -2, 0, 2, 0, 1, 0, -2, -2, 1, -3, 1, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -2, -2, 1, -3, 0, 1, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 3, 0, -2, -1, 0, 1, 1, 1, 0, -2, -2, 1, -3, 1, 0, 4 ], 
      [ -2, 0, 2, 2, -3, 1, -1, 0, 4, -1, -2, -1, 0, 1, 1, 2, -1, -2, -2, 1, -4, 1, 1, 4 ], 
      [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 4, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -5, 1, -2, -1, 5, -1, -2, -1, 1, 2, 2, 3, -1, -1, -4, 1, -5, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -5, 1, -2, -1, 5, -1, -1, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -2, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 3, -2, -2, -3, 2, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 2, -1, -2, -3, 1, -4, 1, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -3, 1, -5, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 0, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -2, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -1, -2, 0, 2, 1, 2, -1, -2, -3, 1, -4, 1, 1, 5 ], 
      [ -2, 0, 3, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 2, 1, 2, -1, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 3, 3, -6, 1, -3, -1, 6, -1, -2, -1, 1, 2, 2, 4, -2, -1, -5, 2, -6, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, 0, 0, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 0, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 5, -1, -1, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -3, -1, 6, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 1, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -2, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 3, 3, -5, 1, -2, -1, 5, -1, -1, -1, 0, 2, 1, 3, -2, -2, -4, 2, -5, 0, 1, 6 ], 
      [ -2, 0, 4, 3, -6, 1, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -4, -2, 7, -1, -3, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 0, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 3, 2, 4, -3, -1, -5, 1, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 5, -1, -1, -2, 1, 3, 1, 3, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -2, -2, -2, 1, 3, 2, 3, -2, -2, -5, 1, -6, 1, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 3, -2, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -6, 2, -3, -1, 6, -1, -2, -1, 0, 2, 2, 4, -3, -2, -5, 2, -6, 0, 1, 7 ], 
      [ -2, 0, 4, 3, -5, 2, -3, -1, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 0, 4, 3, -5, 2, -3, -1, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -5, 1, -5, 0, 0, 6 ], 
      [ -2, 0, 5, 4, -8, 2, -5, -2, 8, -2, -2, -1, 1, 3, 3, 5, -4, -1, -7, 2, -8, 0, 1, 9 ], 
      [ -2, 0, 5, 4, -8, 2, -5, -2, 8, -2, -2, -1, 1, 4, 3, 5, -4, -2, -7, 2, -8, 0, 1, 9 ], 
      [ -2, 0, 5, 4, -7, 2, -4, -1, 7, -2, -2, -2, 1, 3, 2, 4, -3, -2, -6, 2, -7, 0, 1, 8 ], 
      [ -2, 1, 1, 1, -2, 0, -1, 0, 3, 0, -2, 0, 0, 0, 2, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
      [ -2, 1, 1, 1, -2, 0, -1, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, -1, -1, 0, -2, 0, 0, 2 ], 
      [ -2, 1, 2, 1, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -2, 0, -3, 1, 0, 3 ], 
      [ -2, 1, 2, 1, -3, 1, -2, 0, 4, 0, -3, 1, 0, 0, 3, 2, -1, -1, -2, 0, -3, 0, 0, 3 ], 
      [ -2, 1, 2, 1, -3, 1, -1, 0, 3, 0, -2, 0, 0, 0, 2, 2, -1, -1, -2, 1, -3, 0, 0, 3 ], 
      [ -2, 1, 2, 2, -4, 1, -3, -1, 5, -1, -3, 1, 1, 1, 3, 3, -2, 0, -3, 0, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 0, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, -1, 5, 0, -3, 1, 0, 0, 3, 3, -2, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, -1, 1, 2, 2, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 4, 0, -2, 0, 0, 1, 2, 2, -1, -1, -3, 1, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -4, 1, -2, 0, 5, -1, -3, 0, 0, 1, 3, 2, -1, -1, -3, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 2, -2, -1, -2, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, -1, 5, -1, -3, 1, 0, 0, 3, 3, -2, -1, -2, 0, -4, 0, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -3, 0, 0, 1, 2, 2, -1, -1, -2, 0, -4, 1, 0, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, -1, 0, 1, 2, 2, -1, -2, -2, 0, -4, 1, 1, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -2, -1, -2, 0, -4, 0, 1, 4 ], 
      [ -2, 1, 2, 2, -3, 1, -2, 0, 4, -1, -2, 0, 0, 1, 2, 2, -1, -1, -3, 0, -3, 0, 0, 4 ], 
      [ -2, 1, 3, 2, -5, 1, -4, -1, 6, -1, -3, 1, 1, 1, 4, 4, -3, 0, -4, 0, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 3, 3, -2, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 0, 1, 1, 3, 4, -2, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 0, 1, 2, 3, 3, -2, -1, -4, 0, -5, 1, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -3, 1, 0, 1, 4, 4, -3, -1, -4, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, -1, 6, -1, -2, 0, 0, 1, 3, 4, -3, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -5, 1, -3, 0, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -3, 1, 0, 1, 3, 3, -2, -1, -3, 0, -4, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 3, 3, -3, -1, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 5, -1, -2, 0, 0, 1, 3, 3, -2, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 1, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, -1, 6, -1, -3, 1, 0, 1, 4, 3, -3, -1, -3, 0, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -3, 0, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 0, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, -1, 5, -1, -3, 0, 0, 1, 3, 3, -2, -1, -3, 1, -5, 0, 0, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, 0, 4, -1, -2, -1, 0, 1, 2, 2, -1, -2, -3, 1, -4, 0, 1, 5 ], 
      [ -2, 1, 3, 2, -4, 1, -2, 0, 5, -1, -2, -1, 0, 1, 2, 3, -2, -2, -3, 1, -5, 0, 1, 5 ], 
      [ -2, 1, 3, 3, -6, 1, -4, -1, 6, -1, -2, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 3, 3, -6, 1, -4, -1, 7, -1, -3, 0, 1, 2, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -6, 1, -3, -1, 6, -1, -3, 0, 1, 2, 3, 4, -2, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -2, -1, -4, 1, -5, 0, 0, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, -1, 6, -1, -3, 0, 0, 1, 3, 4, -3, -1, -4, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 3, 3, -5, 1, -3, 0, 5, -1, -2, -1, 0, 2, 2, 3, -2, -2, -4, 1, -5, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -7, 2, -5, -1, 8, -2, -3, 0, 1, 2, 4, 5, -4, -1, -6, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -7, 2, -4, -1, 7, -2, -2, -1, 1, 3, 3, 4, -3, -1, -6, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -7, 2, -4, -1, 7, -1, -3, 0, 1, 2, 4, 4, -3, -1, -6, 1, -7, 0, 0, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -2, -2, -1, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 6, -1, -3, 0, 1, 2, 3, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, -1, 1, 2, 3, 4, -3, -1, -5, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 0, 2, 4, 4, -4, -1, -5, 1, -7, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -3, 0, 1, 2, 4, 4, -3, -1, -5, 0, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -2, -2, -1, 0, 2, 3, 4, -3, -2, -5, 1, -6, 0, 1, 7 ], 
      [ -2, 1, 4, 3, -6, 2, -4, -1, 7, -1, -3, 0, 0, 1, 4, 4, -3, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -6, 2, -3, -1, 6, -1, -3, -1, 1, 2, 3, 3, -2, -1, -5, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -4, -1, 7, -2, -3, 0, 0, 1, 4, 4, -4, -1, -4, 0, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -2, -2, -1, 0, 2, 3, 3, -3, -2, -4, 1, -6, 0, 1, 6 ], 
      [ -2, 1, 4, 3, -5, 2, -3, -1, 6, -1, -3, 0, 0, 1, 3, 3, -3, -1, -4, 1, -6, 0, 0, 6 ], 
      [ -2, 1, 5, 4, -8, 2, -5, -1, 8, -2, -3, -1, 1, 3, 4, 5, -4, -1, -7, 1, -8, 0, 1, 8 ], 
      [ -2, 2, 2, 2, -4, 1, -3, 0, 5, -1, -3, 1, 0, 0, 4, 3, -2, -1, -3, 0, -4, 0, 0, 4 ], 
      [ -2, 2, 3, 2, -5, 1, -3, 0, 6, -1, -3, 0, 0, 1, 4, 3, -2, -1, -4, 0, -5, 0, 0, 5 ], 
      [ -1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 1, 0, 1 ], 
      [ -1, -1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, 0, 0, 0, 1 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 0, 2, 0, 0, -2, 1, -2, 0, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, 2, 0, 1, 0, -1, -2, 1, -2, 1, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 2, -1, -1, -2, 2, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 2, -1, -1, -1, 1, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 3 ], 
      [ -1, -1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, -1, 2, -2, 0, 1, 3 ], 
      [ -1, -1, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 1, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 2 ], 
      [ -1, -1, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1, -1, 1, -1, 0, 1, 2 ], 
      [ -1, -1, 2, 2, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 0, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, -1, 3, 2, -4, 1, -2, -1, 3, -1, 0, -2, 1, 3, 0, 2, -1, -1, -4, 2, -4, 0, 1, 5 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 1 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, 1 ], 
      [ -1, 0, 0, 0, -1, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, 0, 0, -1, 1, 0, 1 ], 
      [ -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1 ], 
      [ -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 1, 0, 0 ], 
      [ -1, 0, 1, 1, -3, 0, -1, -1, 3, 0, -1, 0, 1, 1, 1, 2, -1, 0, -2, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -3, 0, -1, 0, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, 1, 1, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 2, 0, -1, 1, 0, 0, 1, 2, -1, 0, -1, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -1, 0, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 0, 1, 2, -1, -1, -1, 1, -2, 0, 1, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, -2, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, 1, 1, 1, 0, 0, -2, 0, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 1, 3 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 0, 1, 2 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -1, 1, -2, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -2, 0, 0, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 1, -2, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 1, 0, 0, 1, 1, -1, 0, -1, 0, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, -1, 0, 2, 0, -1, 0, 0, 0, 1, 1, 0, -1, -1, 0, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 0, 1, -1, -1, 0, -1, 1, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, -1, -1, 1, -1, 0, 0, 2 ], 
      [ -1, 0, 2, 1, -3, 1, -2, -1, 3, 0, -1, 0, 1, 1, 1, 2, -1, 0, -3, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -3, 1, -1, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -3, 1, -1, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -2, 1, -3, 0, 1, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, -1, 2, 0, -1, 0, 0, 1, 1, 1, -1, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, 0, 2, -1, 0, -1, 0, 1, 0, 1, -1, -1, -2, 1, -2, 0, 1, 3 ], 
      [ -1, 0, 2, 1, -2, 1, -1, 0, 2, 0, -1, -1, 0, 1, 0, 1, 0, -1, -2, 1, -2, 0, 0, 3 ], 
      [ -1, 0, 2, 2, -4, 1, -3, -1, 4, -1, -1, 0, 1, 2, 2, 3, -2, 0, -4, 1, -4, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -2, 0, 1, 1, 2, 3, -2, 0, -3, 1, -4, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 1, 0, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, -1, 4, -1, -1, 0, 0, 1, 2, 3, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -4, 1, -2, 0, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -4, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, -1, 1, 2, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, -1, 0, 0, 1, 1, 2, -2, -1, -2, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, -1, 0, -1, 0, 2, 1, 2, -2, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 3, 0, -1, 0, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, -1, 4, -1, -1, 0, 0, 1, 2, 2, -2, -1, -3, 1, -3, 0, 0, 4 ], 
      [ -1, 0, 2, 2, -3, 1, -2, 0, 3, -1, -1, -1, 0, 1, 1, 2, -1, -1, -3, 1, -3, 0, 1, 4 ], 
      [ -1, 0, 3, 2, -5, 1, -3, -1, 5, -1, -2, 0, 1, 2, 2, 3, -2, 0, -4, 1, -5, 0, 0, 5 ], 
      [ -1, 0, 3, 2, -5, 1, -3, -1, 5, -1, -1, -1, 1, 2, 2, 3, -2, -1, -4, 1, -5, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -5, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -4, 2, -5, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -3, -1, 4, -1, -1, -1, 1, 2, 1, 3, -2, -1, -4, 1, -4, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 0, 2, 1, 2, -2, -1, -3, 1, -4, 0, 1, 5 ], 
      [ -1, 0, 3, 2, -4, 1, -2, -1, 4, -1, -1, -1, 1, 2, 1, 2, -1, -1, -4, 1, -4, 0, 0, 5 ], 
      [ -1, 1, 0, 0, -1, 0, -1, 0, 2, 0, -1, 1, 0, 0, 2, 1, -1, 0, -1, 0, -1, 0, 0, 1 ], 
      [ -1, 1, 1, 1, -2, 0, -2, 0, 3, 0, -2, 1, 0, 0, 2, 2, -1, 0, -2, 0, -2, 0, 0, 2 ], 
      [ -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, -2, 1, 0, 0, 2, 1, -1, 0, -1, 0, -2, 0, 0, 2 ], 
      [ -1, 1, 2, 1, -3, 1, -2, -1, 4, -1, -2, 1, 0, 0, 3, 2, -2, 0, -2, 0, -3, 0, 0, 3 ], 
      [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -2, 0, 1, 1, 2, 2, -1, 0, -3, 0, -3, 0, 0, 3 ], 
      [ -1, 1, 2, 1, -3, 1, -2, 0, 3, -1, -1, 0, 0, 1, 2, 2, -2, -1, -2, 0, -3, 0, 1, 3 ], 
      [ -1, 1, 2, 2, -4, 1, -3, -1, 5, -1, -2, 0, 1, 1, 3, 3, -2, 0, -4, 0, -4, 0, 0, 4 ], 
      [ -1, 1, 2, 2, -4, 1, -3, -1, 5, -1, -2, 1, 0, 1, 3, 3, -3, 0, -3, 0, -4, 0, 0, 4 ], 
      [ -1, 1, 2, 2, -4, 1, -2, 0, 4, -1, -1, -1, 0, 1, 2, 2, -2, -1, -3, 1, -4, 0, 1, 4 ], 
      [ 0, -1, -2, -1, 2, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 2, 0, 2, 1, 0, -2 ], 
      [ 0, -1, -1, -1, 1, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 1, 1, 1, 0, 0, -1 ], 
      [ 0, -1, -1, -1, 1, -1, 2, 0, -2, 1, 1, 0, 0, 0, -2, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 0, -1, -1, 0, 0, -1, 1, 0, -1, 1, 1, 0, 0, 0, -1, 0, 1, 0, 0, 1, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 0, 1, 0, -1, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 0, 1, -1, 0, 1, 0, 0, 1, 1 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, 1, 1, -2, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 0, 0, 0 ], 
      [ 0, -1, 0, 0, 1, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, -1, 1, -1, 1, 0, 1, 1, 0, 0 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -2, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 1, 0, 1, -1, 1, 2, -1, 1, 0, 0, -2, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, 1, 0, 2, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 1, -1, 0, 0, 2 ], 
      [ 0, -1, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, -1, 1, -1, 0, 1, 2 ], 
      [ 0, 0, -2, -1, 2, -1, 2, 1, -2, 1, 0, 0, 0, -1, -1, -1, 2, 0, 2, 0, 2, 0, 0, -2 ], 
      [ 0, 0, -1, -1, 1, -1, 1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 1, 0, 1, 0, 0, -1 ], 
      [ 0, 0, 0, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, -1, 0, 0, 1 ], 
      [ 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -1, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 0, 0, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 0, 1, 1, 1, -1, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, 0, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, 1, 0, 0, -2, 1, -2, 0, 0, 2 ], 
      [ 0, 0, 2, 1, -3, 1, -2, -1, 3, -1, 0, -1, 1, 2, 1, 2, -2, 0, -3, 1, -3, 0, 0, 3 ], 
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 1, -2, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -3, -1, 2, 0, 2, 1, 3, 0, 0, -2 ], 
      [ 1, -2, -1, -1, 1, -1, 2, 0, -3, 1, 2, -1, 1, 1, -3, -1, 2, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 1, -1, -2, -2, 3, -1, 2, 0, -3, 1, 1, 1, 0, -1, -2, -1, 1, 1, 3, 0, 3, 0, 0, -3 ], 
      [ 1, -1, -2, -2, 3, -1, 3, 1, -4, 1, 2, -1, 0, 0, -3, -3, 3, 0, 3, 0, 3, 1, 0, -3 ], 
      [ 1, -1, -2, -1, 2, -1, 1, 0, -2, 1, 1, 1, 0, -1, -1, -1, 1, 1, 2, 0, 2, 0, 0, -2 ], 
      [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -2, 2, 0, 2, 0, 3, 0, 0, -2 ], 
      [ 1, -1, -2, -1, 2, -1, 2, 0, -3, 1, 2, 0, 0, 0, -2, -1, 1, 0, 2, 1, 2, 0, 0, -2 ], 
      [ 1, -1, -1, -1, 1, -1, 1, 0, -2, 1, 2, 0, 0, 0, -2, -1, 1, 0, 1, 1, 2, 0, 0, -1 ], 
      [ 1, -1, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, 1, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ], 
      [ 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 2, -1, 0, 1, -2, 0, 0, 0, 0, 1, 0, 0, 1, 0 ], 
      [ 1, -1, 0, 0, 0, 0, 1, 0, -2, 0, 2, -1, 0, 1, -2, -1, 1, 0, 0, 1, 1, 0, 0, 0 ], 
      [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ], 
      [ 2, -2, -4, -3, 6, -2, 4, 1, -8, 2, 4, 0, 0, -1, -5, -4, 4, 1, 5, 0, 7, 0, 0, -6 ], 
      [ 2, -2, -2, -2, 3, -1, 2, 0, -4, 1, 3, 0, 0, 0, -3, -2, 2, 1, 2, 0, 4, 0, 0, -3 ], 
      [ 2, -2, -2, -1, 2, -1, 2, 0, -4, 1, 3, -1, 1, 1, -4, -2, 2, 1, 1, 1, 3, 0, 0, -2 ], 
      [ 3, -3, -4, -3, 6, -2, 5, 0, -8, 2, 5, -1, 0, -1, -6, -4, 4, 1, 5, 1, 7, 0, 0, -6 ] ] );



==> anc/GAP/2/data/4_Leech_1.txt <==
# -*- GAP -*-

4_Leech_1 :=
rec(
  form := [ [ 8, 4, 4, 4, 4, 4, 4, 2, 4, 4, 4, 2, 4, 2, 2, 2, 4, 2, 2, 2, 0, 0, 0, -3 ],
      [ 4, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 1, 1, 2, 1, 0, 0, -1 ],
      [ 4, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, -1 ],
      [ 4, 2, 2, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, 2, 1, 2, 1, 1, 0, 0, -1 ],
      [ 4, 2, 2, 2, 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 2, 2, 2, 2, 2, 1, 0, 0, -1 ],
      [ 4, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1, 2, 2, 1, 1, 2, 1, 2, 1, 0, 0, 0, -1 ],
      [ 4, 2, 2, 2, 2, 2, 4, 2, 2, 2, 2, 1, 2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 0, -1 ],
      [ 2, 2, 2, 2, 2, 2, 2, 4, 1, 1, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 0, 0, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 4, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 1, 1, 2, -1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 4, 2, 2, 2, 2, 1, 1, 2, 2, 1, 1, 0, 1, 0, -1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, -1 ],
      [ 2, 2, 2, 2, 1, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 1, 2, 2, 2, 2, 1, 2, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 4, 2, 2, 2, 2, 1, 1, 1, 1, 1, 2, -1 ],
      [ 2, 2, 1, 1, 2, 2, 1, 2, 2, 2, 1, 2, 2, 4, 2, 2, 1, 2, 2, 2, 2, 2, 2, 1 ],
      [ 2, 1, 2, 1, 2, 1, 2, 2, 2, 1, 2, 2, 2, 2, 4, 2, 1, 2, 2, 2, 2, 1, 4, 1 ],
      [ 2, 1, 1, 2, 2, 1, 1, 2, 2, 1, 1, 2, 2, 2, 2, 4, 1, 2, 2, 2, 2, 1, 2, 1 ],
      [ 4, 2, 2, 2, 2, 2, 2, 1, 2, 2, 2, 1, 2, 1, 1, 1, 4, 2, 2, 2, 1, 1, 2, -1 ],
      [ 2, 1, 2, 1, 2, 1, 1, 2, 2, 2, 1, 2, 1, 2, 2, 2, 2, 4, 2, 2, 2, 2, 2, 1 ],
      [ 2, 1, 1, 2, 2, 2, 1, 2, 2, 1, 2, 2, 1, 2, 2, 2, 2, 2, 4, 2, 2, 1, 4, 1 ],
      [ 2, 2, 1, 1, 2, 1, 2, 2, 2, 1, 1, 2, 1, 2, 2, 2, 2, 2, 2, 4, 2, 1, 2, 1 ],
      [ 0, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0, 2, 1, 2, 2, 2, 1, 2, 2, 2, 4, 2, 4, 2 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 2, 1, 1, 1, 2, 1, 1, 2, 4, 4, 2 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 2, 2, 4, 2, 2, 2, 4, 2, 4, 4, 16, 4 ],
      [ -3, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, 2, 2, 4, 4 ] ],
  group :=
   Group(
    [ [ [ 4, -1, -1, -2, 0, -2, -1, 2, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -1, 0, 1, 0, -1, -2, 2, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -2, -1, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 2, -2, -2, -1, 1, -1, 1, 1, 1, -2, -1, 3, 1, 1, -1, -1, 2, 0, -1, -2, 0, -1, 0, 1 ],
          [ 2, -2, -2, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 2, -1, -1, -1, 0, -1, 0, 1 ],
          [ 0, -1, -1, -1, 2, -1, 0, 2, 2, 0, -1, 2, 2, -1, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 0, 1 ],
          [ 0, -1, -1, 0, 1, 0, 2, -1, 1, -1, 0, 2, 1, 1, -2, -1, 1, 1, -1, -2, 1, -2, 0, 2 ],
          [ 0, -2, -2, 0, 2, 0, 0, 2, 2, 0, 0, 2, 2, 0, -2, -2, 2, 0, -2, -2, 0, -2, 1, 2 ],
          [ 0, -1, -1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, -1, -1, 1, 0, -1, -1, 0, -1, 0, 2 ] ],
      [ [ 4, -2, -2, -2, 1, -2, -1, 3, 1, -1, -2, 3, 1, 0, 0, -1, 2, -2, 0, -2, -2, 0, 0, 2 ],
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 3, -1, -1, -2, 0, -1, -1, 2, 0, 0, -2, 2, 0, -1, 1, 0, 1, -2, 1, -1, -1, 1, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 0, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 0, 1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 0 ],
          [ 3, -1, -1, -2, 0, -2, -1, 3, 0, 0, -1, 1, 0, 0, 0, 0, 1, -2, 1, -1, -1, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 1, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 1, 0, 0, -1, 0, -1, -1, 2, 0, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 1, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 2, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -2, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 0, -1, -2, 2, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 2, 2, 0, -2, 0, -2, 2, -2, 0, 0, -2, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ],
          [ 0, 1, 1, 0, -1, 0, -1, 0, -1, 0, 0, -1, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ] ],
      [ [ 3, -2, -1, -1, 0, -2, -3, 4, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ],
          [ 1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, -1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 1, -1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 3, -2, -1, -1, -1, -1, -1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -2, 3, 1, 0, -1, 2, 1, -1, 1, -1, 1, -2, 0, 0, -2, 1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 0, -1, -1, 2, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, -1 ],
          [ 0, -1, 0, 0, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 2, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, 0, -1, 0, 1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 2, -2, -1, -1, 0, -2, -2, 3, 1, 0, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, -2, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 0, -2, 0, 0, 0, -2, 0, 2, 2, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 0, -2, 1, 0 ],
          [ 0, 0, 0, 0, 0, 0, 2, -2, 0, -1, 0, 0, 0, 2, -1, 0, 0, 1, 0, -1, 1, -2, 0, 1 ] ],
      [ [ 4, -2, -2, -2, 0, -2, -1, 3, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1 ],
          [ 2, -1, 0, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -2, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -2, -1, -1, 0, -1, -1, 2, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, -1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, -1, -1, 1, 0, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, -1, 2, 2, 0, -1, -1, 1, 0, 0, -1, -1, -1, 0, 2 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, -1, 0, 1 ],
          [ 0, 0, -1, -1, 1, 0, 0, 1, 1, 0, -1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -2, -1, -1, 0, -2, -1, 3, 1, 0, 0, 1, 1, 0, -1, -1, 1, -1, 0, 0, -1, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, -1, -1, -1, -1, -1, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -2, 3, 0, 1, -1, 1, 0, -1, 1, 0, 1, -2, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, 0, -1, 2, 1, 0, -1, -1, 1, -1, 0, -1, 0, 0, 0, 1 ],
          [ 2, -2, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 2, -2, 0, 0, -2, 0, 0, 0, 0, 1, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ] ],
      [ [ 2, 0, 0, 0, -1, 0, 0, -2, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ],
          [ 2, 0, 0, -1, -1, 0, -1, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 1, 1, 1, -1, 0, 0, -2, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, 0, 0, 0, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 1, 0, 1, -1, 1, 1, -3, -2, -1, 0, 0, -1, 1, 1, 1, 0, 2, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, -1, 0, 0, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -2, 0, 0, 0, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, -2, 1, -1, 1, 0, -1, -1, 0, 2, 1, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ] ],
      [ [ 4, -1, -1, 0, -2, -1, 0, 0, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, 0, 0, -1, 0, 0, -1, -2, 0, -1, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, 0, 0, -2, -1, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, 0, -1, -1, 0, 1, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, 0, -1, 0, 0, 0, -1, 0, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 0, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 1, -2, 0, 0, -1, -2, 0, 0, -1, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, 0, -1, -1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 0, 1, 1, 1, -2, 1, 0, -2, -2, 0, 1, -2, -2, 1, 1, 2, -1, 1, 0, 1, 1, 0, 0, -1 ],
          [ -1, 1, 1, 1, -1, 1, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, 0, 1, 0, 1, 0, -1 ],
          [ -2, 1, 3, 4, -3, 2, 1, -4, -5, -1, 2, -2, -2, 2, 0, 2, -4, 4, 0, 4, 0, 0, 1, -4 ],
          [ -2, 1, 1, 1, 0, 1, 0, -1, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 0 ] ],
      [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, 0, -1, 0, -1, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0 ],
          [ 1, 0, -1, -1, 1, 0, 1, 0, 0, -1, -1, 2, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -2, 1, -1, -1, 3, 1, 0, -1, 2, 1, -1, 0, 0, 2, -2, 0, -1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 2, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ 2, -1, -1, 0, 1, 0, 1, 0, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 1, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ],
      [ [ 3, 0, 0, -1, -1, -2, -1, 1, -2, -1, -2, 1, 0, 0, 2, 0, 0, 0, 2, 0, -2, 1, 0, -1 ],
          [ 2, 0, 0, -1, 0, -1, -1, 1, -1, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -2, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, 0, 0, 0, -1, -1, 1, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -2, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 2, 1, 0, -1, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, -1, -1, 0, -1, 0, 0, -1, -1, -2, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0 ],
          [ 2, -1, -1, -1, 1, -1, 0, 1, 0, -1, -1, 2, 0, 0, 0, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 2, 1, -1, 1, 0, -1 ],
          [ 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 0, -1 ],
          [ 2, 0, 0, -1, -1, -2, -1, 2, -1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, -1, -1, 1, -1, -1, 2, 0, -1, -1, 2, 1, -1, 0, -1, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 0, 1, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, 0, -2, 1, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, 0, -1, -1, 0, -1, -1, 2, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, -1, 1, -1, -1, 2, 1, 0, -1, 1, 1, -1, 0, 0, 0, -1, 1, 0, -2, 1, 0, 0 ],
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0 ],
          [ 2, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 1, 0, 0 ],
          [ 2, 0, 0, -1, -1, -1, -1, 1, -1, 0, -1, 0, -1, 0, 1, 1, 0, -1, 2, 0, -1, 1, 0, -1 ],
          [ 2, -1, 0, -1, 0, -1, -2, 2, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 1 ],
          [ -1, 1, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0 ],
          [ -2, 3, 3, 2, -1, 0, -1, 0, -1, 1, 0, -4, -2, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -2 ],
          [ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1 ] ],
      [ [ 4, -1, -3, -1, -1, -1, 0, 1, -1, -2, -2, 3, 1, 0, 1, -1, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 2, 0, -1, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 2, -1, -2, -1, 0, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, -1, 0, 0, -1, 0, 1, 0, -1, -1, 1, 0, 0, 1, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 2, -1, -2, -1, 0, -1, 0, 2, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ 1, 0, -2, -1, 1, 0, 0, 1, 0, -1, -2, 3, 1, -1, 1, -1, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 2, 1, -1, -1, 2, 1, 0, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 1, 0, -1, 0, 0, 0, 1, -1, -1, -2, -1, 2, 0, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, 0, -1, 0, -1, 0, 0, 0, -1, -1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1 ],
          [ 1, 0, -1, 0, -1, 0, 1, -1, -1, -1, -1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, -1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, 0, -1, -1, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ 0, 1, 0, 0, 0, 0, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, 1, 1, 1, -1, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 1, -1, -1, 0, 0, -1, 0, 1, 0, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 1, 0, 1, -1, -1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 2, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 2, -1, 0, -1, -2, 0, 0, 1 ],
          [ -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ -2, 1, 1, 1, 0, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ -4, 2, 4, 2, 0, 0, 4, -4, -2, -2, 0, 0, -2, 4, -2, 2, 0, 2, 0, 0, -2, 0, 1, -2 ],
          [ -3, 1, 2, 1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, 0, 1 ] ],
      [ [ 3, -1, -2, -1, 0, -1, 1, 0, 0, -2, 0, 2, 1, 1, -1, -1, 0, 2, 0, -2, 1, -2, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, -1, 1, -1, 0, 1 ],
          [ 2, -1, -2, -1, 1, -1, 0, 1, 1, -1, -1, 2, 1, 0, 0, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 2, 0, -1, 1, -2, 0, 1 ],
          [ 3, -1, -1, -1, -1, -1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, 1, -1, 1, -1, 0, 0 ],
          [ 0, 0, -1, 0, 1, 0, 1, 0, 1, -1, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 1, 0, -1, 1, 1, 0, -1, -1, 0, 0, 1, -1, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0 ],
          [ 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, 0, 1, 1, -1, 0, 2, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 2, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 0, 0, 1 ],
          [ 0, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 0, -1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, -1, -1, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, 0, 1 ],
          [ 0, 0, 0, 1, -1, -1, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 0, 0, 0, 1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0 ],
          [ -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, -1, -1, 0, 1 ],
          [ -1, 0, 1, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1 ],
          [ -2, 1, 1, 2, 0, 1, 1, -3, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1 ],
          [ -4, 1, 5, 4, -1, 0, -1, -2, -1, 1, 2, -4, -2, 2, 0, 2, -2, 0, 0, 4, -2, 0, 1, -2 ],
          [ -1, 0, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1 ] ],
      [ [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, 0 ],
          [ 0, 1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 1, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 1, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, -1, 1, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, 1, -1, 2, 0, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, 1, -4 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
      [ [ -1, 0, 1, 1, 0, 0, 1, -2, 0, -1, 1, 0, 1, 1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -1, 0, 0, 1, 1, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0 ],
          [ -1, 0, 1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0 ],
          [ 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 1, 1, 1, -1, -1, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ -2, 1, 1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, -1, -1, 0, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, 0, 0, 1, 1, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 0, -1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 1, -1, -1, -1, 1, -1, -1, 2, 1, 0, -1, 2, 1, -1, 0, -1, 1, -1, 0, -1, -1, 1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 1, -1, 0, 1, 2, 0, -1, -1, 0, 1, 0, -1, 0, -1, 0, 1 ],
          [ 1, -1, -1, -1, 1, -1, 1, 0, 1, -1, -1, 2, 1, 1, -1, -1, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 0, 0 ],
          [ -1, 0, 1, 1, -1, 0, 0, -1, 0, 0, 1, -1, 0, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0 ],
          [ 1, 0, 0, 0, -1, 0, 1, -2, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 0, 0 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, -1, 1, 0, 0, -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0 ],
          [ 2, -1, -1, -1, 0, -1, 1, 0, 0, -1, -1, 2, 0, 1, 0, 0, 1, 0, 0, -2, 0, -1, 0, 1 ],
          [ 2, -2, 0, 0, -2, -2, 0, 2, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2 ],
          [ 2, -1, -1, -1, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 1 ] ],
      [ [ 2, -1, 0, 0, -1, -1, -2, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 2, -1, 1, 0, -1 ],
          [ 1, -1, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1 ],
          [ 1, 0, 0, 0, -1, -1, -1, 1, -1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 1, -1, 0, -1, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
          [ 1, 0, 1, 0, -2, 0, -1, 0, -2, 1, 0, -1, -1, 0, 1, 1, -1, 0, 1, 2, 0, 1, 0, -2 ],
          [ 3, -1, -1, -1, -1, -1, -2, 2, -1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, 0, 1, 0, -1 ],
          [ 0, -1, 0, 0, 0, -1, -2, 2, 1, 1, 0, 0, 1, 0, 0, -1, 1, -1, 0, 1, -1, 0, 0, 0 ],
          [ 1, 0, 0, 0, -2, -1, -1, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 1, -1, 0, 0, -1, -1, -2, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 2, -1, 1, 0, -1 ],
          [ 0, 0, 1, 0, 0, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, 0 ],
          [ 0, 0, 0, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 1, 0, -1, -1, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 2, -1, 0, -1, -2, -1, -1, 2, -1, 1, 0, -1, -1, 0, 1, 1, 0, -1, 1, 1, 0, 1, 0, -2 ],
          [ 0, 0, 1, 0, -1, -1, -1, 2, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ -1, 1, 1, 0, -1, 0, -1, 1, 0, 1, 0, -1, 0, -1, 1, 1, 0, -1, 1, 1, -1, 1, 0, -1 ],
          [ 0, 0, 0, 1, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1 ],
          [ 0, 1, 1, 1, -2, 0, -1, 0, -2, 1, 0, -2, -1, 0, 2, 1, -1, 0, 1, 2, -1, 1, 0, -2 ],
          [ 1, 0, 0, 0, -1, 0, -1, 1, -1, 1, 0, -1, 0, -1, 1, 0, -1, 0, 1, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, -1, 1, 0, -2 ],
          [ -1, 1, 1, 1, -2, 0, 0, 0, -1, 1, 1, -2, -1, 0, 1, 1, -1, 0, 1, 1, 0, 1, 0, -2 ],
          [ -1, 0, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, -1, 0, 1, 1, 0, -1, 0, 1, -1, 1, 0, -1 ],
          [ -2, 0, 2, 2, 0, 0, 0, 2, 0, 0, 2, -2, 0, 0, -2, 0, -2, 0, 0, 2, -2, 2, 1, -2 ],
          [ 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ] ],
      [ [ 1, 0, -1, 0, 0, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ],
          [ 2, -1, -1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ 3, -1, -2, -1, 0, 0, 1, -1, -1, -1, -1, 2, 0, 0, 0, -1, 0, 1, 0, -1, 2, -1, 0, 0 ],
          [ -1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ],
          [ -1, 1, 0, 0, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 2, -1, 1, -1, 0, 1, 1, 0, -2, -1, 0, 1, 0, -1, 1, -1, 0, 1 ],
          [ 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ -2, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0, 1, -2, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ -1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ -3, 1, 1, 1, 0, 0, -1, 1, 1, 2, 1, -2, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ -1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0 ],
          [ -5, 2, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0 ],
          [ -1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, -1, -1, -1, 0, -1, 0, 0, 0, 1, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 1, 0, -1 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0 ],
          [ -8, 3, 3, 4, 3, 2, -1, 0, 1, 1, 0, 0, 0, -2, 0, 0, 0, 0, -2, 2, -4, 2, 1, -2 ],
          [ 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0 ] ],
      [ [ -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
          [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 1, -4 ],
          [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ] ]),
  h := [ -12, 3, 5, 4, 3, 2, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -4, 2, 2, -4 ],
  lines := [ [ -14, 4, 5, 3, 4, 2, 1, 0, 3, 2, 2, -2, 2, -2, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -12, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -12, 3, 4, 3, 4, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -12, 3, 4, 3, 4, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -12, 3, 4, 3, 4, 2, 2, -1, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -12, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -12, 3, 4, 4, 4, 2, 1, -1, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -12, 3, 5, 4, 2, 2, 1, -1, 2, 2, 4, -4, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -12, 4, 4, 4, 3, 4, 2, -3, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -12, 4, 5, 3, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -12, 4, 5, 4, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -12, 4, 5, 4, 3, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -11, 2, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 2, 4, 3, 3, 1, -1, 2, 3, 2, 2, -2, 1, -1, -1, 1, 2, -2, -2, 2, -4, 2, 1, -2 ],
      [ -11, 2, 4, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 2, 4, 3, 3, 2, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -11, 2, 4, 3, 4, 1, 1, 0, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -11, 2, 4, 3, 4, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 2, 4, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 3, 2, 0, 1, 3, 2, 2, -2, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 2, 0, -2, 0, -4, 2, 1, -2 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 3, 3, 4, 2, 2, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 0, 1, 3, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 1, 1, 0, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 0, 0, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, -1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 1, 0, 3, 1, 2, -2, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 3, 2, 2, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 4, 3, 4, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 4, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 4, 3, 4, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -11, 3, 4, 3, 4, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 2, 2, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -4, 2, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -11, 3, 4, 4, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 4, 4, 3, 2, 2, -2, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -11, 3, 5, 3, 2, 1, 1, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 3, 5, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -11, 3, 5, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 3, 5, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 3, 5, 4, 2, 2, 1, -2, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 3, 5, 4, 2, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -11, 4, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -11, 4, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 0, -2, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -11, 4, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -11, 4, 4, 3, 3, 2, 2, -2, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -11, 4, 4, 4, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -11, 4, 4, 4, 2, 2, 2, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -11, 4, 5, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -11, 4, 5, 4, 2, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 1, 2, -2, -2, 0, -4, 2, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -2, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 1, 0, 1, -1, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 2, 4, 2, 1, 0, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -10, 2, 3, 2, 5, 1, 0, 2, 4, 1, 1, 0, 2, -2, -2, 0, 2, -2, -2, 0, -4, 2, 1, 0 ],
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 0, 0, 2, 1, 2, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 3, 2, 2, -1, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -10, 2, 3, 3, 4, 1, 0, 1, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 1, 1, 0, 3, 0, 1, 0, 2, 0, -2, 0, 2, 0, -2, 0, -4, 0, 1, 0 ],
      [ -10, 2, 3, 3, 4, 2, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 2, 1, 0, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 2, 4, 2, 3, 0, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 2, 3, 1, 0, 2, 3, 2, 2, -2, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -10, 3, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 3, 3, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 3, 2, 2, -2, 2, 0, 2, -1, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 1, -1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 3, 3, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 2, 2, 2, 1, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -10, 3, 4, 2, 3, 2, 1, 0, 2, 2, 2, -2, 0, -2, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -10, 3, 4, 2, 4, 1, 1, 0, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, -1, 2, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 2, 2, 2, -2, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -10, 3, 4, 3, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 0, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 1, 2, -1, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 0, 0, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 3, 4, 3, 3, 2, 2, -2, 2, 1, 2, -2, 0, 0, -2, 2, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -10, 3, 5, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -10, 3, 5, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 5, 3, 2, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -10, 3, 5, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -10, 4, 4, 3, 2, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -10, 4, 4, 3, 3, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 1, 2, 2, 4, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 2, 2, 4, 1, 1, 1, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 2, 3, 4, 2, 1, 0, 3, 0, 2, 0, 1, 0, -2, 0, 2, 0, -4, 0, -2, 0, 1, 0 ],
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 1, 3, 2, 3, 1, 0, 2, 3, 1, 2, -1, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 1, 3, 2, 4, 1, 0, 1, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 4, 1, 1, 1, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 1, 3, 2, 4, 1, 2, 0, 3, 0, 2, 0, 2, 0, -4, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 1, 3, 3, 3, 1, 0, 1, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 1, 3, 3, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 2, 2, 4, 1, 0, 1, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 1, 1, 1, 3, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 2, 2, 4, 2, 1, 0, 3, 1, 1, 0, 2, -2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 2, 3, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 2, 3, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 1, 3, 1, 0, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 1, 4, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 2, 1, 1, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 2, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 2, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, -1, 2, 3, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 1, 3, 2, 2, -2, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 0, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 1, 1, 3, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 2, -1, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 1, 2, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 0, 2, 0, 0, 0, -2, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 2, 3, 2, 2, -1, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 2, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 2, 4, 2, 2, -1, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 1, 1, 2, -2, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 1, 2, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 1, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 2, 2, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 1, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 2, 2, 2, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 2, 1, 2, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 1, 0, 1, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 1, 1, 0, 3, 1, 2, -2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 3, 3, 3, 1, 2, -1, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 0, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, -1, 2, 1, 2, -1, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 1, 0, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 3, 3, 3, 2, 2, -1, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 2, 3, 3, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 2, 3, 3, 4, 2, 2, -2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 3, 4, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 1, 2, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 1, 1, 0, 2, 2, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 2, 2, 0, 0, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -9, 2, 4, 2, 2, 2, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 0, 1, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 0, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 2, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 2, 4, 3, 1, 1, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 0, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 1, -1, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 1, 2, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 3, 3, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -9, 2, 4, 3, 3, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 2, 4, 4, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 2, 4, 4, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 3, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 1, -1, 1, 2, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 1, 0, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -9, 3, 3, 2, 2, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 0, 1, 2, 2, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 2, 3, 1, 1, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 2, 3, 2, 2, -1, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 0, 0, 1, 1, 1, -1, 1, -2, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 1, -1, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -9, 3, 3, 3, 3, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -9, 3, 3, 4, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -9, 3, 3, 4, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, -1, 2, 1, 2, 1, -2, 0, -2, 0, 2, 0, -2, 0, 2, -4, 4, 1, -4 ],
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 2, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 0, 1, 2, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 1, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 1, 2, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 2, 2, 1, -1, 1, 2, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 2, 0, 0, 0, 2, -4, 2, 1, -4 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 1, 1, -1, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 1, 1, -1, 1, 2, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 1, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 1, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, -1, 1, 2, 2, 2, -3, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 2, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, -1, -1, 1, 0, 0, 0, 2, -4, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 1, 1, -1, 1, 2, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 0, -1, 1, 2, 2, -3, 0, -1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -2, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 0, 2, -2, 0, 0, -2, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 2, 2, 2, -2, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -9, 3, 4, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 0, -1, 1, 2, 2, -4, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 1, -2, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -9, 3, 4, 4, 2, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -9, 3, 4, 4, 2, 2, 2, -3, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -9, 3, 5, 3, 1, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 3, 5, 3, 1, 1, 1, -1, 1, 2, 2, -4, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -9, 4, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -9, 4, 4, 3, 2, 2, 2, -3, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -9, 4, 5, 3, 0, 2, 1, -2, -1, 2, 2, -4, -2, 0, 0, 4, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 1, 2, 1, 4, 1, 0, 2, 3, 0, 1, 1, 2, -1, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 0, 2, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 2, 2, 3, 1, 1, 1, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 1, 2, 2, 3, 2, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 2, 0, 1, 1, 2, -1, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 1, 1, 1, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 2, 2, 4, 2, 1, 0, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 2, 3, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 1, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 2, 2, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 2, 0, 1, 0, 2, 0, -2, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 1, -1, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 0, 0, 2, 3, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 0, 1, 3, 1, 2, -1, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 1, 3, 2, 3, 1, 1, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 1, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 1, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 1, 3, 3, 3, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, -1, 2, 2, 1, 0, 0, 2, -2, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 1, 1, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 1, 0, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 2, 2, 4, 1, 1, 0, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 2, 4, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 2, 3, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 2, 3, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 1, 2, -2, 0, 0, -4, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, -1, 2, 2, 2, 1, -1, 1, -2, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, 1, 0, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 1, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 1, -2, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 1, 2, 2, -2, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 0, 1, 2, 2, 2, -2, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 2, 2, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 0, 1, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -2, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 0, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 1, -1, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 0, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 1, 0, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -2, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 3, 3, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 0, 0, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 2, 1, -4 ],
      [ -8, 2, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 0, 2, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 0, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 2, -2, 2, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 0, 0, 2, 1, 2, -2, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -2, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 1, -1, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 2, 2, 2, -2, 1, 1, 2, -2, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 0, 0, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 1, 1, 0, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -8, 2, 3, 3, 3, 2, 2, -2, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -8, 2, 3, 4, 1, 2, 1, -2, 0, 0, 2, -2, 0, 1, -1, 1, 0, 2, -2, 2, -2, 0, 1, -2 ],
      [ -8, 2, 3, 4, 2, 2, 1, -2, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 2, 1, 0, 0, 1, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 0, 1, 1, 2, 2, -3, 0, -1, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 2, 4, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 0, -1, 2, 2, 2, 1, -2, 1, -1, -1, 1, 0, -2, 0, 2, -4, 2, 1, -2 ],
      [ -8, 2, 4, 2, 2, 0, 0, 1, 2, 1, 2, -2, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 2, 2, 0, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 4, 3, 1, 1, -1, 1, 1, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 2, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -8, 2, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 2, -2, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 2, 4, 3, 1, 2, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 0, 0, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 3, 2, 1, 2, -2, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 2, 4, 3, 3, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 2, 4, 4, 1, 0, 0, 0, 1, 1, 2, -3, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, 0, -2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 2, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 1, 1, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 0, 0, 1, 2, 1, -2, 0, -2, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -4, 2, 1, -2 ],
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 3, 3, 2, 3, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -8, 3, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 0, 0, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -8, 3, 3, 3, 1, 2, 2, -2, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 0, 0, 2, 1, 1, -2, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 1, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 0, -1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 0, 0, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -2, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 1, -1, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -8, 3, 3, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -8, 3, 3, 3, 3, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -8, 3, 3, 4, 2, 2, 1, -2, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 1, 1, -1, 1, 1, 2, 1, -3, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -8, 3, 4, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 0, 0, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 2, 2, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -8, 3, 4, 2, 2, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 0, 1, 0, 0, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 0, 0, 0, 2, 1, -3, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 1, 1, -1, 1, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 0, -1, 0, 2, 2, -3, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, 0, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -2, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -8, 3, 4, 3, 1, 2, 2, -3, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -8, 3, 4, 3, 1, 2, 2, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -8, 3, 4, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 3, 2, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -8, 3, 4, 4, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -8, 3, 4, 4, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 0, -1, -1, 1, 2, -2, -2, 0, -2, 2, 1, -2 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 2, -2, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 1, 2, 1, 3, 1, 0, 2, 3, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, -1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 1, 4, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 2, 0, -2, 0, -2, 0, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 2, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 1, 1, 0, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 2, 2, 2, 2, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 0, 0, 2, 3, 0, 1, 0, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, -1, 2, 3, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 1, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 2, -1, -2, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 1, 2, 1, 2, -1, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 0, 2, 2, 0, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 2, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 2, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 0, 2, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 2, 1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 0, 3, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 2, -1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 1, 2, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 3, 2, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 1, 2, 2, 4, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 3, 2, 1, 0, 0, 2, 1, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 2, 3, 2, 1, 0, 1, 2, 0, 1, -1, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 1, 0, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 1, 1, 0, 2, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 2, 2, 1, -1, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 2, 3, 3, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 2, 3, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 2, 3, 3, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 2, 3, 3, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 1, 2, 0, -1, 3, 2, 2, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 1, 1, -1, 2, 1, 2, 2, -2, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 1, 1, 0, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, -1, 2, 2, 2, 2, -2, 0, -1, -1, 1, 0, -2, -2, 2, -2, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -2, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 0, 1, 2, 1, 2, -1, 0, 0, -2, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 1, 0, 2, 1, 2, -2, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 2, 1, -1, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 2, 2, 2, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 1, 3, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 1, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 0, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 1, 2, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 1, 0, 0, 2, 1, 2, -2, 1, 0, -2, 0, 0, 0, -2, 2, -2, 0, 1, 0 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 0, 2, -1, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -7, 1, 3, 3, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 1, 3, 3, 2, 2, 2, -2, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 2, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 1, 3, 1, 0, 2, 2, 1, 0, 0, 1, -2, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 1, 1, 0, 2, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 0, 0, 1, 1, 2, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 2, 2, 2, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -7, 2, 2, 2, 3, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 0, 0, -2, 0, -2, 2, 1, -2 ],
      [ -7, 2, 2, 2, 3, 2, 1, 0, 1, 0, 1, 0, 0, -1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -7, 2, 2, 2, 3, 2, 2, -2, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 2, 3, 1, 2, 1, -1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, 0, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 0, 0, 2, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 0, 2, -2, 0, -2, 0, 1, -2 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 2, 3, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -7, 2, 2, 3, 3, 2, 2, -2, 1, -1, 1, 0, 1, 0, -2, 0, 0, 2, -2, 0, -2, 0, 1, 0 ],
      [ -7, 2, 3, 1, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 1, 3, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 0, -1, 2, 1, 2, 1, -2, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 1, 1, 2, 2, -3, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 0, 1, 2, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 1, 1, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 1, 2, -2, 0, -1, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 1, -1, 1, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 1, 2, 2, -2, 0, 1, 2, -2, 0, 0, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, -1, 2, 2, 2, 1, -2, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -2, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 1, -1, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 1, -1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 0, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 2, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 1, 2, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 1, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 0, 1, 2, 2, 1, -2, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, -1, 0, -1, 2, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 1, 0, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 1, 2, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 2, 3, 2, 2, 2, 2, -2, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 2, 3, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 2, 0, -1, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 0, 2, 1, -1, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 0, 0, 1, 2, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, -1, 0, 0, 2, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, -1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -2, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, -1, 1, -1, 2, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 1, 2, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 1, 2, -2, 1, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -2, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 3, 3, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 0, 1, 0, 0, 0, 2, 2, -3, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 0, 1, 1, -1, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 0, 0, 1, 2, 2, -3, -1, 0, -1, 2, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 0, -2, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 2, 4, 2, 2, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 2, 4, 3, 0, 2, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 2, 4, 3, 1, 1, 0, 0, 1, 1, 2, -3, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 2, 4, 3, 1, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 2, 4, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, 0, -1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 2, 1, 2, 2, -2, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -7, 3, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, -1, 0, -1, 2, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 0, 2, 0, -1, 0, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 0, 1, -2, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 1, -2, 0, 1, 2, -3, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -7, 3, 3, 3, 1, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -7, 3, 3, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 0, -1, 0, 2, 2, -4, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -7, 3, 4, 3, 0, 1, 0, 0, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 0, -1, 0, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -7, 3, 4, 3, 1, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -7, 3, 4, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 0, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 1, 3, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -6, 0, 2, 1, 3, 0, 0, 2, 3, 1, 1, 0, 1, 0, -2, 0, 2, -2, -2, 0, -2, 0, 1, 0 ],
      [ -6, 0, 2, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 0, 1, 2, 0, 2, -1, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 0, 2, 2, 1, 2, -1, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 2, 0, 1, 1, 2, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 0, 2, 0, 1, 0, -2, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 0, 1, 2, 1, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 0, 2, 2, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 0, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 0, 4, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 1, 1, 3, 1, 0, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, -1, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 1, 4, 1, 2, 0, 2, -1, 0, 2, 1, 0, -2, 0, 2, 0, -2, -2, -2, 0, 1, 0 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 1, 0, 1, 2, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 2, 2, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 1, 2, 3, 2, 1, -1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 1, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 1, 2, 3, 2, 2, -1, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, -1, 3, 2, 2, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, 0, 1, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 0, 2, 1, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 2, -1, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 0, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 0, -1, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 1, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 0, 0, -2, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 1, 3, 1, 1, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, -1, 2, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, -1, 3, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 0, 2, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 0, 2, -1, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 1, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 1, 1, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 1, 2, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 0, 2, -1, 0, 0, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 2, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 2, 2, 2, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 1, 2, 2, 3, 0, 0, 1, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 0, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 0, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 0, 1, 2, 0, 1, 0, 1, -1, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, -1, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 0, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 0, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 1, 0, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -6, 1, 2, 2, 3, 1, 2, -1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 2, 3, 2, 0, 0, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 1, 2, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 2, 3, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 1, 3, 1, 1, 0, 1, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, -1, 3, 2, 1, 1, -1, 0, -1, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 0, 2, 1, 1, 1, -1, 1, -1, -2, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 0, 1, 1, 2, 1, 1, -1, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 0, 1, 2, 1, 1, -1, 1, -1, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 3, 1, 3, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 0, 0, -1, 2, 2, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 0, 0, 0, 1, 0, 1, 2, -2, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 0, 1, 1, 0, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 1, 1, 2, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, -1, 2, 1, 2, 2, -3, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, -1, 1, -1, 2, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 1, 2, -2, 1, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 0, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 0, 1, 1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, -1, 0, -1, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 0, 1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 1, 0, 1, 1, 2, -2, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 1, 1, 2, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, -1, 2, 1, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 0, 1, 2, 1, 2, -2, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 0, -2, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 1, 3, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -6, 1, 3, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 0, 1, 1, -1, 0, 1, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 0, 2, -2, 0, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 0, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 0, 2, -2, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 3, 1, 1, 1, -1, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -6, 1, 3, 3, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 1, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -2, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 0, 1, 2, 1, 1, -1, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 0, 1, 0, 1, -1, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 1, 3, 1, 1, 0, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 1, 0, 0, 1, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, -1, 1, 1, 2, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, -1, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 1, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, -1, 1, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, -1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 1, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 1, 2, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 0, -1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, -1, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, -1, 0, 0, 2, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, -1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 2, 2, 2, 2, 2, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 2, 3, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 2, 1, -1, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 2, 2, 3, 2, 2, -2, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 0, -1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 2, -3, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 1, 2, 2, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 2, 3, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 2, 2, 0, -1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -6, 2, 2, 3, 2, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 2, 2, 3, 2, 2, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, -1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 1, 0, 0, 1, 1, 2, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 0, 1, 0, 2, 1, -2, 0, -1, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 0, -1, 1, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 1, 2, 1, 2, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 0, 0, 1, 0, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, -1, 1, 0, 2, 2, -3, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, -1, 2, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 0, 1, 1, -1, 0, 1, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 0, 1, 1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 2, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 0, 2, 1, -1, -1, 1, 2, -2, -1, 0, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 0, 1, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, -1, 1, 1, 1, 1, -2, 0, -1, 0, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 1, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 0, 2, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 0, 1, 0, 1, 1, -2, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 1, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 1, -1, 1, 1, 2, -2, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 1, -1, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -6, 2, 3, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, -1, 1, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, -1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 1, 0, 1, 0, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -6, 2, 3, 2, 2, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -6, 2, 3, 2, 2, 2, 2, -2, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -2, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 1, 1, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 0, -1, -1, 1, 2, -3, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -6, 2, 3, 3, 0, 2, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 0, 2, 2, -3, -1, 0, 2, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, -1, 0, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 0, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -2, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 1, 2, -2, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 0, -1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 1, -2, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 3, 3, 1, 2, 2, -3, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -6, 2, 4, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 2, 0, 0, 0, 1, 0, 2, 2, -3, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 4, 2, 1, 0, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 0, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 2, 4, 3, -1, 1, -1, 0, -1, 2, 2, -4, -1, 0, 0, 2, -2, 0, 0, 4, -2, 2, 1, -4 ],
      [ -6, 2, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -6, 2, 4, 3, 0, 1, 1, -2, -1, 1, 2, -3, -1, 1, -1, 2, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -6, 3, 1, 2, 2, 2, 1, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -6, 3, 3, 2, 0, 1, 0, 0, 0, 2, 1, -3, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 0, -1, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 0, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 0, -2, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -6, 3, 3, 2, 1, 2, 0, -1, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -6, 3, 3, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 2, 1, 2, 1, -1, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -6, 3, 3, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -1, 0, 0, 2, -2, 2, 0, 2, -2, 2, 1, -4 ],
      [ -6, 3, 3, 3, 0, 2, 1, -2, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -6, 3, 3, 3, 0, 2, 2, -3, -1, 0, 1, -2, -1, 1, -1, 2, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -6, 3, 3, 3, 1, 2, 1, -2, -1, 0, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -6, 3, 4, 3, 0, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 0, 1, 1, 2, 0, -1, 3, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 1, 2, 1, -1, 2, 2, 1, 1, 0, 1, -1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 2, 1, 1, 1, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -1, 0, 2, -1, -2, 0, -3, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 0, 0, 2, 2, 0, 1, 1, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 0, 2, 2, 0, 1, 1, 1, -1, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 1, 0, 1, 0, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 0, 1, 1, 3, 1, 1, 1, 1, -1, 1, 1, 1, 0, -2, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 1, 1, 1, -2, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, -1, 3, 2, 1, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 1, 1, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 0, 2, 2, 1, 1, 0, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 1, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 0, 1, 0, 1, 0, -1, 0, 1, -1, -2, 1, -3, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, -1, 2, 2, 1, 1, -1, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 0, 1, 0, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 0, 2, 2, 2, 1, 1, 0, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 0, 0, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 3, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 1, 1, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 0, 1, 2, 0, 0, 1, 1, -1, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 1, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 2, 2, 1, -1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 1, 2, 3, 1, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -3, 1, 1, -1 ],
      [ -5, 1, 1, 2, 3, 1, 1, 0, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 1, 1, 2, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 1, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, -1, 2, 2, 1, 1, -1, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 0, 2, 2, 1, 1, -1, 1, -1, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 0, -2, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -1, 0, 1, 1, -2, -1, 1, -3, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, -1, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 1, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, -1, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 0, -1, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 1, 0, 1, 1, 1, -1, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 0, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, -1, 1, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 1, 2, 1, 3, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 1, 3, 1, 1, 0, 1, 0, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 0, 1, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, 0, 1, 0, -1, -1, 2, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, -1, 2, 1, 1, 0, -1, 0, 0, 0, 1, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 2, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, -1, 0, 0, 1, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, -1, 1, 1, 1, 1, -1, 1, -1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 1, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -2, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 0, 1, 1, 2, -2, 0, 0, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 0, 1, 1, 1, 2, -2, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 0, 2, -1, 0, 1, -2, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, -1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, -1, -1, 1, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 1, 0, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 1, 2, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 1, 2, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -4, 2, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, -1, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 1, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 0, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -3, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 1, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, -1, 1, 0, 1, -1, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 1, 2, -1, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 2, 1, -1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 2, 2, 2, 2, -2, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 0, 1, 1, -1, 0, 0, 2, -2, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 1, 0, -2, 1, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, -1, 1, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -5, 1, 2, 3, 1, 2, 1, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -5, 1, 2, 3, 2, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -5, 1, 2, 3, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 1, 0, 0, -1, 2, 0, 2, 1, -2, -1, 0, 0, 2, 0, -2, 0, 2, -2, 2, 1, -4 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, -1, 2, 1, 2, 1, -2, 0, -1, -1, 1, 0, -2, 0, 2, -2, 2, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 1, 3, 1, 2, 0, 0, 1, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 3, 2, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 1, -1, 1, 0, 0, 0, 2, -2, 0, 1, -2 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 1, 2, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 0, 0, 0, 2, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 2, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, -1, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, -1, 2, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 2, -3, 2, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 0, 1, 1, 1, -2, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 0, 1, 1, 1, 1, -2, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 0, 0, 0, 1, 2, -2, 0, 0, -2, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 0, 2, -2, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 2, -2, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 1, 3, 2, 1, 1, 2, -2, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 1, 3, 3, 0, 1, 0, -1, 0, 1, 2, -3, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 1, -2, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -5, 1, 3, 3, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, -1, 0, 2, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 2, 1, -4 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -5, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -2, 2, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, -1, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 2, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 2, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 0, 2, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, -1, 1, 0, 1, 1, -2, 0, -1, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 1, -1, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -3, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, -1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, 0, 1, -1, 1, 0, 2, 0, 0, -2, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 1, 2, -2, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, 0, 0, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -2, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 1, -1, 0, 0, 1, -1, 0, -1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 1, 2, 2, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -3, 2, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -5, 2, 2, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 2, 2, 1, 2, -2, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -5, 2, 2, 3, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 2, 3, 0, 2, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 2, 3, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 2, 3, 1, 2, 2, -3, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 0, 1, -1, 1, 0, 2, 1, -2, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 1, 0, 1, 1, 0, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 0, 0, 0, 1, 0, -1, -1, -1, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 1, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 1, 1, 1, 1, 0, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, -1, 1, 0, 0, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, -1, 1, 1, -1, -1, 1, 2, -3, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 2, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, -1, 1, 0, 2, 1, -3, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, -1, 1, 0, 2, 1, -3, -1, -1, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, -1, -1, 2, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -2, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 0, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -3, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, -1, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -2, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 0, 0, 0, 1, 2, -3, -1, 0, -1, 2, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 1, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 0, 2, -2, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, -1, 1, 2, -3, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 1, 2, -2, -1, 1, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -5, 2, 3, 2, 0, 2, 0, -1, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 2, 1, -2, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 0, 2, 1, -2, -1, 1, 1, -2, -1, 0, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, -2, 0, 0, 2, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, -2, 0, -1, -1, 1, -2, 0, 0, 2, -2, 2, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 1, 1, -1, 0, 1, 1, -2, -1, 0, -1, 2, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 1, -3, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, -1, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 2, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 0, -1, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -2, 2, 0, 2, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -5, 2, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, 0, 1, -1, 1, -2, 2, 0, 2, -2, 0, 1, -2 ],
      [ -5, 2, 3, 3, 0, 2, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 0, 2, 1, -2, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -5, 2, 3, 3, 1, 1, 1, -2, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 0, 3, 0, 0, 2, 2, 0, 0, 1, 1, -1, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 0, 1, 1, 2, 0, -1, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -3, 2, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 0, 2, 2, 0, 1, 0, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 1, 1, -2, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, 0, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, -1, 1, 1, 1, 0, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 1, 3, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -4, 0, 1, 1, 3, 1, 1, 0, 1, -1, 0, 2, 1, 0, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -4, 0, 1, 2, 2, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 1, 2, 2, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -2, 1, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 1, 0, 1, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 1, 2, 2, 1, 2, -1, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 0, 2, 0, 1, 0, 0, 2, 1, 1, 2, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 0, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 1, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -2, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 0, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 0, 2, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 0, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -3, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 0, 0, -2, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 0, 2, 1, 2, 0, 0, 2, 1, 0, 1, 0, 1, 0, -2, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, -1, 0, 1, 1, 1, -2, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 0, 1, 0, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 0, 2, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 0, 2, 2, 0, 0, 0, 1, 0, 1, 2, -2, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 0, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 1, -1, 1, 0, 0, -2, 2, 0, 0, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 1, 0, -2, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 1, 1, -2, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 0, 1, 1, 0, 2, -1, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 0, 2, -2, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 0, 2, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 0, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 0, 2, 2, 2, 0, 1, 0, 1, -1, 1, 0, 0, 2, -2, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 0, 2, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 1, 0, 2, 2, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, -1, 0, 1, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, -3, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, -1, 2, 1, 1, 0, 0, 0, -2, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 0, 1, 1, 0, 0, 1, 1, -1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, -1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 1, 2, 1, 2, 1, -1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 1, 2, 1, 2, 2, -2, -1, -1, 1, 0, -1, 1, -1, 1, 0, 2, -2, 0, 0, 0, 1, -2 ],
      [ -4, 1, 1, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 1, -2, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 1, 2, 2, 2, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, -1, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 0, 2, 0, 0, 2, 1, 1, 0, 0, 0, -1, -1, 1, 0, -2, 0, 0, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, -1, 2, 0, 2, 1, -2, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 0, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 0, 1, 1, 0, -1, 1, 1, -1, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, -1, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 2, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 0, 1, 1, -1, 0, -1, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, -3, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 0, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 0, 1, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 0, 1, 0, 1, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, -1, 1, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 2, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 0, 0, 1, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 2, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 1, 1, 2, -1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, -1, 2, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -3, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, -2, 0, 1, 0 ],
      [ -4, 1, 2, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 0, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, -1, 1, 0, 1, 1, -2, 0, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 2, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 0, 0, 0, 1, 2, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, -1, 1, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 0, 2, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, -1, 0, 1, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 2, 0, -1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 0, 2, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 0, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 0, -2, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 0, 0, 0, 1, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 1, -1, 1, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -4, 1, 2, 2, 1, 1, 1, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, -1, 1, 0, 0, 1, -2, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 1, 2, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 2, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 2, 2, 1, 2, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 2, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -4, 1, 2, 2, 2, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 1, 2, 3, 0, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -3 ],
      [ -4, 1, 2, 3, 0, 1, 2, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 1, 2, 3, 0, 2, 1, -2, -1, 0, 2, -2, -1, 1, -1, 1, -2, 2, -2, 2, 0, 0, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, -1, 2, 0, 1, 1, -2, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 1, -1, 2, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 0, 1, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 0, -2, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 1, 3, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, -1, 0, 0, 0, -1, 1, 2, -3, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, -1, 1, 0, 0, -1, 1, 2, -3, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, 0, 1, -1, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, -1, 1, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 0, 1, -2, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 0, 0, 0, 0, 1, 2, -3, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 1, 0, -1, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -4, 1, 3, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 1, 3, 2, 0, 1, 2, -2, -1, 0, 2, -2, -2, 2, -2, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 1, 3, 2, 1, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 1, 3, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 1, 3, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 1, 3, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 0, 1, 1, -1, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 1, 1, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, 1, -3, 2, 1, -2 ],
      [ -4, 2, 2, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, -1, 1, 0, -1, -1, -1, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, -1, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 0, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -4, 2, 2, 2, 0, 2, 1, -2, -1, 1, 1, -2, -2, 0, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 0, -1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -4, 2, 2, 2, 1, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 1, 1, -1, -1, 0, 1, -1, -1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 2, 1, 2, 1, -2, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -4, 2, 2, 3, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -2, 1, 1, -2 ],
      [ -4, 2, 2, 3, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -4, 2, 3, 1, 0, 1, 1, -1, -1, 1, 1, -2, -1, 0, -1, 2, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -4, 2, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -1, 1, 0, 2, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 2, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, -1, 1, 0, -1, -1, 1, 1, -3, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -4, 2, 3, 2, 0, 1, 0, -1, -1, 1, 0, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 2, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -4, 2, 3, 2, 0, 1, 1, -2, -1, 0, 1, -2, -1, 1, -1, 2, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -4, 2, 3, 3, -1, 1, 1, -2, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, -1, 0, 1, 3, 0, 0, 2, 2, -1, 0, 2, 2, 0, -2, -2, 1, 0, -2, 0, -2, 0, 1, 0 ],
      [ -3, -1, 1, 1, 1, 0, -1, 3, 1, 0, 1, 0, 0, 1, -1, 0, 1, -1, -2, 1, -2, 1, 1, -2 ],
      [ -3, -1, 1, 1, 2, 0, 1, 1, 1, -1, 1, 1, 0, 1, -2, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 0, 1, 2, 1, 0, 1, 0, -1, 0, 2, 0, 0, 0, 0, 1, 0, -2, 0, -2, 1, 1, -2 ],
      [ -3, 0, 0, 1, 2, 1, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 0, 1, 0, -1, 3, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 1, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, -1, 3, 1, 0, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -3, 2, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, -1, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 0, 2, 1, 0, 0, 1, 1, 0, -2, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 0, 2, 0, 1, 1, 0, -1, 0, 2, 1, 0, -2, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 0, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 0, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, -1, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, -2, 1, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 0, 0, -2, 0, 0, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, -1, 1, -1, 1, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 0, 1, 0, 0, 0, -1, 0, 1, -1, -2, 1, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, -1, 2, 1, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 1, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0, 0, 0, -1, 0, 1, -1, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0, 1, 0, 0, -1, 0, 1, -1, -2, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 1, 1, -2, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 0, 1, 1, 1, -1, 0, 1, 1, 0, -2, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 1, 0, 1, 1, -1, 0, 1, 0, 0, -1, 0, 1, 0, -2, 0, -2, 1, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 1, 0, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, -1, 1, 1, 0, 1, -2, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 1, 0 ],
      [ -3, 0, 1, 1, 2, 1, 2, -1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 0, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 1, 0, 0, -1, 1, 0, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 1, 2, 1, 1, 2, -2, 0, -1, 1, 0, 0, 2, -2, 0, 0, 2, -2, 0, 0, -2, 1, 0 ],
      [ -3, 0, 1, 2, 2, 1, 1, -1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 0, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 2, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 1, -1, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, -1, 1, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 0, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, -1, 2, 1, 1, 1, -1, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -2, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, -1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, -1, 1, 1, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -2, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 0, 1, 0, -1, 1, -1, 1, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 0, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 0, 1, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 1, -1, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, -2, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 2, -2, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 1, 0, 1, 0, -1, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 0, 1, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 0, 2, 2, 0, 1, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, -1, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 0, 2, 2, 1, 0, 1, 0, 0, 0, 1, -1, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 1, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -3, 0, 2, 2, 1, 1, 1, -1, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 1, 0, 1, 0, -1, 2, 0, 1, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, -1, 1, 0, 1, 1, -1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0, -1, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 1, 1, 2, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 1, 1, 1, 2, 1, 1, -1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -3, 1, 1, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 1, -2, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 1, -2, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, -1, 0, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, -1, 1, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -2, 1, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, -1, 1, 0, -1, 1, -1, 1, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -3, 1, 1, 2, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, -1, 0, -1, 2, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 2, 1, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, -1, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 0, -1, 0, -1, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, -1, 2, 0, 1, 1, -2, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 2, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 2, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -2, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 1, -1, -1, 0, 1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, 0, 1, -2, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, -1, 1, -1, 1, 0, -1, 0, -1, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -2, 1, 0, 2, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, 0, 0, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 2, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, -1, 1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 0, 1, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 0, 0, 0, 0, 1, -1, -1, 0, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, -1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, -1, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 2, -3, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 0, 1, -2, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 0, -2, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, -1, 1, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 0, 0, 0, 1, 1, -2, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 0, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 0, 1, -1, -1, 0, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 0, 0, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, -1, 1, -1, 0, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 0, 0, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -2, 1, 0, 2, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -3, 1, 2, 2, 0, 1, 1, -1, 0, 0, 1, -2, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 0, 1, 2, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 2, 2, 1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 0, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 0, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 1, -2, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, -2, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -3, 1, 2, 2, 1, 1, 2, -2, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -3, 1, 2, 3, -1, 1, 0, -1, -1, 0, 1, -2, -1, 1, 0, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -3, 1, 2, 3, 0, 1, 1, -2, -2, -1, 1, -1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -3, 1, 3, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 1, 0, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 2, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -3, 1, 3, 2, -1, 0, 0, 0, -2, 0, 1, -2, -2, 2, 0, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 1, 3, 2, -1, 0, 0, 0, -1, 1, 1, -3, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, -1, 0, 1, -1, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 1, 3, 2, -1, 1, 0, -1, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, -1, 1, 1, -1, -2, 0, 1, -2, -1, 1, -1, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 1, 3, 2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -3, 2, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 2, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -3, 2, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -1, 0, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, -1, 1, -1, 0, -2, 1, 0, -2, -2, 0, 2, 2, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -3, 2, 2, 2, -1, 1, 0, -1, -2, 1, 1, -2, -1, 0, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, -1, 1, 1, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -3, 2, 2, 2, 0, 1, 1, -2, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -3, 2, 3, 1, -1, 0, 0, 0, -2, 1, 0, -2, -1, 0, 0, 2, -2, 0, 2, 2, -2, 2, 1, -4 ],
      [ -3, 2, 3, 2, -1, 1, 0, -1, -2, 1, 1, -3, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -3, 2, 3, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, -1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, -1, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -2, -1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, -2, 0, 0, 0, -2, 1, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 0, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -2, 0, 0, 1, 2, 1, 1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, -2, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 2, 1, -4 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, -1, 2, 0, 1, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, 0, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, -1, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, -1, 1, -1, 1, 1, -1, -1, 0, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 1, -1, -1, 0, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 0, 1, 1, 0, 1, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, -1, 1, -2, 2, 1, -3 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, -2, 2, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, -1, 2, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -1, 0, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -2, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, 0, 1, -2, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, -1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 1, 1, 2, 0, 0, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -2, 1, 1, -1 ],
      [ -2, 0, 1, 1, 2, 0, 1, 0, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -2, 0, 1, 2, -1, 1, 0, 0, -2, 0, 1, -1, -1, 1, 0, 1, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, -1, 0, 0, 0, 2, 0, 0, 0, 1, -1, 1, -2, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, -1, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 1, 2, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0, 0, 1, -1, 1, -2, 0, 1, -1 ],
      [ -2, 0, 1, 2, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, -1, 0, 0, 1, -1, 1, 1, -2, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, -1, 2, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 2, -1, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 0, 1, 0, 0, 1, -1, -1, 1, -1, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 0, 2, 1, 0, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 2, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 0, 2, 2, -1, 0, -1, 1, -1, 1, 1, -2, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 2, 2, -1, 0, 0, 0, -1, 0, 2, -2, -1, 2, -1, 1, -1, 1, -1, 2, -1, 0, 1, -2 ],
      [ -2, 0, 2, 2, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -2, 0, 2, 2, 0, 0, 1, -1, -1, -1, 1, -1, -1, 2, -1, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -2, 1, 1, 1, 0, 0, 0, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 0, 1, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 0, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -2, 1, 1, 1, 0, 1, 1, -1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -2, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -2, 1, 1, 2, 0, 1, 0, -1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 1, 2, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -2, 1, 1, 2, 0, 2, 1, -2, -2, -1, 0, 0, -1, 1, 0, 1, -1, 2, -1, 1, -1, 0, 1, -2 ],
      [ -2, 1, 2, 1, -1, 0, -1, 1, -1, 1, 1, -2, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 0, 0, 0, -2, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, -1, 1, 0, 0, -2, 1, 1, -2, -2, 0, 0, 2, -2, 0, 0, 2, 0, 2, 1, -4 ],
      [ -2, 1, 2, 1, -1, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, -1, 0, 2, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, 0, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 0, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 0, 1, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -2, 2, 1, -3 ],
      [ -2, 1, 2, 1, 0, 0, 1, -1, -1, 0, 0, -1, -1, 1, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -2, 1, 2, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 1, 0, 1, 1, -1, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -2, 1, 1, -2, -3, 0, 1, -2, -2, 2, 0, 2, -2, 2, 0, 2, 0, 0, 1, -4 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 2, -2, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 0, 0, 0, -1, 0, 1, -2, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -2, 1, 0, 2, -1, 1, -1, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 0, -1, -2, 0, 1, -2, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -2, 2, 0, 2, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -2, 1, 2, 2, -1, 1, 1, -2, -2, 0, 1, -2, -1, 1, -1, 1, -2, 2, 0, 2, 0, 0, 1, -2 ],
      [ -2, 1, 2, 2, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -2, 1, 1, -2 ],
      [ -2, 1, 2, 2, 0, 1, 0, -1, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, -1, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, -1, 0, 1, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 1, 0, -2, 0, -1, 0, 1, -1 ],
      [ -1, -1, 1, 0, 1, 0, -1, 2, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, -1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 1, 0, 1, -2, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -1, -1, 1, 1, 0, 0, -1, 2, 0, 0, 1, -1, 0, 0, -1, 0, -1, 0, -1, 2, -1, 1, 1, -2 ],
      [ -1, -1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 0, 1, -1 ],
      [ -1, -1, 1, 1, 0, 0, 1, 0, -1, -1, 1, 0, 0, 2, -2, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, -1, 1, 1, 1, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ -1, 0, 0, 0, 1, 0, 0, 2, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, 0, 0, 1, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 0, 1, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 0, 1, 1, 0, 1, 0, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, -1 ],
      [ -1, 0, 0, 1, 1, 1, 0, 0, -1, -1, 0, 1, 0, 0, -1, 0, -1, 1, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, -1, 2, -1, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, 1, -2, 2, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, -1, 2, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, -1, 1, 0, 0, 0, 0, 0, 0, 1, -2 ],
      [ -1, 0, 1, 0, 1, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 0, 1, 0, 1, 0, -1, -1, 0, 1, -1, 1, -1, 1, 0, 0, -1, 0, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 0, -1, 2, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, -1, 1, -1, 1, 0, -1, -1, 0, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, -1, 0, 1, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, -1, 1, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 0, -1, 0, 1, -1, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, -1, 1, 0, 1, 0, 0, -1, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -2, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 0, 1, -1, 0, 1, -1, -1, 1, -1, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -2, -1, 0, 0, -1, 1, -1, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 2, -1, 1, 0, 1, -1, 0, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, -1, 1, -1, 1, 1, -3 ],
      [ -1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 1, -1, 0, -1, 1, -1, 1, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, -1, 1, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -2, 0, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 1, 1, 0, 1, 1, -1, -1, -1, 0, 0, -1, 1, -1, 1, -1, 1, -1, 1, 0, 0, 1, -2 ],
      [ -1, 0, 2, 1, -1, 0, -1, 1, -1, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -2, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -2, 0, 1, -1, -1, 1, -1, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, 0, 2, 1, -1, 0, 0, 0, -1, 1, 1, -2, -1, 1, -1, 1, -2, 0, 0, 2, 0, 0, 1, -2 ],
      [ -1, 0, 2, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 0, 2, 1, 0, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 1, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ -1, 1, 1, 1, -1, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ -1, 1, 1, 1, -1, 1, 0, 0, -2, 0, 0, -1, -1, 0, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ -1, 1, 1, 1, 0, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -2, 1, 1, -3 ],
      [ -1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ -1, 1, 1, 1, 0, 1, 2, -2, -2, -1, 0, 0, -1, 1, -1, 1, -2, 2, 0, 0, 0, 0, 1, -2 ],
      [ -1, 1, 2, 1, -1, 0, 0, 0, -2, 0, 0, -1, -2, 1, 0, 2, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ 0, -1, 0, 0, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, 0, 1, -1, 1, -1, 0, 1, -2 ],
      [ 0, -1, 0, 0, 1, 0, 0, 1, 0, -1, 0, 1, 0, 1, -1, 0, 0, 0, -1, 0, -1, 0, 1, -1 ],
      [ 0, -1, 0, 1, 0, 0, 0, 1, -1, -1, 0, 1, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -2 ],
      [ 0, -1, 1, 0, 0, -2, -1, 3, 0, 0, 0, 0, 0, 1, -1, 0, 0, -1, 0, 1, -2, 1, 1, -2 ],
      [ 0, 0, 0, 0, 1, 0, 0, 1, -1, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 1, -2 ],
      [ 0, 0, 1, 0, -1, 0, 0, 1, -2, 0, 0, 0, -1, 1, 0, 1, -1, 0, 0, 1, -1, 1, 1, -3 ],
      [ 0, 0, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, -1, 0, -1, 1, -1, 0, 0, 1, -1, 1, 1, -2 ],
      [ 0, 0, 1, 1, -1, 0, -1, 1, -2, 0, 0, -1, -1, 1, 0, 1, -1, 0, 0, 2, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, -1, 0, 0, -1, 1, 0, 1, -1, 1, 0, 1, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -2, 1, 0, 2, -1, 1, 1, -3 ],
      [ 0, 0, 1, 1, -1, 0, 0, 0, -2, 0, 0, -1, -1, 1, 0, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ 0, 0, 1, 1, -1, 0, 1, -1, -2, -1, 0, 0, -1, 2, -1, 1, -1, 1, 0, 1, -1, 0, 1, -2 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 1, -1, 0, -1, 1, -1, 1, -1, 0, 1, -1 ],
      [ 2, -1, 0, 1, -1, 0, 0, 0, -2, -1, 0, 0, -2, 2, 0, 0, -1, 1, -1, 1, 0, 0, 1, -2 ] ] );


==> anc/GAP/2/default.txt <==
# -*- GAP -*-

\\Leech       := 0;    ## Leech prefix

\\lsq         := 4;    ## Square of a line
\\rank        := 20;   ## Maximal rank
\\prime       := 0;    ## The prime allowed in the torsion
\\split       := 0;    ## h is represented as a pair of vectors

\\edges       := MakeImmutable([2, 3, 4]);  ## allowed intersections
\\ledges      := 0;    ## should be Set(\\lsq - \\edges);

\\delta       := 2;    ## Defect for recomputing the matrix
\\meaning     :=       ## To be used in the graph construction
    Immutable([, true, false, fail]);
\\digraph     := [];

\\singular    := false; ## Nonsingular objects only

\\det_other   := 1;    ## To modify the discriminant (at other primes)
\\det_extra   :=       ## To modify the discriminant at certain primes
    Immutable([]);

\\collect     := true; ## Collect counts observed

\\TeX_dir     :=       ## Destination for TeX output
 function() return "TeX/"; end;

\\rprod       := Integers;  ## To filter the roots
\\use_h       := false;     ## Append h in "_E_sum_0"

\\load_simple := true;      ## Load "simple.txt"


==> anc/GAP/2/discr.txt <==
# -*- GAP -*-

#LoadPackage("GRAPE");

refresh_GRAPE :=
function()
 local name;

 name := "GRAPE_nautytmpdir";
 if IsBoundGlobal(name) then
  MakeReadWriteGlobal(name);
  UnbindGlobal(name);
 fi;
 BindGlobal(name,DirectoryTemporary());
end;

_is_int_list := ls -> IsList(ls) and ForAll(ls, IsPosInt);

##########################################################
# Matrix formats
#   - raw:  the raw intersection matrix of lines in N
#   - full: rec(mat := ..., tp := tp_h, ...) with h prepended
##########################################################

# temporary
prepend_h := ReturnTrue;

## these need to be overridden for cubics
_is_raw_matrix := mat -> IsMatrix(mat) and
                         ForAll([1..Length(mat)], i -> mat[i][i] = \\lsq);

_is_full_matrix := mat -> IsRecord(mat) and IsBound(mat.mat) and
                          IsBound(mat.tp) and (mat.tp = tp_hh);

full_matrix :=
function(mat)
 if _is_raw_matrix(mat) then
  return rec(tp := tp_hh, mat := prepend_h(\\delta - mat));
 fi;
 if _is_full_matrix(mat) then return mat; fi;
 Error_("Unexpected parameter");
end;

raw_matrix :=
function(mat)
 if _is_raw_matrix(mat) then return mat; fi;
 if _is_full_matrix(mat) then
  mat := mat.mat;
  mat := mat{[2..Length(mat)]}{[2..Length(mat)]};
  return \\delta - mat;
 fi;
 Error_("Unexpected parameter");
end;

##########################################################
# Faster discriminant form
##########################################################

#_kernel :=
#function(rc)
# local res, \mod;
#
# if IsBound(rc.kernel) then return rc.kernel; fi;
# \mod := Filtered(rc.moduli, m -> m > 1);
# if Length(\mod) = 0 then rc.kernel := []; return []; fi;
# res := Cartesian(List(\mod, n -> [0..n - 1]));
# res := Filtered(res, v -> IsZero((v*rc.h) mod \\hdiv));
# if Length(rc.roots) > 0 then
#  res := Filtered(res, v -> not rc.root(v));
# fi;
# RemoveSet(res, Zero(\mod));
# rc.kernel := res;
# return res;
#end;

_collect_K3 :=
function(rc)
 local sum;
 if \\collect then
  if IsRecord(rc) then rc := counts(rc); fi;
  sum := rc;
  if IsList(sum) then sum := Sum(sum); fi;
  AddSet(\\observed, sum);
 fi;
 return true;
end;

## This is to be placed to "2discr.txt"
_handle_prime :=
function(rc, sm)
 local ls, ker, d, dim;

 sm.pp := List(sm.pp, s -> Number(s, i -> i = \\prime));
 ker := rc.kernel;
 if Length(ker) = 0 then return \\prime; fi;
 if \\prime = 2 then return fail; fi;
 ls := PositionsProperty(sm.pp, l -> l > 0);
 sm.pp := sm.pp{ls};
 sm.mat := sm.mat{ls}{ls};
 sm.discr := Legendre(Determinant(sm.mat)/sm.order, \\prime);
## For now, handle only groups of exponent 3
 if ForAny(sm.pp, i -> i > 1) then return fail; fi;
 d := Length(sm.pp) - sm.max;
## Can reduce length by 2
 if d = 1 then return true; fi;
## Can reduce length by 2 and the discriminant is OK
 if d = 2 and sm.discr = -1 then return true; fi;
## For now, do not handle higher dimensional subspaces with roots
 if Length(rc.roots) > 0 then return fail; fi;
 dim := Length(rc.h);
 if not IsZero(rc.h) then dim := dim - 1; fi;
 d := d - 2*dim;
 if d < 0 then return true; fi;
 if d > 0 then return \\prime; fi;
 if sm.discr = (-1)^dim then return true; fi;
 return \\prime;
end;
## End of "2discr.txt"

__err_dim   := [];
__err_det   := [];

__err_K3 :=
function(ls, p)
 if not IsBound(ls[p]) then ls[p] := 0; fi;
 ls[p] := ls[p] + 1;
end;

_is_OK_prime :=
function(rc, p)
 local ls, mat;

 ls := PositionsProperty(rc.pp, s -> p in s);
 if Length(ls) > rc.max then
  __err_K3(__err_dim, p);
  return false;
 fi;
 if Length(ls) < rc.max then return true; fi;
 mat := rc.mat{ls}{ls};
 if (p = 2) then
  rc.odd := ForAny([1..Length(ls)],
            n -> (Number(rc.pp[ls[n]], i -> i = p) = 1) and not IsInt(mat[n][n]/4));
  if rc.odd then return true; fi;
 fi;
 mat := Determinant(mat)/rc.order;
 if IsBound(\\det_extra[p]) then
  mat := mat*\\det_extra[p];
 elif \\det_other <> 1 then
  mat := mat*\\det_other;
 fi;
 if p = 2 then
  ls := 2Legendre(mat) = 1;
 else
  ls := Legendre(mat, p) = 1;
 fi;
 if not ls then __err_K3(__err_det, p); fi;
 return ls;
end;

\\twisted_mat := function() return -\\N.form; end;

_twisted_mat :=
function()
 if not IsBound(\\data.twisted) then
  \\data.twisted := \\twisted_mat();
 fi;
 return \\data.twisted;
end;

_discr_mat :=
function(sub)
 local sm, d, pp, mp, mat;

 if sub = fail then return fail; fi;
 mat := sub*_twisted_mat()*TransposedMat(sub);
 sm := SmithNormalFormIntegerMatTransforms(mat);
 d := diagonal(sm.normal);
 sm.normal := d;
 pp := PositionsProperty(d, i -> i > 1);
 sm.pos := pp;
 d := d{pp};
 sm.order := Product(d);

 pp := sm.rowtrans{pp}*sub;
 mp := _twisted_mat()*TransposedMat(pp);
 sm.mat := pp*mp;
 sm.h := \\h*mp;

# pp := sm.rowtrans{pp};
# mp := TransposedMat(pp);
# sm.mat := pp*mat*mp;
## sm.h  := \\h*mp;
 sm.pp := List(d, FactorsInt);
 sm.primes := Filtered(Union(sm.pp), i -> i > 1);
 sm.max := \\rank + 2 - Length(mat);
 return sm;
end;

_quick_discr_sub :=
function(rc)
 local sub, pos, sm;

 rc.primitive := true;
 sub := _data_sub(rc);
 if sub = fail then return fail; fi;
 if \\prime <= 1 then return sub; fi;
 pos := PositionsProperty(rc.moduli, m -> m <> 1);
 if Length(pos) = 0 then return sub; fi;
 sub := List(sub);
 Perform(pos, function(n) sub[n] := sub[n]/rc.moduli[n]; end);
 if not IsZero(rc.h) then
  sm := sub{pos};
  pos := rc.kernel;
  if Length(pos) = 0 then return rc.sub; fi;
  sm := List(pos, v -> v*sm);
  sm := ComplementIntMat(sub, Concatenation(rc.sub, sm));
  sub := sm.sub;
 fi;
 rc.primitive := false;
 return sub;
end;

_quick_discr :=
function(rc)
 local sm, p, done;

 if 2*rc.rank < \\rank + 2 then return _collect_K3(rc); fi;
 done := Length(rc.roots) = 0;
 if done then
## If there is no roots, use the full primitive sublattice
  sm := _discr_mat(_quick_discr_sub(rc));
 else
  sm := _discr_mat(_data_sub(rc));
 fi;
 if sm = fail then return 0; fi;
 for p in sm.primes do
  if p = \\prime then continue; fi;
  if not _is_OK_prime(sm, p) then return p; fi;
 od;
 if not(\\prime in sm.primes) then return _collect_K3(rc); fi;
 sm.max := sm.max + 1;
 if _is_OK_prime(sm, \\prime) then
  if (not done) or rc.primitive then return _collect_K3(rc); fi;
  if \\collect then
   sm := List([1..Length(\\rc.orbit)], function(id)
     sm := _orbit_count(rc, id);
     sm := sm + Number(\\rc.orbit[id].lines,
                            l -> IsBound(rc.int[l]) and IsInt(rc.int[l]));
     return sm;
    end);
   _collect_K3(sm);
## Recompute the original discriminant
   sm := _discr_mat(_data_sub(rc));
   sm.max := sm.max + 1;
   if _is_OK_prime(sm, \\prime) then _collect_K3(rc); fi;
  fi;
  return true;
 fi;
## If done, return false
 if done then return \\prime; fi;
## First attempt: see if there is a kernel
 if Length(rc.kernel) = 0 then return \\prime; fi;
 p := _handle_prime(rc, sm);
 if p <> fail then return p; fi;
## Inconsistent
 Unbind(sm.colC);
 Unbind(sm.colQ);
 Unbind(sm.rowC);
 Unbind(sm.rowQ);
 Unbind(sm.normal);
 return sm;
end;

K3 :=
function(rc)        # values: true, 0, prime, fail
 local data;
 if IsBound(rc.K3) then return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then rc.K3 := 0; return 0; fi;
 data := _prepare_rc(rc);
 if data = fail then rc.K3 := 0; return 0; fi;
 data.discr := _quick_discr(data);
 data.K3 := data.discr;
 if IsRecord(data.discr) then data.K3 := fail; fi;
 rc.K3 := data.K3;
 return rc.K3;
end;

is_K3 := rc -> IsBool(K3(rc));

copy_K3 :=
function(rc, src)
 rc.K3 := K3(src);
end;

_true_K3 :=
function(rc)
 local sm, p;
 sm := _discr_mat(_data_sub(rc));
 for p in sm.primes do
  if p = \\prime then continue; fi;
  if not _is_OK_prime(sm, p) then return p; fi;
 od;
 if not(\\prime in sm.primes) then return true; fi;
 sm.max := sm.max + 1;
 if _is_OK_prime(sm, \\prime) then return true; fi;
 return \\prime;
end;

true_K3 :=
function(rc)        # values: true, 0, prime
 local data;
 if IsBound(rc._K3) then return rc._K3; fi;
 if IsBound(rc.K3) and IsInt(rc.K3) then rc._K3 := rc.K3; return rc.K3; fi;
 if IsBound(rc.rank) and (rc.rank > \\rank) then rc._K3 := 0; return 0; fi;
 data := _prepare_rc(rc);
 if data = fail then rc._K3 := 0; return 0; fi;
 rc._K3 := _true_K3(data);
 return rc._K3;
end;

is_true_K3 := rc -> true_K3(rc) = true;

saturated :=
function(rc)
 rc := _prepare_rc(rc);
 counts(rc);
 return Positions(rc.int, true);
end;

rc2mat := rc -> Gram(saturated(rc));
#function(rc)
# rc := _prepare_rc(rc);
# counts(rc);
# rc := Positions(rc.int, true);
# return Gram(rc);
## rc := \\lines{rc};
## return rc*\\N.form*TransposedMat(rc);
#end;

discr := rc -> discr_form(-full_matrix(rc2mat(rc)).mat);

_load("discr.txt");

set_MM_K3();

############################################################
## Complementary (2 x 2)-matrices
############################################################

#_all_forms_discr :=
#function(discr)
# local res;
# res := get_forms_smith(2 + \\rank - discr.sign[1] - discr.sign[3], discr.comp);
# if res = fail then return []; fi;
# res := Filtered(res, m -> same_discr(discr_form(m), discr));
# return res;
#end;

_all_forms_mat :=
function(arg)   # (mat{, kernel})
 return all_forms_discr(CallFuncList(discr_form_ex, arg));
end;

all_forms_mat := mat -> _all_forms_mat(-full_matrix(mat).mat);

all_forms     := rc -> all_forms_mat(rc2mat(rc));

############################################################
## Miscellaneous routines
############################################################

Read("hh.txt");

mod_kernel :=
function(arg)
 local mat, h, cm, ker;

 mat := arg[1];
 ker := NullspaceIntMat(mat);
 cm := ComplementIntMat(One(mat), ker);
 ker := cm.complement;
 mat := rec(mat := ker*mat*TransposedMat(ker));
 if IsBound(arg[2]) then
  h := arg[2];
  ker := Concatenation(cm.complement, cm.sub)^-1;
  cm := [1..Length(cm.complement)];
  ker := List(ker, r -> r{cm});
  mat.h := List(h, v -> v*ker);
 fi;
 return mat;
end;

############################################################
## Graphs via digraph
############################################################

#LoadPackage("digraph");

#vec2digraph :=
#function(vec)
# local mat, r, l, d;
# mat := __Gram();
# return Digraph(List(vec, function(m)
#   r := mat[m];
#   l := [];
#   Perform([1..Length(vec)], function(n)
#     d := \\delta - r[vec[n]];
#     while d > 0 do Add(l, n); d := d - 1; od;
#    end);
#   return l;
#  end));
#end;
#
#mat2digraph :=
#function(mat)
# local r, l, d;
# return Digraph(List(mat, function(r)
#   l := [];
#   Perform([1..Length(mat)], function(n)
#     d := \\delta - r[n];
#     while d > 0 do Add(l, n); d := d - 1; od;
#    end);
#   return l;
#  end));
#end;

_vec2digraph :=
function(vec)
 local mat, m, n, id, r, p, res, ex;
 ex := [];
 id := [1..Length(vec)];
 mat := __Gram();
 res := List(id, function(m)
   r := mat[vec[m]];
   return Filtered(id, function(n)
     if n = m then return false; fi;
     p := \\meaning[4 - r[vec[n]]];
     if p = true then return true; fi;
     if (p = fail) and (n > m) then Add(ex, [n, m]); fi;
     return false;
    end);
  end);
 res := rec(adjacencies := res, colors := fail);
 if Length(ex) > 0 then
  res.colors := [id, [Length(vec) + 1..Length(vec) + Length(ex)]];
  Append(res.adjacencies, ex);
 fi;
 return res;
end;

### New digraph handling via colored edges
_digraph_edges :=
function(set, colors)
 local ss, m, n;
 if Length(set) = set[Length(set)] then return; fi;
 ss := [];
 for m in [1..Length(set)] do ss[set[m]] := m; od;
 for m in colors do
  for n in [1..Length(m)] do m[n] := ss[m[n]]; od;
 od;
end;

_vec2edges :=
function(vec)
 local mat, m, n, id, r, p, res, clr, set;
 id := [1..Length(vec)];
 mat := __Gram();
 clr := List(id, m -> []);
 res := List(id, m -> []);
 set := [];
 for m in id do
  r := mat[vec[m]];
  for n in id do
   if n = m then continue; fi;
   p := \\digraph[4 - r[vec[n]]];
   if p = 0 then continue; fi;
   Add(res[m], n);
   Add(clr[m], p);
   AddSet(set, p);
  od;
 od;
 _digraph_edges(set, clr);
 return rec(adjacencies := res, edges := clr);
end;

__canonical_edges :=
function(rc)
 rc := _vec2edges(rc.vec);
 rc := DIGRAPH_AUTOMORPHISMS(Digraph(rc.adjacencies), fail, rc.edges);
 return rc[2];
end;

__gens_edges :=
function(rc)
 rc := _vec2edges(rc.vec);
 rc := DIGRAPH_AUTOMORPHISMS(Digraph(rc.adjacencies), fail, rc.edges);
 return rc[1];
end;

__aut_edges := rc -> Group(__gens_edges(rc));

### New digraph handling via colored vertices
_digraph_vertices :=
function(id, ex)
 local n, p;
 Append(id, ex);
 id := Compacted(id);
 n := Sum(id, Length);
 ex := EmptyPlist(n);
 ex[n] := 0;
 for n in [1..Length(id)] do
  for p in id[n] do ex[p] := n; od;
 od;
 return ex;
end;

_vec2vertices :=
function(vec)
 local mat, m, n, id, r, p, res, clr, ex;
 ex := [];
 id := [1..Length(vec)];
 mat := __Gram();
 clr := [];
 res := List(id, m -> []);
 for m in id do
  r := mat[vec[m]];
  for n in id do
   if n = m then continue; fi;
   p := \\digraph[4 - r[vec[n]]];
   if p = 0 then continue; fi;
   if (p = 1) or (p = 2) then Add(res[m], n); continue; fi;
   if n < m then continue; fi;
   Add(ex, [m, n]);
   if not IsBound(clr[p]) then clr[p] := []; fi;
   Add(clr[p], Length(id) + Length(ex));
  od;
 od;
 Append(res, ex);
 return rec(adjacencies := res, vertices := _digraph_vertices([id], clr));
end;

__canonical_vertices :=
function(rc)
 rc := _vec2vertices(rc.vec);
 rc := DIGRAPH_AUTOMORPHISMS(Digraph(rc.adjacencies), rc.vertices, fail);
 return rc[2];
end;

### New digraph handling: the choice

__digraph_canonical := __canonical_edges;

__canonical_vec := rc -> Permuted(rc.vec, __digraph_canonical(rc));

## temp
test_func :=
function(f, ls)
 local t, n, tt;
 t := [];
 CollectGarbage(true);
 for n in [1..10] do
  CollectGarbage(true);
  tt := Runtime();
  List(ls, f);
  t[n] := Runtime() - tt;
  Print(n, " : ", t[n], "\n");
 od;
 Print(Sum(t), "\n");
 return t;
end;

_mat2digraph :=
function(mat)
 local mm, m, n, id, r, p, res, ex;
 mm := raw_matrix(mat);
 ex := [];
 id := [1..Length(mm)];
 res := List(id, function(m)
   r := mm[m];
   return Filtered(id, function(n)
     if n = m then return false; fi;
     p := \\meaning[4 - r[n]];
     if p = true then return true; fi;
     if (p = fail) and (n > m) then
      Add(ex, [n, m]);
     fi;
     return false;
    end);
  end);
 res := rec(adjacencies := Concatenation(res, ex),
            colors := id,
            count  := Length(id),
            mat    := mm,
            );
 if _is_full_matrix(mat) then
  mm := mat.mat[1]{[2..Length(mat.mat)]};
  id := Set(mm);
  if id <> [\\geometry.degree] then
   res.colors := List([1..Maximum(id)], n -> Positions(mm, n));
   res.count  := List(res.colors, Length);
  fi;
 fi;
 return res;
end;

mat2digraph := _mat2digraph;

## This will adjust the matrix created from a graph
\\adjust_matrix := ReturnTrue;

_colour_classes :=
function(graph)
 local res, cc;

 cc := graph.colourClasses;
 res := Flat(cc);
 if Set(res) <> [1..Length(res)] then cc := fail; fi;
 res := List([1..\\geometry.degree], i -> []);
 if _is_int_list(cc) then
  res[\\geometry.degree] := cc;
 elif ForAll(cc, _is_int_list) and (Length(cc) <= \\geometry.degree) then
  Perform([1..Length(cc)], function(n) res[n] := cc[n]; end);
 else
  Error_("Invalid colour specification");
  return fail;
 fi;
 Add(res, Difference([1..graph.order], Union(res)));
 return res;
end;

_digraph2mat :=
function(graph)
 local mat, p, max, cc, c;

 p := 4 - Position(\\meaning, false);
 c := _colour_classes(graph);
# this will also check the validity of graph.colourClasses
 cc := Union(c{[1..\\geometry.degree]});
 mat := List(cc, r -> List(cc, c -> p));
 Perform([1..Length(mat)], function(i) mat[i][i] := 4; end);
 max := Maximum(cc);
 p := 4 - Position(\\meaning, true);
 Perform(cc, function(r)
   Perform(graph.adjacencies[r], function(s)
     if s <= max then mat[r][s] := p; fi;
    end);
  end);
 p := Position(\\meaning, fail);
 if p = fail then return mat; fi;
 p := 4 - p;
 Perform(Difference([1..graph.order], cc), function(r)
   max := graph.adjacencies[r];
   if Length(max) <> 2 then Error(); fi;
   mat[max[1]][max[2]] := p;
   mat[max[2]][max[1]] := p;
   \\adjust_matrix(max[1], max[2], mat, c);
  end);
 return mat;
end;

digraph2mat := _digraph2mat;

## This one returns the discriminant of the ORIGINAL lattice in N
plain_discr :=
function(vec)
 local dd, gg;
 if IsRecord(vec) then vec := vec.vec; fi;
 dd := discr_form_ex(Gram(vec));
 gg := _vec2digraph(vec);
 if gg.colors = fail then
  gg := BlissAutomorphismGroup(Digraph(gg.adjacencies));
 else
  gg := BlissAutomorphismGroup(Digraph(gg.adjacencies), gg.colors);
 fi;
 vec := Length(dd.mat());
 gg := rec(group := gg, act := g -> PermutationMat(g, vec));
 set_discr_group(dd, gg);
 return dd;
end;

_signature :=
function(length, rank)
 return [rank - 1, length - rank, 1];
end;

_conic_count :=
function(mat)
 local p, c;
 if not _is_full_matrix(mat) then return fail; fi;
 mat := mat.mat;
 p := Positions(mat[1], 1);
 if IsEmpty(p) then return fail; fi;
 c := [Sum(mat{p}, r -> Number(r{p}, i -> i = 1))/2];
 p := Positions(mat[1], 2);
 c[2] := Length(p);
 return c;
end;

conic_count := _conic_count;

_signature := ReturnFail;

_load_param("discr.txt");

############################################################
## Graphs
############################################################

\$copy_info  := Immutable([
 "pat", "class", "lattice", "id", "refs", "rank",
]);

\$copy_discr := MakeImmutable([
 "rc", "embeddings", "group", "sigma", "inconclusive",
]);

_copy_info :=
function(src, dest)
 Perform(\$copy_info, function(s)
   if IsBound(src.(s)) then dest.(s) := src.(s); fi;
  end);
end;

_copy_discr :=
function(src)
 local rc;
 rc := rec();
 Perform(\$copy_discr, function(s)
   if IsBound(src.(s)) then rc.(s) := src.(s); fi;
  end);
 return rc;
end;

mat2graph :=
function(mat)
 local res, gr, aa;

 gr := mat2digraph(mat);
 aa := gr.adjacencies;
 res := Graph(Group([], ()), [1..Length(aa)], OnPoints, function(i, j)
   return j in aa[i];
  end);
 res.colourClasses := gr.colors;
 res.count := gr.count;
 return res;
end;

_digraph_colors :=
function(graph)
 graph := Filtered(_colour_classes(graph), l -> not IsEmpty(l));
 return List([1..Sum(graph, Length)], n -> PositionProperty(graph, l -> n in l));
end;

_graph_count :=
function(graph)
 if IsBound(graph.count) then return graph.count; fi;
 return Length(Flat(graph.colourClasses));
end;

## returns raw matrix for homogenious graphs and full matrix otherwise
graph2mat :=
function(graph)
 local mat, p, max, cc, c;

 mat := digraph2mat(graph);
 cc := graph.colourClasses;
 if not _is_int_list(cc) then
  mat := full_matrix(mat);
  Perform([1..Length(cc)], function(n)
    Perform(cc[n], function(i)
      mat.mat[1][i + 1] := n;
      mat.mat[i + 1][1] := n;
     end);
   end);
  _copy_info(graph, mat);
 fi;
 return mat;
end;

_graph2GRAPE :=
function(graph)
 local res;
 res := rec(graph := graph, cc := _colour_classes(graph));
 res.colourClasses := Filtered(res.cc, c -> Length(c) > 0);
 return res;
end;

aut :=
function(graph)
 if not IsBound(graph.aut) then
#  graph.aut := AutGroupGraph(_graph2GRAPE(graph));
  graph.aut := BlissAutomorphismGroup(Digraph(graph.adjacencies),
                                      _digraph_colors(graph));
 fi;
 return graph.aut;
end;

discr_graph :=
function(graph)
 local mat, dd, G;
 mat := -full_matrix(graph2mat(graph)).mat;
# dd := discr_form_ex(mat: _known_signature := _signature(Length(mat), rank(graph)));
 dd := discr_form_ex(mat);
 mat := Length(mat) - 1;
 G := aut(graph);
# G := GeneratorsOfGroup(G);
# G := Group(List(G, g -> RestrictedPerm(g, [1..mat])));
 G := rec(group := G,
          act := g -> DirectSumMat([[1]], PermutationMat(g, mat)));
 set_discr_group(dd, G);
 return dd;
end;

_embedding :=
function(graph)
 graph := discr_graph(graph);
 if not MM_K3(graph) then positive_K3(graph); fi;
 return _copy_discr(graph);
end;

embedding :=
function(graph)
 if not IsBound(graph.embedding) then
  graph.embedding := _embedding(graph);
 fi;
 return graph.embedding;
end;

id_small_group :=
function(G)
 if IdGroupsAvailable(Size(G)) then return IdSmallGroup(G); fi;
 return Size(G);
end;

_print_TT :=
function(graph)
 Perform(graph.T, function(r)
   fprint("\033[32m  %0\n", _print_T(r));
  end);
end;

_print_gdiscr :=
function(graph)
 fprint("  rank = %0:  \033[32m%1\033[m", graph.rank, _print_discr(graph.discr));
 if IsBound(graph.rc) then Print(_print_rc(graph.rc)); fi;
 Print("\n");
end;

_print_conics :=
function(graph)
 local c;
 if not IsBound(graph.conics) then return; fi;
 c := graph.conics;
 if IsInt(c) then c := [c - graph.count[2], graph.count[2]]; fi;
 fprint("  conics: %0 + %1 = \033[1m%2\033[m", c[2], c[1], c[1] + c[2]);
 if IsBound(c[3]) then Print(", planes: ", c[3]); fi;
 Print("\n");
end;

create_graph :=
function(rc)
 local src, res, mat, dd;
 src := rc;
 if _is_full_matrix(rc) then
  mat := rc;
 else
  rc := _prepare_rc(rc);
  mat := rc2mat(rc);
 fi;
 res := mat2graph(mat);
 res.lattice := _lattice_name();
 res.class := \\id;
 copy_K3(res, rc);
 if _is_full_matrix(rc) then
  _copy_info(rc, res);
 else
  res.pat := counts(rc);
 fi;
 res.rank := rank(rc);
 _function("%0_graph_created", rc, res);
 print_index("size = \033[1m%0\033[m, K3 = %1, \c",
        res.count, __print_K3(res), res.rank);
 _print("group = %0, \c", Size(aut(res)));
# dd := discr_graph(res);
 dd := discr_form_ex(-full_matrix(mat).mat);
 mat := Length(dd.mat()) - 1;
 set_discr_group(dd, rec(group := aut(res),
          act := g -> DirectSumMat([[1]], PermutationMat(g, mat))));
 if not MM_K3(dd) then positive_K3(dd); fi;
 res.symplectic := dd.group.symplectic;
 res.rc := dd.rc;
 _print("sym = %0\n", id_small_group(res.symplectic));
 res.conics := conic_count(src);
 if res.conics = fail then Unbind(res.conics); fi;
 _print_conics(res);
 if rank(rc) = \\rank then
  res.T := List(dd.embeddings, r -> rec(mat := r.mat, rc := r.rc));
  _print_TT(res);
 else
  res.discr := List(dd.comp, c -> rec(prime := c.prime, exp := c.exp));
  if \\is_K3_OK_discr(dd) <> true then res.rc := 0; fi;
  _print_gdiscr(res);
 fi;
 _function("%0_%1_graph_created", src, res);
 return res;
end;

graph := create_graph;

print_graph :=
function(graph)
 local T;
 print_index("size = \033[1m%0\033[m, K3 = %1, group = %2\c",
             _graph_count(graph), __print_K3(graph), Size(aut(graph)));
 if IsBound(graph.symplectic) then
  _print(", sym = %0\c", id_small_group(graph.symplectic));
 fi;
 if IsBound(graph.T) and (graph.T <> fail) and (Length(graph.T) > 0) then
  T := graph.T[1];
  if IsRecord(T) then T := T.mat; fi;
  _print(", det = \033[36;1m%0\033[m\n", Determinant(T));
  _print_conics(graph);
  _print_TT(graph);
 else
  _print_red(", rank = %0\n", rank(graph), rank(graph) < \\rank);
  _print_conics(graph);
  if IsBound(graph.discr) then
   _print_gdiscr(graph);
  fi;
 fi;
end;

#sort_graphs_old :=
#function(ls)
# ls := List(ls, _graph2GRAPE);
# ls := GraphIsomorphismClassRepresentatives(ls);
# ls := List(ls, r -> r.graph);
# SortBy(ls, r -> -_graph_count(r));
# return ls;
#end;

#sort_graphs_GRAPE :=
#function(ls)
# local cc, ss;
#
# if Length(ls) <= 1 then return ls; fi;
# cc := List(ls, _graph2GRAPE);
# ss := Set(cc, r -> List(r.cc, Length));
# print_dots(Length(ss));
# fprint("= sorting %0 graphs \c", Length(cc));
# ls := Flat(List(ss, function(s)
#   s := Filtered(cc, r -> List(r.cc, Length) = s);
#   s := GraphIsomorphismClassRepresentatives(s);
#   print_dot();
#   return s;
#  end));
# print_done(Length(ls));
# ls := List(ls, r -> r.graph);
# SortBy(ls, r -> -_graph_count(r));
# return ls;
#end;

__graph_canonical :=
function(graph)
 if not IsBound(graph._canonical) then
  graph._canonical := BlissCanonicalLabelling(Digraph(graph.adjacencies),
                                              _digraph_colors(graph));
#  graph._canonical := PermList(graph._canonical);
 fi;
 return graph._canonical;
end;

__same_graph :=
function(g1, g2)
 if rank(g1) <> rank(g2) then return false; fi;
 if g1.count <> g2.count then return false; fi;
 if g1.order <> g2.order then return false; fi;
 if Size(aut(g1)) <> Size(aut(g2)) then return false; fi;
 return IsDigraphHomomorphism(Digraph(g1.adjacencies),
                              Digraph(g2.adjacencies),
                              __graph_canonical(g1)*__graph_canonical(g2)^-1,
                              _digraph_colors(g1),
                              _digraph_colors(g2));
end;

__has_graph :=
function(ls, g)
 return ForAny(ls, r -> __same_graph(r, g));
end;

same_graph  := __same_graph;
has_graph   := __has_graph;

sort_graphs :=
function(ls)
 local res, g;
 res := [];
 print_dots(Length(ls));
 fprint("= sorting %0 graphs \c", Length(ls));
 Perform(ls, function(graph)
   if not __has_graph(res, graph) then Add(res, graph); fi;
   print_dot();
  end);
 print_done(Length(res));
 SortBy(res, r -> -_graph_count(r));
 return res;
end;

############################################################
## Abstract extensions
############################################################

# here mat is assumed nondegenerate
# do one round of extensions at a given prime
_extensions :=
function(mat, h, p)
 local dd, vv, mm, sv, r;

 dd := discr_form(List(mat, List));
 if not(p in dd.primes) then return []; fi;
 vv := isotropic_vectors(dd, p).vectors;
 fprint(">> p = %0: found %1 isotropic vectors; \c", p, Length(vv));
 vv := Filtered(vv, v -> (v*mat*h) mod \\hdiv = 0);
 _print("processing %0:\n", Length(vv));
 return List(vv, function(rc)
   rc := rec(vec := rc);
   mm := lattice_extension(mat, [rc.vec]);
   rc.h := h*mm.back;
   sv := ShortestVectors(mm.form, 2);
   r := rc.h*mm.form;
   r := _select_roots(sv.vectors, r);
   if Length(r) = 0 then
    fprint("- OK");
    rc.mat := mm.form;
    if ValueOption("counts") = true then
     sv := ShortestVectors(mm.form, \\lsq);
     rc.count := Number(Positions(sv.norms, \\lsq), function(p)
       p := rc.h*mm.form*sv.vectors[p];
       return (p = \\prod) or (p = -\\prod);
      end);
     _print(" (count = %0)", rc.count);
    fi;
    Print("\n");
   else
    fprint("- %0 roots\n", Length(r));
    rc.roots := r;
   fi;
   return rc;
  end: level := next_());
end;

reduced_mat :=
function(rc)
 local data, mat, h, dd;

 data := _prepare_rc(rc);
 _data_sub(data); # to initialize, just in case
 rc.data := data;
 fprint(">> count = %0, rank = %1, K3 = %2\n", count(rc), rank(rc), true_K3(rc));
 mat := data.sub*\\N.form*TransposedMat(data.sub);
 h := SolutionMat(data.sub, \\h);
 dd := discr_form(mat);
 return rec(mat := mat, h := h, discr := dd, primes := dd.primes);
end;

one_step_ext :=
function(rc)    # : primes{ := list}, counts, K3
 local rm, primes, counts;

 rm := reduced_mat(rc);
 if (true_K3(rc) = true) and (ValueOption("K3") = true) then
  rc.ext := [];
  return;
 fi;
 primes := ValueOption("primes");
 if primes = true then primes := [\\prime]; fi;
 if IsList(primes) then
  primes := Intersection(rm.primes, primes);
 else
  primes := rm.primes;
 fi;
 counts := true;
 if ValueOption("counts") <> true then counts := fail; fi;
 rc.ext := Flat(List(primes, p -> Filtered(_extensions(rm.mat, rm.h, p),
    function(r)
      if IsBound(r.roots) then return false; fi;
      if (counts = true) and (r.count <> count(rc)) then return false; fi;
      return true;
     end): level := next_(), counts := counts));
 fprint(" = found %0 level one extensions\n", Length(rc.ext));
end;


==> anc/GAP/2/hh.txt <==
# -*- GAP -*-

\\hh := rec();

_ex_1 := MakeImmutable(rec(sq := 1, h := 1, err := err_Cmpnt));
_ex_2 := MakeImmutable(rec(sq := 4, h := 2, err := err_Elliptic));
_ex_3 := MakeImmutable(rec(sq := 9, h := 3, err := err_Cubic, OK := true));


set_hh :=
function(arg)
 local h, max, g;

 g  := \\geometry;
 if IsBound(arg[1]) and IsRecord(arg[1]) then g := arg[1]; fi;
 h    := g.polarization;
 max  := g.degree;
 \\hh := rec(h      := h,
             sq     := List([1..max], e -> 2*h + e^2),
             ex     := 2*h,
             max    := 2*h + max^2,
             one    := -1,
             error  := [_ex_2]);
 if g.positive then \\hh.one := 1; fi;
 if h = 2 then \\hh.error := []; fi;
 if h in [6, 8] then Add(\\hh.error, _ex_3); fi;
 MakeImmutable(\\hh);
end;

set_hh();

_prepend_h :=
function(mat, p)
 mat := DirectSumMat([[\\hh.h]], mat);
 Perform([2..Length(mat)], function(n)
   mat[1][n] := p;
   mat[n][1] := p;
  end);
 return mat;
end;

_has_h := mat -> mat[1][1] = \\hh.h;

prepend_h :=
function(mat)
 if _has_h(mat) then return mat; fi;
 return _prepend_h(mat, Length(\\hh.sq));
end;

_keep_kernel  := false;
_keep_lines   := true;
_print_OK     := true;

\\msg_OK_std  := "\033[32;1mOK\033[m: %0 vectors%2, rk = %1\n";
\\msg_OK_wait := "\033[32;1mOK\033[m: %0 vectors%2, rk = %1: \c";

\\msg_OK      := \\msg_OK_std;

rc_validate  := ReturnTrue;

#\\last := rec();

#_select_roots_hh :=
#function(mat, vec)
# local l, res, n, p;
# l := -vec[1]*mat;
# res := [Remove(vec, 1)];
# repeat
#  n := 1;
#  while n <= Length(vec) do
#   p := l*vec[n];
#   if p > 0 then
#    Add(res, Remove(vec, n));
#   elif p < 0 then
#    Add(res, -Remove(vec, n));
#   else
#    n := n + 1;
#   fi;
#  od;
#  if IsEmpty(vec) then return res; fi;
#  l := 2*l - vec[1]*mat;
#  Add(res, Remove(vec, 1));
# until false;
#end;

_root_components :=
function(mat, roots)
 local res, cc, done;
 mat := roots*mat*TransposedMat(roots);
 res := [];
 roots := [1..Length(roots)];
 repeat
  if Length(roots) = 0 then return res; fi;
  cc := [Remove(roots)];
  AddSet(res, cc);
  repeat
   done := true;
   roots := Filtered(roots, function(r)
     if ForAny(cc, c -> mat[c][r] <> 0) then
      done := false;
      Add(cc, r);
      return false;
     fi;
     return true;
    end);
  until done;
 until false;
end;

_root_name :=
function(roots, rank)
 if Length(roots) = rank*(rank + 1)/2 then return "A"; fi;
 if Length(roots) = rank*(rank - 1) then return "D"; fi;
 return "E";
end;

_separate_roots :=
function(mat, vec)
 local ht, res, n, p;
 ht := vec[1]*mat;
 res := [1..Length(vec)];
 repeat
  n := 1;
  while n <= Length(res) do
   p := ht*vec[res[n]];
   if p = 0 then n := n + 1; continue; fi;
   if p < 0 then vec[res[n]] := - vec[res[n]]; fi;
   Remove(res, n);
  od;
  if IsEmpty(res) then return ht; fi;
  ht := 2*ht + vec[res[1]]*mat;
 until false;
end;

_select_roots_hh :=
function(mat, vec, ht)
 local res, pp, tt, vv, p;
 res := [];
 tt := [];
 pp := vec*ht;
 for p in Set(pp) do
  vv := Positions(pp, p);
  vv := Filtered(vv, v -> ForAll(tt, t -> t*vec[v] >= 0));
  Append(res, vv);
  if Length(vv) > 0 then Append(tt, vec{vv}*mat); fi;
 od;
 return res;
end;

_hh_roots :=
function(mat, rc)
 local vec, cc, b;
 vec := rc.0;
 rc.0 := _select_roots_hh(mat, vec, _separate_roots(mat, vec));
 cc := _root_components(mat, vec);
 Apply(cc, function(c)
   b := Number(rc.0, r -> r in c);
   return [_root_name(c, b), b];
  end);
 Sort(cc);
 rc.sing := JoinStringsWithSeparator(
                List(cc, c -> Concatenation(c[1], String(c[2]))), "_");
 rc.0 := vec{rc.0};
 return rc.0*mat;
end;

_hh_curves :=
function(mat, rc)
 local res, vec, e;

 for e in [0..Length(\\hh.sq)] do
  if not IsBound(rc.(e)) then rc.(e) := []; fi;
 od;
 res := [];
 if Length(rc.0) > 0 then
  res := _hh_roots(mat, rc);
  for e in [1..Length(\\hh.sq)] do
   rc.(e) := Filtered(rc.(e), v -> ForAll(res, u -> v*u >= 0));
  od;
 fi;
 rc.counts := List([1..Length(\\hh.sq)], e -> Length(rc.(e)));
 e := 1;
 vec := [];
 while e < Length(\\hh.sq) do
  Append(vec, List(rc.(e), v -> v*mat));
  e := e + 1;
  rc.(e) := Filtered(rc.(e), v -> ForAll(vec, u -> v*u >= 0));
 od;
# Append(res, vec);
end;

_get_lines_no_kernel@NS :=
function(mat, rc)
 local mm;
 Unbind(rc.ker);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := IdFunc);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 return mm;
end;

_get_lines_kernel@NS :=
function(mat, rc)
 local mm, vec, ker;

 ker := 0;
 if IsBound(rc.kernel) then
  ker := IdentityMat(Length(mat));
  Append(ker, rc.kernel);
  mat := ker*mat*TransposedMat(ker);
 fi;
 rc.ker := NullspaceIntMat(mat);
 vec := ZeroMutable(mat[1]);
 vec[1] := 1;
 vec := [vec];
 mm := ComplementIntMat(IdentityMat(Length(mat)), Concatenation(vec, rc.ker));
# if ForAny(mm.moduli, i -> i <> 1) then Error("\n"); fi;
 vec := Concatenation(vec, mm.complement);
 mat := vec*mat*TransposedMat(vec);
 mm := IdentityMat(Length(mat));
 Perform([2..Length(mm)], function(i)
   mm[i][1] := -mat[i][1]/\\hh.h;
  end);
 if ker <> 0 then
  vec := vec*ker;
  if _keep_kernel then rc.ker := rc.ker*ker; fi;
 fi;
 mm := rec(hh := mm[1]/\\hh.h, id := mm{[2..Length(mm)]},
           is_int := IsIntVec, store := v -> v*vec);
 mm.mat := mm.id*mat*TransposedMat(mm.id);
 if not _keep_kernel then Unbind(rc.ker); fi;
 return mm;
end;

_get_lines_index_OK@NS :=
function(mat, rc)
 local mm, sv, vec, res, e, err, prn, get, select;

 prn := function()
  Print(format(" (%0 vectors)\n", Length(rc.0)));
 end;

 err := function(err_str, p)
  err_(err_str, rc);
  if p and _print_error then prn(); fi;
 end;

 get := function(sq)
  sq := sv.vectors{Positions(sv.norms, sq)};
  if Length(sq) = 0 then return sq; fi;
  return sq*mm.id;
 end;

 select := function(n, list)
  local v, h;
  vec := [];
  h := mm.hh*n;
  Perform(list, function(u)
    v := h + u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
    v := h - u;
    if mm.is_int(v) then Add(vec, mm.store(v)); fi;
   end);
  return vec;
 end;

# \\last := rec(mat := mat);
 Unbind(rc.error);
 Unbind(rc.special);
 Perform([0..Length(\\hh.sq)], function(e) Unbind(rc.(e)); end);

 if (rc.sign[2] > 0) or IsBound(rc.kernel) then
  mm := _get_lines_kernel@NS(mat, rc);
 else
  mm := _get_lines_no_kernel@NS(mat, rc);
 fi;
 if IsBound(rc.error) then return false; fi;

 sv := ShortestVectors(\\hh.one*\\hh.h*mm.mat, \\hh.max);

 for e in \\hh.error do
  rc.0 := select(e.h, get(e.sq));
  if rc.0 <> [] then
   if IsBound(e.OK) then
    rc.special := rc.0;
   else
    err(e.err, true);
    return false;
   fi;
  fi;
 od;

 rc.0 := List(Filtered(get(\\hh.ex), mm.is_int), mm.store);
 if (Length(rc.0) > 0) and not \\singular then
  err(err_Singular, true);
  return false;
 fi;

 for e in [1..Length(\\hh.sq)] do
  rc.(e) := select(e, get(\\hh.sq[e]));
 od;

 _hh_curves(mat, rc);

 if not rc_validate(rc) then return false; fi;

 select := ValueOption("validate");
 if IsFunction(select) and not select(rc) then return false; fi;

 if _print_OK then
  mat := "";
  if IsBound(rc.sing) then
   mat := format(" - %0", _format_name(rc.sing, \$name_plain));
  fi;
  fprint(\\msg_OK,
         List([1..Length(\\hh.sq)], e -> Length(rc.(e))),
         rc.sign[3] + 1, mat);
 fi;

 return true;
end;

_get_lines :=
function(mat, rc)
 local e;

 Perform([0..Length(\\hh.sq)], function(e) Unbind(rc.(e)); end);
 if not IsBound(rc.sign) then rc.sign := inertia_index(mat); fi;
 MakeImmutable(rc.sign);
 e := rc.sign;
 if \\hh.one > 0 then e := Reversed(e); fi;
 if e[1] > 1 then
  err_(err_Index, rc);
  return false;
 fi;
 if e[3] >= \\rank then
  err_(err_Rank, rc);
  return false;
 fi;
## do this at the very beginning to save time; rc will be invalid!!!
# e := ValueOption("rank");
# if IsInt(e) and (rc.sign[3] <= e) then
#  err_(err_Kernel, rc);
#  return false;
# fi;
 return _get_lines_index_OK@NS(mat, rc);
end;

K3_is_bad_prime :=
function(discr, p, max)
 discr := component(discr, p);
 if discr = fail then return false; fi;
 if Length(discr.exp) < max then return false; fi;
 if (Length(discr.exp) = max) and (discr.discr = 1) then return false; fi;
 return true;
end;

## Check if the discriminant discr admits an embedding
## Return true or the list of offending primes (or 0 if rank is large)
K3_is_embedded_discr_C :=
function(discr)
 local max, c, p;
 max := \\rank + 2 - discr.sign[1] - discr.sign[3];
 if max < 2 then return 0; fi;
 max := Filtered(discr.primes, p -> K3_is_bad_prime(discr, p, max));
 if Length(max) = 0 then return true; fi;
 return max;
end;

_K3_hh :=
function(arg)
 local rc, dd;
 rc := arg[1];
 if IsBound(rc.kernel) and IsBound(arg[2]) and (arg[2] = true) then
  dd := discr_form(rc.mat, rc.kernel);
 else
  dd := discr_form(rc.mat);
 fi;
 rc.K3 := K3_is_embedded_discr_C(dd);
 return rc.K3;
end;

\\K3_hh := _K3_hh;

get_lines :=
function(arg)   # get_lines(mat{, kernel})
 local msg, prn, rc, vec, p;
 msg := \\msg_OK;
 \\msg_OK := \\msg_OK_wait;
 prn := _print_error;
 _print_error := true;
 rc := full_matrix(arg[1]);
 if IsBound(arg[2]) then rc.kernel := MakeImmutable(arg[2]); fi;
 if _get_lines(rc.mat, rc) then
  vec := Concatenation(List([0..Length(\\hh.sq)], n -> rc.(n)));
  vec := DirectSumMat([[\\hh.h]], vec*rc.mat*TransposedMat(vec));
  p := 1;
  rc.refs := rec();
  Perform([0..Length(\\hh.sq)], function(n)
    Perform(p + [1..Length(rc.(n))], function(i)
      vec[1][i] := n;
      vec[i][1] := n;
     end);
    p := p + Length(rc.(n));
    Apply(rc.(n), v -> PositionsProperty(v*rc.mat, p -> p < 0));
    rc.refs.(n) := rc.(n) - 1;
    Unbind(rc.(n));
   end);
  rc.mat := vec;
  Unbind(rc.kernel);
  rc.rank := rc.sign[1] + rc.sign[3];
  \\K3_hh(rc);
  if rc.K3 = true then
   _print("K3 = %0\n", __print_K3(rc));
  else
   err_(err_Discr, rc: level := 0);
  fi;
 fi;
 _print_error := prn;
 \\msg_OK := msg;
 return rc;
end;


==> anc/GAP/2/patterns.txt <==
# -*- GAP -*-

#_print_pat := mat -> _print_cc(List(mat, function(p)
#  if IsInt(p) then return Length(\\rc.ctrl.orb[p].vec); fi;
#  return p[2];
# end));

_pattern2mat :=
function(pat)
 local ln, p;
 ln := Length(pat);
 return Concatenation(List([1..ln], function(n)
   p := pat[n];
   n := ln - n;
   return List(p, i -> __pat([i, n]));
  end));
end;

_mat2pattern :=
function(mat)
 if Length(mat) = 0 then return []; fi;
 return List(Reversed([0..Maximum(Set(mat, r -> r[2]))]),
                        n -> Set(Filtered(mat, r -> r[2] = n), r -> r[1]));
end;

counts2mat :=
function(ls)
 local val;

 val := Set(ls);
# RemoveSet(val, 0);
 val := Reversed(val);
 ls := Concatenation(List(val, function(v)
   return List(remove_dual(Positions(ls, v)), p -> __pat([p, v]));
  end));
 SortBy(ls, p -> [-p[2]*size_factor(p[1]), p[1]]);
 return ls;
end;

#########################################################
# Advanced arguments for patterns
#########################################################

# the principal partition function to be used
_partitions :=
function(min, max, set, len, sharp)
 local res, step;

 step := function(v, set)
  local i, p, d, sum;
  v := List(v);
  sum := Sum(v);
  if Length(v) > 0 then
   i := v[Length(v)];
   p := max - sum;
   if p > i then p := i; fi;
   set := Filtered(set, i -> i <= p);
  fi;
  d := len - Length(v);
  p := Length(v) + 1;
  for i in set do
   if i*d + sum < min then continue; fi;
   v[p] := i;
   if (i + sum) > max then return; fi;
   if ((i + sum) >= min) and (not sharp or (p = len)) then
    Add(res, List(v));
   fi;
   if p < len then step(v, set); fi;
  od;
 end;

 if IsInt(set) then set := [1..set]; fi;
 res := [];
 set := Set(set);
 if sharp then AddSet(set, 0); fi;
 step([], set);
 return res;
end;

# partition to argument for "make_pat"
_partition2arg := par -> List(Reversed([0..Maximum(par)]),
                                n -> Number(par, i -> i = n));

max_value_dif :=
function(rc)
 local max;
 rc := List(_pat_values(rc));
 max := Maximum(rc);
 RemoveSet(rc, max);
 return max - MaximumList(rc, 0);
end;

#########################################################
# Orbit routines
#########################################################

__orbit_orbits :=
function(G, domain, count, duals)
 if IsList(duals) then
  domain := Filtered(domain, p -> p <= duals[p]);
 fi;
 domain := Combinations(domain, count);
 if IsList(duals) then
  domain := List(domain, c -> Union(c, duals{c}));
 fi;
 domain := List(OrbitsDomain(G, domain, OnSets), SortedList);
 Sort(domain);
 return domain;
end;

_orbit_orbits :=
function(G, domain, count, duals)
 domain := __orbit_orbits(G, domain, count, duals);
 return List(domain, o -> rec(orbit := o, stab := Stabilizer(G, o[1], OnSets)));
end;

_multi_orbits :=
function(G, domain, counts, duals, filter)
 local res, step;

 step := function(G, ls, st)
  local ll;
  if st > Length(counts) then
   Add(res, ls);
   return;
  fi;
  ll := Difference(domain, Union(ls));
  if IsFunction(filter) then ll := filter(ll, st); fi;
  ll := _orbit_orbits(G, ll, counts[st], duals);
  Perform(ll, function(r)
    step(r.stab, Concatenation(ls, [r.orbit[1]]), st + 1);
   end);
 end;

 res := [];
 step(G, [], 1);
 return res;
end;

_multi_stab :=
function(G, set, duals)
 set := _add_dual(set, duals);
 Perform(set, function(s) G := Stabilizer(G, s, OnSets); end);
 return G;
end;

## This is a faster version!!
_multi_orbits_ls :=
function(G, domain, args, duals, filter)
 local res, dm, step, tp;

 step := function(st, G, pat, args, ls, domain)
  local set, gg, dm, next, orb;

  tp := [1..st];
  args := Filtered(args, a -> a{tp} = pat);
  if ForAny(args, a -> Length(a) = st) then
   Append(res, _remove_dual(ls, duals));
  fi;
  args := Filtered(args, a -> Length(a) > st);
  if Length(args) = 0 then return; fi;
  st := st + 1;
  set := Set(args, a -> a[st]);
  if IsFunction(filter) then domain := filter(domain, st); fi;
  Perform(ls, function(pp)
   gg := G;
   dm := domain;
   if st > 1 then
    gg := Stabilizer(G, pp[st - 1], OnSets);
    dm := Difference(domain, pp[st - 1]);
   fi;
   Perform(set, function(count)
     next := _add_dual(Combinations(dm, count), duals);
     orb := List(OrbitsDomain(gg, next, OnSets), Minimum);
     step(st, gg, Concatenation(pat, [count]), args,
                List(orb, o -> Concatenation(pp, [o])), dm);
    end);
   end);
 end;

 res := [];
 domain := _add_dual(domain, duals);
 dm := _remove_dual(domain, duals);
 step(0, G, [], Set(args), [[]], dm);
# Sort(res);
 return res;
end;

orbits :=
function(arg)       # (id, count{, G})
 local G;
 G := \\rc.perm;
 if IsBound(arg[3]) then G := arg[3]; fi;
 return __orbit_orbits(G, domain(arg[1]), arg[2], \\rc.duals);
end;

#########################################################
# Packing/unpacking
#########################################################

__print_expand := true;

_pack_partitions :=
function(ls)
 local ll, l2, l3;
 return Concatenation(List(Set(ls, l -> l[1]), function(val)
   ll := Filtered(ls, l -> l[1] = val);
   Apply(ll, function(l)
     l2 := Filtered(l, i -> i <> val);
     return [Length(l) - Length(l2), l2];
    end);
   return List(Set(ll, l -> l[1]), function(count)
     l2 := list_of(val, count);
     l3 := List(Filtered(ll, l -> l[1] = count), l -> l[2]);
     l3 := Filtered(l3, l -> Length(l) > 0);
     if Length(l3) > 0 then Add(l2, l3); fi;
     return l2;
    end);
  end));
end;

_pack_pats :=
function(G, domain, par)
 return MakeImmutable([[remove_dual(domain), _pack_partitions(par), G]]);
end;

_expand_pat :=
function(st, str)
 local rc, G, val, count, res, p, l, pt;

 pt := ls -> List(ls, v -> __pat([v, val]));

 if not IsList(str[st][1]) then return [str]; fi;
 rc := str[st];
 str := str{[1..st - 1]};
 st := Concatenation(List(rc[2], function(ls)
   val := ls[1];
   count := Number(ls, i -> i = val);
   ls := Filtered(ls, i -> i <> val);
   G := Stabilizer(rc[3], add_dual(rc[1]), OnSets);
   res := __orbit_orbits(G, rc[1], count, \\rc.duals);
   if Length(ls) = 0 then
    res := List(res, p -> pt(remove_dual(p[1])));
   else
    ls := MakeImmutable(_pack_partitions(ls[1]));
    res := List(res, function(r)
      p := remove_dual(r[1]);
      l := pt(p);
      Add(l, [Difference(rc[1], p), ls, G]);
      return l;
     end);
   fi;
   return List(res, s -> Concatenation(str, s));
  end));
 return st;
end;

_expand_pats :=
function(st, ls)
 local bad, c;
 bad := Filtered(ls, str -> IsList(str[st][1]));
 if Length(bad) = 0 then return ls; fi;
 c := Length(ls);
 ls := Filtered(ls, str -> not IsList(str[st][1]));
 Perform(bad, function(str)
   UniteSet(ls, _expand_pat(st, str));
  end);
 if __print_expand then
  fprint("\033[36m - expanded %0 patterns: %1 --> %2\033[m\n",
         Length(bad), c, Length(ls));
 fi;
 return ls;
end;

#########################################################
# Pattern routines
#########################################################

_make_pat :=
function(G, domain, pat, filter)
 return remove_dual(_multi_orbits(G, domain, pat, \\rc.duals, filter));
end;

## "domain" must be homogeneous, returning the same _pat_values
_max_part :=
function(dmin, dmax, domain)
 local set, min, max, len, double;

# if IsInt(rc) then rc := [rc]; fi;
 set := Set(domain, _pat_values);
 if Length(set) <> 1 then Error_("Inhomogeneous domain %0", domain); fi;
 set := set[1];
 len := Length(domain);
 max := Maximum(set)*len;
 min := max - dmin;
 max := max - dmax;
 double := Set(domain, is_double);
 if Length(double) <> 1 then
  Error_(format("Inhomogeneous domain %0", domain));
 fi;
 if double[1] then
  max := max/2;
  min := min/2;
  len := len/2;
 fi;
 set := _partitions(min, max, set, len, true);
 return set;
end;

_max_arg :=
function(dmin, dmax, domain)
 return List(_max_part(dmin, dmax, domain), _partition2arg);
end;

_pattern_arg :=
function(aa)
 local res, p;

 res := rec(G := \\rc.perm, pp := []);
 if (Length(aa) > 1) and IsPermGroup(aa[1]) then
  res.G := Remove(aa, 1);
 else
  while (Length(aa) > 1) and IsList(aa[1]) do
   p := _mat2pattern(Remove(aa, 1));
   res.G := _multi_stab(res.G, p, \\rc.duals);
   Add(res.pp, p);
  od;
 fi;
 if (Length(aa) = 1) and IsInt(aa[1]) and (aa[1] <= 0) then
  res.pat := aa[1];
 else
  res.pat := _as_list(aa);
  if (Length(res.pat) = 0) or not IsList(res.pat[1]) then
   res.pat := [res.pat];
  fi;
 fi;
 return res;
end;

make_pat :=
function(arg)
 local id, aa, dd;
 id := Remove(arg, 1);
 aa := _pattern_arg(arg);
 if id = 0 then
  dd := [1..Length(\\rc.orbit)];
 elif IsInt(id) then
  dd := List(domain(id));
  if IsInt(aa.pat) then
   aa.pat := _max_arg(-aa.pat, 0, dd);
  fi;
 elif IsList(id) then
  dd := List(id);
 fi;
 SubtractSet(dd, add_dual(Flat(aa.pp)));
 aa := _multi_orbits_ls(aa.G, dd, aa.pat, \\rc.duals, false);
 Apply(aa, _pattern2mat);
 return aa;
end;

## new version
## "id" may be a list of orbits, provided that it is homogeneous,
#  returning the same _pat_values
max_pat :=
function(arg)       # (id, dif{, fixed_pat})
 local set, G;
 set := _max_part(arg[2], 0, domain(arg[1]));
 G := \\rc.perm;
 if IsBound(arg[3]) then
  if IsPermGroup(arg[3]) then
   G := arg[3];
  else
   G := _multi_stab(G, _mat2pattern(arg[3]), \\rc.duals);
  fi;
 fi;
 return [_pack_pats(G, domain(arg[1]), set)];
end;

max_patterns :=     # ({dif}{, orbits}{, stab})
function(arg)
 local dif, G, dm, val, max, c, factor, ls, filter;

 filter := function(ls, st)
  st := st - 1;
  return Filtered(ls, p -> st in val[p]);
 end;

 if IsBound(arg[1]) and IsInt(arg[1]) then
  dif := Remove(arg, 1);
 else
  dif := \\rc.bound - \\min_count;
  if dif < 0 then return []; fi;
 fi;
 fprint("## Defect <= %0\n", dif);
 if \\duality then c := 2; else c := 1; fi;
 dm := [1..Length(\\rc.orbit)];
 if IsBound(arg[1]) and IsList(arg[1]) then
  dm := add_dual(Remove(arg, 1));
 fi;
 dm := remove_dual(dm);
 G := \\rc.perm;
 if IsBound(arg[1]) and IsPermGroup(arg[1]) then G := arg[1]; fi;
 val := [];
 max := [];
 factor := [];
 Perform(\\rc.vec, function(rc)
   local v, m, f;
   if \\duality and (rc.dual < rc.id) then return; fi;
   v := _pat_values(rc);
   f := size_factor(rc.orbit[1]);
   v := v*(f/c);
   m := Maximum(v);
   Perform(rc.domain, function(n)
     val[n] := m - v; max[n] := m; factor[n] := f;
    end);
  end);
 ls := _partitions(0, dif/c, dif/c, Length(dm), true);
 Apply(ls, p -> Reversed(_partition2arg(p)));
 ls := _multi_orbits_ls(G, dm, ls, \\rc.duals, filter);
 Apply(ls, p -> _pattern2mat(Reversed(p)));
 Apply(ls, l -> List(l, p -> [p[1], max[p[1]] - p[2]]));
 Perform(ls, function(pp)
   SortBy(pp, p -> [-p[2], p[1]]);
   Apply(pp, p -> __pat([p[1], p[2]*c/factor[p[1]]]));
  end);
 return ls;
end;

## entries of "seq" may be lists, provided that each is homogeneous,
#  returning the same _pat_values
## "dif" may also be a list, each entry applying to the corresponding
#  entry of "seq"
## Alternatively, "dif" may be a function:
#   dif(current_index, list_of_defects_so_far);
next_pat :=
function(pat, dif, seq)
 local dd, d, o, res;

 if \\duality then seq := Filtered(seq, o -> \\rc.vec[o].dual >= o); fi;
 dd := List(seq, function(o)
   dd := remove_dual(domain(o));
   d := Filtered(pat, p -> p[1] in dd);
   if Length(d) = 0 then return []; fi;
   if Length(d) <> Length(dd) then Error_("Incomplete domain %0", o);
   fi;
   return d;
  end);
 d := Position(dd, []);
 res := rec(id := d, min := 0, max := 0, pat := [[]]);
 if d = fail then return res; fi;
 seq := seq[d];
 res.id := seq;
 Perform([1..Length(dd)], function(n)
   if Length(dd[n]) = 0 then Unbind(dd[n]); return; fi;
   o := dd[n][1][1];
   dd[n] := max_value(o)*size_factor(o)*Length(dd[n]) - pattern_size(dd[n]);
  end);
 if IsFunction(dif) then
  dif := dif(d, dd);
 else
  if IsList(dif) then
   if IsBound(dif[d]) then
    dif := dif[d];
   else  ## last entry is used if the list is short
    dif := dif[Length(dif)];
   fi;
  fi;
  dif := dif - Sum(Compacted(dd));
 fi;
 if IsInt(seq) then seq := [seq]; fi;
 if \\duality then
  d := Set(seq, s -> \\rc.vec[s].dual <> s);
  if Length(d) > 1 then
   Error_("Inhomogeneous domain %0", seq);
  fi;
  if d[1] then dif := Int((dif + 1)/2); fi;
 fi;
 res.max := \\rc.vec[seq[1]].bound;
 res.min := res.max - dif;
 res.pat := max_pat(seq, dif, pat);
 return res;
# if \\duality and (\\rc.vec[seq].dual <> seq) then dif := Int((dif + 1)/2); fi;
# d := \\rc.vec[seq].bound;
# return rec(id := seq, min := d - dif, max := d, pat := max_pat(seq, dif, pat));
end;

#########################################################
# Patterns by clusters
#########################################################

_multi_pat :=
function(domain, aa)
 local pp, pat;
 domain := Set(OrbitsDomain(aa.G, domain, OnSets), Minimum);
 domain := List(domain, function(o)
    pp := Stabilizer(aa.G, o, OnSets);
    pat := aa.pat;
    if IsInt(pat) then pat := _max_arg(-pat, 0, o); fi;
    pp := _multi_orbits_ls(pp, o, pat, \\rc.duals, false);
    return pp;
  end);
 return List(Concatenation(domain), _pattern2mat);
end;

_compatible_pat :=
function(pat, ls)
 local val;
 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
 return Filtered(ls, pp -> ForAll(pp,
            p -> not IsBound(val[p[1]]) or (val[p[1]] = p[2])));
end;

_unique_pat :=
function(pat, ls)
 local val;
 val := [];
 Perform(pat, function(p) val[p[1]] := true; end);
 Apply(ls, function(pp)
   return Filtered(pp, p -> not IsBound(val[p[1]]));
  end);
 return ls;
end;

multi_pat :=
function(arg)
 local aa, pat, domain, strict, func;

 domain := Remove(arg, 1);
 strict := Remove(arg, 1);
 aa := _pattern_arg(arg);
 if strict then
  func := function(s, p) return Length(Intersection(s, p)) = 0; end;
 else
  func := function(s, p) return not IsSubset(p, s); end;
 fi;
 Perform(aa.pp, function(p)
   p := add_dual(Union(p));
   domain := Filtered(domain, s -> func(s, p));
  end);
 pat := _multi_pat(domain, aa);
 if strict then return pat; fi;
 Perform(aa.pp, function(p)
   pat := _compatible_pat(_pattern2mat(p), pat);
  end);
 return pat;
end;

mpat :=
function(arg)
 if not IsBound(\\rc.domain) then Error(); fi;
 return CallFuncList(multi_pat, Concatenation([\\rc.domain, \\rc.strict = 1], arg));
end;

## New version
max_mpat :=
function(arg)       # (dif{, fixed_pat})
 local set, G, dm;

 if not IsBound(\\rc.domain) then Error(); fi;
 G := \\rc.perm;
 if IsBound(arg[2]) then
  if IsPermGroup(arg[2]) then
   G := arg[2];
  else
   G := _multi_stab(G, _mat2pattern(arg[2]), \\rc.duals);
  fi;
 fi;
 dm := OrbitsDomain(G, \\rc.domain, OnSets);
 return List(dm, function(d)
   d := Minimum(d);
   set := _max_part(arg[1], 0, d);
   return _pack_pats(G, d, set);
  end);
end;

_adjust_defect :=
function(pat)
 local dd;
 dd := domain(\\rc.mid);
 return Sum(pat, function(p)
   if PositionSet(dd, p[1]) <> fail then return 0; fi;
   return max_value(p[1]) - p[2];
  end);
end;

__sign := ls -> Reversed(SortedList(ls));

__min_mpat :=
function(ls, res)
 local ss;

 Unbind(res.size);
 Unbind(res.sign);
 if Length(ls) = 0 then return; fi;
 ls := List(ls, l -> List(l, p -> p[2]));
 ss := List(ls, Sum);
 res.size := Minimum(ss);
 res.sign := Minimum(List(ls{Positions(ss, res.size)}, __sign));
end;

_ceil :=
function(r)
 if IsInt(r) then return r; fi;
 if r < 0 then return Int(r); fi;
 return Int(r + 1);
end;

_parse_mpat :=
function(pat)
 local pt, ls, ln, pp;
 ls := List(\\rc.ctrl.rd, d -> Filtered(pat, p -> p[1] in d));
 ln := Length(\\rc.ctrl.rd[1]);
 pp := PositionsProperty(ls, l -> Length(l) = ln);
 pt := rec(pp       := pp,                  # complete clusters (by index)
           next     := Difference([1..Length(\\rc.domain)], pp),
                                            # remaining clusters
           split    := ls,                  # pat split by clusters
           pat      := Union(ls));          # part of pat in the domain
 ln := Difference(pat, pt.pat);
 if Length(ln) > 0 then
  pt.other          := ln;                  # remaining part of pat
 fi;
 __min_mpat(ls{pp}, pt);
 return pt;
end;

_parse_scope :=
function(pt)
 local sc, pp, ix;
 sc := \\rc.scope;
 pp := pt.pp;
 pp := List(sc.index, i -> Intersection(i, pp));
 ix := Length(sc.index[1]);
 ix := PositionsProperty(pp, p -> Length(p) = ix);
 if Length(ix) > 1 then     # not supported for the moment
  Error_("Too many complete scopes %0", ix);
  return fail;
 elif Length(ix) = 0 then   # scope not completed yet
  ix := PositionsProperty(pp, p -> Length(p) = Length(pt.pp));
  if Length(ix) = 0 then    # attempt to fill several scopes!
   Error_("Beyond the scope");
   return fail;
  fi;
  if not IsBound(pt.other) then # insist on the first scope!
   if not(1 in ix) then         # something went wrong
    Error_("Beyond the scope");
    return fail;
   fi;
   ix := [1];
   pt.G := Stabilizer(pt.G, \\rc.domain{sc.index[1]}, OnSetsSets);
  fi;
  IntersectSet(pt.next, Union(sc.index{ix}));
  pt.min := _ceil(pt.min*\\rc.scope.strict/Length(\\rc.scope.index)); # size per scope
  pt.cnt := Length(sc.index[1]) - Length(pt.pp);    # left to go to complete a scope
  return true;
#  res.scope := pt.min;
 else                       # one scope is complete
  ix := sc.index[ix[1]];
  pt.max := Difference(pt.pp, ix);  # restrict size outside the scope only
  __min_mpat(pt.split{pt.max}, pt); # restrict type etc. outside the scope
  return false;
 fi;
end;

_empty_pat := Immutable(rec(
 min := 0, max := 0, pat := [[]]));

## New version
mnext :=
function(pat, dif)
 local pt, ls, pp, pos, G, val, ii, i, p, res;

 if not IsBound(\\rc.domain) then Error(); fi;
 res := rec(min := 0, max := 0, pat := [[]]);
 pt := _parse_mpat(pat);
 if IsBound(pt.other) then
  dif := dif - defect(pt.other);
  res.defect := dif;
 fi;
 if Length(pt.next) = 0 then return res; fi;
 ls  := List(pt.split, pattern_size);   # already present (by sizes)
 pt.max := pt.pp;                       # minimize max over this
 pt.min := (\\rc.vec[\\rc.mid].bound - dif)*\\rc.strict;   # total wanted
 pt.cnt := Length(pt.next);             # left to go until the goal
 pt.G   := _multi_stab(\\rc.perm, _mat2pattern(pat), \\rc.duals);
 if IsBound(\\rc.scope) and _parse_scope(pt) then res.scope := pt.min; fi;
 res.min := _ceil((pt.min - Sum(ls{pt.pp}))/pt.cnt);
 pp  := \\rc.domain[1];
 val := max_value(pp[1])*Length(pp);    # total maximum per domain
 res.max := val;
 if Length(pt.max) > 0 then res.max := Minimum(ls{pt.max}); fi;
 if res.max < res.min then Error(); fi;
 pp := _max_part(val - res.min, val - res.max, pp);
 if IsBound(pt.size) then
  pp := Filtered(pp, function(p)
    G := Sum(p);
    if G < pt.size then return true; fi;
    if G > pt.size then Error(); return false; fi;
    return p <= pt.sign;
   end);
 fi;

# G := \\rc.perm;
# if IsBound(res.scope) then G := \\rc.scope.perm; fi;
# G := _multi_stab(G, _mat2pattern(pat), \\rc.duals);
 pos := OrbitsDomain(pt.G, \\rc.domain{pt.next}, OnSets);

 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
## even faster version
 pp := List(pos, function(dm)
   dm := remove_dual(Minimum(dm));
   ii := Filtered(dm, i -> IsBound(val[i]));
   ls := pp;
   if Length(ii) > 0 then
    dm := Difference(dm, ii);
    ls := List(ls, function(l)
      l := List(l);
      for i in ii do
       p := Position(l, val[i]);
       if p = fail then return fail; fi;
       Remove(l, p);
      od;
      return l;
     end);
    ls := Filtered(ls, l -> l <> fail);
   fi;
   return _pack_pats(pt.G, dm, ls);
  end);
 res.pat := pp;
# pat := rec(min := min, max := max, pat := pp);
# if dd > 0 then pat.defect := dif; fi;
 return res;
end;

validate_domain :=
function(rc)
 local pt, data, cc, s;

 pt := _parse_mpat(rc.pat);
 if not IsBound(pt.size) then return true; fi;
 data := _prepare_rc(rc);
 return ForAll(pt.next, function(d)
   cc := List(\\rc.ctrl.rd[d], n -> _orbit_count(data, n));
   s := Sum(cc);
   if s > pt.size then return false; fi;
   if s < pt.size then return true; fi;
   s := __sign(cc);
   if s > pt.sign then return false; fi;
   if s < pt.sign then return true; fi;
   UniteSet(rc.vec, _line_list(data, \\rc.ctrl.rd[d]));
   cc := List(TransposedMat([\\rc.ctrl.rd[d], cc]), __pat);
   rc.pat := MakeImmutable(Union(rc.pat, cc));
   return true;
  end);
end;

## Maximal orbits only
next_max :=
function(pat, dif)
 local pt, ls, pp, pos, G, val, ii, i, p, res, max, smax;

 if not IsBound(\\rc.domain) then Error(); fi;
 res := rec(min := 0, max := 0, pat := [[]]);
 val := List(_pat_values(domain(\\rc.mid)[1]));
 max := Maximum(val);
 RemoveSet(val, max);
 smax := MaximumList(val, 0);
 val := domain(\\rc.mid);
 pat := List(pat, function(p)
   if not(p[1] in val) then return p; fi;
   if p[2] = max then return p; fi;
   if p[2] <> -max then Error(); fi;
   return [p[1], smax];             # pretend all others are submaximal
  end);
 pt := _parse_mpat(pat);
 if IsBound(pt.other) then
  dif := dif - defect(pt.other);
  res.defect := dif;
 fi;
 if Length(pt.next) = 0 then return res; fi;
 val := (\\rc.vec[\\rc.mid].bound - dif)*\\rc.strict;   # total wanted
 ls  := List(pt.split, pattern_size);   # already present (by sizes)
 G   := pt.pp;                          # minimize max over this
 if IsBound(\\rc.scope) then
  ii := \\rc.scope.index[1];
  if IsSubset(pt.pp, ii) then       # scope already completed
   G := Difference(pt.pp, ii);          # restrict size outside the scope only
   __min_mpat(pt.split{G}, pt);         # restrict type etc. outside the scope
  elif IsSubset(ii, pt.pp) then     # do scope only
   IntersectSet(pt.next, ii);           # accept inside the scope only
   val := _ceil(val*\\rc.scope.strict/Length(\\rc.scope.index));    # size per scope
   res.scope := val;
  else
   Error_("Beyond scope");
  fi;
 fi;
 res.min := _ceil((val - Sum(ls{pt.pp}))/Length(pt.next));
 pp  := \\rc.domain[1];
 val := max_value(pp[1])*Length(pp);    # total maximum per domain
 res.max := val;
 if Length(G) > 0 then res.max := Minimum(ls{G}); fi;
 # pp := _max_part(val - res.min, val - res.max, pp);
##!! To handle the duality here!!
 pp := _partitions(res.min, res.max, [smax, max], Length(pp), true);
 pp := Set(pp, par -> List(par, p -> Maximum(p, smax)));
 if IsBound(pt.size) then
  pp := Filtered(pp, function(p)
    G := Sum(p);
    if G < pt.size then return true; fi;
    if G > pt.size then return false; fi;
    return p <= pt.sign;
   end);
 fi;

 G := \\rc.perm;
 if IsBound(res.scope) then G := \\rc.scope.perm; fi;
 G := _multi_stab(G, _mat2pattern(pat), \\rc.duals);
 pos := OrbitsDomain(G, \\rc.domain{pt.next}, OnSets);

 val := [];
 Perform(pat, function(p) val[p[1]] := p[2]; end);
## even faster version
 pp := List(pos, function(dm)
   dm := remove_dual(Minimum(dm));
   ii := Filtered(dm, i -> IsBound(val[i]));
   ls := pp;
   if Length(ii) > 0 then
    dm := Difference(dm, ii);
    ls := List(ls, function(l)
      l := List(l);
      for i in ii do
       p := Position(l, val[i]);
       if p = fail then return fail; fi;
       Remove(l, p);
      od;
      return l;
     end);
    ls := Filtered(ls, l -> l <> fail);
   fi;
   Perform(ls, function(l)
     Apply(l, function(p)
       if p = max then return p; fi;
       return -max;
      end);
    end);
   return _pack_pats(G, dm, ls);
  end);
 res.pat := pp;
# pat := rec(min := min, max := max, pat := pp);
# if dd > 0 then pat.defect := dif; fi;
 return res;
end;

#########################################################
# Breaking a list for further processing
#########################################################

__BL := 0;

## here, func(ls, pat) is supposed to process the list with a new pattern
break_list :=
function(ls, func)
 local pats, ll, ts, ds;

# pats := Set(ls, r -> r.pat);
 pats := Set(ls, r -> Set(r.pat));
 __BL := rec(pat := pats, len := []);
 ts := Length(\\saved);
 ds := _save_discarded();
 ls := Flat(List([1..Length(pats)], function(p)
   __BL.index := p;
   fprint("\033[36;1m## %0 of %1: \c", p, Length(pats));
   p := pats[p];
#   ll := Filtered(ls, r -> r.pat = p);
   ll := Filtered(ls, r -> Set(r.pat) = p);
   if Length(ll) = 0 then return ll; fi;
   p := ll[1].pat;
   if Length(p) <= 20 then
    _print("[ %0 ]", _print_pat(p));
   else
    _print("(pattern of length %0, size %1)", Length(p), pattern_size(p));
   fi;
   Print("\033[0m\n");
   Add(__BL.len, Length(ll));
   ll := func(ll, p);
   return ll;
  end));
 ls := \\discard(ls);
 _print_found(ls, ts, Length(\\saved));
 \\discarded := _save_discarded(ds);
 return ls;
end;

#########################################################
# Strings for _get_morbit and such
#########################################################

__string_sets :=
function(ls, count)
 local v, l;
 if count = 0 then return [[]]; fi;
 if Length(ls) = 1 then return [list_of(ls[1], count)]; fi;
 v := Remove(ls);
 return Concatenation(List([0..count], function(n)
   l := list_of(v, n);
   return List(__string_sets(List(ls), count - n), s -> Concatenation(l, s));
  end));
end;

_string_sets :=
function(val, count)
 local rc;
 if count = 0 then return [[]]; fi;
 if val = 0 then return [list_of(1, count)]; fi;
 rc := \\rc.ctrl.ind[val];
 if not IsBound(rc.sets[count]) then
  rc.sets[count] := Immutable(__string_sets(List(rc.ind), count));
 fi;
 return rc.sets[count];
end;

_expand_strings := ReturnTrue;

_expand_string :=
function(st, str)
 local ls, val, count;
 if not IsList(str[st]) then return [str]; fi;
 ls := str[st];
 str := str{[1..st - 1]};
 val := ls[1];
 if IsList(val) then
  ls := List(_pack_partitions(val));
  Apply(ls, l -> Concatenation(str, [l]));
  return _expand_strings(st, ls);
 fi;
 count := Number(ls, i -> i = val);
 ls := Filtered(ls, i -> i <> val);
 str := List(_string_sets(val, count), s -> Concatenation(str, s));
 if Length(ls) > 0 then Perform(str, function(s) Add(s, ls); end); fi;
# if __print_expand then
#  fprint("\033[36m - expanded to %0 strings\033[m\n", Length(str));
# fi;
 return str;
end;

_expand_strings :=
function(st, ls)
 local bad;
 bad := Filtered(ls, str -> IsList(str[st]));
 if Length(bad) = 0 then return ls; fi;
 ls := Filtered(ls, str -> not IsList(str[st]));
 Perform(bad, function(str)
   UniteSet(ls, _expand_string(st, str));
  end);
 return ls;
end;

strings :=
function(arg)       # (dif{, values})
 local dif, par, pp, len;

 dif := Remove(arg, 1);
 par := \\rc.vec[\\rc.mid].bound;
 len := Length(\\rc.domain);
 pp := PositionsProperty(\\rc.ctrl.ind, l -> Length(l.ind) <> 0);
 if IsBound(arg[1]) and IsList(arg[1]) then IntersectSet(pp, arg[1]); fi;
 par := _partitions(par - dif, par, pp, len, true);
 par := MakeImmutable(_pack_partitions(par));
 return List(par, p -> [p]);
end;

## set normal pattern/group to a record
fix_pattern :=
function(arg)
 local rc, cnt;
 rc := Remove(arg, 1);
 if Length(arg) = 0 then Add(arg, \\rc.mid); fi;
 cnt := counts(rc);
 rc.pat := List(remove_dual(domain(_as_list(arg))), p -> __pat([p, cnt[p]]));
 rc.G := \\G;
 Unbind(rc.stab);
end;


==> anc/GAP/2/print.txt <==
# -*- GAP -*-

################################################################
# Printing
################################################################

\\print_default :=
MakeImmutable(rec(
 int := "%0",
 rat := "%0",
 vector := "sq = %0, discr = %1",
 pair   := "V(%0, %1; %2), discr = (%3, %4)",
 count  := "   - [%0/%1]",
 header := "## Found %0 orbits: group = %1, ",
 orbit  := ">> Orbit %0 of %1: length = %2, dual = %3, ",
 zero   := "=0="
));

\\print := \\print_default;

_print_value :=
function(v)
 if IsInt(v) then return format(\\print.int, v); fi;
 return format(\\print.rat, v);
end;

_print_vector_literal :=
function(r)
 return [format(\\print.vector, _print_value(r.1), r.d)];
end;

_print_literal :=
function(rc, r)
 local discr;

 discr := n -> rc.vectors[r.ids[n]].d;

 if r.tp = 1 then return _print_vector_literal(r); fi;
 return [format(\\print.pair,
                    _print_value(r.1), _print_value(r.2), _print_value(r.3),
                    discr(1), discr(2))];
end;

_print_pair :=
function(ls)
 local ss;

 if IsRecord(ls) then ls := ls.vec; fi;
 ss := List([1..Length(ls)], function(n)
   if IsZero(ls[n].vec) and IsString(\\print.zero) then return [\\print.zero]; fi;
   ss := \\lattice[n].print(\\lattice[n], ls[n]);
   if ValueOption("verbose") = true then
    ss[1] := Concatenation(ss[1], format(\\print.count, ls[n].bound, ls[n].count));
   fi;
   return ss;
  end);
 Perform([1..Length(ss)], function(n)
   Perform(ss[n], function(s)
     print(s);
     Print("\n");
    end: level := next_(n - 1));
  end);
end;

#print_pair := _print_pair;

print_pairs :=
function(arg)
 local rc, print_header, dual;

 print_header := function()
  fprint(\\print.header, Length(rc.vec), Size(rc.group));
  _print_reduced(rc);
 end;

 dual := function(rc)
  if \\duality then return rc.dual; fi;
  return "";
 end;

 rc := CallFuncList(_pair, arg);
 if IsList(rc) or (rc.tp = tp_comb) then
  fprint("> ");
  _print_reduced(rc);
  _print_pair(rc);
  return;
 fi;
 if rc.tp = tp_orbit then
  if \\duality then
   fprint(">> length = %0, dual = %1, ", Length(rc.orbit), rc.dual);
  else
   fprint(">> length = %0, ", Length(rc.orbit));
  fi;
  _print_reduced(rc);
  _print_pair(rc.orbit[1]);
  return;
 fi;
 print_header();
 Perform([1..Length(rc.vec)], function(n)
   fprint(\\print.orbit,
                n, Length(rc.vec), Length(rc.vec[n].orbit), dual(rc.vec[n]));
   _print_reduced(rc.vec[n]);
   _print_pair(rc.vec[n].orbit[1]);
  end);
 print_header();
end;

print_pair := print_pairs;

###############################################################
# TeX output
###############################################################

_TeX_name :=
function()
 return format("%0%1_%2.tex", \\TeX_dir(), \\prefix, _lattice_name());
end;

print_TeX :=
function(rc)
 local res, ss, ls, rr, c, af, vec, bound;

 af := function(arg) Append(res, CallFuncList(format, arg)); end;

 vec := function(r, vid, sid, d)
  vid := r.(vid);
  sid := r.(sid);
  ss := "&";
  if IsBound(r.rt) then Append(ss, "\\root"); fi;
  if IsInt(vid) then Append(ss, "\\int(%0)"); else Append(ss, "\\rat(%0)"); fi;
  ss := format(ss, vid);
  rr := \\lattice[r.index].vectors[d];
  if rr.d <> 0 then
   vid := format("{%0}", rr.d);
  else
   vid := format("{\\%0}", sid);
  fi;
  Append(ss, vid);
  vid := "{}";
  if IsBound(rr.sp) then
   vid := rr.sp;
  elif IsBound(r.sp) then
   vid := r.sp;
  fi;
  if IsInt(vid) then
   if vid < 0 then vid := format("\\spec{%0}", -vid); fi;
   vid := format("{%0}", vid);
  fi;
  Append(ss, vid);
  return ss;
 end;

 bound := function(r, c)
  af("&\\cnt{%0}&\\bounds{%1}{%2}{%3}{%4}&&\\cr\n",
        r.count/c, r.bound/c, r.reduced[rs_bound]/c,
        Position(r.reduced, r.bound),
        IsBound(r.reduced[rs_brute]) and (r.reduced[rs_brute] = r.bound));
 end;

# reason := ["", "\\by{\\Elkies}", "", "\\by{\\?}"];

 if IsInt(rc) then rc := \\pairs[rc]; fi;
 res := format("% -*- TeX -*-\n% Niemeier lattice %0\n% Class %1\n",
                _name(\\lattice), rc.id);
 af("\\orbit{%0}{%1}{%2}\n", Length(\\lattice), rc.id, rc.bound);
 ss := Concatenation(List(rc.h, r -> vec(r, 1, 1, r.id)));
 af("\\h{%0}%1&", rc.id, ss);
 bound(rc, 1);
 Perform(rc.vec, function(r)
   if \\duality and (r.dual < r.id) then return; fi;
   ss := Concatenation(List(r.orbit[1].vec, r -> vec(r, 3, 2, r.ids[2])));
   af("\\l{%0}%1", r.id, ss);
   c := Length(r.orbit);
   ss := String(c);
   if \\duality and (r.dual = r.id) then
    if ForAll(r.orbit[1].vec, rr -> rr.dual = rr.id) then
     ss := Concatenation(ss, "\\sdd");
    else
     ss := Concatenation(ss, "\\sd");
    fi;
   fi;
   af("&\\ln{%0}", ss);
   bound(r, c);
  end);

 Append(res, "\\endorbit\n");
# Append(res, "\\endinput\n");
 return res;
end;

write_TeX :=
function(arg)
 local rc, ss, out, ln;

 ln := _lattice_name();
 if IsBound(arg[1]) and (IsInt(arg[1]) or IsRecord(arg[1])) then
  rc := Remove(arg, 1);
  ss := print_TeX(rc);
 else
  ss := format("% -*- TeX -*-\n% Niemeier lattice %0\n% %1 classes\n",
                    ln, Length(\\pairs));
  Append(ss, format("\\newcs{max-%0}{%1}%\n",
                    ln, Maximum(List(\\pairs, r -> r.bound))));
  Append(ss, format("\\newcs{count-%0}{%1}%\n",
                    ln, Length(\\pairs)));
  Append(ss, format("\\newcs{counts-%0}{%1}%\n",
                    ln, Concatenation(List(\\pairs,
                        r -> format("\\DO{%0}{%1}", r.id, r.bound)))));
  Append(ss, "\\orbits\n");
  Perform(\\pairs, function(r) Append(ss, print_TeX(r)); end);
  Append(ss, "\\endorbits\n");
 fi;
 Append(ss, "\\endinput\n");
 if IsBound(arg[1]) then rc := arg[1]; else rc := _TeX_name(); fi;
 out := OutputTextFile(rc, false);
 SetPrintFormattingStatus(out, false);
 PrintTo(out, ss);
 CloseStream(out);
 fprint(">> Written to %0\n", rc);
end;


==> anc/GAP/2/sextet.txt <==
# -*- GAP -*-

vec :=
function(set)
 local v;
 v := List([1..24], i -> 0);
 Perform(set, function(i) v[i] := 1; end);
 return v;
end;

support := v -> PositionsProperty(v, i -> not IsZero(i));
len := v -> Number(v, i -> not IsZero(i));

mg := MathieuGroup(24);
vv := SylowSubgroup(mg, 2);
vv := OrbitsDomain(vv, [1..24]);;
vv := Set(First(vv, o -> Length(o) = 8));;
vv := Set(Orbit(mg, vv, OnSets));;
code := List(vv, vec);;
V := VectorSpace(GF(2), code*Z(2));
dd := Filtered(V, v -> len(v) = 12);;
dd := List(dd, support);;

spp :=
function(q)
 local v;
 v := Filtered(vv, o -> IsSubset(o, q));
 v := List(v, o -> Difference(o, q));
 Add(v, q);
 return v;
end;

sp :=
function(q)
 if IsMatrix(q) then return Union(List(q, sp)); fi;
 return List(spp(q), vec);
end;

add_sp :=
function(rc)
 local G, r, V;

 if IsList(rc) then
  fprint(">> %0 records \c", Length(rc));
  print_dots(Length(rc));
  rc := List(rc, function(r)
    r := add_sp(r);
    print_dot();
    return r;
   end);
  rc := Flat(rc);
  print_done(Length(rc));
  return rc;
 fi;

 G := Stabilizer(mg, rc.vec, OnSetsSets);
 G := OrbitsDomain(G, Combinations([1..24], 4), OnSets);
 return List(G, function(o)
  r := rec(vec := List(rc.vec));
  AddSet(r.vec, o[1]);
  V := VectorSpace(Rationals, sp(r.vec));
  r.rank := Dimension(V);
  r.count := Number(code, o -> o in V);
  return r;
 end);
end;

do_sp :=
function(rc)
 local V;
 V := \4{Union(\6{rc.vec})};
 V := VectorSpace(Rationals, List(V, vec));
 rc.rank := Dimension(V);
 rc.count := Number(code, o -> o in V);
end;

rk_sp :=
function(rc)
 local V;
 V := \4{Union(\6{rc.vec})};
 return Rank(List(V, vec));
end;

add_sp :=
function(rc)
 local G, orb, r, len;

 if IsList(rc) then
  fprint(">> %0 records \c", Length(rc));
  print_dots(Length(rc));
  rc := List(rc, function(r)
    r := add_sp(r);
    print_dot();
    return r;
   end);
  rc := Flat(rc);
  print_done(Length(rc));
  return rc;
 fi;

 G := Stabilizer(rc.G, rc.vec, OnSets);
 orb := OrbitsDomain(G, [1..Length(\6)]);
 len := Length(rc.vec);
 orb := List(orb, function(o)
  r := rec(vec := List(rc.vec), G := G);
  AddSet(r.vec, o[1]);
  if Length(r.vec) <= len then return fail; fi;
#  V := VectorSpace(Rationals, sp(r.vec));
#  r.rank := Dimension(V);
#  r.count := Number(code, o -> o in V);
  return r;
 end);
 return Filtered(orb, IsRecord);
end;

##################################################

vector :=
function(s, p, d)
 local v;
 v := [0, 0, 0, 0, 0, 0];
 v[s[p][1]] := 1;
 v[s[p][2]] := E(6)^(2*(d mod 3) + 1);
 return v;
end;

plane :=
function(s, d)
 return [vector(s, 1, d[1]), vector(s, 2, d[2]), vector(s, 3, d[3])];
end;

intr :=
function(p1, p2)
 return Rank(Union(p1, p2));
end;

planes :=
function(s)
 return List(Cartesian([0..2], [0..2], [0..2]), c -> plane(s, c));
end;

av := function(oct)
 local u, v;
 u := vec(oct);
 oct := Difference(oct, o);
 return List(Combinations([1..4]), function(c)
   v := List(u);
   Perform(c, function(p) v[oct[p]] := -1; end);
   return v;
  end);
end;

next := function(ls)
 local G, dm;

 dm := Difference([1..24], Union(ls));
 G := Stabilizer(mg, Set(ls), OnSetsSets);
 dm := List(OrbitsDomain(G, Combinations(dm, 2), OnSets));
 SortBy(dm, Length);
 Print(List(dm, Length), "\n");
 return List(dm, Minimum);
end;

dodec := [ [ 1, 2 ], [ 3, 4 ], [ 5, 8 ], [ 6, 24 ], [ 7, 10 ], [ 9, 16 ], [ 11, 13 ],
  [ 12, 23 ], [ 14, 21 ], [ 15, 18 ], [ 17, 20 ], [ 19, 22 ] ];

pm :=
function(g)
 local mat;
 mat := PermutationMat(g[1], 12, GF(3));
 return mat*DiagonalMat(List(g[2], function(p)
   if p = () then return Z(3)^0; fi;
   return Z(3);
  end));
end;

A2_discr :=
function(v)
 return Concatenation(List(v, function(p)
   if p = 0 then return [0, 0, 0]; fi;
   if p = 1 then return [0, 1, 0]; fi;
   return [0, 0, 1];
  end));
end;


==> anc/GAP/2/simple.txt <==
# -*- GAP -*-

## Filter via v -> v*k = Z(2) before computing orbits
\\use_cokernel  := true;
## Switch to the standard vector space when computing orbits
\\straight_base := true;
## Use fast orbit listing for small groups
\\fast_orbits   := 2^13;
## Self-dual orbit
\\2self_dual    := \\duality;
## Use O(Leech) when sorting subspaces, not just compare graphs
\\use_aut_group := false;
## Auto-save the results on the way
\\auto_save     := true;

__rejected_subspace  := 0;
__rejected_submodule := 0;
__sort_subspace      := 0;
__sort_submodule     := 0;
__graph_failure      := 0;
__graph_replaced     := 0;
__2orbit_processed   := 0;
__index_observed     := [];

__stats_threshold    := [16, 48];

_2save_stats :=
function()
 return rec(rejected    := [__rejected_subspace, __rejected_submodule],
            sort        := [__sort_subspace,     __sort_submodule],
            graph       := __graph_failure,
            replaced    := __graph_replaced,
            processed   := __2orbit_processed,
#            observed    := __index_observed,
            time        := Runtime());
end;

__list_rank :=
function(ls, max)
 local set, n, v;
 if IsEmpty(ls) then return "[ ]"; fi;
 set := [];
 ls := List(ls, r -> r.rank);
 for n in Reversed([1..max]) do
  v := Number(ls, r -> r = n);
  if v > 0 then set[max - n + 1] := v; fi;
 od;
 return Concatenation("[", _print_cc(set), "]");
end;

_2print_stats :=
function(root, stats)
 local s;
 s := n -> String(n, 3);
 stats.processed := __2orbit_processed - stats.processed;
 if stats.processed < __stats_threshold[1] then return; fi;
 fprint(" = processed %0/%1, out = %2, time %3\n",
        stats.processed, __2orbit_processed,
        __list_rank(root.out, root.rank - 1),
        StringTime(Runtime() - stats.time));
 if stats.processed < __stats_threshold[2] then return; fi;
 fprint("  - rejected   : %0 spaces, %1 modules\n",
        s(__rejected_subspace - stats.rejected[1]),
        s(__rejected_submodule - stats.rejected[2]));
 fprint("  - sorted out : %0 spaces, %1 modules\n",
        s(__sort_subspace - stats.sort[1]),
        s(__sort_submodule - stats.sort[2]));
 if \\use_aut_group then
  fprint("  - failure    : %0\n", s(__graph_failure - stats.graph));
 else
  fprint("  - replaced   : %0\n", s(__graph_replaced - stats.replaced));
 fi;
end;

2stats :=
function(arg)
 local s;
 s := n -> String(n, 5);
 fprint("- processed  : %0 records\n", s(__2orbit_processed));
 fprint("- rejected   : %0 spaces, %1 modules\n",
        s(__rejected_subspace),
        s(__rejected_submodule));
 fprint("- sorted out : %0 spaces, %1 modules\n",
        s(__sort_subspace),
        s(__sort_submodule));
 fprint("- failure    : %0\n", s(__graph_failure));
 fprint("- replaced   : %0\n", s(__graph_replaced));
 fprint("- indices    : %0\n", __index_observed);
 if IsBound(arg[1]) and IsList(arg[1]) then
  fprint("- next       : %0\n", __list_rank(arg[1], 24));
 fi;
end;

## Currently this works with subspaces only
_2stab :=
function(rc)
 if not IsBound(rc.PG) then
  rc.PG := Stabilizer(rc.ref.PG, SortedList(rc.vec), OnSets);
 fi;
 return rc.PG;
end;

_2sub :=
function(vec)
 vec := \\lines{vec};
 if not \\2self_dual then Add(vec, \\h); fi;
 return vec;
end;

_init_subspace :=
function(ref, r)
 r.base  := BaseIntMat(_2sub(r.vec));
 r.rank  := Length(r.base);
 r.ref   := ref;
 r.index := 1;
 if not IsBound(r.PG) then
  if IsRecord(ref) then ref := ref.PG; else ref := full_group(); fi;
  r.PG := Stabilizer(ref, SortedList(r.vec), OnSets);
 fi;
 if not IsRecord(r.ref) then r.ref := r; fi;
end;

__new_canonical :=
function(rc)
 if not IsBound(rc.canonical) then
#  rc.vec := __so_canonical(rc);
  rc.vec := __canonical_vec(rc);
  rc.canonical := 1;
 fi;
 return rc.vec;
end;

__same_canonical :=
function(r1, r2)
 local ln, mat, l1, l2, m, n;
 r1 := __new_canonical(r1);
 r2 := __new_canonical(r2);
 ln := Length(r1);
 mat := __Gram();
 for m in [1..ln - 1] do
  l1 := mat[r1[m]];
  l2 := mat[r2[m]];
  for n in [m + 1..ln] do
   if l1[r1[n]] <> l2[r2[n]] then return false; fi;
  od;
 od;
 return true;
end;

__add_sub :=
function(ls, rc, G)
 local same, vec, r;

 same := function(n)
  r := ls[n];
  if r.count <> rc.count then return false; fi;
  if r.index <> rc.index then return false; fi;
  if r.rank  <> rc.rank  then return false; fi;
  if not __same_canonical(r, rc) then return false; fi;
  if G = fail then
   if IsBound(r.saved) then return true; fi;
   if Size(_2stab(r)) < Size(_2stab(rc)) then
    __graph_replaced := __graph_replaced + 1;
    ls[n] := rc;
   fi;
### >> temp for tests
#   if r.index > 1 then return true; fi;
#   if not IsBound(r._size) then r._size := [Size(_2stab(r))]; fi;
#   Add(r._size, Size(_2stab(rc)));
### << temp
   return true;
  fi;
  if not IsBound(vec) then vec := SortedList(rc.vec); fi;
  if RepresentativeAction(G, vec, SortedList(r.vec), OnSets) <> fail then
   return true;
  fi;
  __graph_failure := __graph_failure + 1;
  return false;
 end;

 if ForAny([1..Length(ls)], same) then return false; fi;
 Add(ls, rc);
 return true;
end;

## To be used in auto_save
__subspace_added    := false;
__submodule_added   := false;
__stack_changed     := false;

_add_subspace :=
function(ls, rc, r)
 if \\use_aut_group then rc := rc.ref.PG; else rc := fail; fi;
 if __add_sub(ls, r, rc) then __subspace_added := true; return true; fi;
 __sort_subspace := __sort_subspace + 1;
 return false;
end;

_add_submodule :=
function(ls, rc, r)
 if not IsBound(rc.G) then rc.G := _restricted_action(rc.PG, rc.vec); fi;
 if __add_sub(ls, r, rc.G) then __submodule_added := true; return true; fi;
 __sort_submodule := __sort_submodule + 1;
 return false;
end;

2graphs :=
function(ls)
 local res, rc;
 res := [];
 for rc in ls do __add_sub(res, rc, fail); od;
 return res;
end;

## Backups

#2backup_out_file  := "_back/out.txt.gz";
#2backup_next_file := "_back/next.txt.gz";

2backup_dir     := "_back/%0%1.txt.gz";
2backup_file    := file -> format(2backup_dir, \\prefix, file);
2backup_comment := "# -*- GAP -*-\n\n";

out_stream :=
function(file, append)
 return OutputGzipFile(2backup_file(file), append);
end;

_2backup_init :=
function(file, name)
 local out;
 out := out_stream(file, false);
 PrintTo(out, 2backup_comment, name, " := [];\n\n");
 CloseStream(out);
end;

_2write_rc :=
function(out, rc)
 local r;
 if IsList(rc) then
  PrintTo(out, "[\n");
  for r in rc do _2write_rc(out, r); od;
  PrintTo(out, "],\n");
  return;
 fi;
 rc := ShallowCopy(rc);
 Unbind(rc.ref);
 Unbind(rc.PG);
 PrintTo(out, rc, ",\n");
end;

_2backup_out :=
function(file, name, ls)
 local out, r, count;

 count := 0;
 for r in ls do
  if IsBound(r.saved) then continue; fi;
  if not IsBound(out) then
   out := out_stream(file, true);
   PrintTo(out, format("Append(%0, [\n", name));
  fi;
  _2write_rc(out, r);
#  rc := ShallowCopy(r);
#  Unbind(rc.ref);
#  Unbind(rc.PG);
#  PrintTo(out, rc, ",\n");
  r.saved := 1;
  count := count + 1;
 od;
 if IsBound(out) then
  PrintTo(out, "]);\n\n");
  CloseStream(out);
 fi;
 return count;
end;

_2backup_list :=
function(file, name, ls)
 local out, r;
 out := out_stream(file, false);
 PrintTo(out, 2backup_comment, name, " := [\n");
 for r in ls do _2write_rc(out, r); od;
 PrintTo(out, "];\n\n");
 CloseStream(out);
end;

\\2save :=
rec(
 _out   := "OUT",
 _next  := "AVALANCHE",
 init   := false,
);

## Initialize auto-save
2auto_save :=
function(ls)
 _2backup_init(\\2save._out, \\2save._out);
 RemoveFile(2backup_file(\\2save._next));
 \\2save.out    := ls;
 \\2save.init   := true;
 \\auto_save    := true;
 __subspace_added    := false;
 __submodule_added   := false;
end;

_2auto_save :=
function()
 local count;
 if not \\auto_save then return; fi;
 if __subspace_added and IsBound(\\2save.out) then
  if not \\2save.init then _2backup_init(\\2save._out, \\2save._out); fi;
  count := _2backup_out(\\2save._out, \\2save._out, \\2save.out);
  __subspace_added := false;
 fi;
 if __stack_changed and IsBound(\\2save.next) then
  _2backup_list(\\2save._next, \\2save._next, \\2save.next);
  __stack_changed := false;
 fi;
end;

__validate_submod :=
function(root, rc, min)
 local mat, p;
 mat := ComplementIntMat(root.base, _2sub(rc.vec));
 rc.rank := Length(mat.sub);
 p := 1;
 if \\2self_dual then p := 2; fi;
 if (rc.count - min) < p*(rc.rank - \\rank) then return false; fi;
 if rc.rank < root.rank then
  p := Difference(root.vec, rc.vec);
  if __line_list(_prepare_rc(rc: rank := 24), p, ForAny) then
   __rejected_subspace := __rejected_subspace + 1;
   return false;
  fi;
  rc.index := 1;
  rc.ref   := root.ref;
  if IsBound(root.out) then return _add_subspace(root.out, root, rc); fi;
  return true;
 fi;
 p := PositionsProperty(mat.moduli, m -> m <> 1);
 if Length(p) > 1 then
  __rejected_submodule := __rejected_submodule + 1;
  return false;
 fi;
 p := p[1];
 rc.index := mat.moduli[p];
 rc.ker   := mat.sub[p];
 if IsBound(root.next) then return _add_submodule(root.next, root, rc); fi;
 return true;
end;

__std_vector_space :=
function(V)
 local vec;

 if not IsInt(V) then return List(V); fi;
 if not IsBoundGlobal("VECTORS") then BindGlobal("VECTORS", []); fi;
 vec := ValueGlobal("VECTORS");
 if not IsBound(vec[V]) then
  vec[V] := List(GF(2)^V);
  Sort(vec[V]);
  MakeImmutable(vec[V]);
 fi;
 return vec[V];
end;

_new_2orbits_done :=
function(root, rc, min, ls)
 rc.done := 1;
end;

_2print_count :=
function(root, rc, min, ls)
 __2print(ls);
end;

_2print_rank :=
function(root, rc, min, ls)
 Print(" ", __list_rank(ls, rc.rank), "\033[m\n");
end;

_new_2print := _2print_rank;

_2print_info :=
function(rc)
 fprint("\033[32m - count = %0, rank = %1, group = %2\033[0m \c",
        Length(rc.vec), rc.rank, Size(rc.PG));
 rc := ValueOption("2print_info");
 if not IsList(rc) then return; fi;
 if IsString(rc) then rc := [rc]; fi;
 CallFuncList(Print, rc);
 Print(" \c");
end;

_2print_method :=
function(m)
 if m = 2 then Print("* \c"); fi;
end;

_2print_time :=
function(start)
 local i;
 start := StringTime(Runtime() - start);
 while Length(start) > 8 do
  if not(start[1] in " 0:") then break; fi;
  Remove(start, 1);
 od;
 Print(start, "\c");
end;

_2fast :=
function(G, V)
 local g;
 G := List(G);
 Print(Length(G), " \c");
 if Length(G) = 1 then return V; fi;
 Remove(G, PositionProperty(G, IsOne));
# G := Filtered(G, g -> not IsOne(g));
 return Filtered(V, function(v)
   for g in G do if v*g < v then return false; fi; od;
   return true;
  end);
end;

_new_2orbits :=
function(root, rc, min)
 local mat, vec, ln, V, M, G, h, k, p, mm, l, c;

 __2orbit_processed := __2orbit_processed + 1;
 AddSet(__index_observed, rc.index);
 vec := rc.vec;
 if not IsSortedList(vec) then vec := SortedList(vec); fi;
 V := ComplementIntMat(One(\\N.form), _2sub(vec));
 if not IsBound(rc.PG) then rc.PG := Stabilizer(root.PG, vec, OnSets); fi;
 _2print_info(rc);
 mat := V.sub*\\N.form*TransposedMat(V.sub);    # the Gram matrix
 h := Concatenation(V.sub, V.complement)^-1;
 M := [1..Length(V.sub)];
 M := List(h, r -> r{M});                       # projection to the submodule
 h := \\h*M;
 G := List(GeneratorsOfGroup(rc.PG), _perm2mat);
 Apply(G, g -> V.sub*g*M);                      # action on V.sub
 if Length(G) = 0 then G := [One(mat)]; fi;
 G := Group(G)^mat;
 G := List(GeneratorsOfGroup(G), g -> ImmutableMatrix(2, g*Z(2), true));
 if IsBound(rc.ker) then k := ImmutableVector(2, rc.ker*M*Z(2), true); fi;
###>>
 mm := min;
 if \\2self_dual then
  vec := Filtered(vec, v -> v < \\duals[v]);
  mm  := min/2;
 fi;
###<<
 ln := List(vec, v -> ImmutableVector(2, \\lines[v]*M*Z(2), true));
 V := NullspaceMat(TransposedMat([h*Z(2)]));
###>>
 if Length(V) = Length(h) then
  _2print_method(1);
  V := Length(h);
 elif \\straight_base then
  _2print_method(2);
  p := First(One(mat)*Z(2), v -> v*h = Z(2));
  p := (Concatenation(V, [p])^-1){[1..Length(h)]}{[1..Length(V)]};
  p := ImmutableMatrix(2, p, true);
  G := List(G, g -> ImmutableMatrix(2, V*g*p, true));
  V := ImmutableMatrix(2, TransposedMat(V), true);
  if IsBound(k) then k := k*V; fi;
  Apply(ln, l -> l*V);
  V := Length(ln[1]);
 else
  _2print_method(3);
  V := VectorSpace(GF(2), ImmutableMatrix(2, V, true));
 fi;
###<<
## Finish the initialization
 G := Group(G);
 p := Runtime();
 mat := o -> o[1];
 if IsInt(V) and not \\use_cokernel then V := GF(2)^V; fi;
 if (\\use_cokernel and IsBound(k)) or IsInt(V) then
  V := __std_vector_space(V);
  if IsBound(k) then V := Filtered(V, v -> v*k = Z(2)); fi;
  Unbind(k);
  if Size(rc.PG) <= \\fast_orbits then
   V := _2fast(G, V);
   mat := IdFunc;
  else
   V := OrbitsDomain(G, V);
  fi;
 else
  V := OrbitsDomain(G, V);
 fi;
 _2print_time(p);
 Print("\n");
  print_index("(%0 orbits) \c", Length(V));
 print_dots(Length(V));
 G := [];
 for h in V do
  p := mat(h);
#  p := h[1];
  print_dot();
  if IsBound(k) then
   if p*k <> Z(2) then continue; fi;
  elif IsZero(p) then
   continue;
  fi;
##>>>
  c := Length(ln) - mm;
  M := [];
  for l in [1..Length(ln)] do
   if IsZero(p*ln[l]) then Add(M, vec[l]); continue; fi;
   c := c - 1;
   if c < 0 then break; fi;
  od;
  if c < 0 then continue; fi;
#  M := PositionsProperty(ln, l -> IsZero(p*l));
##<<<
  if Length(M) < mm then continue; fi;
#a  M := vec{M};
##>>>
  if \\2self_dual then UniteSet(M, \\duals{M}); fi;
##<<<
  M := rec(vec := M, count := Length(M));
  if __validate_submod(root, M, min) then Add(G, M); fi;
 od;
 _new_2orbits_done(root, rc, min, G);
 _new_2print(root, rc, min, G);
 return G;
end;

2avalanche :=
function(root, out, min)
 local st, pr, rk, stats, step, next;

 step := function(rc, n)
  pr := fail;
  if n > 1 then
   pr := List([1..n - 1], i -> Length(st[i]));
   pr := ["(", _print_cc(pr), ")"];
  fi;
  pr := _new_2orbits(root, rc, min: 2print_info := pr);
  pr := Filtered(pr, r -> r.rank = rk);
  SortBy(pr, r -> r.count);
  if IsEmpty(pr) then return; fi;
  __stack_changed := true;
  st[n] := pr;
  next(n);
 end;

 next := function(n)
  local stats;
  if IsEmpty(st[n]) then Unbind(st[n]); return; fi;
  if n > 1 then stats := _2save_stats(); fi;
  while Length(st[n]) > 0 do
   __stack_changed := true;
   step(Remove(st[n]), n + 1: level := next_());
  od;
#  __stack_changed := true;
  Unbind(st[n]);
  if n > 1 then _2print_stats(root, stats); fi;
 end;

 stats := format_index();
 if not IsEmpty(stats) then print(stats); fi;
 stats := _2save_stats();
 if not IsBound(root.base) then _init_subspace(root.ref, root); fi;
 root.out := out;
 st := [];
 rk := root.rank;
 __stack_changed := false;
 \\2save.next := st;
 step(root, 1);
 _2print_stats(root, stats);
 Unbind(root.out);
 Unbind(\\2save.next);
end;

2subspace :=
function(root, out, min)
 local ls, mm, stats;

 stats := _2save_stats();
 if not IsBound(root.base) then _init_subspace(root.ref, root); fi;
 root.next := [root];
 root.out  := out;
 repeat
  if IsEmpty(root.next) then break; fi;
  mm := Minimum(Set(root.next, r -> r.index));
  ls := [];
  root.next := Filtered(root.next, function(r)
    if r.index > mm then return true; fi;
    Add(ls, r);
    return false;
   end);
  SortBy(ls, r -> Length(r.vec));
  if mm = 1 then
   mm := format_index();
   if not IsEmpty(mm) then print(mm); fi;
   mm := -1;
  else
   fprint("\033[1m= index = %0:\033[m %1 records; next = %2, out = %3\n",
          mm, Length(ls), Length(root.next), __list_rank(out, root.rank - 1));
   mm := 0;
  fi;
  while Length(ls) > 0 do
   _new_2orbits(root, Remove(ls), min:
                2print_info := ["(", Length(ls), ")"],
                level := next_(mm));
  od;
 until false;
 _2print_stats(root, stats);
 Unbind(root.next);
 Unbind(root.out);
end;

## This can be 2subspace or 2avalanche (or choose between the two)
2invoke := 2avalanche;

2format := "\033[1m= %0 of %1:\033[m out = ";

2subspaces :=
function(out, min)
 local ls, l, mm, r;
 if IsEmpty(out) then return; fi;
 mm := Maximum(Set(out, r -> r.rank));
 ls := [];
 r := 1;
 while r <= Length(out) do
  if out[r].rank < mm then r := r + 1; continue; fi;
  Add(ls, Remove(out, r));
 od;
 SortBy(ls, r -> Length(r.vec));
 fprint("\033[36;1m>> Rank = %0:\033[m %1 records; out = %2\n",
        mm, Length(ls), __list_rank(out, mm - 1));
 r := 0;
 l := Length(ls);
 while Length(ls) > 0 do
  r := r + 1;
  _list_index := [l, r, Concatenation(2format, __list_rank(out, mm - 1))];
  2invoke(Remove(ls), out, min);
 od;
end;

2start :=
function(arg)   # ({rc {, min}})
 local rc, min, out;
 rc  := rec(vec := \\llist);
 min := \\min_count;
 out := [];
 if IsBound(arg[1]) and IsRecord(arg[1]) then rc := Remove(arg, 1); fi;
 if IsBound(arg[1]) and IsInt(arg[1]) then min := Remove(arg, 1); fi;
 _init_subspace(fail, rc);
 2avalanche(rc, out, min);
 return out;
end;

##################################################################
## 2-subspace processing
##################################################################

_2store :=
function(data, rc)
 if rank(rc) > \\rank then return false; fi;
 if Length(rc.vec) < data.min then return false; fi;
 rc.data := _prepare_rc(rc);
 if rc.data = fail then return false; fi;
 if IsBound(data.validate) and not data.validate(rc) then return false; fi;
 return \$add(data.RES,
              rec(vec  := AsSet(rc.vec),
                  rank := rc.rank,
                  data := rc.data,
                  ),
              data.mthd);
end;

_2go :=
function(data)
 local \\out, rc, d;
 d := data.rank;
 fprint("\033[36m - updating 1 seed: rank = %0, min = %1\033[m\n", d, data.min);
 rc := rec(rank := data.rank, vec := data.lines);
 if not IsBound(data.RES) then data.RES := []; fi;
 data.store(rc);
 fprint("\033[36;1m>> Rank = %0:\033[m 1 record\n", d);
 \\out := 2start(rc, data.min);
 repeat
  d := d - 1;
  for rc in \\out do
   if rank(rc) = d then data.store(rc); fi;
  od;
  2subspaces(\\out, data.min);
 until IsEmpty(\\out);
# return data.RES;
end;

_2create :=
function(lines)
 local res;
 res := rec(lines := lines);
 if IsList(\\duals) then res.lines := Union(lines, \\duals{lines}); fi;
 MakeImmutable(res.lines);
 res.rank   := __hrank(res.lines);
 res.store  := rc -> _2store(res, rc);          # validating and storing
 res.mthd   := \$mthd(full_group(), _counts);
 res._updated := function(min_size)
  res.min := min_size;
  _2go(res);
 end;
 fprint("\033[36m - rank = %0, lines = %1\033[m\n", res.rank, Length(res.lines));
 return res;
end;

@subs :=
function(arg)
 local res;
 if IsEmpty(arg) then
  res := domain([1..Length(\\rc.vec)]);
 elif IsInt(arg[1]) then
  res := domain(arg[1]);
 else
  res := arg[1];
 fi;
 res := add_dual(res);
 res := _2create(lines(res));
 if IsEmpty(arg) then res.RES := \\saved; fi;
 return res;
end;

#test_new :=
#function(r, test)
# __rejected_submodule := 0;
# __rejected_subspace  := 0;
# \\use_cokernel       := test;
# r := _new_2orbits(rc, r, \\min_count);
# fprint("found: %0 = %1\n", Length(r),
#        List([24, 23, 22, 21, 20], n -> Number(r, r -> r.rank = n)));
# fprint(" - submodule = %0\n", __rejected_submodule);
# fprint(" - subspace  = %0\n", __rejected_subspace);
# fprint("errors:\n");
# Perform(r, function(r)
#   if IsBound(r.error) then
#    fprint(" - rank = %0, count = %1\n", r.rank, r.count);
#   fi;
#  end);
# SortBy(r, r -> [r.rank, -r.count]);
# return r;
#end;

#c := h -> Number(rc.ln, u -> IsZero(u*h));
#cc := h -> Number(rc.ln, u -> u*h = 0*Z(2));
#\0 := 0*Z(2);
#ccc := h -> Number(rc.ln, u -> u*h = \0);

\\MM_Niemeier := create_MM_K3(0, [24, 0, 0]);

## The V_h matrix in Leech (root free only)
2ort :=
function(rc)
 local mat, det, _sv;

 mat := _prepend_h(Gram(rc.vec), \\prod);
 det := mat;
 det[1][1] := \\max;
 _sv := ZeroMutable(mat[1]);
 _sv[1] := 1;
 mat := orthogonal_complement(mat, [_sv]);
 _sv := save_MM(\\MM_Niemeier);
 det := discr_form_ex(-det);
 fprint("= complement = %0, \c", det.order);
 mat := discr_form_ex(-mat.form);
 _print("h-complement = %0, \c", mat.order);
 mat := all_discr_discr(mat);
 _print("forms = %0, \c", Length(mat));
 restore_MM(_sv);
 mat := Filtered(mat, d -> Minimum(diagonal(d.mat())) >= 4);
 _print("valid = %0\n", Length(mat));
 Perform(mat, function(d)
   fprint(" - (%0): \c", _print_cc(diagonal(d.mat())));
   fprint("group = %0, \c", Size(Source(d.map())));
   _sv := ShortestVectors(d.mat(), \\max);
   _sv := _sv.vectors{Positions(_sv.norms, \\max)};
   _sv := Union(_sv, -_sv);
   _print("vectors = %0, \c", Length(_sv));
   _sv := OrbitsDomain(Source(d.map()), _sv);
   _print("orbits = [%0], \c", _print_cc(List(_sv, Length)));
   _sv := Filtered(_sv, v -> same_discr(det,
                    discr_form_ex(orthogonal_complement(d.mat(), [v[1]]).form)));
   _print("valid = [%0]\n", _print_cc(List(_sv, Length)));
   d.4 := _sv;
  end);
 return mat;
end;

## Finite index extensions of the V_h matrix
2ort_extensions :=
function(V)
 local c, o, res, _sv;
 res := [];
 fprint("%0\n", diagonal(V.mat()));
 _sv := set_MM_plain();
 for c in V.comp do
  o := orbits_isotropic(V, c);
  if IsEmpty(o) then continue; fi;
  o := o[1];
  fprint(" - p = %0: \c", c.prime);
  o := List(o, function(v)
    v := all_discr_discr(new_discr(V, [v[1]]));
    Perform(v, function(d) Print(diagonal(d.mat()), ", \c"); end);
    return v;
   end);
  Append(res, Flat(o));
  Print("\n");
 od;
 restore_MM(_sv);
 return res;
end;

2Leech :=
function(mat...)
 local m, h, res, step;

 step := function(ls, G)
  local vec, val, u, v;
  if Length(ls) = Length(m) - 1 then
   Add(res, MakeImmutable(List(ls)));
   return;
  fi;
  val := m[1][Length(ls) + 2];
  vec := PositionsProperty(\\4, v -> h*v = val);
  for u in [1..Length(ls)] do
   v := \\4[ls[u]]*\\L.form;
   val := m[u + 1][Length(ls) + 2];
   vec := Filtered(vec, n -> v*\\4[n] = val);
   if IsEmpty(vec) then return; fi;
  od;
  vec := OrbitsDomain(G, vec);
  ls := List(ls);
  val := Length(ls) + 1;
  for u in vec do
   v := u[1];
   ls[val] := v;
   step(ls, Stabilizer(G, v));
  od;
 end;

 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 m := mat[1];
 if IsBound(mat[2]) then
  h := Concatenation([mat[2]], One(m));
  m := h*m*TransposedMat(h);
 fi;
 h := \\L.h*\\L.form;
 res := [];
 step([], \\L.4);
 return res;
end;

2check :=
function(ls)
 local v;

 if not IsRecord(\\L) then Error_("Need complete Leech lattice"); fi;
 ls := Concatenation([\\L.h], \\4{ls});
 v := List([1..Length(ls)], i -> 0);
 v[1] := 1;
 v := orthogonal_complement(ls*\\L.form*TransposedMat(ls), [v]).vec;
 v := v*ls*\\L.form;
 return Number(\\L.lines, l -> IsZero(v*l));
end;


==> anc/GAP/2/single.txt <==
# -*- GAP -*-

###########################################################################
# Single orbits in the Leech lattice
###########################################################################

st_create :=
function()
 return rec(recs := [], sets := []);
end;

st_count := st -> Sum(Compacted(st.recs), Length);

st_get :=
function(st)
 local n, res;
 n := Length(st.recs);
 if n = 0 then return []; fi;
 res := st.recs[n];
 Unbind(st.recs[n]);
 Unbind(st.sets[n]);
 return res;
end;

st_canonical :=
function(rc)
 local dd, pp;
 dd := _vec2digraph(rc.vec);
 pp := BlissCanonicalLabelling(Digraph(dd.adjacencies), dd.colors);
 pp := Permuted(rc.vec, RestrictedPerm(pp, dd.colors[1]));
 pp := __Gram(){pp}{pp}*Z(11);
 if ConvertToMatrixRep(pp) <> 11 then Error(); fi;
 return MakeImmutable(pp);
end;

st_add :=
function(st, rc)
 local n, s;
 n := rc.count;
 if not IsBound(st.recs[n]) then
  st.recs[n] := [rc];
  return true;
 fi;
 if not IsBound(st.sets[n]) then
  st.sets[n] := Set(st.recs[n], st_canonical);
  if Length(st.sets[n]) <> Length(st.recs[n]) then Error(); fi;
 fi;
 s := Length(st.sets[n]);
 AddSet(st.sets[n], st_canonical(rc));
 if Length(st.sets[n]) = s then return false; fi;
 Add(st.recs[n], rc);
 return true;
end;

Leech_single :=
function(arg)       # ({min_count})
 local min, rk, rc, ls, G, r, N, collect;

 collect := function(rc)
  _list_index := [Length(ls), rc];
  rc := 2orbits(ls[rc]: min_count := min);
  if Length(rc) = 0 then return rc; fi;
  fprint("\033[37m - sorting \c");
  rc := Filtered(rc, r -> r.count >= min);
  SortBy(rc, r -> -[r.count, r.rank]);
  print_dots(Length(rc));
  for r in rc do
   if (r.count > min) or (r.rank <= rk) then
    if st_add(\\single_in, r) and (r.rank <= rk) then
     Add(\\single_out, r);
    fi;
   fi;
   print_dot();
  od;
  print_done(Length(\\single_out));
 end;

 G := Group(());
 ls := [1..Length(\\lines)];
 Perform(GeneratorsOfGroup(full_group()), function(g)
   G := ClosureGroup(G, RestrictedPerm(g, ls));
  end);
 min := \\min_count;
 if IsBound(arg[1]) and IsInt(arg[1]) then
  min := Remove(arg, 1);
 fi;
 rc := rec(vec := ls);
 rc.data := _prepare_rc(rc);
 rk := rank(rc);
 rc.count := Length(rc.vec);
 fprint("\033[32;1m## Processing %0\033[0m\n", ls);
 fprint("\033[32m - min = %0, group = %1, rank = %2\033[0m\n",
        min, Size(G), rk);
 rk := Minimum(rk, \\rank);
 \\single_out := [];
# \\single_num := [];
 \\single_in  := st_create();
 st_add(\\single_in, rc);
 repeat
  ls := st_get(\\single_in);
  if IsEmpty(ls) then break; fi;
  N := ls[1].count;
  if N <= min then break; fi;
#  \\single_num[max] := Length(ls);
  fprint("\033[1m## Processing %0 records of size %1\033[0m (%2 pending)\n",
         Length(ls), N, st_count(\\single_in));
  Perform([1..Length(ls)], collect: level := next_());
 until false;
 return \\single_out;
end;


==> anc/GAP/auxx.txt <==
# -*- GAP -*-
## Global constants
collect_errors   := true;  # collect errors in data.error
\\collect_errors := false; # collect errors in \\errors;
collect_warnings := true;  # collect warnings in \\watnings;

## Global variables
\\warnings := [];          # warnings will be collected here
\\errors   := [];          # errors will be collected here
last_error := "";          # last error message
err_OK     := [];          # errors to be ignored

###############################################################
##  Printing routines
###############################################################

\\action := [];

__max_level := 24;

next_ :=
function(arg)
 local res;
 res := ValueOption("level");
 if not IsInt(res) then res := 0; fi;
 if IsBound(arg[1]) then res := res + arg[1]; fi;
 res := res + 1;
 if res > __max_level then res := __max_level; fi;
 return res;
end;

action :=
function(arg)
 if Length(arg) = 0 then \\action := []; return; fi;
 \\action := [next_() - 1, arg[1]];
end;

print :=
function(arg)
 local action;
 if Length(\\action) = 2 then
  action := \\action;
  \\action := [];
  print(action[2]: level := action[1]);
 fi;
 Print(String("", next_() - 1));
 CallFuncList(Print, arg);
end;

\\format := [, "%0", "%1", "%2", "%3", "%4", "%5", "%6", "%7", "%8", "%9"];
MakeImmutable(\\format);

format :=
function(arg)
 local res, i;
 res := arg[1];
 for i in [2..Minimum(Length(arg), Length(\\format))] do
  if IsFunction(arg[i]) then arg[i] := NameFunction(arg[i]); fi;
  res := ReplacedString(res, \\format[i], String(arg[i]));
 od;
 return res;
end;

fprint := function(arg) print(CallFuncList(format, arg)); end;

_print := function(arg) Print(CallFuncList(format, arg)); end;

print_done :=
function(arg)
 Print(" Done");
 if IsBound(arg[1]) then Print(format(" (%0 found)", arg[1])); fi;
 Print("\033[0m\n");
# Print(format(" Done (%0 found)\033[0m\n", count));
end;

m_of_n :=
function(m, n)
 return Concatenation(String(m), " of ", String(n));
end;

prn_1 := "==";
prn_2 := "--";

_dot_max := 32;
_dot_step := 1;
_dot_next := 0;
_dot_count := 0;

print_dots := function(size)
 _dot_count := 0;
 _dot_step := size/_dot_max;
 _dot_next := _dot_step;
end;

print_dot :=
function()
 _dot_count := _dot_count + 1;
 if _dot_count < _dot_next then return; fi;
 _dot_next := _dot_next + _dot_step;
 Print(".\c");
end;

###############################################################
##  Errors:
###############################################################

ERRORS := [];

err_Kernel   := "(Rank too small)\n";
err_Integer  := "**Not an integral matrix\n";
err_Odd      := "**Odd matrix\n";
err_Rank     := "**Rank too large\n";
err_Index    := "**Inertia index too large\n";
err_Singular := "**Singular quartic";
err_Cmpnt    := "**Fixed component";
err_Elliptic := "**Elliptic pencil";
err_Cubic    := "**Cubic equation";
err_Parity   := "**(mod 3) error\n";
err_Det      := "**Determinant < 0\n";
err_Discr    := "**Discriminant too large\n";
err_Impr     := "**Imprimitive pencil\n";
err_Pencil   := "**Too many planes\n";
err_Lines    := "**Too many lines\n";
err_Few      := "**Too few lines\n";
err_Fiber    := "**Extra fiber\n";
err_Fiber3   := "**Extra fiber (3,7)\n";
err_Fiber4   := "**Extra fiber (4,5)\n";
err_Fiber5   := "**Extra fiber (5,*)\n";
err_Dual     := "**Pencil P(l*) too large\n";
err_Sections := "**Extra sections\n";
err_Valency  := "**Max valency too high\n";
err_Count    := "**Max count too high\n";
err_Small_P  := "**Has a smaller pencil\n";
err_Small_q  := "**Has a smaller link\n";
err_Plane    := "**Extra plane\n";
err_Triangle := "**Has a triangle\n";
err_Quad     := "**Has a quadrangle\n";
err_Biquad   := "**Has a biquadrangle\n";
err_X64      := "**Is X_64\n";
err_Pool     := "(Found in pool)\n";
err_Solution := "**No dual vector\n";
err_D5       := "**Has D_5\n";
err_D6       := "**Has D_6\n";
err_D7       := "**Has D_7\n";
err_E6       := "**Has E_6\n";
err_E7       := "**Has E_7\n";
err_Girth    := "**Girth too small\n";
err_Bipartite:= "**Not bipartite\n";
err_No_Sect  := "**Cannot have sections\n";

err_OK := [err_Rank];

_print_error := true;
#_clr_error   := "\033[35;1m";
#_clr_error   := "\033[31;1m";
_clr_error   := "\033[31m";

err_ :=
function(arg)
 last_error := arg[1];
 AddSet(ERRORS, last_error);
 if Length(arg) > 1 then
  arg[2].error := last_error;
  if \\collect_errors then Add(\\errors, arg[2]); fi;
 fi;
 if _print_error then print(_clr_error, last_error, "\033[0m"); fi;
end;

Error_ :=
function(arg)
 local saved, err;

 err := function()
  OnBreak := saved;
#  arg[1] := Concatenation(_clr_error, "** ", arg[1], "\033[0m\n");
  arg[1] := Concatenation("\033[31;1m** ", arg[1], "\033[m\n");
  CallFuncList(fprint, arg);
 end;

 saved := OnBreak;
 OnBreak := err;
 if IsBool(arg[1]) and (Remove(arg, 1) = false) then
  err();
 else
  Error();
 fi;
end;

###############################################################
##  Warnings:
###############################################################

wrn_Impr     := "!!Kernel not detected by lines\n";
wrn_Discr    := "!!Not embedded to K3\n";
wrn_Group    := "!!Stabilizer not detected by fibers\n";
wrn_Extra    := "!!Extra sections added\n";
wrn_Second   := "!!More sections added\n";
wrn_Rank     := "!!Rank too small\n";

warning_ :=
function(arg)
 if Length(arg) > 1 then
  arg[2].warning := arg[1];
  if collect_warnings then Add(\\warnings, arg[2]); fi;
 fi;
 print(arg[1]);
end;

###############################################################
##  Output
###############################################################

## Remove invalid characters
_fname :=
function(s)
 s := List(String(s));
 RemoveCharacters(s, " \n\t\r\\/<>|*?\":");
 return s;
end;

## A standard output file name
out_file := s -> Concatenation("out/", _fname(s), ".txt.gz");

save_values :=
function(path, names, values)
 local out, s;
 out := OutputGzipFile(path, false);
# SetPrintFormattingStatus(out, false);
 PrintTo(out, "# -*- GAP -*-\n\n");
 s := ValueOption("comment");
 if IsString(s) then PrintTo(out, s, "\n"); fi;
 for s in [1..Length(names)] do
  PrintTo(out, ReplacedString(names[s], "\\", "\\\\"), " :=\n");
  PrintTo(out, values[s]);
  PrintTo(out, ";\n\n");
 od;
 CloseStream(out);
end;

## save_globals(file, name1, name2, ...)
save_globals :=
function(arg)
 local file;
 file := Remove(arg, 1);
 save_values(out_file(file), arg, List(arg, ValueGlobal));
end;

## save(name[, value]): saves ValueGlobal(name) to name.txt
save :=
function(arg)
 local name, val;
 name := arg[1];
 if IsBound(arg[2]) then val := arg[2]; else val := ValueGlobal(name); fi;
 save_values(out_file(name), [name], [val]);
 Print("## Variable \"", name, "\" saved\n");
end;


==> anc/GAP/discr.txt <==
# -*- GAP -*-

#####################################################
##  Discriminant automorphisms via permutations
#####################################################

__hom_func :=
function(hom)
 return function(arg)
   if Length(arg) = 0 then return hom; fi;
   return Image(hom, arg[1]);
  end;
end;

# Set to true to turn off validity checks when creating maps
\\NC_discr_hom := false;

__make_hom :=
function()
 if \\NC_discr_hom or (ValueOption("NC") = true) then
  return GroupHomomorphismByImagesNC;
 fi;
 return GroupHomomorphismByImages;
end;

\\make_hom := __make_hom;

__representative_tuples :=
function(G, v1, v2)
 local g, p, n;
 p := ();
 g := List(v1, Length);
 if g <> List(v2, Length) then return fail; fi;
 g := Sortex(g);
 v1 := Permuted(v1, g);
 v2 := Permuted(v2, g);
 for n in [1..Length(v1)] do
  if IsEmpty(v1[n]) then continue; fi;
  g := RepresentativeAction(G, v1[n], v2[n], OnSets);
  if g = fail then return fail; fi;
  p := p*g;
  v1 := OnTuplesSets(v1, g);
  G := Stabilizer(G, v1[n], OnSets);
 od;
 return p;
end;

#####################################################
##  Initializing a discriminant for automorphisms
#####################################################

__create_component :=
function(prime, exp)
 local p, q, v, ls;

 p := 1;
 v := [];
 ls := [];
 Perform([1..Length(exp)], function(n)
   Add(v, p);
   q := p + prime^exp[n];
   Add(ls, CycleFromList([p..q - 1]));
#   Add(ls, MappingPermListList([p..q - 1], Concatenation([p + 1..q - 1], [p])));
   p := q;
  end);
 return [v, ls];
end;

_init_component_aut :=
function(rc, shift)
 local v0, id, G, PG, vec, vp, gg, bb, ff, pp, sp, O, pwr, aut, data,
       p2v, v2p, prod, _aut, _vec, stab;

 p2v := g -> OnTuples(v0, g) - v0;
 v2p := v -> Product([1..Length(v)], n -> gg[n]^v[n], ());

 prod := function(vec, mat)
  return MakeImmutable((vec*mat) mod pwr);
 end;

 _vec := function()
  if IsBound(vec) then return; fi;
  G := List(G);
  vec := List(G, p2v);
  vp := Sortex(vec);
  bb := List(gg, g -> Position(G, g));
  if vp <> () then bb := OnTuples(bb, vp); fi;
  MakeImmutable(G);
  MakeImmutable(vec);
  MakeImmutable(bb);
 end;

 _aut := function()
  local p;

  if IsBound(aut) then return aut; fi;
  aut := AutomorphismGroup(data.G);
  _vec();
  aut := NiceMonomorphismAutomGroup(aut, G, gg);
  Unbind(G);
  aut := MappingGeneratorsImages(aut)[2];
  p := vp*pp;
  if p <> () then aut := OnTuples(aut, p); fi;
  aut := Subgroup(rc.aut(-1), aut);
  return aut;
 end;

 stab := function(g)
  local sq;
  sq := List(vec, data.sq);
  Perform(Set(sq), function(s)
    g := Stabilizer(g, Positions(sq, s) + shift, OnSets);
   end);
  return ClosureSubgroup(Subgroup(aut, []), GeneratorsOfGroup(g));
 end;

 v0 := __create_component(rc.prime, rc.exp);
 gg := v0[2];
 G  := Group(gg);
 v0 := v0[1];
 id := [1..Length(rc.exp)];
 ff := rc.form;
 pwr := discr_powers(rc);

 data := MakeImmutable([1 + shift..rc.order + shift]);
 ConvertToRangeRep(data);
 data := rec(
  G   := G,
  p2v := p2v,
  v2p := v2p,
  sq  := v -> modZ(v*ff*v, true),
  pr  := vv -> modZ(vv[1]*ff*vv[2], false),
  idv := function(v)
    _vec();
    return PositionSet(vec, v) + shift;
   end,
  idp := p -> data.idv(p2v(p)),
# sum of a list of elements represented by indices
  sum := ls -> data.idp(Product(List(rc.vecs(ls), v2p), ())),
  shift   := shift,
  domain  := data,
# permutation auto-/homomorphism as a matrix
  as_mat  := function(perm)
    _vec();
    perm := perm^sp;
    return List(bb, u -> vec[u^perm]);
   end,
# matrix auto-/homomorphism as a permutation
  as_perm := function(mat)
    _vec();
    return Sortex(List(vec, v -> prod(v, mat)))^pp;
   end,
 );

 pp := MappingPermListList([1..rc.order], data.domain);
 sp := pp^-1;

# automorphism group
 rc.aut := function(arg)
   if IsBound(arg[1]) then
    if arg[1] = 0 then return _aut(); fi;
    if arg[1] < 0 then
     if not IsBound(PG) then PG := SymmetricGroup(data.domain); fi;
     return PG;
    fi;
   fi;
   if not IsBound(O) then O := stab(_aut()); fi;
   return O;
  end;

# vector(s) with given indices
 rc.vecs := function(arg)
  _vec();
  if Length(arg) = 0 then return vec; fi;
  if IsInt(arg[1]) then return vec[arg[1] - shift]; fi;
  return vec{arg[1] - shift};
 end;
# duplicate for easier access
 data.vecs := rc.vecs;

# data for other operations
 rc.misc := function() return data; end;

 return shift + rc.order;
end;

# initializing a component for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#         < 0 --> group of all permutations of comp
# - .vecs     --> all vectors
#           n --> vector[n] or {n} (integer/list)
# - .misc     --> rec(
#    G         : component as a permutation group
#    p2v        vec  --> perm (in G)
#    v2p        perm --> vec
#    sq         vec  --> square
#    pr         [vec, vec] --> product
#    sum        ls   --> sum    (in terms of indices)
#    idv        vec  --> position
#    idp        perm --> position
#    shift     : offset of vecs
#    domain    : domain for .aut() (same as indices for .vecs())
#    as_mat     perm --> mat
#    as_perm    mat  --> perm (in .aut())
#    vecs      : copy of comp.vecs
#    hom       : copy of comp.hom
# )
init_component_aut :=
function(rc)
 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 _init_component_aut(rc, 0);
end;

# squares taken as a set
discr_squares := comp -> Set(comp.vecs(), comp.misc().sq);

# positions of vectors of a given square (and order) in .vec()
positions_square :=
function(arg)   # (comp, sq{, order})
 local c, sq, vec, dt, n;
 c  := arg[1];
 sq := modZ(arg[2], true);
 vec := c.vecs();
 dt := c.misc();
 sq := PositionsProperty(vec, v -> dt.sq(v) = sq);
 if IsBound(arg[3]) then
  n := c.prime^arg[3];
  c := dt.v2p;
  sq := Filtered(sq, v -> Order(c(vec[v])) = n);
 fi;
 return sq + dt.shift;
end;

__direct_product_elm :=
function(G, ls)
 ls := List([1..Length(ls)], n -> Image(Embedding(G, n), ls[n]));
 return Product(ls, One(G));
end;

__direct_product_subgroup :=
function(G, ls)
 local e;
 ls := List(ls, GeneratorsOfGroup);
 Perform([1..Length(ls)], function(n)
   e := Embedding(G, n);
   ls[n] := List(ls[n], g -> Image(e, g));
  end);
 ls := Subgroup(G, Concatenation(ls));
# SetDirectProductInfo(ls, DirectProductInfo(G));
 return ls;
end;

# initializing a discriminant for automorphisms
# - .aut      --> automorphism group
#           0 --> full group automorphism group
#           n --> .comp[n].aut()
#         < 0 --> product of groups of permutations
init_discr_aut :=
function(rc)
 local O, PG, aut, _aut, s;

 if IsBound(rc.aut) and IsFunction(rc.aut) then return; fi;
 s := 0;
 Perform(rc.comp, function(c) s := _init_component_aut(c, s); end);

 _aut := function()
  if not IsBound(aut) then
   aut := List(rc.comp, c -> GeneratorsOfGroup(c.aut(0)));
   aut := Subgroup(rc.aut(-1), Concatenation(aut));
  fi;
  return aut;
 end;

 rc.aut := function(arg)
  if IsBound(arg[1]) then
   if arg[1] = 0 then return _aut(); fi;
   if arg[1] < 0 then
    if not IsBound(PG) then
     PG := Concatenation(List(rc.comp, c -> c.misc().domain));
     PG := SymmetricGroup(PG);
    fi;
    return PG;
   fi;
   return rc.comp[arg[1]].aut();
  fi;
  if not IsBound(O) then
   O := List(rc.comp, c -> GeneratorsOfGroup(c.aut()));
   O := Subgroup(rc.aut(-1), Concatenation(O));
  fi;
  return O;
 end;

# rc._aut := _aut;
end;

## This is just the automorphism -1 on discr
discr_mone :=
function(discr)
 return Product(discr.comp, c -> c.misc().as_perm(-One(c.form)), ());
end;

############################################################
## Brown invariant related stuff
############################################################

2Br_comp :=
function(comp)
 local exp, form, res, p;
 res := [];
 exp := comp.exp;
 form := comp.form;
 repeat
  if IsEmpty(exp) then return MakeImmutable(res); fi;
  if ForAny([1..Length(exp)], n -> (exp[n] = 1) and not IsInt(form[n][n])) then
   return MakeImmutable(res);
  fi;
  Add(res, Determinant(form)*2^Sum(exp) mod 8);
  p := PositionsProperty(exp, e -> e <> 1);
  exp := exp{p} - 1;
  form := form{p}{p}*2;
 until false;
end;

Br_comp :=
function(comp)
 local mm, m;
 if comp.prime = 2 then return 2Br_comp(comp); fi;
 mm := List([1..Maximum(comp.exp)], function(e)
   m := Filtered([1..Length(comp.exp)], i -> comp.exp[i] = e);
   return comp.form{m}{m};
  end);
 Perform([1..Length(mm)], function(i)
   m := mm[i];
   if Length(m) = 0 then mm[i] := 0; return; fi;
   m := Legendre(Determinant(m*comp.prime^i*2), comp.prime);
   m := (1 - m)*2;
   if (comp.prime mod 4) = 3 then m := m + 2*Length(mm[i]); fi;
   mm[i] := m mod 8;
  end);
 return MakeImmutable(mm);
end;

Br :=
function(comp)
 local m;
 m := comp.misc();
 if not IsBound(m.br) then
  m.br := Br_comp(comp);
  m.Br := Sum([1..Int((1 + Length(m.br))/2)], i -> m.br[2*i - 1]) mod 8;
 fi;
 return m.br;
end;

############################################################
## Characteristic vectors
############################################################

characteristic_vectors :=
function(comp)
 local pwr, mat;
 if comp.prime <> 2 then return []; fi;
 if IsBound(comp.misc().char) then return comp.misc().char; fi;
 pwr := discr_powers(comp)/2;
 mat := comp.form;
 mat := List([1..Length(pwr)], i -> mat[i]*pwr[i]);
 pwr := List([1..Length(pwr)], i -> mat[i][i]*pwr[i]);
 pwr := Filtered(comp.misc().domain, v -> IsIntVec(mat*comp.vecs(v) - pwr));
 SetIsSSortedList(pwr, true);
 comp.misc().char := pwr;
 return pwr;
end;

############################################################
## Isomorphism between two discriminants
############################################################

_fast_compare_comp :=
function(c1, c2)
 if c1.prime <> c2.prime then return false; fi;
 if c1.exp <> c2.exp then return false; fi;
 if (c1.prime > 2) then
  return Legendre(c1.det, c1.prime) = Legendre(c2.det, c2.prime);
 fi;
 if c1.even <> c2.even then return false; fi;
 if not c1.even then return true; fi;
 return c1.det = c2.det;
end;

__comp_order_threshold := 128;

__comp_layers :=
function(comp)
 local m, p, gg, oo, o, cr, pr, nx, res;
 m := comp.misc();
 p := comp.prime;
 gg := List(comp.vecs(), m.v2p);
 oo := List(gg, Order);
 cr := [];
 res := [];
 o := Maximum(oo);
 repeat
  cr := List(cr, l -> Set(l, g -> g^p));
  pr := List(cr, l -> Set(l, g -> Position(gg, g)));
  Add(pr, Difference(Positions(oo, o), Union(pr)));
  Add(cr, gg{pr[Length(pr)]});
  Append(res, pr);
  o := o/p;
 until o <= 1;
 if p <> 2 then return res; fi;
 pr := gg{Positions(oo, 2)};
 cr := List(MinimalGeneratingSet(Group(pr)), m.p2v);
 nx := List(cr, m.sq);
 oo := cr*comp.form;
 pr := List(pr, m.p2v);
 pr := Filtered(pr, v -> ForAll([1..Length(nx)], n -> IsInt(oo[n]*v - nx[n])));
 pr := Set(pr, m.idv);
 Add(res, pr);
 return res;
end;

__comp_signature :=
function(comp)
 local m, sq, ss, oo, so;
 m := comp.misc();
 if IsBound(m.signature) then return m.signature; fi;
 sq := List(comp.vecs(), m.sq);
 ss := Set(sq);
 sq := List(ss, s -> Positions(sq, s));
 if comp.order <= __comp_order_threshold then
  m.signature := rec(vals := ss, sets := sq);
 else
#  m := __comp_layers(comp);
  sq := Cartesian(sq, __comp_layers(comp));
  Apply(sq, Intersection);
  return rec(vals := ss, sets := sq);
 fi;
 MakeImmutable(m.signature);
 return m.signature;
end;

__comp_failure_count    := 0;
__Br_failure_count      := 0;
__discr_test_threshhold := infinity;

__comp_failed :=
function()
 __comp_failure_count := __comp_failure_count + 1;
end;

__Br_failed :=
function()
 __Br_failure_count := __Br_failure_count + 1;
end;

_comp_isomorphism :=
function(c1, c2)
 local s1, s2, v1, v2;
 v1 := __comp_signature(c1);
 v2 := __comp_signature(c2);
 if v1.vals <> v2.vals then return fail; fi;
 if List(v1.sets, Length) <> List(v2.sets, Length) then return fail; fi;
 if (c1.order >= __discr_test_threshhold) and (ValueOption("DISCR_TEST_MODE") = true) then
  return ();
 fi;
 s1 := c1.misc().shift;
 s2 := c2.misc().shift;
 v1 := __representative_tuples(c1.aut(0), v2.sets + s1, v1.sets + s1);
 if v1 = fail then __comp_failed(); fi;
 if (v1 = fail) or (s1 = s2) then return v1; fi;
 return MappingPermListList(c2.misc().domain, c1.misc().domain)*v1;
end;

#_comp_isomorphism :=
#function(c1, c2)
# local d1, d2, v1, v2, sq, ss;
# d1 := c1.misc();
# v1 := c1.vecs();
# sq := List(v1, d1.sq);
# ss := Set(sq);
# v1 := List(ss, s -> Positions(sq, s) + d1.shift);
# d2 := c2.misc();
# v2 := c2.vecs();
# sq := List(v2, d2.sq);
# v2 := List(ss, s -> Positions(sq, s) + d1.shift);
# if List(v1, Length) <> List(v2, Length) then return fail; fi;
# v1 := __representative_tuples(c1.aut(0), v2, v1);
## v1 := RepresentativeAction(c1.aut(0), v2, v1, OnTuplesSets);
# if (v1 = fail) or (d1.shift = d2.shift) then return v1; fi;
# return MappingPermListList(d2.domain, d1.domain)*v1;
#end;

_compare_comp :=
function(c1, c2)    # assuming that _fast_compare_comp passed!
# if (c1.prime > 2) and (Br(c1) <> Br(c2)) then return fail; fi;
 if Br(c1) <> Br(c2) then return fail; fi;
 init_component_aut(c1);
 c1 := c1.misc().isomorphism(c2.form);
 if c1 = fail then __Br_failed(); fi;
 return c1;
end;

_discr_isomorphism :=
function(d1, d2)
 local res, p, c, ls;

 if d1.primes <> d2.primes then return fail; fi;
 if d1.order <> d2.order then return fail; fi;
 ls := [1..Length(d1.comp)];
 if ForAny(ls, n -> not _fast_compare_comp(d1.comp[n], d2.comp[n])) then
  return fail;
 fi;
 if ForAny(ls, n -> Br(d1.comp[n]) <> Br(d2.comp[n])) then return fail; fi;
 init_discr_aut(d1);
 init_discr_aut(d2);
 res := [];
 if ForAny(ls, function(n)
   n := _comp_isomorphism(d1.comp[n], d2.comp[n]);
   Add(res, n);
   return n = fail;
  end) then return fail; fi;
 return res;
end;

discr_isomorphism :=
function(d1, d2)
 d2 := _discr_isomorphism(d1, d2);
 if d2 <> fail then d2 := Product(d2, ()); fi;
 return d2;
end;

same_discr :=
function(d1, d2)
 return _discr_isomorphism(d1, d2: DISCR_TEST_MODE) <> fail;
end;

#####################################################
##  Initializing a discriminant for the induced action
#####################################################

# automorphisms of a definite form
# works for very small forms only!
aut_form_definite :=
function(mat)
 local sv, res, prod, step;

 step := function(ls)
  local p, t, r, id;
  ls := List(ls);
  id := [1..Length(ls)];
  p := Length(ls) + 1;
  if p > Length(mat) then Add(res, ls); return; fi;
  r := mat[p];
  Perform(Positions(sv.norms, mat[p][p]), function(v)
    t := prod[v];
    ls[p] := sv.vectors[v];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
    t := -t;
    ls[p] := -ls[p];
    if ForAll(id, n -> t*ls[n] = r[n]) then step(ls); fi;
   end);
 end;

 sv := ShortestVectors(mat, Maximum(diagonal(mat)));
 prod := sv.vectors*mat;
 res := [];
 step([]);
 return ClosureGroup(Group([One(res[1])]), res);
end;

# orientation preserving subgroup
SO_group :=
function(G)
 local det, gens;

 det := function(g)
  g := Determinant(g);
  if g > 0 then return (); fi;
  return (1,2);
 end;

 return Kernel(GroupHomomorphismByFunction(G, Group((1,2)), det));
end;

# store a matrix for the unduced action
# - .hom     vec --> vec (dual lattice --> discriminant)
__set_comp_mat :=
function(rc, mat)
 rc.hom := v -> discr_dual(v, mat, rc);
 rc.misc().hom := rc.hom;   # duplicate for convenience
end;

# mat --> induced automorphism as element of .aut(-1)
__comp_perm :=
function(rc, mat)
 return rc.misc().as_perm(rc.hom(rc.vectors*mat));
end;

## In the functions below, G is either
#   - a matrix group, or
#   - rec(group{, act, cmap}), where
#       act(g) is to be applied to the elements of group, and
#       cmap(comp, p) converts p to a an element of c.aut()
__copy_mat_group :=
function(old, new)
 if IsGroup(old) then return new; fi;
 old := ShallowCopy(old);
 old.group := new;
 return MakeImmutable(old);
end;

__parse_mat_group :=
function(G)
 local act, gens, imgs, cmap;
 cmap := __comp_perm;
 if IsRecord(G) then
  if IsBound(G.act) then act := G.act; fi;
  if IsBound(G.cmap) then cmap := G.cmap; fi;
  G := G.group;
 fi;
 gens := GeneratorsOfGroup(G);
 imgs := gens;
 if IsBound(act) then imgs := List(gens, act); fi;
 return rec(G := G,
            gens := gens, imgs := imgs,
            cmap := cmap,
            );
end;

comp_homomorphism :=
function(comp, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs, v -> G.cmap(comp, v));
 return \\make_hom()(G.G, comp.aut(-1), G.gens, G.imgs);
end;

# homomorphism from G to discr.aut()
discr_homomorphism :=
function(discr, G)
 G := __parse_mat_group(G);
 G.imgs := List(G.imgs,
                v -> Product(List(discr.comp, c -> G.cmap(c, v)),
                ()));
 return \\make_hom()(G.G, discr.aut(-1), G.gens, G.imgs);
end;

set_discr_group :=
function(discr, func)
 local hom;
 if IsFunction(func) then
  discr.outer := func;
 else
  func := Immutable(func);
  discr.outer := function(arg) return func; end;
 fi;
 Perform(discr.comp, function(c)
   local hom;
   c.map := function(arg)
     if not IsBound(hom) then
      hom := comp_homomorphism(c, discr.outer());
      c.map := __hom_func(hom);
     fi;
     return CallFuncList(c.map, arg);
    end;
  end);
 discr.map := function(arg)
  if IsBound(arg[1]) and IsInt(arg[1]) then
   return CallFuncList(discr.comp[Remove(arg, 1)].map, arg);
  fi;
  if not IsBound(hom) then
   hom := discr_homomorphism(discr, discr.outer());
  fi;
  if Length(arg) = 0 then return hom; fi;
  return Image(hom, arg[1]);
 end;
end;

# store a matrix for the unduced action
# - .mat         --> matrix stored
# - .outer false --> O(.mat())  # this can be overridden
#           true --> SO(.mat())
set_discr_mat :=
function(rc, mat, definite) # definite = true:  mat is positive definite
                            # definite = false: mat is hyperbolic of rank 2
                            # definite = fail:  do not set group
 local O, SO, func;
# Print(definite, "\n");
 init_discr_aut(rc);
 mat := Immutable(mat);
 rc.mat := function() return mat; end;
 Perform(rc.comp, function(c) __set_comp_mat(c, mat); end);

 if definite = true then
  func := aut_form_definite;
 elif definite = false then
  func := hyperbolic_aut;
 else
  return;
 fi;

# automorphisms of mat itself
 set_discr_group(rc, function(arg)    # op = true means orientation preserving
   if not IsBound(O) then O := func(mat); fi;
   if (Length(arg) = 0) or (arg[1] = false) then return O; fi;
   if not IsBound(SO) then SO := SO_group(O); fi;
   return SO;
  end);

end;

# create a discriminant with matrix stored
discr_form_aut :=
function(arg)
 local dd, def;

 dd := CallFuncList(discr_form, arg);
 if IsBound(arg[2]) then
  def := fail;
  dd.kernel := MakeImmutable(arg[2]);
 elif (dd.sign[2] = 0) and (dd.sign[3] = 0) then
  def := true;
 elif (dd.sign[2] = 0) and (dd.sign[3] = 1) and (dd.sign[1] = 1) then
  def := false;
 else
  def := fail;
 fi;
 set_discr_mat(dd, arg[1], def);
 return dd;
end;

discr_form_ex := discr_form_aut;

# orbits of vectors of a given square (and order) in .vec()
orbits_square :=
function(arg)   # (comp, sq{, order})
 return OrbitsDomain(Image(arg[1].map()), CallFuncList(positions_square, arg));
end;

# only list orbits of primitive isotropic vectors
\\use_primitive_vectors := false;
# orbits of isotropic vectors itemized by order
orbits_isotropic :=
function(discr, comp)
 local oo, res, p, pwr, v, n;
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 if \\use_primitive_vectors then
  oo := positions_square(comp, 0, 1);
 else
  oo := positions_square(comp, 0);
 fi;
 oo := OrbitsDomain(Image(discr.map()), oo);
 if Length(oo) <= 1 then return []; fi;
 res := [];
 pwr := discr_powers(comp);
 p := comp.prime;
 Perform(oo, function(o)
   v := comp.vecs(o[1]);
   n := 0;
   while not IsZero(v) do
    v := (v*p) mod pwr;
    n := n + 1;
   od;
   if n = 0 then return; fi;
   if not IsSet(o) then o := MakeImmutable(SortedList(o)); fi;
   if not IsBound(res[n]) then res[n] := [o]; else Add(res[n], o); fi;
  end);
 return res;
end;

__comp_perm_perm :=
function(rc, p)
 return RestrictedPerm(p, rc.misc().domain);
end;

## Set a (known) subgroup of discr.aut() as O(mat)
perm_discr_group :=
function(discr, G)
 set_discr_group(discr, rec(group   := G,
                            cmap    := __comp_perm_perm,
                            reduced := true,
                            ));
end;

has_reduced_discr_group :=
function(discr)
 if not IsBound(discr.outer) then return false; fi;
 discr := discr.outer();
 return IsRecord(discr) and IsBound(discr.reduced) and (discr.reduced = true);
end;

## Change O(mat) to the image of discr.map()
reduced_discr_group :=
function(discr)
 if has_reduced_discr_group(discr) then return; fi;
 perm_discr_group(discr, Image(discr.map()));
end;

#####################################################
##  Gluing two forms
##   iso as returned by discr_isomorphism
#####################################################

common_kernel :=
function(d1, d2)
 local ker, z;
 ker := [];
 if IsBound(d1.kernel) then
  z := Zero(d2.mat()[1]);
  Append(ker, List(d1.kernel, v -> Concatenation(v, z)));
 fi;
 if IsBound(d2.kernel) then
  z := Zero(d1.mat()[1]);
  Append(ker, List(d2.kernel, v -> Concatenation(z, v)));
 fi;
 return ker;
end;

glue_forms :=
function(d1, d2, iso)
 local n, m, c1, c2, v1, v2, vec, mat;

 mat := DirectSumMat(-d1.mat(), d2.mat());
 vec := [];
 for n in [1..Length(d1.primes)] do
  c1 := d1.comp[n];
  c2 := d2.comp[n];
  m := c2.misc();
  v2 := List(GeneratorsOfGroup(m.G), m.idp);
  v1 := OnTuples(v2, iso);
  v1 := c1.vecs(v1)*c1.vectors;
  v2 := c2.vecs(v2)*c2.vectors;
  v1 := List([1..Length(v1)], m -> Concatenation(v1[m], v2[m]));
  if ForAny(v1, v -> not IsEvenInt(v*mat*v)) then Error(); fi;
  Append(vec, v1);
 od;
 Append(vec, common_kernel(d1, d2));
 return lattice_extension(mat, vec);
end;

#####################################################
##  New discriminant from old
##  Below, "ker" is a list of indices of kernel vectors;
##      can be obtained by "kernel2ker"
#####################################################

kernel2ker :=
function(discr, kernel)
 local res, c;
 res := [];
 for c in discr.comp do
  Append(res, Set(List(kernel, c.hom), c.misc().idv));
 od;
 return res;
end;

_kernel_as_group :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return TrivialSubgroup(dt.G); fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 return Group(ker, ());
end;

_group_as_set :=
function(comp, G)
 G := List(G, comp.misc().idp);
 Sort(G);
 return G;
end;

_saturate_kernel :=
function(comp, ker)
 local dt;
 dt := comp.misc();
 ker := Intersection(ker, dt.domain);
 if Length(ker) = 0 then return ker; fi;
 ker := comp.vecs(ker);
 Apply(ker, dt.v2p);
 ker := List(Group(ker), dt.idp);
 Sort(ker);
 return ker;
end;

__stabilize_kernel_plain :=
function(discr, ker)
 local map;
 map := discr.map();
 ker := Stabilizer(Image(map), ker, OnSets);
 return PreImages(map, ker);
end;

__no_gens_hom := 0;

__stabilize_kernel_hom :=
function(discr, ker)
 local map, gens;
 map := discr.map();
 if not HasMappingGeneratorsImages(map) then
  __no_gens_hom := __no_gens_hom + 1;
  return __stabilize_kernel_plain(discr, ker);
 fi;
 gens := MappingGeneratorsImages(map);
 return Stabilizer(Source(map), ker, gens[1], gens[2], OnSets);
end;

__stabilize_kernel_mixed :=
function(discr, ker)
 local map, G, oo, n, gens, mp;

 map := discr.map();
 oo  := Orbits(Image(map), ker);
 oo  := List(oo, o -> Intersection(ker, o));
 SortBy(oo, Length);
 n := 1;
 G := Source(map);
 while n <= Length(oo) do
  if not HasMappingGeneratorsImages(map) then break; fi;
  gens := MappingGeneratorsImages(map);
  G := Stabilizer(Source(map), oo[n], gens[1], gens[2], OnSets);
  n := n + 1;
  map := RestrictedMapping(map, G);
 od;
 if n > Length(oo) then return G; fi;
 G := Image(map);
 while n <= Length(oo) do
  __no_gens_hom := __no_gens_hom + 1;
  G := Stabilizer(G, oo[n], OnSets);
  n := n + 1;
 od;
 return PreImages(map, G);
end;

#\\stabilize_kernel := __stabilize_kernel_plain;
#\\stabilize_kernel := __stabilize_kernel_hom;
\\stabilize_kernel := __stabilize_kernel_mixed;

_stabilize_kernel :=
function(discr, ker)
 local map;

 map := discr.map();
 if Length(ker) = 0 then return Source(map); fi;
 ker := Concatenation(List(discr.comp, c -> _saturate_kernel(c, ker)));
 if Length(ker) = 0 then return Source(map); fi;
 return \\stabilize_kernel(discr, ker);
end;

_index2kernel :=
function(discr, ker)
 local ls;
 ker := List(discr.comp, function(c)
   ls := Intersection(ker, c.misc().domain);
   if Length(ls) = 0 then return []; fi;
   return c.vecs(ls)*c.vectors;
  end);
 return Concatenation(ker);
end;

_new_kernel :=
function(discr, ker)
 ker := _index2kernel(discr, ker);
 if IsBound(discr.kernel) then
  ker := Concatenation(discr.kernel, ker);
 fi;
 return MakeImmutable(ker);
end;

_new_discr_group :=
function(discr, ker)
 local G;
 return function(arg)
  if IsBound(G) then return G; fi;
  G := _stabilize_kernel(discr, ker);
  G := __copy_mat_group(discr.outer(), G);
  return G;
 end;
end;

## The third argument is function(mat, kernel):
#   return false to stop processing;
#   otherwise, the result is stored in new discr.data
new_discr :=
function(arg)   # (discr, kers{, validate})
 local dd, ker, G, kernel, c;
 dd  := arg[1];
 ker := arg[2];
 kernel := _new_kernel(dd, ker);
 if IsBound(arg[3]) then
  G := arg[3](dd.mat(), kernel);
  if G = false then return fail; fi;
 fi;
 c := discr_form_ex(dd.mat(), kernel: _known_signature := dd.sign);
 if IsBound(G) then c.data := G; fi;
 set_discr_group(c, _new_discr_group(dd, ker));
 return c;
end;

#####################################################
##  K3-related tests
#####################################################

## These MUST be overridden
\\MM_sign := ReturnFail;    # sign of det(L)
\\MM_det  := ReturnFail;    # determinant det_p(discr)
\\MM_rank := ReturnFail;    # rank of L
\\MM_def  := ReturnFail;    # is definite form?
\\K3_min_rank := 2;         # minimal corank

restore_MM :=
function(rc)
 \\MM_sign := rc.sign;
 \\MM_det  := rc.det;
 \\MM_rank := rc.rank;
 \\MM_def  := rc.def;
 \\K3_min_rank := rc.min;
end;

save_MM :=
function(arg)
 local res;
 res := rec(sign := \\MM_sign,
            det  := \\MM_det,
            rank := \\MM_rank,
            def  := \\MM_def,
            min  := \\K3_min_rank,
            );
 if IsBound(arg[1]) then restore_MM(arg[1]); fi;
 return res;
end;

__MM_sign :=
function(discr)
 if IsEvenInt(discr.sign[3]) then return 1; fi;
 return -1;
end;

__MM_det :=
function(discr, comp)
 return \\MM_sign(discr)*comp.det*discr.order/comp.order;
end;

__MM_rank := discr -> discr.sign[1] + discr.sign[3];

__MM_def  := discr -> (discr.sign[1] = 0) or (discr.sign[3] = 0);

__Nikulin_complement :=
function(discr, comp, det)
 det := det*\\MM_sign(discr);
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\MM_plain := MakeImmutable(rec(
 sign := __MM_sign,
 det  := __MM_det,
 rank := __MM_rank,
 def  := __MM_def,
 min  := 2,
));

## These can be overridden to handle the orthogonal complement
## The plain version handles the matrix as is
set_MM_plain :=
function()
 \\Nikulin := __Nikulin_complement;
 return save_MM(\\MM_plain);
end;

set_MM_plain();

## Adjust above functions to handle T via discr(-NS) (assumed [?, ?, d])
## Create a record, with the ambient form taken into account

__MM_sign_odd :=
function(discr)
 if IsOddInt(discr.sign[1]) then return 1; fi;
 return -1;
end;

__MM_sign_even :=
function(discr)
 if IsEvenInt(discr.sign[1]) then return 1; fi;
 return -1;
end;

## Here, d is the fixed sigma_- of -NS and sign is the ambient signature
create_MM_K3 :=
function(d, sign)
 local res, mat;

 if IsMatrix(sign) then mat := sign; sign := inertia_index(sign); fi;
 sign := Immutable(sign);
 if sign[2] <> 0 then return fail; fi;
 res := rec(sign := __MM_sign_odd,
            det  := __MM_det,
            rank := discr -> Sum(sign) - discr.sign[1] - discr.sign[3],
            def  := discr -> (discr.sign[1] >= sign[3]) or
                             (discr.sign[3] >= sign[1]),
            min  := sign[1] - d,
            sg   := sign,
            );
 if IsBound(mat) then res.mat := mat; fi;
 if IsEvenInt(sign[3]) then res.sign := __MM_sign_even; fi;
 return res;
end;

\\MM_K3 := MakeImmutable(create_MM_K3(1, [3, 0, 19]));

set_MM_K3 :=
function()
 restore_MM(\\MM_K3);
 \\Nikulin := __Nikulin_complement;
end;

\\stop_on_length_equal := false;

\\is_K3_OK_comp :=
function(comp, rk)
 rk := rk - Length(comp.exp);
 if rk > 0 then return true; fi;
 if rk < 0 then return false; fi;
 if (comp.prime = 2) and not comp.even then return true; fi;
 if (\\stop_on_length_equal = true) or (\\stop_on_length_equal = comp.prime) then
  Error("Length equals rank\n");
 elif IsFunction(\\stop_on_length_equal) then
  \\stop_on_length_equal(comp, rk);
 fi;
 return comp.discr = 1;
end;

\\is_K3_OK_prime :=
function(discr, prime)
 prime := component(discr, prime);
 return (prime = fail) or \\is_K3_OK_comp(prime, \\MM_rank(discr));
end;

\\is_K3_OK_discr :=
function(discr)
 local rk;
 rk := \\MM_rank(discr);
 if rk < \\K3_min_rank then return 0; fi;
 rk := Filtered([1..Length(discr.primes)],
                    n -> not \\is_K3_OK_comp(discr.comp[n], rk));
 if Length(rk) = 0 then return true; fi;
 return discr.primes{rk};
end;

## This MUST be overridden
\\validate_discr := ReturnTrue; # function(mat, kernel)

#####################################################
##  Embedding/saturation
#####################################################

__debug_Bool :=
function(rc, val)
 if val then rc.1 := rc.1 + 1; else rc.0 := rc.0 + 1; fi;
 return val;
end;

__debug_compare := rec(0 := 0, 1 := 0);

__embd_stab :=
function(rc, G, mode)
 if IsBound(rc.G) then
  G := rc.G;
  mode := false;
 fi;
 if mode then return Stabilizer(G, rc.sat, OnSets); fi;
 return OrbitStabilizer(G, rc.sat, OnSets).stabilizer;
end;

_embd_stab :=
function(rc, G)
 if not IsBound(rc.stab) then
  rc.stab := __embd_stab(rc, G, false);
 fi;
 return rc.stab;
end;

__embd_cs :=
function(rc, G)
 if not IsBound(rc.cs) then
  rc.cs := RightCosets(G, _embd_stab(rc, G));
 fi;
 return rc.cs;
end;

__embd_K3 :=
function(root, rc, mat, kernel)
 mat := discr_form(mat, kernel: _known_signature := root.sign);
 mat.kernel := MakeImmutable(kernel);
 rc.K3 := \\is_K3_OK_prime(mat, root.prime);
 if rc.K3 then
  if root.store then rc.discr := mat; fi;
  if root.stop then root.found := rc; fi;
  return root.stop;
 fi;
 Unbind(rc.data);
 return false;
end;

__embd_make :=
function(ker, index, comp)
 ker := rec(bb := MakeImmutable(ker),
            gg := _kernel_as_group(comp, ker),
            last := index);
 ker.sat := MakeImmutable(_group_as_set(comp, ker.gg));
 return ker;
end;

\\embd_stab_threshold := 255;

_embd_clean :=
function(ls, src)
 ls := Union(List(ls, r -> r.sat));
 Perform([1..Length(src)], function(n)
   if not IsBound(src[n]) then return; fi;
   if Length(Intersection(src[n], ls)) = 0 then Unbind(src[n]); fi;
  end);
end;

# return true if the process is to be terminated
_embd_start :=
function(root)
 local ls, orb;
 ls := [];
 root.select(1);
 orb := root.orb(1);
 if ForAny([1..Length(orb)], n -> root.added(root.null, ls, Minimum(orb[n]), n)) then
  return true;
 fi;
 root.1 := [ls];
 _embd_clean(ls, orb);
 return Length(ls) = 0;
end;

_embd_finalize :=
function(root)
 local l, id;
 l := root.level;
 if l = 0 then return; fi;
 id := 0;
 Perform(Flat(root.(l)), function(rc)
   id := id + 1;
   rc.last := 1;
   rc.ref := id;
   rc.G := root.stab(rc);
  end);
end;

# return true if the process is to be terminated
_embd_rc :=
function(root, rc, dest)
 local src, orb, val;
 src := root.orb(root.level);
 return ForAny([rc.last..Length(src)], function(n)
   if not IsBound(src[n]) then return false; fi;
   orb := OrbitsDomain(root.stab(rc), src[n]);
   return ForAny(orb, o -> root.added(rc, dest, Minimum(o), n));
  end);
end;

# returns list
# check IsBound(root.found) for termination
_embd_list :=
function(root, ls)
 local dest;
 dest := [];
 ForAny(ls, rc -> _embd_rc(root, rc, dest));
 return dest;
end;

# return true if the process is to be terminated
_embd_start_level :=
function(root)
 local ls, src;
 if not IsBound(root.level) then return _embd_start(root); fi;
 if root.level = 0 then return true; fi;
 _embd_finalize(root);
 if root.select(root.level + 1) = 0 then return true; fi;
 src := root.(root.level - 1);
 ls := _embd_list(root, src[1]);
 if IsBound(root.found) then return true; fi;
 _embd_clean(ls, root.orb(root.level));
 if ForAny([2..Length(src)], function(n)
   Append(ls, _embd_list(root, src[n]));
   return IsBound(root.found);
  end)
  then return true; fi;
 root.(root.level) := [ls];
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next :=
function(root)
 local pool, ls;
 pool := root.(root.level);
 ls  := pool[Length(pool)];
 if Length(ls) = 0 then return true; fi;
 ls := _embd_list(root, ls);
 if IsBound(root.found) then return true; fi;
 Add(pool, ls);
 return Length(ls) = 0;
end;

# return true if the process is to be terminated
_embd_next_level :=
function(root)
 if _embd_start_level(root) then return true; fi;
 repeat until _embd_next(root);
 return IsBound(root.found);
end;

_embd_collect :=
function(root)
 local id, res;
 res := [];
 id := 0;
 while IsBound(root.(id)) do
  Append(res, Filtered(Flat(root.(id)), r -> r.K3));
  id := id + 1;
 od;
 return res;
end;

## Set .stop to true to find the first occurence only
init_embeddings_comp :=
function(discr, comp)
 local res, orb, dt, G, src, mode, ref, tp, is_same, pos;

 pos := function(v)
  v := PositionProperty(src, l -> PositionSet(l, v) <> fail);
  if v = fail then return 0; fi;
  return v;
 end;

 ref := function(rc)
  if IsBound(rc.ref) then return rc.ref; fi;
  return 0;
 end;

 tp := function(rc)
  if not IsBound(rc.tp) then
   rc.tp := List(rc.sat, v -> pos(v));
   Sort(rc.tp);
   MakeImmutable(rc.tp);
  fi;
  return rc.tp;
 end;

 is_same := function(p, q)
  if ref(p) <> ref(q) then return false; fi;
  if tp(p) <> tp(q) then return false; fi;
  p := RepresentativeAction(G, p.sat, q.sat, OnSets) <> fail;
  __debug_Bool(__debug_compare, p);
  return p;
 end;

 orb := orbits_isotropic(discr, comp);
 if Length(orb) = 0 then return fail; fi;
 mode := ForAny(orb[1], l -> Length(l) > \\embd_stab_threshold);
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 dt := comp.misc();
 G  := Image(discr.map());
 res := __embd_make([], 1, comp);
 res.K3 := \\is_K3_OK_prime(discr, comp.prime);
 res.stab := G;
 res := rec(
    orb    := n -> orb[n],
    G      := G,
    0      := [res],
    stop   := false,
    store  := true,
    prime  := comp.prime,
    null   := res,
    sign   := discr.sign,

    stab   := function(rc)
      if not IsBound(rc.stab) then
       rc.stab := __embd_stab(rc, G, mode);
      fi;
      return rc.stab;
     end,

    added  := function(rc, dest, p, index)
      local h;

      if PositionSet(rc.sat, p) <> fail then return false; fi;
      h := dt.v2p(comp.vecs(p));
      if not(h^comp.prime in rc.gg) then return false; fi;
      if ForAny(rc.gg, g -> pos(dt.idp(g*h)) < index) then return false; fi;
      p := Concatenation(rc.bb, [p]);
      p := __embd_make(p, index, comp);
      if IsBound(rc.ref) then p.ref := rc.ref; fi;
      if IsBound(rc.G) then p.G := rc.G; fi;
      if ForAny(dest, q -> is_same(p, q)) then return false; fi;
      h := [];
      if IsBound(discr.kernel) then h := List(discr.kernel); fi;
      Append(h, comp.vecs(p.bb)*comp.vectors);
      MakeImmutable(h);
      p.data := \\validate_discr(discr, h: VALIDATE_DISCR := p);
      if p.data = false then return false; fi;
      Add(dest, p);
      return __embd_K3(res, p, discr.mat(), h);
     end,

    select := function(n)
      if n > Length(orb) then n := 0; fi;
      res.level := n;
      src := [];
      if n > 0 then src := orb[n]; fi;
      return n;
     end,
  );
# if \\is_K3_OK_prime(discr, comp.prime) then res.0 := [res.null]; fi;
 return res;
end;

embeddings_comp :=
function(root)
 repeat until _embd_next_level(root);
 if root.stop then
  if IsBound(root.found) then return [root.found]; fi;
  return [];
 fi;
 return _embd_collect(root);
end;

_embd_combine :=
function(discr, data, stop)
 local res, G, rc, r, orb, step, trivial;

 trivial := r -> (Length(r.bb) = 0) or (Length(r.sat) <= 1);

 step := function(rc, n)
  if n > Length(data) then
   Add(res, rc);
   return stop;
  fi;
  return ForAny(data[n], function(rr)
    if trivial(rc) then return step(rr, n + 1); fi;
    if trivial(rr) then return step(rc, n + 1); fi;
    orb := DoubleCosets(G, _embd_stab(rr, G), _embd_stab(rc, G));
#    orb := OrbitsDomain(_embd_stab(rc, G), __embd_cs(rr, G), OnRight);
    return ForAny(orb, function(o)
      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o)));
#      o := Concatenation(rc.bb, OnTuples(rr.bb, Representative(o[1])));
      r := rec(bb := o, G := rc.stab);
      o := _index2kernel(discr, o);
      if IsBound(discr.kernel) then Append(o, discr.kernel); fi;
      o := \\validate_discr(discr, o: VALIDATE_DISCR := r);
      if o = false then return false; fi;
      r.data := o;
      r.sat := Concatenation(List(discr.comp, c -> _saturate_kernel(c, r.bb)));
      return step(r, n + 1);
     end);
   end);
 end;

 data := Compacted(data);
 if Length(data) = 0 then return []; fi;
 if Length(data) = 1 then return data[1]; fi;
 res := [];
 G := Image(discr.map());
 rc := rec(gg := TrivialGroup(IsPermGroup), bb := [], stab := G);
 step(rc, 1);
 return res;
end;

## If stop = true, returns true/false;
#   otherwise, returns a complete list of embeddings
embeddings_discr :=
function(discr, stop)
 local bad, primes, data, rc, ret;

 ret := function(res)
  if stop then return Length(res) > 0; fi;
  Perform(res, function(r)
    if Length(r.bb) = 0 then r.discr := discr; fi;
   end);
  return res;
 end;

 bad := \\is_K3_OK_discr(discr);
 if bad = 0 then
  return ret([]);
 elif bad = true then
  if stop then return true; fi;
  bad := [];
 fi;
 if stop then primes := bad; else primes := List(discr.primes); fi;
 data := [];
 if ForAny(primes, function(p)
   rc := init_embeddings_comp(discr, component(discr, p));
   if rc = fail then return p in bad; fi;
   rc.store := not stop;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 primes := Filtered(primes, p -> IsBound(data[p]));
 if Length(primes) = 0 then
  return [rec(gg := TrivialGroup(IsPermGroup), bb := [], discr := discr)];
 fi;
 if stop and (Length(primes) = 1) then data[primes[1]].stop := true; fi;
 if ForAny(primes, function(p)
   rc := embeddings_comp(data[p]);
   if Length(rc) = 0 then
    Unbind(data[p]);
    return p in bad;
   fi;
   data[p] := rc;
   return false;
  end) then return ret([]); fi;
 return ret(_embd_combine(discr, data, stop));
end;

## Finalize the list filling in the gaps
finalize_embedding :=
function(discr, rc)
 local res, G;
 if not IsBound(rc.discr) then
  res := new_discr(discr, rc.bb);
  rc.discr := res;
 fi;
 res := rc.discr;
 if not IsBound(res.mat) then set_discr_mat(res, discr.mat(), fail); fi;
 if not IsBound(res.outer) then
  if IsBound(rc.stab) then
   G := PreImages(discr.map(), rc.stab);
  else
   G := \\stabilize_kernel(discr, rc.sat);
  fi;
  set_discr_group(res, __copy_mat_group(discr.outer(), G));
 fi;
 if IsBound(res.kernel) then
  res.kernel := MakeImmutable(modZ(res.kernel, false));
 fi;
 return res;
end;

#####################################################
##  Miscellaneous routines
#####################################################

perm2mat :=
function(perm, vec, id) # perm acts on vec; id = [indices of basis vectors];
 local v;
 return List([1..Length(id)], function(n)
   if IsPosInt(id[n]) then return vec[id[n]^perm]; fi;
   v := ZeroMutable(vec[1]);
   v[n] := 1;
   return v;
  end);
end;

#####################################################
##  The group on Aut comp_p generated by reflections
#   Returns: rec(
#       group,      # the group generated by reflections
#       vectors)    # generating vectors (for MM)
#####################################################

reflection_group :=
function(arg)   # (comp{, excluded}) - to exclude some squares
 local c, ex, dt, p, ls, sq, pp, G;

 c  := arg[1];
 p  := c.prime;
 dt := c.misc();
 ex := [];
 if IsBound(arg[2]) then ex := Set(arg[2]); fi;
 AddSet(ex, 0);
 ls := Filtered(c.vecs(), v -> not IsZero(v mod p));
 sq := List(ls, dt.sq);
 pp := PositionsProperty(sq, s -> not(s in ex));
 ex := discr_powers(c);
 pp := Filtered(pp, n -> IsZero((ls[n]*DenominatorRat(sq[n]/2)) mod ex));
# q := 2*p;
# pp := Filtered(pp, n -> (Order(dt.v2p(ls[n]))*sq[n]) mod q <> 0);
 ls := ls{pp};
 sq := sq{pp};
 pp := One(c.form);
 pp := List([1..Length(ls)], function(n)
   p := ls[n];
   p := pp - TransposedMat([c.form*p])*[p]*(2/sq[n]);
   return List(p, r -> r mod ex);
  end);
 ex := Set(pp);
 ex := Set(ex, dt.as_perm);
 G := ClosureSubgroup(Subgroup(c.aut(-1), []), ex);
 ex := List(GeneratorsOfGroup(G), dt.as_mat);
 Apply(ex, m -> Position(pp, m));
 ls := List(ex, function(n)
   if n = fail then return n; fi;
   return ls[n];
  end);
# sq := List(ex, function(n)
#   if n = fail then return n; fi;
#   return sq[n];
#  end);
 return rec(group := G, vectors := ls); #, norms := sq);
end;

#####################################################
##  Miranda--Morrison stuff
#####################################################

MM_Q   := (1,2);    # Q*/(Q*2)
MM_pmd := (3,4);    # \pm 1 in det
MM_pm1 := (5,6);    # \pm 1 in spin
MM_pm5 := (7,8);    # \pm 5 in spin
MM_mod8 := Immutable([(),, MM_pm1*MM_pm5,, MM_pm5,, MM_pm1]);

MM_Gamma_2   := Group(MM_Q, MM_pmd, MM_pm1, MM_pm5);
MM_Gamma_2_0 := Subgroup(MM_Gamma_2, [MM_pmd, MM_pm1, MM_pm5]);
MM_Gamma_2_1 := Subgroup(MM_Gamma_2, [MM_pm1, MM_pm5]);
MM_Gamma_2_2 := Subgroup(MM_Gamma_2, [MM_pm5]);
MM_Gamma_2_k := TrivialSubgroup(MM_Gamma_2);

MM_Gamma_p   := Subgroup(MM_Gamma_2, [MM_Q, MM_pmd, MM_pm1]);
MM_Gamma_p_0 := Subgroup(MM_Gamma_p, [MM_pmd, MM_pm1]);
MM_Gamma_p_k := TrivialSubgroup(MM_Gamma_p);

__MM_num2Gamma :=
function(sq, prime)
 if prime = 2 then return MM_mod8[sq mod 8]; fi;
 sq := Legendre(sq, prime);
 return MM_pm1^((1 - sq)/2);
end;

__MM_dnm2Gamma :=
function(s, prime)
 local n;
 n := 0;
 while s > 1 do n := n + 1; s := s/prime; od;
 if s <> 1 then Error(); fi;
 return MM_Q^(n mod 2);
end;

__MM_reflection :=
function(sq, prime)
 sq := sq/2;
 return __MM_num2Gamma(NumeratorRat(sq), prime)*
        __MM_dnm2Gamma(DenominatorRat(sq), prime)*MM_pmd;
end;

MM_Gamma :=
function(prime)
 if prime = 2 then return MM_Gamma_2; fi;
 return MM_Gamma_p;
end;

#MM_phi :=
#function(g, prime)
# local v;
# v := [3, 5];
# v := OnTuples(v, g) - v;
# g := MM_pmd^v[1];
# if v[2] <> 0 then g := g*__MM_num2Gamma(-1, prime); fi;
# return g;
#end;

__Sigma_sharp_10_2_4 :=
function(discr, comp)
 local rr, Sp, W2, W3;
 rr := Positions(comp.exp, 1);
 if Length(rr) = 2 then
  if Determinant(comp.form{rr}{rr}*2) mod 4 = 3 then            # (10.8.1)
   Sp := MM_Gamma_2_1;
  else
   Sp := Positions(comp.exp, 2);
   if ForAll(Sp, p -> IsInt(comp.form[p][p]*2)) then            # (10.8,3)
    Sp := MM_Gamma_2_2;
   else                                                         # (10.8.2)
    Sp := MM_Gamma_2_1;
   fi;
  fi;
 else
  Sp := Positions(comp.exp, 2);
  W2 := ForAny(Sp, p -> not IsInt(comp.form[p][p]*2));
  W3 := (Length(Sp) > 2) or ((Length(Sp) = 2) and not W2);
  if not W3 then
   W3 := Positions(comp.exp, 3);
   W3 := ForAny(W3, p -> not IsInt(comp.form[p][p]*4));
  fi;
  if W3 then                                          # (10.7.1), (10.7.2)
   if W2 then Sp := MM_Gamma_2_1; else Sp := MM_Gamma_2_2; fi;
  elif W2 then
   if IsEvenInt(Length(Sp)) then                                # (10.7.3)
    Sp := MM_Gamma_2_1;
   else                                                         # (10.7.4)
    Sp := 1 + 16*comp.form[rr[1]][rr[1]]*comp.form[Sp[1]][Sp[1]];
    Sp := Subgroup(MM_Gamma_2_0, [MM_mod8[Sp mod 8]]);
   fi;
  else                                                          # (10.7.5)
   Sp := MM_Gamma_2_k;
  fi;
 fi;
 W2 := List(rr, p -> comp.form[p][p]*2);
 W2 := First(W2, IsOddInt);
 if MM_pm5 in Sp then
  return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W2 mod 8]);
 fi;
 if Length(rr) <> 1 then Error(); fi;
 W3 := W2*\\MM_det(discr, comp);
 if (W3 - W2) mod 4 <> 0 then Error(); fi;
 return ClosureSubgroup(Sp, MM_pmd*MM_mod8[W3 mod 8]);
end;

__Sigma_sharp_2 :=
function(discr, comp)
 local rr;
 if Length(comp.exp) < \\MM_rank(discr) then                    # (10.2.1)
  return MM_Gamma_2_0;
 fi;
 rr := Number(comp.exp, i -> i = 1);
 if (rr > 2) and not comp.even then return MM_Gamma_2_0; fi;    # (10.2.2)
 if (rr >= 2) and comp.even then return MM_Gamma_2_1; fi;       # (10.2.3)
 if rr > 0 then return __Sigma_sharp_10_2_4(discr, comp); fi;   # (10.2.4)
 rr := Positions(comp.exp, 2);
 if Length(rr) <= 1 then return MM_Gamma_2_k; fi;               # (10.2.7)
 return MM_Gamma_2_2;                                 # (10.2.5), (10.2.6)
end;

__Sigma_sharp_p :=
function(discr, comp)
 local rr;
 rr := \\MM_rank(discr) - Length(comp.exp);
 if rr > 1 then return MM_Gamma_p_0; fi;                            # (9.3.3)
 if rr = 0 then return MM_Gamma_p_k; fi;                            # (9.3.1)
 rr := __MM_num2Gamma(\\MM_det(discr, comp)/2, comp.prime)*MM_pmd;  # (9.3.2)
 return Subgroup(MM_Gamma_p_0, [rr]);
end;

__Sigma_sharp :=
function(discr, comp)
 if comp.prime = 2 then return __Sigma_sharp_2(discr, comp); fi;
 return __Sigma_sharp_p(discr, comp);
end;

## The group \Sigma^#(comp_p)
#   .sigma  :   the group \Sigma^#
Sigma_sharp :=
function(discr, comp)
 if IsInt(comp) then comp := discr.comp[comp]; fi;
 if not IsBound(comp.sigma) then comp.sigma := __Sigma_sharp(discr, comp); fi;
 return comp.sigma;
end;

#####################################################
##  Miranda--Morrison via reflections
#####################################################

__MM_reflections_2 :=
function(discr, comp, rc)
 local ff, rr, p, q;

 if comp.even or (Length(comp.exp) < \\MM_rank(discr)) then return; fi;
 rr := Positions(comp.exp, 1);
 if Length(rr) > 2 then return; fi;
## Need to disambiguate the form
 q := \\MM_det(discr, comp) mod 8;
 if q mod 4 <> 1 then Error(); fi;
 if q = 1 then return; fi;
 ff := List(comp.form, List);
 p := rr[1];
 if not IsInt(ff[p][p]) and (Length(rr) = 2) then p := rr[2]; fi;
 ff[p][p] := ff[p][p] + 2;
 p := (Determinant(ff)*comp.order) mod 8;
 if (p - comp.det) mod 8 <> 4 then Error(); fi;
 rc.ff := ff;
end;

## The projection to \Gamma_{p,0}/\Sigma^#(comp_p)
MM_reflections :=
function(discr, comp)
 local rc, gens, imgs;

 if IsInt(comp) then comp := discr.comp[comp]; fi;
 rc := reflection_group(comp);
 rc.prime := comp.prime;
 rc.ff := comp.form;
 if comp.prime = 2 then __MM_reflections_2(discr, comp, rc); fi;
# pr := projection_sharp(discr, comp);
 imgs := List(rc.vectors, v -> __MM_reflection(v*rc.ff*v, comp.prime));
 rc.imgs := MakeImmutable(imgs);
 Unbind(rc.ff);
 return rc;
end;

#####################################################
##  Ultimate projection
#####################################################

\\MM_use_aut := false;
\\MM_Gamma_0 := MakeImmutable([[1, 1]]);

## Compute the quotient E^00(L) and images of Gamma_0 therein
#   c.pr    --> quotient projections Gamma_p to E^00
#         g --> image of g under .pr()
#    .gamma :   images of (-1, 1) and (1, -1) (gens of \Gamma_0)
MM_quotient :=
function(discr)
 local G, Sigma, pr, c, imgs;

 if Length(discr.comp) = 0 then
  G := TrivialGroup(IsPcGroup);
  discr.gamma := [One(G), One(G)];
  return G;
 fi;
 Sigma := List(discr.comp, c -> Sigma_sharp(discr, c));
 G := DirectProduct(List(discr.comp, c -> MM_Gamma(c.prime)));
 imgs := [One(G), One(G)];
 Sigma := List([1..Length(Sigma)],
            n -> Image(Embedding(G, n), Sigma[n]));
 Sigma := Concatenation(List(Sigma, GeneratorsOfGroup));
 Sigma := ClosureSubgroup(TrivialSubgroup(G), Sigma);
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   pr := List(discr.comp, function(cc)
     if c.prime = cc.prime then return MM_Q; fi;
     return __MM_num2Gamma(c.prime, cc.prime);
    end);
   pr := __direct_product_elm(G, pr);
   Sigma := ClosureSubgroup(Sigma, pr);
   imgs[1] := imgs[1]*Image(Embedding(G, n), MM_pmd);
   imgs[2] := imgs[2]*Image(Embedding(G, n), __MM_num2Gamma(-1, c.prime));
  end);
 Perform(\\MM_Gamma_0, function(v)
   c := Product([1, 2], n -> imgs[n]^v[n]);
   Sigma := ClosureSubgroup(Sigma, c);
  end);
 pr := NaturalHomomorphismByNormalSubgroup(G, Sigma);
 Perform([1..Length(discr.comp)], function(n)
   discr.comp[n].pr := __hom_func(CompositionMapping(pr, Embedding(G, n)));
  end);
 discr.gamma := List(imgs, g -> Image(pr, g));
# imgs := [List(discr.comp, c -> c.pr(MM_pmd)),
#          List(discr.comp, c -> c.pr(__MM_num2Gamma(-1, c.prime)))];
# discr.gamma := MakeImmutable(List(imgs, Product));
 return Range(pr);
# return [G, Sigma];
end;

## Compute projections of automorphisms
#  .mm      --> projection .aut() to E^00
#         g --> image under .mm
MM_projection :=
function(discr)
 local fg, rr, c, gens, imgs, gg, ii;

 if IsBound(discr.mm) then return discr.mm; fi;
 fg := MM_quotient(discr);
 if Size(fg) = 1 then
  if \\MM_use_aut then
   gg := discr.aut();
  else
   gg := discr.aut(-1);
  fi;
  gens := GeneratorsOfGroup(gg);
  imgs := List(gens, g -> One(fg));
  gg := GroupHomomorphismByImagesNC(gg, fg, gens, imgs);
  gg := __hom_func(gg);
  discr.mm := gg;
  return discr.mm;
 fi;
 gg := [];
 ii := [];
 Perform([1..Length(discr.comp)], function(n)
   c := discr.comp[n];
   rr := MM_reflections(discr, c);
   gens := GeneratorsOfGroup(rr.group);
   imgs := List(rr.imgs, c.pr);
   Append(gg, gens);
   Append(ii, imgs);
  end);
 rr := Group(gg);
 if \\MM_use_aut then
  if Index(discr.aut(), rr) > 1 then
   discr.inconclusive := true;
  else
   rr := discr.aut();
  fi;
  rr := GroupHomomorphismByImages(rr, fg, gg, ii);
 else
  rr := GroupHomomorphismByImagesNC(rr, fg, ii);
 fi;
 discr.mm := __hom_func(rr);
 return discr.mm;
end;

## Set for O(mat) its image given by Miranda--Morrison
MM_discr_group :=
function(discr)
 local mm, _t, G;
 _t := \\MM_use_aut;
 \\MM_use_aut := true;
 mm := MM_projection(discr)();
 \\MM_use_aut := _t;
 G := Group(discr.gamma);
 mm := PreImages(mm, G);
 perm_discr_group(discr, mm);
end;

\$unique :=
function(obj, set)
 local p;
 p := PositionSet(set, MakeImmutable(obj));
 if p <> fail then return set[p]; fi;
 AddSet(set, obj);
 return obj;
end;

\\MM_trivial_rc     := MakeImmutable([1, 0]);
\\MM_trivial_img    := MakeImmutable([0, 1]);
\\MM_trivial_sigma  := MakeImmutable([1, 1]);

\$rc := Set([
 \\MM_trivial_img,
 \\MM_trivial_rc,
 \\MM_trivial_sigma]);

## Can be overridden to gather extra information
\\MM_extra := ReturnTrue;

MM_K3 :=
function(discr)
 local map, mm, G, mone, rc;

 map := discr.map();
 G := rec(symplectic := Kernel(map), mone := fail);
 mone := discr_mone(discr);
 if mone in Image(map) then
  G.mone := PreImagesRepresentative(map, mone);
 fi;
 discr.group := G;
 if \\MM_def(discr) then return false; fi;

 mm := MM_projection(discr);
 G := [discr.gamma, Product(discr.gamma)];
 mone := List(G, g -> Index(Range(mm()), Group(g)));
 if mone = \\MM_trivial_sigma then
  discr.rc := \\MM_trivial_rc;
  discr.sigma := \\MM_trivial_sigma;
  \\MM_extra(discr);
  return true;
 fi;
# map := mm(Image(map));
 map := Image(map);
 if not IsSubgroup(Source(mm()), map) then
  discr.inconclusive := true;
  map := Intersection(map, Source(mm()));
 fi;
 map := mm(map);
 G := List(G, g -> ClosureSubgroup(map, g));
 rc := List(G, g -> Index(Range(mm()), g));
 discr.sigma := \$unique(mone, \$rc);
 if rc[2] = rc[1] then
  discr.rc := \$unique([rc[1], 0], \$rc);
 elif rc[2] = 2*rc[1] then
  discr.rc := \$unique([0, rc[1]], \$rc);
 else
  Error();
 fi;
 if IsBound(discr.inconclusive) and (discr.rc = \\MM_trivial_rc) then
  discr.inconclusive := false;
 fi;
 \\MM_extra(discr);
 return true;
end;

########################################################
# Definite transcendental lattices
########################################################

## all definite forms with the given discriminant
all_forms_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 res := Filtered(res, m -> same_discr(discr_form_ex(m), discr));
 return res;
end;

## same, returning the discriminant:
#   .iso    - the isomorphism to discr
all_discr_discr :=
function(discr)
 local res;
 if not \\MM_def(discr) then return fail; fi;
 res := get_forms_smith(\\MM_rank(discr), discr.comp);
 if res = fail then return fail; fi;
 Apply(res, function(m)
   m := discr_form_ex(m);
   m.iso := discr_isomorphism(discr, m);
   if m.iso = fail then return fail; fi;
   return m;
  end);
 return Filtered(res, r -> r <> fail);
end;

analyze_discr_coset :=
function(discr, dd, g)
 local map, G, p, res;

 g := dd.iso*g^-1;
 res := rec(rc := \\MM_trivial_img, conj := []);
 map := List(GeneratorsOfGroup(dd.outer()), h -> dd.map(h)^g);
 map := GroupHomomorphismByImages(dd.outer(), discr.aut(), map);
 G := Intersection(Image(map), Image(discr.map()));
 p := PreImages(map, G);
 Size(p);
 g := MinimalGeneratingSet(p);
 g := List(g, g -> [PreImagesRepresentative(discr.map(), Image(map, g)), g]);
 res.group := g;
 res.size := Size(p)*Size(discr.group.symplectic);
 p := Filtered(p, g -> Determinant(g) = -1);
 if Length(p) > 0 then
  res.rc := \\MM_trivial_rc;
  p := Images(map, Filtered(p, g -> Order(g) <= 2));
  if Length(p) > 0 then
   g := PreImages(discr.map(), G);
   g := Filtered(g, g -> Order(g) <= 2);
   g := Filtered(g, g -> discr.map(g) in p);
   res.conj := g;
  fi;
 fi;
 return res;
end;

analyze_TL :=
function(discr, dd)
 local cs;
 cs := DoubleCosets(discr.aut(), Image(discr.map()), Image(dd.map())^dd.iso);
 Apply(cs, s -> analyze_discr_coset(discr, dd, Representative(s)));
 dd := rec(cosets := cs,
           rc := \$unique(Sum(cs, r -> r.rc), \$rc),
           mat := dd.mat());
 return dd;
end;

positive_K3 :=
function(discr)
 discr.embeddings := all_discr_discr(discr);
 if discr.embeddings = fail then discr.embeddings := []; fi;
 Apply(discr.embeddings, d -> analyze_TL(discr, d));
 discr.rc := \$unique(Sum(discr.embeddings, d -> d.rc), \$rc);
end;

do_K3 :=
function(discr)
 if not MM_K3(discr) then positive_K3(discr); fi;
 return discr;
end;

########################################################
# Hyperbolic rank 2 lattices
########################################################

hyperbolic_discr_discr :=
function(discr)
 local res, ls, _0, test, filter;

 _0 := mat -> (mat[1][1] = 0) or (mat[2][2] = 0);

 test := function(m)
  m := discr_form_ex(m);
  m.iso := discr_isomorphism(discr, m);
  if m.iso = fail then return fail; fi;
  return m;
 end;

 filter := function(ls)
  ls := List(ls, test);
  return Filtered(ls, r -> r <> fail);
 end;

 res := hyperbolic_forms_smith(discr.comp);
 if res = fail then return fail; fi;
 ls := filter(Filtered(res, _0));
 if Length(ls) > 0 then return ls; fi;
 return filter(Filtered(res, m -> not _0(m)));
end;

hyperbolic_forms_discr :=
function(discr)
 discr := hyperbolic_discr_discr(discr);
 if discr = fail then return fail; fi;
 return List(discr, d -> d.mat());
end;

########################################################
# Collecting information
########################################################

aut_group_coset :=
function(cs)
 if Length(cs.conj) = 0 then return cs.size; fi;
 return cs.size/2;
end;

aut_group_embedding :=
function(rc)
 rc := Set(rc.cosets, aut_group_coset);
 if Length(rc) <> 1 then return fail; fi;
 return rc[1];
end;

aut_group_positive :=
function(discr)
 discr := Set(discr.embeddings, aut_group_embedding);
 if Length(discr) <> 1 then return fail; fi;
 return discr[1];
end;

#####################################################
##  Temporary stuff
#####################################################

AA_test :=
function(ls)
 local dd, v, bb, G, gens;
 if Sum(ls) > 19 then return fail; fi;
# if IsEvenInt(Length(ls)) then return fail; fi;
 if not ForAll(ls, IsOddInt) then return fail; fi;
 if not ForAll(ls, IsPosInt) then return fail; fi;
 ls := Reversed(SortedList(ls));
 v := 0;
 bb := [];
 Perform(ls, function(n)
   Add(bb, [v + 1..v + n]);
   v := v + n;
  end);
 dd := List(ls, n -> Am(n));
 v := List(ls, n -> [1..n] mod 2);
 Add(dd, [[4]]);
 Add(v, [1]);
 dd := discr_form_ex(-DirectSumMat(dd), [Concatenation(v)/2]);
 G := GeneratorsOfGroup(Stabilizer(SymmetricGroup(Length(ls)), ls, Permuted));
 v := Concatenation(bb);
 gens := List(G, g -> MappingPermListList(v, Concatenation(Permuted(bb, g))));
 Perform([1..Length(ls)], function(n)
   Add(gens, MappingPermListList(bb[n], Reversed(bb[n])));
  end);
# Error();
 v := Sum(ls) + 1;
 G := rec(group := ClosureGroup(Group(()), gens),
          act := g -> PermutationMat(g^-1, v));
 set_discr_group(dd, G);
 return dd;
end;


==> anc/GAP/forms.txt <==
# -*- GAP -*-
IsIntVec := v -> IsList(v) and ForAll(v, IsInt);
IsIntMat := m -> IsList(m) and ForAll(m, IsIntVec);
IsIntList := function(m)
 if IsList(m) then return ForAll(m, IsIntList); fi;
 return IsInt(m);
end;

## Extends a vector v to dimension d
extend_vector :=
function(v, d)
 local i, res;
 res := List([1..d], i -> 0);
 for i in [1..Minimum(d, Length(v))] do res[i] := v[i]; od;
 return res;
end;

## Diagonal of a matrix
diagonal := m -> List([1..Length(m)], i -> m[i][i]);

diagonalize :=
function(m)
 local d, i, j, k, r, v, \0, add, pivot;

 add := function(i, j, r)
  if r = \0 then return; fi;
#  m[j] := m[j] + r*m[i];
  for k in [1..d] do m[j][k] := m[j][k] + r*m[i][k]; od;
  for k in [1..d] do m[k][j] := m[k][j] + r*m[k][i]; od;
 end;

 pivot := function(i)
  if m[i][i] <> \0 then return true; fi;
  for j in [i+1..d] do
   if m[i][j] <> \0 then
    r := 1;
    if (2*m[i][j] + m[j][j]) = \0 then r := -1; fi;
    add(j, i, r);
    return true;
   fi;
  od;
  return false;
 end;

# \0 := ValueOption("Zero");
# if \0 = fail then \0 := 0; fi;
 \0 := 0*m[1][1];
 d := Length(m);
 for i in [1..d] do
  if pivot(i) then
   for j in [i+1..d] do add(i, j, -m[j][i]/m[i][i]); od;
  fi;
#  for j in [i+1..d] do
#   if pivot(i) then add(i, j, -m[j][i]/m[i][i]); fi;
#  od;
 od;
# Display(m);
 return diagonal(m);
end;

sylvester := l -> [Number(l, i -> i > 0), Number(l, i -> i = 0),
                   Number(l, i -> i < 0)];

inertia_index := m -> sylvester(diagonalize(List(m, List)));

count_prime :=
function(list, p)
 return Number(list, i -> (i mod p) = 0);
end;

modZ :=
function(r, even)
 local d;
 if IsList(r) then return List(r, i -> modZ(i, even)); fi;
 d := DenominatorRat(r);
 if even = true then even := 2; fi;
 if even = false then even := 1; fi;
 return ((r*d) mod (even*d))/d;
end;

int2vector :=
function(dim, p, n)
 local i, r, v;
 v := List([1..dim], i -> 0);
 for i in [1..dim] do
  r := n mod p;
  n := (n - r)/p;
  v[i] := r;
 od;
 return v;
end;

component :=
function(discr, p)
 return First(discr.comp, r -> r.prime = p);
end;

discr_powers := comp -> List(comp.exp, i -> comp.prime^i);

isotropic_vectors_simple :=
function(comp)
 local d, p, pwr, res, u, v, m, n, i, r, rc, found;

 found := function()
  for i in [1..d] do
   if v[i] = 0 then continue; fi;
   if v[i] = 1 then break; fi;
   return false;
  od;
  v := List([1..d], i -> v[i]*pwr[i]);
  return IsInt((v*comp.form*v)/2);
 end;

 res := [];
 p := comp.prime;
 pwr := discr_powers(comp)/p;
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..p^d-1] do
  m := n;
  for i in u do
   r := m mod p;
   m := (m - r)/p;
   v[i] := r;
  od;
  if found() then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := p, coord := res, vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 return rc;
end;

isotropic_vectors_all :=
function(comp)
 local res, rc, d, pwr, n, m, r, u, v, i;

 res := [];
 pwr := discr_powers(comp);
 d := Length(comp.exp);
 v := List([1..d]);
 u := List([1..d], i -> d+1-i);
 for n in [1..comp.order-1] do
  m := n;
  for i in u do
   r := m mod pwr[i];
   m := (m - r)/pwr[i];
   v[i] := r;
  od;
  if IsInt((v*comp.form*v)/2) then Add(res, StructuralCopy(v)); fi;
 od;
 rc := rec(prime := comp.prime, coord := res, order := [], vectors := []);
 if Length(res) > 0 then rc.vectors := modZ(res*comp.vectors, 1); fi;
 rc.order := List(rc.coord, v -> Lcm(List(v*comp.form, i -> DenominatorRat(i))));
 v := Sortex(rc.order);
 rc.coord := Permuted(rc.coord, v);
 rc.vectors := Permuted(rc.vectors, v);
 return rc;
end;

isotropic_vectors :=
function(discr, p)
 local comp;
 comp := component(discr, p);
 if comp = fail then
  return rec(prime := p, coord := [], order := [], vectors := []);
 fi;
 return isotropic_vectors_simple(comp);
end;

discr_inverse :=
function(comp)
 local pwr, v, i;
 if IsBound(comp.inverse) then return comp.inverse; fi;
 comp.inverse := InverseMutable(comp.form);
 pwr := discr_powers(comp);
 for v in comp.inverse do
  for i in [1..Length(v)] do v[i] := ((v[i]/pwr[i]) mod pwr[i])*pwr[i]; od;
 od;
 MakeImmutable(comp.inverse);
 return comp.inverse;
end;

discr_dual :=
function(v, m, comp)
 local pwr, res, i, vec;

 vec := function(r)
  for i in [1..Length(r)] do r[i] := r[i] mod pwr[i]; od;
  return r;
 end;

 pwr := discr_powers(comp);
 res := v*m*TransposedMatMutable(comp.vectors)*discr_inverse(comp);
 if IsMatrix(res) then return List(res, vec); else return vec(res); fi;
end;

discr_auto :=
function(A, m, comp)
 if not IsMatrix(A) then return fail; fi;
 return discr_dual(comp.vectors*A, m, comp);
end;

\2Legendre :=
function(f)
 f := f mod 8;
 if (f = 1) or (f = 7) then return 1; fi;
 if (f = 3) or (f = 5) then return -1; fi;
 return fail;
end;

\$Legendre := Immutable([1,, -1,, -1,, 1]);
\2Legendre := f -> \$Legendre[f mod 8];

Nikulin :=
function(discr, comp, det)
 if comp.prime <> 2 then return Legendre(det, comp.prime); fi;
 if comp.even then return \2Legendre(det); fi;
 return 1;
end;

\\Nikulin := Nikulin;

discr_form :=
function(arg)
 local m, id, sm, d, pp, ii, two, res, idx, rc, i, j, f, ff, get_prime;

 get_prime := function(p)
  rc := rec(prime := p, exp := List(pp, l -> Number(l, i -> i = p)));
  idx := Filtered([1..Length(m)], i -> rc.exp[i] <> 0);
  rc.vectors := List(idx, i -> sm.rowtrans[i]);
  rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  rc.exp := List(idx, i -> rc.exp[i]);
  idx := discr_powers(rc);
  for f in [1..Maximum(rc.exp)-1] do
   ii := Filtered([1..Length(rc.exp)], i -> rc.exp[i] = f);
   if Length(ii) = 0 then continue; fi;
   ff := idx[ii[1]];
   ff := ((rc.form{ii}{ii}/ff)^-1 mod ff)/ff;
   ff := ff*rc.vectors{ii};
   for i in [ii[Length(ii)]+1..Length(rc.exp)] do
    rc.vectors[i] := rc.vectors[i] - rc.form[i]{ii}*ff;
   od;
   rc.form := rc.vectors*m*TransposedMat(rc.vectors);
  od;
  for i in [1..Length(rc.form)] do
   rc.vectors[i] := (rc.vectors[i] mod idx[i])/idx[i];
   for j in [1..Length(rc.form)] do
    f := idx[i]*idx[j];
    ff := 1;
    if i = j then ff := two; fi;
    rc.form[i][j] := (rc.form[i][j] mod (ff*f))/f;
   od;
  od;
  rc.order := Product(idx);
  rc.det := Determinant(rc.form);
  if IsBound(id) then rc.vectors := rc.vectors*id; fi;
  MakeImmutable(rc.form);
  MakeImmutable(rc.vectors);
  MakeImmutable(rc.exp);
  return rc;
 end;

 m := arg[1];
# temporary remedy
 res := ValueOption("_known_signature");
 if not IsList(res) then res := inertia_index(m); fi;
 res := rec(sign := Immutable(res), DF := true);
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 sm := SmithNormalFormIntegerMatTransforms(m);
 d := diagonal(sm.normal);
 pp := List(d, i -> FactorsInt(i));
 res.primes := Filtered(Union(pp), i -> i > 1);
 res.even := First([1..Length(m)], i -> m[i][i] mod 2 <> 0) = fail;
 res.order := 1;
 two := 1;
 if res.even then two := 2; fi;
 res.comp := List(res.primes, p -> get_prime(p));
 res.order := Product(res.comp, p -> p.order);
 for rc in res.comp do
  f := rc.det*res.order;
  rc.det := rc.det*rc.order;
  if rc.prime = 2 then
   rc.det := rc.det mod 8;
   rc.even := First([1..Length(rc.form)],
                    i -> (rc.exp[i] = 1) and not IsInt(rc.form[i][i])) = fail;
  else
   rc.det := rc.det mod rc.prime;
  fi;
  rc.discr := \\Nikulin(res, rc, f);
 od;
# res.component := p -> component(res, p);
 return res;
end;

is_discr_form := rc -> IsRecord(rc) and IsBound(rc.DF) and (rc.DF = true) and
                       IsBound(rc.sign) and IsBound(rc.comp) and IsBound(rc.primes);

is_even_discr := rc -> is_discr_form(rc) and
                       (not(2 in rc.primes) or component(rc, 2).even);

## Just the diagonal of the Smith normal form
fast_discr :=
function(arg)
 local m, id, d;
 m := arg[1];
 if Length(arg) > 1 then
  id := IdentityMat(Length(m));
  for d in arg[2] do Add(id, extend_vector(d, Length(m))); od;
  m := id*m*TransposedMat(id);
 fi;
 if not IsIntMat(m) then return fail; fi;
 return Filtered(diagonal(SmithNormalFormIntegerMat(m)), i -> i <> 0);
end;


==> anc/GAP/forms/ADE.txt <==
# -*- GAP -*-

_ADE :=
function(n, d)
 local i, res;
 res := -2*IdentityMat(n);
 for i in [1..n-2] do res[i][i+1] := 1; res[i+1][i] := 1; od;
 if n > d then res[n-d][n] := 1; res[n][n-d] := 1; fi;
 return res;
end;

Am := n -> _ADE(n, 1);
Dm := n -> _ADE(n, 2);
Em := n -> _ADE(n, 3);
barE6 :=
MakeImmutable([
  [  -4,  -3,   3,   0,  -3,   0 ],
  [  -3,  -6,   3,   0,   0,   0 ],
  [   3,   3,  -6,   3,   0,   3 ],
  [   0,   0,   3,  -6,   3,   0 ],
  [  -3,   0,   0,   3,  -6,   0 ],
  [   0,   0,   3,   0,   0,  -6 ]
]);
barD12 :=
MakeImmutable([
  [  -3,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   1,  -1,   0 ],
  [   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0,   0 ],
  [  -1,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   0,   0 ],
  [   1,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   1,   1 ],
  [  -1,   0,   0,   0,   0,   0,   0,   0,   0,   1,  -2,   0 ],
  [   0,   0,   0,   0,   0,   0,   0,   0,   0,   1,   0,  -2 ]
]);
barG12 := Group([
  [ [ -1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 ],
      [ 2, 1, -1, 0, -1, 0, -1, 0, -1, 0, -1, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ],
  [ [ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ],
      [ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ] ]
]);

reflection :=
function(mat, e)
 return IdentityMat(Length(mat)) - 2*TransposedMat([mat*e])*[e]/(e*mat*e);
end;

base_reflection :=
function(mat, id)
 local e;
 e := ZeroMutable(mat[1]);
 e[id] := 1;
 return reflection(mat, e);
end;

_ADE_aut :=
function(mat, extra)
 extra := List(extra, e -> PermutationMat(e, Length(mat)));
# Add(extra, -IdentityMat(Length(mat)));
 mat := List([1..Length(mat)], i -> base_reflection(mat, i));
 return Group(Union(mat, extra));
end;

A_aut_old :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return _ADE_aut(Am(n), [Product([1..Int(n/2)], i -> (i,n+1-i))]);
end;

A_aut_new :=
function(n)
 if n = 1 then return Group([[-1]]); fi;
 return Group(-IdentityMat(n), base_reflection(Am(n), 1),
              Concatenation(IdentityMat(n){[2..n]}, [List([1..n], i -> -1)]));
end;

A_aut := A_aut_old;

D_aut :=
function(n)
 local extra;
 extra := [(n-1, n)];
 if n = 4 then extra := [(1,3), (1,4)]; fi;
 return _ADE_aut(Dm(n), extra);
end;

E_aut :=
function(n)
 local extra;
 extra := [];
 if n = 6 then extra := [(1,5)(2,4)]; fi;
 return _ADE_aut(Em(n), extra);
end;

B_aut :=
function(n)
 local res;
 res := [IdentityMat(n)];
 res[1][1][1] := -1;
 Append(res, List([1..n-1], i -> PermutationMat((i,i+1), n)));
 return Group(res);
end;

#######################################################
# Vinberg lattices (via roots) of rank <= 10
#######################################################

Vinberg :=
function(n)
 if n > 11 then return fail; fi; # for n = 1, there is a square 1 vector missing
 if n < 3 then return fail; fi;
 if n = 3 then
  n := Am(3);
  n[1][1] := -1;
  n[2][2] := -1;
  return n;
 fi;
 n := Em(n);
 n[1][1] := -1;
 return n;
end;

#######################################################
# Identifying a root system
#######################################################

# extracts the first connected component from "roots"; changes "roots"
extract_component :=
function(mat, roots)
 local res, vec, next, u, p, find;

 find := function()
  if p <= 1 then return PositionProperty(roots, v -> u*v <> 0); fi;
  return PositionProperty(roots, v -> u*v <> 0, p - 1);
 end;

 res := [];
 if Length(roots) = 0 then return res; fi;
 vec := [Remove(roots, 1)];
 repeat
  next := [];
  for u in vec do
   Add(res, u);
   u := u*mat;
   p := 1;
   repeat
    p := find();
    if p = fail then break; fi;
    Add(next, Remove(roots, p));
   until false;
  od;
  if Length(next) = 0 then break; fi;
  vec := next;
 until false;
 return res;
end;

# list of the connected components of "roots"; changes "roots"
extract_components :=
function(mat, roots)
 local res, next;
 res := [];
 repeat
  next := extract_component(mat, roots);
  if Length(next) = 0 then return res; fi;
  Add(res, next);
 until false;
end;

# identify a connected root system
id_component :=
function(mat, roots)
 local n;
 if Length(roots) = 0 then return []; fi;
 n := Rank(roots*mat*TransposedMat(roots));
 if Length(roots) = n*(n+1)/2 then return [n]; fi;
 if Length(roots) = n*(n-1) then return [,n]; fi;
 if (n = 6) and (Length(roots) = 36) then return [,,6]; fi;
 if (n = 7) and (Length(roots) = 63) then return [,,7]; fi;
 if (n = 8) and (Length(roots) = 120) then return [,,8]; fi;
 Error();
end;

id_root_system :=
function(mat, roots)
 local res, id, i;

 res := [[], [], []];
 Perform(extract_components(mat, roots), function(c)
   id := id_component(mat, c);
   for i in [1..3] do if IsBound(id[i]) then Add(res[i], id[i]); fi; od;
  end);
 return List(res, SortedList);
end;

#######################################################
# A Weil chamber (PROBABLY OUTDATED!!!)
#######################################################

fundamental_domain := ReturnTrue;

fundamental_domain_single :=
function(mat, roots)
 local res, r0, rr;
 roots := Set(roots);
 if Length(roots) <= 1 then return roots; fi;
 r0 := Remove(roots);
 rr := Filtered(roots, r -> r0*mat*r = 0);
# rr := extract_components(mat, rr);
# res := Union(List(rr, r -> fundamental_domain(mat, r)));
 res := fundamental_domain(mat, rr);
 roots := Filtered(Union(roots, -roots), r -> r0*mat*r = 1);
 if Length(rr) > 0 then
  rr := res*mat;
  roots := Filtered(roots, r -> ForAll(rr*r, i -> i <= 0));
 fi;
 return Union(res, roots);
end;

fundamental_domain :=
function(mat, roots)
 roots := extract_components(mat, List(roots));
 return Union(List(roots, r -> fundamental_domain_single(mat, r)));
end;

#######################################################
# A Weil chamber
#######################################################

## these use a POSITIVE definite matrix
_root_basis :=
function (mat, vec)
 local l, v, n, p, s, bb, nn, norms;

 if IsRecord(vec) then norms := vec.norms; vec := vec.vectors; fi;
 l := Zero(mat[1]);
 for n in [1..Length(vec)] do
  v := vec[n];
  p := v*l;
  if p = 0 then
   l := 2*l + mat*v;
  elif p < 0 then
   vec[n] := - v;
  fi;
 od;
 p := vec*l;
 if IsBound(norms) then
  Perform([1..Length(norms)], function(n) p[n] := p[n]/norms[n]; end);
 fi;
 bb := [];
 if IsBound(norms) then nn := []; fi;
 for s in Set(p) do
#  v := Filtered(vec{Positions(p, s)}, v -> ForAll(bb, u -> u*mat*v <= 0));
  v := Filtered(Positions(p, s), function(v)
    v := vec[v]*mat;
    return ForAll(bb, u -> v*u <= 0);
   end);
  Append(bb, vec{v});
  if IsBound(nn) then Append(nn, norms{v}); fi;
  if Length(bb) = Length(mat) then break; fi;
 od;
 if IsBound(nn) then SortParallel(nn, bb); fi;
# if AbsInt(Determinant(bb)) <> 1 then Error(); fi;
 return bb;
end;

root_basis :=
function(mat)
 local sv;
 sv := ShortestVectors(mat, 2);
 sv.vectors := _root_basis(mat, sv);
 Unbind(sv.norms);
 sv.det := 0;
 if Length(sv.vectors) = Length(mat) then sv.det := Determinant(sv.vectors); fi;
 return sv;
end;

## Find an embedding of mat to dest (via Dynkin diagrams)
_root_embedding :=
function(mat, dest, done)
 local step, RES;

 step := function(pp)
  local n, a, p, tt, next, res;

  n := Length(pp) + 1;
  if n > Length(mat) then
   n := Immutable(pp);
   Add(RES, n);
#   if mat{n}{n} <> dest then Error(); fi;
   return n;
  fi;
#  a := mat[n]{[1..n - 1]};
  a := mat[n]{[1..n]};  # to handle roots of variable length
  tt := List(pp);
  next := Difference([1..Length(dest)], pp);
  for p in next do
#   if dest[p]{pp} <> a then continue; fi;
#   tt[n] := p;
   tt[n] := p;
   if dest[p]{tt} <> a then continue; fi;
   res := step(tt);
   if (res <> fail) and done(res) then return res; fi;
  od;
  return fail;
 end;

 RES := [];
# step := step([]);
# if first_only then return step; fi;
 step([]);
 return RES;
end;

root_embedding :=
function(mat, dest)
 mat := _root_embedding(mat, dest, ReturnTrue);
 if IsEmpty(mat) then return fail; fi;
 return mat[1];
# return _root_embedding(mat, dest, ReturnTrue);
end;

root_embeddings :=
function(mat, dest)
 return _root_embedding(mat, dest, ReturnFalse);
end;

#test := mat -> fundamental_domain(mat, ShortestVectors(mat, 2).vectors);
#######################################################
# Golay code
#######################################################

Golay :=
function()
 local mg, vv, u;
 mg := MathieuGroup(24);
 vv := SylowSubgroup(mg, 2);
 vv := OrbitsDomain(vv, [1..24]);
 vv := Set(First(vv, o -> Length(o) = 8));
 vv := Set(Orbit(mg, vv, OnSets));
 vv := VectorSpace(GF(2), List(vv, function(v)
   u := List([1..24], i -> 0);
   Perform(v, function(i) u[i] := 1; end);
   return u*Z(2);
  end));
 vv := List(vv, v -> Positions(v, Z(2)));
 Sort(vv);
 return rec(code := vv, group := mg);
end;


==> anc/GAP/forms/Leech.txt <==
# -*- GAP -*-

## Automorphisms of the Leech lattice
## http://brauer.maths.qmul.ac.uk/Atlas/v3/matrep/2Co1G1-Zr24B0

g1:=[[2,0,0,-3,-2,-1,0,-2,1,1,0,1,1,0,0,1,-1,-1,0,0,-1,0,0,0],
[-4,1,0,6,4,2,2,3,-1,-3,-1,0,-2,-1,-1,-1,1,1,0,1,0,0,0,0],
[4,-1,0,-6,-4,-2,-3,-4,2,4,3,-3,2,1,2,0,1,-1,-1,-1,1,0,-1,1],
[4,1,1,-6,-3,-2,-1,-4,2,2,1,0,1,0,1,2,0,-1,-1,0,-1,0,0,1],
[5,-2,0,-8,-5,-3,-2,-4,2,4,2,0,2,2,1,1,-1,-1,0,0,0,1,-1,0],
[-3,0,-1,4,1,2,1,1,0,-2,0,0,0,-1,-1,-1,0,0,0,0,-1,-1,0,0],
[1,0,-1,-2,-2,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,0,-1,0,0,0,0],
[-3,1,-1,5,3,1,2,2,-1,-2,-1,0,-1,-1,-1,-1,0,0,1,0,0,0,0,0],
[-2,2,0,3,3,0,2,2,0,-1,-2,1,0,-1,0,0,1,-1,1,1,0,0,0,1],
[9,-1,-1,-13,-9,-5,-4,-9,4,6,4,-1,3,1,2,2,-1,-3,-1,-1,-2,1,-1,1],
[1,-1,-1,-3,-3,-1,-1,-4,2,2,3,-2,1,0,0,0,0,0,-1,-1,0,0,-1,1],
[4,-1,1,-6,-4,-2,-2,-3,2,3,2,-1,2,1,1,1,0,-1,-1,0,0,0,-1,1],
[-4,0,0,5,3,2,2,3,-2,-2,-1,0,-2,0,-1,-1,0,2,0,0,1,0,0,-1],
[8,2,2,-9,-5,-4,0,-5,2,2,2,1,0,1,1,2,-1,0,-1,1,-1,1,0,1],
[-3,0,0,3,3,1,0,3,-1,-1,-1,0,0,0,0,0,1,0,1,0,1,-1,0,0],
[-5,2,0,6,4,3,3,2,-1,-4,-2,1,-2,-2,-2,0,0,1,0,0,-1,-1,1,0],
[3,0,0,-3,-3,-1,0,-2,0,1,1,0,0,0,0,0,-1,0,-1,-1,0,0,0,0],
[0,0,0,1,1,0,0,2,-1,0,-2,1,0,0,0,0,0,-1,1,0,0,0,0,-1],
[-1,0,-1,2,0,1,-1,0,0,0,0,-1,1,-1,0,-1,1,-1,0,-1,0,-1,0,0],
[-4,-1,-1,4,2,2,0,2,-1,-2,-1,1,-1,-1,-1,0,0,1,0,0,-1,0,1,-1],
[-9,1,0,11,7,5,3,6,-2,-5,-3,1,-2,-2,-2,-1,1,2,0,1,0,-1,1,0],
[-6,1,0,9,5,4,3,4,-2,-4,-1,-1,-2,-1,-1,-2,1,2,0,0,1,-1,0,0],
[5,1,-1,-7,-5,-3,-1,-6,2,3,3,0,1,0,1,1,-1,0,-1,-1,-1,1,0,1],
[6,0,1,-6,-4,-2,-2,-3,1,2,1,0,2,1,1,1,-1,-1,0,0,-1,0,0,0]];;

g2:=[[0,0,1,0,0,0,-1,1,1,0,-1,0,1,0,1,0,1,0,0,1,0,1,0,1],
[3,1,-1,-3,-2,-2,0,-3,1,2,2,-1,1,0,1,0,0,-1,0,-1,0,-1,-1,0],
[-4,0,-1,7,4,3,1,4,-3,-3,-2,0,-1,-1,-1,-1,0,0,1,-1,0,-1,1,-1],
[0,-1,0,1,0,1,-1,1,0,0,0,-1,1,0,1,-1,0,0,0,0,0,0,0,0],
[6,0,2,-6,-4,-2,-3,-2,1,2,1,-1,1,1,2,1,1,-1,-1,0,0,1,0,1],
[2,0,-1,-5,-3,-3,-1,-4,3,3,1,0,2,0,1,1,0,-1,0,0,0,1,-1,1],
[-10,0,0,12,8,5,4,7,-3,-6,-3,1,-3,-1,-3,-1,0,3,1,1,1,-1,1,-1],
[-1,4,1,5,4,1,3,3,-2,-3,-2,1,-1,-1,0,0,1,1,1,0,0,-1,1,0],
[-1,0,1,3,2,1,-1,3,-1,-1,-2,0,1,0,1,0,1,0,1,0,0,0,1,0],
[2,2,1,0,0,0,0,0,0,0,0,-1,1,0,2,0,1,0,0,0,0,0,0,1],
[-5,3,0,11,7,4,4,6,-4,-5,-3,0,-2,-2,-1,-2,1,1,1,-1,1,-2,1,-1],
[3,0,1,-2,-1,-1,-1,0,0,1,-1,0,1,0,1,0,0,-1,0,0,0,1,0,0],
[-4,0,-1,5,3,2,2,2,-1,-3,0,0,-2,-1,-2,-1,0,1,0,0,0,-1,0,-1],
[2,-1,1,-2,-1,-1,-1,0,1,1,1,-1,1,1,1,0,0,0,0,1,1,0,-1,0],
[2,-1,1,-3,-1,-1,-1,0,-1,1,-1,1,-1,1,0,1,-1,0,0,0,0,1,1,-1],
[-2,0,-1,3,1,1,1,1,0,-1,0,0,0,-1,0,-1,0,1,0,0,0,0,0,0],
[-11,-2,-1,12,7,5,3,7,-2,-5,-3,1,-2,-1,-3,-2,0,2,1,1,1,0,0,-1],
[-2,0,1,2,2,1,0,3,-1,-1,-2,1,-1,0,0,0,1,0,0,1,0,1,0,0],
[-6,1,-1,7,5,2,2,4,-2,-2,-3,1,-1,-1,-1,-1,1,0,1,0,1,0,0,0],
[-3,1,-1,3,2,1,2,0,0,-1,0,0,-1,-1,-1,-1,0,0,0,0,0,-1,0,0],
[2,-2,-2,-6,-5,-2,-2,-6,3,4,3,-1,2,0,0,0,-1,-1,-1,-1,-1,0,-1,0],
[2,-1,-2,-4,-4,-1,-1,-5,2,2,4,-2,1,0,0,0,-1,0,-1,-2,0,-1,-1,0],
[-6,1,0,8,5,4,3,3,-2,-4,-1,0,-2,-1,-2,-1,0,2,0,0,0,-2,1,-1],
[14,1,2,-18,-11,-7,-4,-10,4,7,4,0,3,2,3,3,-1,-2,-2,0,-1,2,-1,2]];;

A:=g1;; B:=g2;; G:=Group(g1,g2);;


==> anc/GAP/forms/Leech_basis.txt <==
Leech_basis :=
[[8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,2,2,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2,2,2,2,0,0,0,0,2,2,2,2,0,0,0,0,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0],
[2,2,0,0,2,2,0,0,2,2,0,0,2,2,0,0,0,0,0,0,0,0,0,0],
[2,0,2,0,2,0,2,0,2,0,2,0,2,0,2,0,0,0,0,0,0,0,0,0],
[2,0,0,2,2,0,0,2,2,0,0,2,2,0,0,2,0,0,0,0,0,0,0,0],
[4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0],
[2,0,2,0,2,0,0,2,2,2,0,0,0,0,0,0,2,2,0,0,0,0,0,0],
[2,0,0,2,2,2,0,0,2,0,2,0,0,0,0,0,2,0,2,0,0,0,0,0],
[2,2,0,0,2,0,2,0,2,0,0,2,0,0,0,0,2,0,0,2,0,0,0,0],
[0,2,2,2,2,0,0,0,2,0,0,0,2,0,0,0,2,0,0,0,2,0,0,0],
[0,0,0,0,0,0,0,0,2,2,0,0,2,2,0,0,2,2,0,0,2,2,0,0],
[0,0,0,0,0,0,0,0,2,0,2,0,2,0,2,0,2,0,2,0,2,0,2,0],
[-3,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1]];


==> anc/GAP/forms/data/2x2_Pell.txt <==
\\2x2_Pell :=
[
[1,1,0],
[2,3,2],
[3,2,1],
[4,1,0],
[5,9,4],
[6,5,2],
[7,8,3],
[8,3,1],
[9,1,0],
[10,19,6],
[11,10,3],
[12,7,2],
[13,649,180],
[14,15,4],
[15,4,1],
[16,1,0],
[17,33,8],
[18,17,4],
[19,170,39],
[20,9,2],
[21,55,12],
[22,197,42],
[23,24,5],
[24,5,1],
[25,1,0],
[26,51,10],
[27,26,5],
[28,127,24],
[29,9801,1820],
[30,11,2],
[31,1520,273],
[32,17,3],
[33,23,4],
[34,35,6],
[35,6,1],
[36,1,0],
[37,73,12],
[38,37,6],
[39,25,4],
[40,19,3],
[41,2049,320],
[42,13,2],
[43,3482,531],
[44,199,30],
[45,161,24],
[46,24335,3588],
[47,48,7],
[48,7,1],
[49,1,0],
[50,99,14],
[51,50,7],
[52,649,90],
[53,66249,9100],
[54,485,66],
[55,89,12],
[56,15,2],
[57,151,20],
[58,19603,2574],
[59,530,69],
[60,31,4],
[61,1766319049,226153980],
[62,63,8],
[63,8,1],
[64,1,0],
[65,129,16],
[66,65,8],
[67,48842,5967],
[68,33,4],
[69,7775,936],
[70,251,30],
[71,3480,413],
[72,17,2],
[73,2281249,267000],
[74,3699,430],
[75,26,3],
[76,57799,6630],
[77,351,40],
[78,53,6],
[79,80,9],
[80,9,1],
[81,1,0],
[82,163,18],
[83,82,9],
[84,55,6],
[85,285769,30996],
[86,10405,1122],
[87,28,3],
[88,197,21],
[89,500001,53000],
[90,19,2],
[91,1574,165],
[92,1151,120],
[93,12151,1260],
[94,2143295,221064],
[95,39,4],
[96,49,5],
[97,62809633,6377352],
[98,99,10],
[99,10,1],
[100,1,0],
[101,201,20],
[102,101,10],
[103,227528,22419],
[104,51,5],
[105,41,4],
[106,32080051,3115890],
[107,962,93],
[108,1351,130],
[109,158070671986249,15140424455100],
[110,21,2],
[111,295,28],
[112,127,12],
[113,1204353,113296],
[114,1025,96],
[115,1126,105],
[116,9801,910],
[117,649,60],
[118,306917,28254],
[119,120,11],
[120,11,1],
[121,1,0],
[122,243,22],
[123,122,11],
[124,4620799,414960],
[125,930249,83204],
[126,449,40],
[127,4730624,419775],
[128,577,51],
];


==> anc/GAP/forms/data/3x3.txt <==
\\3x3 := rec(
mat := a ->
 [[2*a[1],   a[6],   a[5]],
  [  a[6], 2*a[2],   a[4]],
  [  a[5],   a[4], 2*a[3]]],
get := _get_forms_even,

data :=
[ [  ], [ [ 1, 1, 1, 1, 1, 1 ] ], [ [ 1, 1, 1, 0, 0, 1 ] ],
  [ [ 1, 1, 1, 0, 0, 0 ] ], [ [ 1, 1, 2, 1, 1, 1 ] ],
  [ [ 1, 1, 2, 0, 0, 1 ], [ 1, 1, 2, 1, 1, 0 ] ], [ [ 1, 1, 2, 0, 1, 0 ] ],
  [ [ 1, 1, 2, 0, 0, 0 ], [ 1, 1, 3, 1, 1, 1 ] ], [ [ 1, 1, 3, 0, 0, 1 ] ],
  [ [ 1, 2, 2, 2, 1, 1 ], [ 1, 1, 3, 1, 1, 0 ] ],
  [ [ 1, 1, 3, 0, 1, 0 ], [ 1, 1, 4, 1, 1, 1 ] ],
  [ [ 1, 1, 3, 0, 0, 0 ], [ 1, 2, 2, 2, 0, 0 ], [ 1, 2, 2, 1, 1, 1 ],
      [ 1, 1, 4, 0, 0, 1 ] ], [ [ 1, 2, 2, 1, 0, 1 ] ],
  [ [ 1, 1, 5, 1, 1, 1 ], [ 1, 1, 4, 1, 1, 0 ], [ 1, 2, 2, 0, 0, 1 ] ],
  [ [ 1, 1, 5, 0, 0, 1 ], [ 1, 2, 2, 1, 0, 0 ], [ 1, 1, 4, 0, 1, 0 ] ],
  [ [ 1, 2, 2, 0, 0, 0 ], [ 1, 1, 4, 0, 0, 0 ] ],
  [ [ 1, 1, 6, 1, 1, 1 ], [ 1, 2, 3, 2, 1, 1 ] ],
  [ [ 1, 1, 6, 0, 0, 1 ], [ 2, 2, 2, 1, 2, 2 ], [ 1, 2, 3, 2, 1, 0 ],
      [ 1, 1, 5, 1, 1, 0 ] ], [ [ 1, 1, 5, 0, 1, 0 ], [ 1, 2, 3, 1, 1, 1 ] ],
  [ [ 1, 1, 5, 0, 0, 0 ], [ 1, 2, 3, 2, 0, 0 ], [ 1, 2, 3, 1, 0, 1 ],
      [ 1, 1, 7, 1, 1, 1 ] ],
  [ [ 1, 1, 7, 0, 0, 1 ], [ 1, 2, 3, 0, 0, 1 ], [ 1, 2, 3, 1, 1, 0 ] ],
  [ [ 1, 2, 3, 0, 1, 0 ], [ 1, 1, 6, 1, 1, 0 ], [ 2, 2, 2, 1, 1, 2 ] ],
  [ [ 1, 1, 6, 0, 1, 0 ], [ 1, 1, 8, 1, 1, 1 ], [ 1, 2, 3, 1, 0, 0 ] ],
  [ [ 1, 2, 3, 0, 0, 0 ], [ 1, 1, 6, 0, 0, 0 ], [ 1, 1, 8, 0, 0, 1 ],
      [ 1, 3, 3, 3, 1, 1 ], [ 1, 2, 4, 2, 1, 1 ] ], [ [ 2, 2, 2, -1, 1, 1 ] ],
  [ [ 1, 2, 4, 2, 1, 0 ], [ 1, 2, 4, 1, 1, 1 ], [ 1, 1, 7, 1, 1, 0 ],
      [ 1, 1, 9, 1, 1, 1 ] ],
  [ [ 1, 1, 9, 0, 0, 1 ], [ 1, 3, 3, 3, 0, 0 ], [ 2, 2, 2, 1, 1, 1 ],
      [ 1, 1, 7, 0, 1, 0 ], [ 1, 2, 4, 1, 0, 1 ] ],
  [ [ 2, 2, 3, 2, 2, 2 ], [ 1, 1, 7, 0, 0, 0 ], [ 1, 2, 4, 2, 0, 0 ],
      [ 1, 3, 3, 2, 1, 1 ], [ 1, 2, 4, 0, 0, 1 ], [ 2, 2, 2, 0, 1, 1 ] ],
  [ [ 1, 1, 10, 1, 1, 1 ], [ 1, 2, 4, 1, 1, 0 ], [ 1, 3, 3, 2, 0, 1 ] ],
  [ [ 1, 1, 8, 1, 1, 0 ], [ 2, 2, 2, 0, 0, 1 ], [ 1, 1, 10, 0, 0, 1 ],
      [ 1, 3, 3, 1, 1, 1 ], [ 1, 2, 4, 0, 1, 0 ], [ 2, 2, 3, 1, 2, 2 ] ],
  [ [ 1, 1, 8, 0, 1, 0 ], [ 1, 2, 4, 1, 0, 0 ], [ 1, 2, 5, 2, 1, 1 ] ],
  [ [ 1, 2, 4, 0, 0, 0 ], [ 1, 3, 3, 2, 0, 0 ], [ 2, 2, 3, 2, 2, 0 ],
      [ 1, 1, 8, 0, 0, 0 ], [ 1, 1, 11, 1, 1, 1 ], [ 1, 3, 3, 1, 0, 1 ] ],
  [ [ 1, 1, 11, 0, 0, 1 ], [ 1, 3, 3, 0, 0, 1 ], [ 2, 2, 3, 2, 2, 1 ],
      [ 1, 2, 5, 1, 1, 1 ] ],
  [ [ 1, 2, 5, 1, 0, 1 ], [ 2, 2, 3, 1, 1, 2 ], [ 1, 1, 9, 1, 1, 0 ],
      [ 1, 2, 5, 2, 1, 0 ] ],
  [ [ 1, 1, 12, 1, 1, 1 ], [ 1, 2, 5, 0, 0, 1 ], [ 1, 3, 3, 1, 0, 0 ],
      [ 1, 1, 9, 0, 1, 0 ], [ 1, 3, 4, 3, 1, 1 ] ],
  [ [ 2, 2, 3, 0, 0, 2 ], [ 1, 3, 3, 0, 0, 0 ], [ 1, 1, 9, 0, 0, 0 ],
      [ 1, 2, 5, 2, 0, 0 ], [ 1, 1, 12, 0, 0, 1 ], [ 1, 3, 4, 3, 1, 0 ] ],
  [ [ 1, 2, 5, 1, 1, 0 ], [ 2, 2, 3, 1, 2, 1 ] ],
  [ [ 1, 1, 13, 1, 1, 1 ], [ 1, 2, 5, 0, 1, 0 ], [ 1, 1, 10, 1, 1, 0 ],
      [ 1, 2, 6, 2, 1, 1 ], [ 2, 2, 3, 1, 2, 0 ] ],
  [ [ 1, 1, 10, 0, 1, 0 ], [ 1, 1, 13, 0, 0, 1 ], [ 1, 3, 4, 3, 0, 0 ],
      [ 1, 2, 5, 1, 0, 0 ], [ 1, 3, 4, 2, 1, 1 ] ],
  [ [ 1, 2, 5, 0, 0, 0 ], [ 1, 1, 10, 0, 0, 0 ], [ 2, 2, 3, 0, 2, 0 ],
      [ 1, 2, 6, 1, 1, 1 ], [ 2, 2, 3, -1, 1, 1 ], [ 1, 3, 4, 2, 0, 1 ] ],
  [ [ 1, 1, 14, 1, 1, 1 ], [ 1, 2, 6, 1, 0, 1 ], [ 1, 3, 4, 2, 1, 0 ],
      [ 1, 3, 4, 1, 1, 1 ] ],
  [ [ 1, 2, 6, 2, 1, 0 ], [ 2, 2, 3, 1, 1, 1 ], [ 1, 1, 14, 0, 0, 1 ],
      [ 2, 3, 3, 3, 2, 2 ], [ 1, 1, 11, 1, 1, 0 ], [ 1, 2, 6, 0, 0, 1 ],
      [ 2, 2, 4, 1, 2, 2 ] ],
  [ [ 1, 1, 11, 0, 1, 0 ], [ 1, 3, 4, 1, 0, 1 ], [ 2, 2, 3, 0, 1, 1 ] ],
  [ [ 1, 1, 11, 0, 0, 0 ], [ 1, 3, 4, 2, 0, 0 ], [ 1, 2, 6, 2, 0, 0 ],
      [ 1, 3, 4, 1, 1, 0 ], [ 1, 4, 4, 4, 1, 1 ], [ 2, 2, 3, 1, 1, 0 ],
      [ 1, 1, 15, 1, 1, 1 ], [ 1, 3, 4, 0, 0, 1 ] ],
  [ [ 1, 1, 15, 0, 0, 1 ], [ 1, 3, 4, 0, 1, 0 ], [ 2, 2, 3, 0, 0, 1 ],
      [ 1, 2, 6, 1, 1, 0 ], [ 2, 3, 3, 3, 1, 2 ], [ 1, 2, 7, 2, 1, 1 ] ],
  [ [ 1, 3, 5, 3, 1, 1 ], [ 1, 1, 12, 1, 1, 0 ], [ 1, 2, 6, 0, 1, 0 ],
      [ 2, 2, 3, 0, 1, 0 ], [ 2, 2, 4, 1, 1, 2 ] ],
  [ [ 1, 1, 12, 0, 1, 0 ], [ 1, 1, 16, 1, 1, 1 ], [ 1, 2, 6, 1, 0, 0 ],
      [ 1, 2, 7, 1, 1, 1 ], [ 1, 3, 4, 1, 0, 0 ] ],
  [ [ 1, 4, 4, 4, 0, 0 ], [ 2, 2, 3, 0, 0, 0 ], [ 1, 3, 4, 0, 0, 0 ],
      [ 1, 1, 12, 0, 0, 0 ], [ 1, 2, 6, 0, 0, 0 ], [ 2, 3, 3, 2, 2, 2 ],
      [ 1, 2, 7, 1, 0, 1 ], [ 2, 2, 4, 2, 2, 1 ], [ 1, 1, 16, 0, 0, 1 ],
      [ 1, 3, 5, 3, 1, 0 ] ], [ [ 1, 2, 7, 0, 0, 1 ] ],
  [ [ 1, 4, 4, 3, 1, 1 ], [ 2, 3, 3, 1, 2, 2 ], [ 1, 1, 17, 1, 1, 1 ],
      [ 1, 2, 7, 2, 1, 0 ], [ 1, 1, 13, 1, 1, 0 ], [ 1, 3, 5, 2, 1, 1 ] ],
  [ [ 1, 1, 17, 0, 0, 1 ], [ 1, 3, 5, 3, 0, 0 ], [ 1, 3, 5, 2, 0, 1 ],
      [ 2, 3, 3, 3, 1, 1 ], [ 1, 1, 13, 0, 1, 0 ], [ 1, 4, 4, 3, 0, 1 ] ],
  [ [ 1, 1, 13, 0, 0, 0 ], [ 2, 2, 5, 2, 2, 2 ], [ 1, 2, 7, 2, 0, 0 ],
      [ 2, 3, 3, 2, 0, 2 ], [ 1, 2, 8, 2, 1, 1 ], [ 2, 2, 4, 1, 2, 1 ],
      [ 1, 3, 5, 1, 1, 1 ] ],
  [ [ 1, 1, 18, 1, 1, 1 ], [ 1, 2, 7, 1, 1, 0 ], [ 1, 3, 5, 2, 1, 0 ],
      [ 2, 3, 3, 2, 1, 2 ] ],
  [ [ 2, 3, 3, 3, 0, 0 ], [ 1, 4, 4, 2, 1, 1 ], [ 1, 1, 18, 0, 0, 1 ],
      [ 2, 2, 5, 1, 2, 2 ], [ 1, 2, 7, 0, 1, 0 ], [ 1, 3, 5, 1, 0, 1 ],
      [ 1, 1, 14, 1, 1, 0 ], [ 1, 2, 8, 1, 1, 1 ], [ 2, 2, 4, 1, 2, 0 ] ],
  [ [ 1, 1, 14, 0, 1, 0 ], [ 1, 3, 5, 0, 0, 1 ], [ 1, 4, 4, 3, 0, 0 ],
      [ 2, 2, 4, -1, 1, 1 ], [ 1, 2, 7, 1, 0, 0 ], [ 1, 2, 8, 1, 0, 1 ] ],
  [ [ 1, 3, 5, 2, 0, 0 ], [ 1, 1, 14, 0, 0, 0 ], [ 1, 2, 7, 0, 0, 0 ],
      [ 1, 1, 19, 1, 1, 1 ], [ 1, 3, 5, 1, 1, 0 ], [ 1, 2, 8, 0, 0, 1 ],
      [ 1, 4, 4, 2, 0, 1 ], [ 1, 4, 4, 1, 1, 1 ], [ 2, 3, 3, -2, 1, 1 ] ],
  [ [ 1, 1, 19, 0, 0, 1 ], [ 1, 3, 5, 0, 1, 0 ], [ 2, 2, 4, 1, 1, 1 ],
      [ 1, 3, 6, 3, 1, 1 ], [ 2, 3, 3, 1, 1, 2 ] ],
  [ [ 1, 2, 8, 2, 1, 0 ], [ 2, 2, 4, 0, 1, 1 ], [ 2, 2, 5, 1, 1, 2 ],
      [ 1, 1, 15, 1, 1, 0 ], [ 2, 3, 3, 1, 0, 2 ] ],
  [ [ 1, 1, 15, 0, 1, 0 ], [ 1, 1, 20, 1, 1, 1 ], [ 1, 2, 9, 2, 1, 1 ],
      [ 1, 3, 5, 1, 0, 0 ], [ 1, 4, 4, 1, 0, 1 ], [ 1, 4, 5, 4, 1, 1 ] ],
  [ [ 1, 2, 8, 2, 0, 0 ], [ 1, 3, 5, 0, 0, 0 ], [ 2, 3, 3, 0, 0, 2 ],
      [ 2, 2, 5, 0, 0, 2 ], [ 1, 1, 15, 0, 0, 0 ], [ 1, 4, 4, 2, 0, 0 ],
      [ 1, 1, 20, 0, 0, 1 ], [ 3, 3, 3, 2, 3, 3 ], [ 1, 3, 6, 3, 1, 0 ],
      [ 2, 2, 4, 0, 0, 1 ], [ 2, 3, 3, 2, 1, 1 ], [ 1, 4, 5, 4, 1, 0 ],
      [ 1, 4, 4, 0, 0, 1 ], [ 2, 2, 4, 1, 1, 0 ] ],
  [ [ 1, 2, 8, 1, 1, 0 ], [ 1, 2, 9, 1, 1, 1 ], [ 1, 3, 6, 2, 1, 1 ],
      [ 2, 3, 3, 2, 0, 1 ] ],
  [ [ 1, 1, 21, 1, 1, 1 ], [ 1, 3, 6, 2, 0, 1 ], [ 1, 1, 16, 1, 1, 0 ],
      [ 1, 2, 8, 0, 1, 0 ], [ 1, 2, 9, 1, 0, 1 ], [ 2, 2, 4, 0, 1, 0 ],
      [ 2, 3, 4, 3, 2, 2 ] ],
  [ [ 2, 2, 5, 2, 2, 1 ], [ 1, 1, 21, 0, 0, 1 ], [ 1, 3, 6, 3, 0, 0 ],
      [ 1, 1, 16, 0, 1, 0 ], [ 1, 2, 9, 0, 0, 1 ], [ 1, 4, 4, 1, 0, 0 ],
      [ 1, 2, 8, 1, 0, 0 ], [ 1, 3, 6, 1, 1, 1 ], [ 2, 3, 3, -1, 1, 1 ] ],
  [ [ 3, 3, 3, -2, 2, 2 ], [ 1, 4, 4, 0, 0, 0 ], [ 1, 2, 8, 0, 0, 0 ],
      [ 2, 3, 3, 2, 0, 0 ], [ 1, 4, 5, 4, 0, 0 ], [ 1, 1, 16, 0, 0, 0 ],
      [ 2, 2, 5, 2, 2, 0 ] ],
  [ [ 1, 1, 22, 1, 1, 1 ], [ 1, 3, 6, 2, 1, 0 ], [ 2, 3, 3, 1, 1, 1 ],
      [ 1, 3, 6, 1, 0, 1 ], [ 1, 4, 5, 3, 1, 1 ], [ 2, 3, 4, 3, 1, 2 ] ],
  [ [ 1, 2, 10, 2, 1, 1 ], [ 2, 3, 4, 3, 2, 0 ], [ 1, 1, 17, 1, 1, 0 ],
      [ 1, 1, 22, 0, 0, 1 ], [ 1, 2, 9, 2, 1, 0 ], [ 1, 3, 6, 0, 0, 1 ],
      [ 1, 4, 5, 3, 0, 1 ], [ 2, 2, 6, 1, 2, 2 ], [ 2, 3, 3, 0, 1, 1 ] ],
  [ [ 1, 1, 17, 0, 1, 0 ], [ 1, 4, 5, 3, 1, 0 ], [ 2, 2, 5, 1, 2, 1 ],
      [ 2, 3, 3, 1, 0, 1 ] ],
  [ [ 1, 3, 6, 2, 0, 0 ], [ 2, 3, 4, 2, 2, 2 ], [ 1, 1, 17, 0, 0, 0 ],
      [ 1, 2, 9, 2, 0, 0 ], [ 1, 1, 23, 1, 1, 1 ], [ 1, 3, 7, 3, 1, 1 ],
      [ 1, 2, 10, 1, 1, 1 ], [ 1, 3, 6, 1, 1, 0 ], [ 2, 3, 4, 3, 2, 1 ] ],
  [ [ 1, 1, 23, 0, 0, 1 ], [ 1, 2, 9, 1, 1, 0 ], [ 1, 3, 6, 0, 1, 0 ],
      [ 2, 3, 3, 0, 0, 1 ], [ 3, 3, 3, 2, 2, 3 ], [ 1, 2, 10, 1, 0, 1 ],
      [ 1, 4, 5, 2, 1, 1 ] ],
  [ [ 1, 1, 18, 1, 1, 0 ], [ 2, 2, 5, 1, 2, 0 ], [ 2, 2, 5, -1, 1, 1 ],
      [ 1, 5, 5, 5, 1, 1 ], [ 2, 3, 3, 1, 0, 0 ], [ 1, 2, 9, 0, 1, 0 ],
      [ 1, 2, 10, 0, 0, 1 ], [ 2, 2, 6, 1, 1, 2 ], [ 2, 3, 4, 1, 2, 2 ] ],
  [ [ 1, 1, 18, 0, 1, 0 ], [ 1, 1, 24, 1, 1, 1 ], [ 1, 2, 9, 1, 0, 0 ],
      [ 1, 3, 6, 1, 0, 0 ], [ 1, 4, 5, 3, 0, 0 ], [ 1, 4, 5, 2, 0, 1 ],
      [ 1, 4, 5, 1, 1, 1 ] ],
  [ [ 1, 3, 6, 0, 0, 0 ], [ 2, 3, 3, 0, 0, 0 ], [ 1, 2, 9, 0, 0, 0 ],
      [ 2, 3, 4, 2, 0, 2 ], [ 1, 1, 18, 0, 0, 0 ], [ 2, 2, 5, 0, 2, 0 ],
      [ 1, 1, 24, 0, 0, 1 ], [ 1, 3, 7, 3, 1, 0 ], [ 2, 2, 5, 1, 1, 1 ],
      [ 1, 3, 7, 2, 1, 1 ], [ 3, 3, 3, 1, 2, 3 ], [ 1, 4, 5, 2, 1, 0 ] ],
  [ [ 1, 2, 11, 2, 1, 1 ], [ 1, 3, 7, 2, 0, 1 ], [ 2, 2, 5, 0, 1, 1 ],
      [ 2, 3, 4, 2, 1, 2 ] ],
  [ [ 1, 2, 10, 2, 1, 0 ], [ 1, 4, 5, 1, 0, 1 ], [ 1, 4, 6, 4, 1, 1 ],
      [ 2, 3, 4, 3, 1, 1 ], [ 1, 1, 19, 1, 1, 0 ], [ 1, 1, 25, 1, 1, 1 ],
      [ 1, 3, 7, 1, 1, 1 ] ],
  [ [ 2, 2, 5, 0, 0, 1 ], [ 1, 1, 25, 0, 0, 1 ], [ 1, 2, 11, 1, 1, 1 ],
      [ 1, 3, 7, 3, 0, 0 ], [ 1, 1, 19, 0, 1, 0 ], [ 1, 4, 5, 1, 1, 0 ],
      [ 2, 3, 4, 3, 1, 0 ], [ 1, 4, 5, 0, 0, 1 ], [ 1, 5, 5, 5, 0, 0 ] ],
  [ [ 1, 1, 19, 0, 0, 0 ], [ 1, 4, 5, 2, 0, 0 ], [ 2, 3, 4, 2, 2, 0 ],
      [ 1, 2, 10, 2, 0, 0 ], [ 2, 2, 7, 2, 2, 2 ], [ 1, 2, 11, 1, 0, 1 ],
      [ 1, 4, 6, 4, 1, 0 ], [ 2, 2, 5, 1, 1, 0 ], [ 2, 3, 4, 2, 2, 1 ],
      [ 1, 3, 7, 1, 0, 1 ], [ 1, 4, 5, 0, 1, 0 ] ],
  [ [ 1, 1, 26, 1, 1, 1 ], [ 1, 3, 7, 2, 1, 0 ], [ 2, 3, 4, 1, 1, 2 ],
      [ 1, 2, 10, 1, 1, 0 ], [ 1, 2, 11, 0, 0, 1 ], [ 1, 3, 7, 0, 0, 1 ],
      [ 3, 3, 3, -1, 2, 2 ] ],
  [ [ 1, 2, 10, 0, 1, 0 ], [ 2, 2, 6, 2, 2, 1 ], [ 2, 3, 4, 3, 0, 0 ],
      [ 2, 3, 4, 1, 0, 2 ], [ 1, 1, 26, 0, 0, 1 ], [ 3, 3, 3, 1, 1, 3 ],
      [ 1, 5, 5, 4, 1, 1 ], [ 1, 1, 20, 1, 1, 0 ], [ 2, 2, 5, 0, 1, 0 ],
      [ 2, 2, 7, 1, 2, 2 ] ],
  [ [ 1, 1, 20, 0, 1, 0 ], [ 1, 2, 10, 1, 0, 0 ], [ 1, 3, 8, 3, 1, 1 ],
      [ 1, 4, 5, 1, 0, 0 ], [ 1, 5, 5, 4, 0, 1 ], [ 2, 3, 4, -2, 1, 1 ] ],
  [ [ 1, 4, 6, 4, 0, 0 ], [ 2, 2, 5, 0, 0, 0 ], [ 1, 1, 20, 0, 0, 0 ],
      [ 1, 4, 5, 0, 0, 0 ], [ 3, 3, 3, 2, 2, 2 ], [ 1, 2, 10, 0, 0, 0 ],
      [ 2, 3, 4, 0, 0, 2 ], [ 1, 3, 7, 2, 0, 0 ], [ 1, 2, 12, 2, 1, 1 ],
      [ 1, 4, 6, 3, 1, 1 ], [ 2, 3, 4, 1, 2, 1 ], [ 1, 1, 27, 1, 1, 1 ],
      [ 1, 3, 7, 1, 1, 0 ] ],
  [ [ 1, 1, 27, 0, 0, 1 ], [ 1, 3, 7, 0, 1, 0 ], [ 3, 3, 4, 3, 3, 3 ],
      [ 1, 4, 6, 3, 0, 1 ] ],
  [ [ 1, 2, 12, 1, 1, 1 ], [ 2, 2, 6, 1, 2, 1 ], [ 2, 2, 7, 1, 1, 2 ],
      [ 2, 3, 4, 1, 2, 0 ], [ 1, 1, 21, 1, 1, 0 ], [ 1, 2, 11, 2, 1, 0 ],
      [ 2, 3, 5, 3, 2, 2 ] ],
  [ [ 1, 1, 21, 0, 1, 0 ], [ 1, 1, 28, 1, 1, 1 ], [ 1, 2, 12, 1, 0, 1 ],
      [ 1, 3, 7, 1, 0, 0 ], [ 1, 3, 8, 2, 1, 1 ], [ 1, 4, 6, 3, 1, 0 ],
      [ 2, 3, 4, 2, 1, 1 ] ],
  [ [ 1, 1, 21, 0, 0, 0 ], [ 1, 3, 7, 0, 0, 0 ], [ 2, 3, 4, 0, 2, 0 ],
      [ 1, 2, 11, 2, 0, 0 ], [ 3, 3, 3, 0, 2, 2 ], [ 1, 5, 5, 4, 0, 0 ],
      [ 2, 2, 7, 0, 0, 2 ], [ 1, 2, 12, 0, 0, 1 ], [ 1, 3, 8, 3, 1, 0 ],
      [ 2, 4, 4, 4, 1, 2 ], [ 1, 1, 28, 0, 0, 1 ], [ 1, 5, 5, 3, 1, 1 ],
      [ 1, 4, 6, 2, 1, 1 ], [ 2, 3, 4, 2, 0, 1 ], [ 1, 3, 8, 2, 0, 1 ] ],
  [ [ 1, 2, 11, 1, 1, 0 ], [ 2, 2, 6, -1, 1, 1 ], [ 3, 3, 3, 1, 2, 2 ],
      [ 1, 3, 8, 1, 1, 1 ], [ 2, 3, 4, 2, 1, 0 ], [ 2, 3, 5, 3, 1, 2 ] ],
  [ [ 1, 1, 29, 1, 1, 1 ], [ 1, 2, 11, 0, 1, 0 ], [ 1, 5, 5, 3, 0, 1 ],
      [ 1, 1, 22, 1, 1, 0 ], [ 1, 4, 6, 2, 0, 1 ], [ 1, 4, 6, 1, 1, 1 ],
      [ 2, 2, 6, 1, 2, 0 ], [ 2, 3, 4, -1, 1, 1 ] ],
  [ [ 1, 1, 29, 0, 0, 1 ], [ 1, 2, 11, 1, 0, 0 ], [ 1, 3, 8, 3, 0, 0 ],
      [ 1, 3, 8, 1, 0, 1 ], [ 2, 2, 6, 1, 1, 1 ], [ 3, 3, 4, 2, 3, 3 ],
      [ 1, 1, 22, 0, 1, 0 ], [ 1, 2, 13, 2, 1, 1 ], [ 1, 4, 6, 3, 0, 0 ] ],
  [ [ 1, 2, 11, 0, 0, 0 ], [ 2, 3, 4, 2, 0, 0 ], [ 1, 1, 22, 0, 0, 0 ],
      [ 2, 3, 5, 2, 2, 2 ], [ 1, 3, 8, 0, 0, 1 ], [ 1, 5, 5, 2, 1, 1 ],
      [ 3, 3, 3, -1, 1, 2 ], [ 1, 4, 6, 2, 1, 0 ], [ 2, 2, 6, 0, 1, 1 ],
      [ 2, 3, 4, 1, 1, 1 ] ],
  [ [ 1, 1, 30, 1, 1, 1 ], [ 1, 2, 13, 1, 1, 1 ], [ 1, 3, 8, 2, 1, 0 ],
      [ 1, 4, 6, 1, 0, 1 ], [ 1, 4, 7, 4, 1, 1 ], [ 1, 5, 6, 5, 1, 1 ],
      [ 2, 3, 4, 0, 1, 1 ] ],
  [ [ 2, 2, 6, 0, 0, 1 ], [ 2, 2, 8, 1, 2, 2 ], [ 2, 3, 5, 3, 2, 0 ],
      [ 1, 1, 30, 0, 0, 1 ], [ 1, 4, 6, 0, 0, 1 ], [ 3, 3, 4, 3, 3, 0 ],
      [ 1, 2, 13, 1, 0, 1 ], [ 2, 4, 4, 3, 2, 2 ], [ 1, 1, 23, 1, 1, 0 ],
      [ 1, 5, 5, 1, 1, 1 ], [ 1, 2, 12, 2, 1, 0 ], [ 1, 5, 6, 5, 1, 0 ],
      [ 2, 3, 4, 1, 0, 1 ], [ 1, 3, 9, 3, 1, 1 ], [ 2, 3, 5, 1, 2, 2 ] ],
  [ [ 1, 1, 23, 0, 1, 0 ], [ 1, 4, 6, 1, 1, 0 ], [ 2, 3, 5, 3, 2, 1 ],
      [ 1, 2, 13, 0, 0, 1 ], [ 1, 5, 5, 3, 0, 0 ], [ 1, 5, 5, 2, 0, 1 ],
      [ 2, 3, 4, 1, 1, 0 ] ],
  [ [ 2, 3, 5, 2, 0, 2 ], [ 1, 1, 23, 0, 0, 0 ], [ 1, 2, 12, 2, 0, 0 ],
      [ 1, 3, 8, 2, 0, 0 ], [ 1, 4, 6, 2, 0, 0 ], [ 1, 1, 31, 1, 1, 1 ],
      [ 1, 4, 7, 4, 1, 0 ], [ 3, 3, 3, 1, 1, 2 ], [ 1, 3, 8, 1, 1, 0 ],
      [ 1, 4, 6, 0, 1, 0 ], [ 2, 2, 6, 1, 1, 0 ], [ 2, 3, 4, 0, 0, 1 ],
      [ 2, 4, 4, 4, 1, 1 ], [ 3, 3, 4, 3, 3, 2 ] ],
  [ [ 1, 1, 31, 0, 0, 1 ], [ 1, 3, 8, 0, 1, 0 ], [ 2, 2, 7, 2, 2, 1 ],
      [ 2, 3, 4, 0, 1, 0 ], [ 1, 2, 12, 1, 1, 0 ], [ 2, 3, 5, 2, 1, 2 ],
      [ 3, 3, 3, 0, 1, 2 ] ],
  [ [ 1, 3, 9, 2, 1, 1 ], [ 1, 5, 5, 1, 0, 1 ], [ 1, 1, 24, 1, 1, 0 ],
      [ 1, 2, 12, 0, 1, 0 ], [ 1, 2, 14, 2, 1, 1 ], [ 2, 2, 6, 0, 1, 0 ],
      [ 2, 2, 8, 1, 1, 2 ], [ 2, 3, 4, 1, 0, 0 ], [ 2, 4, 4, 3, 0, 2 ] ],
  [ [ 1, 1, 24, 0, 1, 0 ], [ 1, 3, 9, 2, 0, 1 ], [ 1, 4, 6, 1, 0, 0 ],
      [ 1, 5, 5, 0, 0, 1 ], [ 1, 5, 6, 5, 0, 0 ], [ 3, 3, 4, 3, 3, 1 ],
      [ 1, 1, 32, 1, 1, 1 ], [ 1, 2, 12, 1, 0, 0 ], [ 1, 3, 8, 1, 0, 0 ],
      [ 1, 4, 7, 3, 1, 1 ] ],
  [ [ 1, 2, 12, 0, 0, 0 ], [ 2, 3, 4, 0, 0, 0 ], [ 3, 3, 3, 0, 0, 2 ],
      [ 1, 3, 8, 0, 0, 0 ], [ 3, 3, 4, -2, 2, 2 ], [ 1, 5, 5, 2, 0, 0 ],
      [ 1, 4, 6, 0, 0, 0 ], [ 1, 1, 24, 0, 0, 0 ], [ 1, 4, 7, 4, 0, 0 ],
      [ 2, 2, 7, 2, 2, 0 ], [ 1, 1, 32, 0, 0, 1 ], [ 1, 3, 9, 3, 1, 0 ],
      [ 1, 3, 9, 1, 1, 1 ], [ 3, 3, 4, 2, 2, 3 ], [ 1, 2, 14, 1, 1, 1 ],
      [ 1, 4, 7, 3, 0, 1 ], [ 2, 4, 4, 3, 1, 2 ] ],
  [ [ 1, 2, 14, 1, 0, 1 ], [ 1, 5, 6, 4, 1, 1 ], [ 2, 2, 7, 1, 2, 1 ],
      [ 2, 3, 5, 3, 1, 1 ], [ 2, 3, 5, 1, 1, 2 ] ],
  [ [ 3, 3, 3, -1, 1, 1 ], [ 1, 2, 14, 0, 0, 1 ], [ 2, 4, 4, 1, 2, 2 ],
      [ 1, 1, 33, 1, 1, 1 ], [ 1, 5, 6, 4, 0, 1 ], [ 2, 3, 5, 1, 0, 2 ],
      [ 1, 1, 25, 1, 1, 0 ], [ 1, 2, 13, 2, 1, 0 ], [ 1, 3, 9, 1, 0, 1 ] ],
  [ [ 1, 1, 33, 0, 0, 1 ], [ 1, 3, 9, 3, 0, 0 ], [ 1, 4, 7, 2, 1, 1 ],
      [ 2, 3, 5, 3, 1, 0 ], [ 1, 3, 9, 0, 0, 1 ], [ 1, 5, 5, 1, 0, 0 ],
      [ 1, 5, 6, 4, 1, 0 ], [ 2, 3, 5, 2, 2, 1 ], [ 3, 3, 4, 1, 2, 3 ],
      [ 1, 1, 25, 0, 1, 0 ], [ 1, 4, 7, 3, 1, 0 ], [ 2, 4, 4, -3, 1, 1 ] ],
  [ [ 2, 3, 5, 0, 0, 2 ], [ 1, 5, 5, 0, 0, 0 ], [ 1, 1, 25, 0, 0, 0 ],
      [ 2, 3, 5, 2, 2, 0 ], [ 1, 2, 13, 2, 0, 0 ], [ 2, 2, 9, 2, 2, 2 ],
      [ 3, 3, 3, 1, 1, 1 ], [ 2, 2, 7, -1, 1, 1 ] ],
  [ [ 1, 1, 34, 1, 1, 1 ], [ 1, 2, 13, 1, 1, 0 ], [ 1, 2, 15, 2, 1, 1 ],
      [ 1, 3, 9, 2, 1, 0 ], [ 1, 3, 10, 3, 1, 1 ], [ 1, 4, 7, 2, 0, 1 ],
      [ 1, 4, 7, 1, 1, 1 ], [ 3, 3, 4, 2, 3, 2 ] ],
  [ [ 1, 1, 26, 1, 1, 0 ], [ 2, 2, 7, 1, 2, 0 ], [ 2, 2, 7, 1, 1, 1 ],
      [ 1, 1, 34, 0, 0, 1 ], [ 2, 3, 5, 3, 0, 0 ], [ 1, 2, 13, 0, 1, 0 ],
      [ 3, 3, 3, 0, 1, 1 ], [ 1, 6, 6, 6, 1, 1 ], [ 2, 2, 9, 1, 2, 2 ],
      [ 2, 3, 5, -2, 1, 1 ], [ 2, 3, 6, 3, 2, 2 ] ],
  [ [ 1, 1, 26, 0, 1, 0 ], [ 1, 2, 13, 1, 0, 0 ], [ 1, 2, 15, 1, 1, 1 ],
      [ 1, 4, 7, 3, 0, 0 ], [ 1, 5, 6, 3, 1, 1 ], [ 2, 2, 7, 0, 1, 1 ],
      [ 2, 3, 5, 1, 2, 1 ] ],
  [ [ 1, 2, 13, 0, 0, 0 ], [ 1, 5, 6, 4, 0, 0 ], [ 1, 1, 26, 0, 0, 0 ],
      [ 1, 3, 9, 2, 0, 0 ], [ 2, 2, 7, 0, 2, 0 ], [ 1, 2, 15, 1, 0, 1 ],
      [ 1, 4, 7, 1, 0, 1 ], [ 1, 4, 8, 4, 1, 1 ], [ 2, 4, 4, 2, 1, 2 ],
      [ 3, 3, 4, 1, 3, 2 ], [ 1, 1, 35, 1, 1, 1 ], [ 1, 3, 9, 1, 1, 0 ],
      [ 1, 4, 7, 2, 1, 0 ] ],
  [ [ 1, 3, 10, 2, 1, 1 ], [ 2, 2, 7, 0, 0, 1 ], [ 3, 3, 3, 0, 0, 1 ],
      [ 3, 3, 4, 2, 3, 0 ], [ 1, 1, 35, 0, 0, 1 ], [ 1, 3, 9, 0, 1, 0 ],
      [ 2, 3, 6, 3, 1, 2 ], [ 3, 3, 4, 1, 1, 3 ], [ 1, 5, 6, 3, 0, 1 ],
      [ 2, 4, 4, 3, 1, 1 ], [ 1, 2, 15, 0, 0, 1 ], [ 1, 4, 7, 0, 0, 1 ] ],
  [ [ 1, 2, 14, 2, 1, 0 ], [ 1, 5, 6, 3, 1, 0 ], [ 2, 2, 9, 1, 1, 2 ],
      [ 2, 3, 5, 2, 1, 1 ], [ 2, 4, 4, 3, 0, 1 ], [ 1, 1, 27, 1, 1, 0 ],
      [ 1, 3, 10, 2, 0, 1 ], [ 2, 3, 5, 1, 2, 0 ] ],
  [ [ 1, 1, 27, 0, 1, 0 ], [ 1, 1, 36, 1, 1, 1 ], [ 1, 3, 9, 1, 0, 0 ],
      [ 1, 3, 10, 1, 1, 1 ], [ 1, 4, 7, 1, 1, 0 ], [ 1, 5, 6, 2, 1, 1 ],
      [ 2, 3, 5, 2, 0, 1 ], [ 3, 3, 4, 2, 3, 1 ] ],
  [ [ 1, 3, 9, 0, 0, 0 ], [ 2, 2, 9, 0, 0, 2 ], [ 2, 3, 5, 0, 2, 0 ],
      [ 1, 6, 6, 6, 0, 0 ], [ 1, 1, 27, 0, 0, 0 ], [ 1, 4, 7, 2, 0, 0 ],
      [ 2, 4, 5, 4, 2, 2 ], [ 1, 2, 14, 2, 0, 0 ], [ 2, 3, 6, 2, 2, 2 ],
      [ 1, 3, 10, 3, 1, 0 ], [ 3, 4, 4, 4, 3, 3 ], [ 1, 1, 36, 0, 0, 1 ],
      [ 3, 3, 4, 0, 0, 3 ], [ 2, 2, 8, 2, 2, 1 ], [ 3, 3, 5, 3, 3, 3 ],
      [ 1, 2, 16, 2, 1, 1 ], [ 1, 4, 8, 4, 1, 0 ], [ 2, 2, 7, 1, 1, 0 ],
      [ 2, 4, 4, 1, 1, 2 ], [ 1, 4, 7, 0, 1, 0 ], [ 1, 5, 7, 5, 1, 1 ] ],
  [ [ 1, 2, 14, 1, 1, 0 ], [ 1, 3, 10, 1, 0, 1 ], [ 1, 5, 6, 1, 1, 1 ],
      [ 2, 3, 5, 2, 1, 0 ], [ 2, 3, 5, -1, 1, 1 ], [ 3, 3, 4, -1, 2, 2 ] ],
  [ [ 1, 2, 14, 0, 1, 0 ], [ 1, 2, 16, 1, 1, 1 ], [ 2, 4, 4, 3, 0, 0 ],
      [ 2, 4, 4, 1, 0, 2 ], [ 1, 1, 37, 1, 1, 1 ], [ 1, 5, 7, 5, 1, 0 ],
      [ 1, 3, 10, 0, 0, 1 ], [ 1, 5, 6, 2, 0, 1 ], [ 1, 1, 28, 1, 1, 0 ],
      [ 1, 4, 8, 3, 1, 1 ], [ 2, 2, 7, 0, 1, 0 ], [ 2, 3, 6, 1, 2, 2 ],
      [ 2, 4, 4, -2, 1, 1 ] ],
  [ [ 1, 1, 28, 0, 1, 0 ], [ 1, 1, 37, 0, 0, 1 ], [ 1, 2, 16, 1, 0, 1 ],
      [ 1, 3, 10, 3, 0, 0 ], [ 1, 4, 7, 1, 0, 0 ], [ 1, 2, 14, 1, 0, 0 ],
      [ 1, 4, 8, 3, 0, 1 ], [ 1, 5, 6, 3, 0, 0 ], [ 1, 5, 6, 2, 1, 0 ],
      [ 2, 3, 5, 1, 1, 1 ] ],
  [ [ 2, 3, 5, 2, 0, 0 ], [ 2, 3, 6, 2, 0, 2 ], [ 1, 4, 8, 4, 0, 0 ],
      [ 1, 2, 14, 0, 0, 0 ], [ 2, 2, 7, 0, 0, 0 ], [ 1, 4, 7, 0, 0, 0 ],
      [ 3, 3, 4, 2, 2, 2 ], [ 1, 1, 28, 0, 0, 0 ], [ 2, 4, 5, 4, 2, 0 ],
      [ 1, 3, 11, 3, 1, 1 ], [ 3, 3, 4, -2, 2, 1 ], [ 1, 2, 16, 0, 0, 1 ],
      [ 1, 6, 6, 5, 1, 1 ], [ 2, 2, 8, 1, 2, 1 ], [ 2, 3, 5, 0, 1, 1 ],
      [ 2, 4, 5, 4, 1, 2 ] ],
  [ [ 1, 1, 38, 1, 1, 1 ], [ 1, 3, 10, 2, 1, 0 ], [ 1, 5, 6, 1, 0, 1 ],
      [ 1, 6, 6, 5, 0, 1 ], [ 2, 3, 5, 1, 0, 1 ], [ 2, 3, 6, 2, 1, 2 ],
      [ 3, 3, 4, 1, 3, 1 ] ],
  [ [ 1, 5, 6, 1, 1, 0 ], [ 2, 3, 6, 3, 2, 0 ], [ 2, 3, 6, 3, 2, 1 ],
      [ 3, 3, 4, 1, 3, 0 ], [ 1, 1, 38, 0, 0, 1 ], [ 1, 2, 15, 2, 1, 0 ],
      [ 3, 3, 5, 2, 3, 3 ], [ 1, 1, 29, 1, 1, 0 ], [ 1, 5, 6, 0, 0, 1 ],
      [ 1, 4, 8, 2, 1, 1 ], [ 2, 2, 10, 1, 2, 2 ], [ 2, 4, 4, 2, 1, 1 ] ],
  [ [ 1, 2, 17, 2, 1, 1 ], [ 1, 5, 6, 0, 1, 0 ], [ 1, 5, 7, 5, 0, 0 ],
      [ 2, 2, 8, -1, 1, 1 ], [ 2, 3, 5, 0, 0, 1 ], [ 1, 1, 29, 0, 1, 0 ],
      [ 1, 4, 8, 3, 1, 0 ], [ 2, 3, 5, 1, 1, 0 ], [ 2, 4, 5, 4, 2, 1 ] ],
  [ [ 1, 1, 29, 0, 0, 0 ], [ 1, 5, 6, 2, 0, 0 ], [ 1, 2, 15, 2, 0, 0 ],
      [ 1, 3, 10, 2, 0, 0 ], [ 3, 3, 4, 0, 2, 2 ], [ 1, 3, 10, 1, 1, 0 ],
      [ 1, 4, 8, 2, 0, 1 ], [ 1, 4, 8, 1, 1, 1 ], [ 2, 4, 4, 2, 0, 1 ],
      [ 3, 4, 4, 4, 2, 3 ], [ 1, 1, 39, 1, 1, 1 ], [ 1, 3, 11, 2, 1, 1 ],
      [ 1, 5, 7, 4, 1, 1 ] ],
  [ [ 2, 2, 8, 1, 1, 1 ], [ 2, 3, 5, 0, 1, 0 ], [ 1, 1, 39, 0, 0, 1 ],
      [ 1, 3, 10, 0, 1, 0 ], [ 3, 3, 4, 0, 3, 0 ], [ 1, 2, 17, 1, 1, 1 ],
      [ 1, 5, 7, 4, 0, 1 ], [ 2, 4, 4, -1, 1, 1 ], [ 1, 2, 15, 1, 1, 0 ],
      [ 1, 3, 11, 2, 0, 1 ], [ 2, 3, 6, 1, 1, 2 ], [ 3, 3, 4, 1, 2, 2 ] ],
  [ [ 1, 2, 15, 0, 1, 0 ], [ 1, 3, 11, 1, 1, 1 ], [ 2, 3, 5, 1, 0, 0 ],
      [ 1, 1, 30, 1, 1, 0 ], [ 1, 2, 17, 1, 0, 1 ], [ 2, 2, 8, 1, 2, 0 ],
      [ 2, 2, 8, 0, 1, 1 ], [ 2, 2, 10, 1, 1, 2 ], [ 2, 3, 6, 1, 0, 2 ],
      [ 2, 4, 5, 3, 2, 2 ] ],
  [ [ 1, 1, 30, 0, 1, 0 ], [ 1, 2, 15, 1, 0, 0 ], [ 1, 4, 8, 3, 0, 0 ],
      [ 1, 4, 8, 1, 0, 1 ], [ 1, 4, 9, 4, 1, 1 ], [ 1, 1, 40, 1, 1, 1 ],
      [ 1, 2, 17, 0, 0, 1 ], [ 1, 3, 10, 1, 0, 0 ], [ 1, 5, 6, 1, 0, 0 ],
      [ 1, 5, 7, 4, 1, 0 ], [ 1, 6, 6, 5, 0, 0 ], [ 2, 4, 4, 1, 1, 1 ] ],
  [ [ 1, 1, 30, 0, 0, 0 ], [ 2, 3, 5, 0, 0, 0 ], [ 1, 3, 10, 0, 0, 0 ],
      [ 1, 5, 6, 0, 0, 0 ], [ 3, 3, 4, 2, 2, 0 ], [ 1, 2, 15, 0, 0, 0 ],
      [ 2, 3, 6, 0, 0, 2 ], [ 1, 4, 8, 2, 1, 0 ], [ 2, 2, 8, 0, 0, 1 ],
      [ 2, 4, 4, 0, 1, 1 ], [ 3, 4, 4, 3, 3, 3 ], [ 1, 1, 40, 0, 0, 1 ],
      [ 1, 3, 11, 3, 1, 0 ], [ 1, 3, 11, 1, 0, 1 ], [ 3, 3, 4, 2, 2, 1 ],
      [ 1, 4, 8, 0, 0, 1 ], [ 1, 6, 6, 4, 1, 1 ], [ 2, 3, 6, 3, 1, 1 ],
      [ 3, 3, 4, -1, 1, 2 ] ],
  [ [ 1, 3, 11, 0, 0, 1 ], [ 3, 4, 4, -3, 2, 2 ] ],
  [ [ 1, 2, 16, 2, 1, 0 ], [ 1, 2, 18, 2, 1, 1 ], [ 1, 6, 6, 4, 0, 1 ],
      [ 2, 3, 6, 2, 2, 1 ], [ 2, 4, 4, 1, 0, 1 ], [ 2, 4, 5, 3, 0, 2 ],
      [ 1, 1, 31, 1, 1, 0 ], [ 1, 1, 41, 1, 1, 1 ], [ 1, 5, 7, 3, 1, 1 ],
      [ 2, 3, 7, 3, 2, 2 ] ],
  [ [ 1, 1, 41, 0, 0, 1 ], [ 1, 3, 11, 3, 0, 0 ], [ 1, 3, 12, 3, 1, 1 ],
      [ 2, 2, 9, 2, 2, 1 ], [ 2, 3, 6, 3, 1, 0 ], [ 3, 3, 4, -1, 2, 1 ],
      [ 3, 3, 5, 2, 2, 3 ], [ 1, 1, 31, 0, 1, 0 ], [ 1, 4, 8, 1, 1, 0 ],
      [ 2, 4, 5, 4, 1, 1 ] ],
  [ [ 2, 2, 11, 2, 2, 2 ], [ 2, 3, 6, 2, 2, 0 ], [ 1, 1, 31, 0, 0, 0 ],
      [ 1, 2, 16, 2, 0, 0 ], [ 1, 4, 8, 2, 0, 0 ], [ 1, 5, 7, 4, 0, 0 ],
      [ 2, 4, 5, 2, 2, 2 ], [ 1, 4, 9, 4, 1, 0 ], [ 1, 5, 7, 3, 0, 1 ],
      [ 3, 3, 5, 3, 3, 2 ], [ 1, 2, 18, 1, 1, 1 ], [ 1, 4, 8, 0, 1, 0 ],
      [ 2, 2, 8, 1, 1, 0 ], [ 2, 4, 4, 0, 0, 1 ], [ 2, 4, 5, 4, 1, 0 ],
      [ 2, 4, 5, 3, 1, 2 ], [ 3, 3, 4, 1, 1, 2 ] ],
  [ [ 2, 3, 7, 3, 1, 2 ], [ 1, 4, 9, 3, 1, 1 ], [ 1, 1, 42, 1, 1, 1 ],
      [ 1, 2, 16, 1, 1, 0 ], [ 1, 2, 18, 1, 0, 1 ], [ 1, 3, 11, 2, 1, 0 ],
      [ 1, 6, 7, 6, 1, 1 ], [ 2, 3, 6, -2, 1, 1 ], [ 3, 3, 4, 0, 1, 2 ] ],
  [ [ 1, 1, 42, 0, 0, 1 ], [ 1, 6, 7, 6, 1, 0 ], [ 1, 4, 9, 3, 0, 1 ],
      [ 3, 4, 4, 2, 3, 3 ], [ 2, 2, 11, 1, 2, 2 ], [ 2, 3, 6, 3, 0, 0 ],
      [ 3, 3, 5, 3, 3, 0 ], [ 1, 5, 7, 3, 1, 0 ], [ 3, 3, 5, 1, 2, 3 ],
      [ 1, 2, 16, 0, 1, 0 ], [ 1, 6, 6, 3, 1, 1 ], [ 2, 3, 6, 1, 2, 1 ],
      [ 2, 4, 4, 1, 0, 0 ], [ 2, 4, 5, 3, 2, 0 ], [ 1, 5, 7, 2, 1, 1 ],
      [ 1, 1, 32, 1, 1, 0 ], [ 1, 2, 18, 0, 0, 1 ], [ 2, 2, 8, 0, 1, 0 ],
      [ 2, 4, 5, 1, 2, 2 ] ],
  [ [ 1, 1, 32, 0, 1, 0 ], [ 1, 2, 16, 1, 0, 0 ], [ 1, 3, 12, 2, 1, 1 ],
      [ 1, 4, 8, 1, 0, 0 ], [ 1, 5, 8, 5, 1, 1 ], [ 2, 2, 9, 1, 2, 1 ],
      [ 2, 4, 5, 3, 2, 1 ], [ 3, 3, 4, 1, 2, 1 ] ],
  [ [ 1, 4, 8, 0, 0, 0 ], [ 3, 3, 4, 0, 0, 2 ], [ 1, 6, 6, 4, 0, 0 ],
      [ 2, 4, 5, 4, 0, 0 ], [ 1, 2, 16, 0, 0, 0 ], [ 3, 3, 5, -2, 2, 2 ],
      [ 1, 3, 11, 2, 0, 0 ], [ 3, 4, 4, 4, 2, 2 ], [ 2, 3, 7, 2, 2, 2 ],
      [ 1, 1, 32, 0, 0, 0 ], [ 1, 4, 9, 4, 0, 0 ], [ 2, 2, 9, 2, 2, 0 ],
      [ 1, 1, 43, 1, 1, 1 ], [ 1, 3, 11, 1, 1, 0 ], [ 1, 3, 12, 2, 0, 1 ],
      [ 1, 5, 7, 1, 1, 1 ], [ 3, 3, 4, 0, 2, 1 ] ],
  [ [ 1, 1, 43, 0, 0, 1 ], [ 1, 2, 19, 2, 1, 1 ], [ 1, 3, 11, 0, 1, 0 ],
      [ 1, 5, 7, 2, 0, 1 ], [ 3, 4, 4, 3, 0, 3 ], [ 1, 3, 12, 1, 1, 1 ],
      [ 1, 4, 9, 2, 1, 1 ], [ 1, 6, 6, 3, 0, 1 ], [ 2, 3, 6, 2, 1, 1 ],
      [ 3, 3, 4, 1, 2, 0 ] ],
  [ [ 1, 1, 33, 1, 1, 0 ], [ 2, 5, 5, 5, 2, 2 ], [ 3, 3, 5, 3, 3, 1 ],
      [ 1, 5, 8, 5, 1, 0 ], [ 2, 2, 9, -1, 1, 1 ], [ 2, 3, 6, 1, 2, 0 ],
      [ 2, 4, 5, -3, 1, 1 ], [ 1, 6, 6, 2, 1, 1 ], [ 2, 2, 11, 1, 1, 2 ],
      [ 2, 3, 6, 2, 0, 1 ], [ 1, 2, 17, 2, 1, 0 ], [ 2, 3, 7, 1, 2, 2 ] ],
  [ [ 1, 1, 33, 0, 1, 0 ], [ 1, 1, 44, 1, 1, 1 ], [ 1, 2, 19, 1, 1, 1 ],
      [ 1, 3, 11, 1, 0, 0 ], [ 1, 3, 12, 1, 0, 1 ], [ 1, 4, 9, 3, 1, 0 ],
      [ 1, 4, 9, 2, 0, 1 ], [ 1, 4, 9, 1, 1, 1 ], [ 1, 5, 7, 3, 0, 0 ],
      [ 1, 5, 7, 2, 1, 0 ], [ 3, 4, 4, 3, 2, 3 ] ],
  [ [ 1, 3, 11, 0, 0, 0 ], [ 2, 3, 7, 2, 0, 2 ], [ 3, 3, 4, 0, 2, 0 ],
      [ 1, 2, 17, 2, 0, 0 ], [ 2, 3, 6, 0, 2, 0 ], [ 1, 1, 33, 0, 0, 0 ],
      [ 2, 2, 11, 0, 0, 2 ], [ 1, 6, 7, 6, 0, 0 ], [ 2, 4, 5, 2, 0, 2 ],
      [ 1, 1, 44, 0, 0, 1 ], [ 1, 3, 12, 0, 0, 1 ], [ 3, 3, 5, 1, 1, 3 ],
      [ 1, 3, 12, 3, 1, 0 ], [ 1, 6, 6, 1, 1, 1 ], [ 2, 2, 9, 1, 1, 1 ],
      [ 2, 3, 6, -1, 1, 1 ], [ 3, 4, 4, 4, 1, 2 ], [ 1, 5, 7, 1, 0, 1 ],
      [ 1, 2, 19, 1, 0, 1 ], [ 2, 4, 5, 2, 1, 2 ] ],
  [ [ 1, 2, 17, 1, 1, 0 ], [ 2, 2, 9, 0, 1, 1 ], [ 3, 3, 5, 2, 3, 2 ],
      [ 1, 2, 19, 0, 0, 1 ], [ 1, 5, 7, 0, 0, 1 ], [ 2, 3, 6, 2, 1, 0 ],
      [ 2, 3, 7, 2, 1, 2 ], [ 3, 3, 4, -1, 1, 1 ] ],
  [ [ 1, 1, 45, 1, 1, 1 ], [ 1, 2, 17, 0, 1, 0 ], [ 1, 3, 13, 3, 1, 1 ],
      [ 1, 5, 7, 1, 1, 0 ], [ 1, 1, 34, 1, 1, 0 ], [ 1, 4, 9, 1, 0, 1 ],
      [ 1, 4, 10, 4, 1, 1 ], [ 1, 6, 6, 2, 0, 1 ], [ 2, 2, 9, 1, 2, 0 ],
      [ 2, 3, 6, 1, 1, 1 ], [ 3, 4, 4, 3, 1, 3 ] ],
  [ [ 2, 2, 9, 0, 0, 1 ], [ 3, 3, 5, 0, 0, 3 ], [ 1, 4, 9, 0, 0, 1 ],
      [ 1, 6, 6, 3, 0, 0 ], [ 1, 1, 45, 0, 0, 1 ], [ 1, 3, 12, 3, 0, 0 ],
      [ 2, 5, 5, 5, 1, 2 ], [ 1, 2, 17, 1, 0, 0 ], [ 1, 5, 7, 0, 1, 0 ],
      [ 1, 5, 8, 5, 0, 0 ], [ 1, 6, 7, 5, 1, 1 ], [ 2, 3, 6, 0, 1, 1 ],
      [ 3, 3, 4, 1, 1, 1 ], [ 1, 1, 34, 0, 1, 0 ], [ 1, 4, 9, 3, 0, 0 ],
      [ 1, 5, 8, 4, 1, 1 ], [ 2, 4, 5, 2, 2, 1 ] ],
  [ [ 1, 5, 7, 2, 0, 0 ], [ 2, 3, 6, 2, 0, 0 ], [ 1, 1, 34, 0, 0, 0 ],
      [ 1, 2, 17, 0, 0, 0 ], [ 2, 2, 9, 0, 2, 0 ], [ 2, 4, 5, 2, 2, 0 ],
      [ 1, 2, 20, 2, 1, 1 ], [ 1, 6, 7, 5, 0, 1 ], [ 2, 3, 6, 1, 0, 1 ],
      [ 2, 4, 5, 3, 1, 1 ], [ 2, 4, 5, 1, 1, 2 ], [ 1, 4, 9, 2, 1, 0 ],
      [ 1, 5, 8, 4, 0, 1 ], [ 3, 3, 5, 1, 3, 2 ] ],
  [ [ 1, 1, 46, 1, 1, 1 ], [ 1, 3, 12, 2, 1, 0 ], [ 1, 6, 6, 1, 0, 1 ],
      [ 1, 6, 7, 5, 1, 0 ], [ 2, 3, 7, 3, 2, 1 ], [ 2, 3, 7, 1, 1, 2 ],
      [ 2, 4, 5, 3, 0, 1 ], [ 3, 3, 4, 0, 1, 1 ] ],
  [ [ 1, 2, 20, 1, 1, 1 ], [ 2, 2, 10, 2, 2, 1 ], [ 2, 4, 5, 1, 0, 2 ],
      [ 1, 1, 35, 1, 1, 0 ], [ 1, 1, 46, 0, 0, 1 ], [ 2, 3, 7, 3, 2, 0 ],
      [ 1, 3, 13, 2, 1, 1 ], [ 2, 3, 7, 1, 0, 2 ], [ 1, 2, 18, 2, 1, 0 ],
      [ 1, 6, 6, 0, 0, 1 ], [ 2, 2, 12, 1, 2, 2 ], [ 2, 3, 6, 0, 0, 1 ],
      [ 2, 4, 5, 3, 1, 0 ], [ 3, 3, 4, 1, 1, 0 ] ],
  [ [ 1, 1, 35, 0, 1, 0 ], [ 1, 2, 20, 1, 0, 1 ], [ 1, 3, 13, 2, 0, 1 ],
      [ 1, 4, 9, 1, 1, 0 ], [ 1, 5, 7, 1, 0, 0 ], [ 1, 5, 8, 4, 1, 0 ],
      [ 2, 3, 6, 1, 1, 0 ], [ 2, 4, 5, 1, 2, 1 ], [ 3, 4, 4, -3, 1, 2 ] ],
  [ [ 1, 2, 18, 2, 0, 0 ], [ 1, 3, 12, 2, 0, 0 ], [ 1, 5, 7, 0, 0, 0 ],
      [ 2, 4, 5, 0, 0, 2 ], [ 1, 1, 35, 0, 0, 0 ], [ 1, 4, 9, 2, 0, 0 ],
      [ 3, 4, 4, -2, 2, 2 ], [ 1, 6, 6, 2, 0, 0 ], [ 2, 3, 7, 0, 0, 2 ],
      [ 1, 2, 20, 0, 0, 1 ], [ 1, 3, 12, 1, 1, 0 ], [ 2, 4, 6, 4, 1, 2 ],
      [ 3, 4, 4, 4, 1, 1 ], [ 4, 4, 4, 3, 4, 4 ], [ 1, 1, 47, 1, 1, 1 ],
      [ 1, 7, 7, 7, 1, 1 ], [ 3, 3, 4, 0, 0, 1 ], [ 1, 4, 10, 4, 1, 0 ],
      [ 1, 4, 10, 3, 1, 1 ], [ 2, 2, 9, 1, 1, 0 ], [ 3, 4, 4, 2, 2, 3 ],
      [ 1, 3, 13, 1, 1, 1 ], [ 1, 4, 9, 0, 1, 0 ] ],
  [ [ 1, 1, 47, 0, 0, 1 ], [ 1, 2, 18, 1, 1, 0 ], [ 1, 3, 12, 0, 1, 0 ],
      [ 2, 3, 6, 0, 1, 0 ], [ 3, 3, 4, 0, 1, 0 ], [ 3, 3, 5, 2, 3, 0 ],
      [ 3, 3, 5, -1, 2, 2 ], [ 3, 3, 6, 2, 3, 3 ], [ 1, 4, 10, 3, 0, 1 ],
      [ 1, 5, 8, 3, 1, 1 ], [ 2, 4, 5, -2, 1, 1 ] ],
  [ [ 1, 3, 13, 1, 0, 1 ], [ 3, 3, 5, 2, 3, 1 ], [ 1, 1, 36, 1, 1, 0 ],
      [ 1, 2, 18, 0, 1, 0 ], [ 2, 2, 9, 0, 1, 0 ], [ 2, 2, 10, 1, 2, 1 ],
      [ 2, 2, 12, 1, 1, 2 ], [ 2, 3, 6, 1, 0, 0 ], [ 2, 3, 8, 3, 2, 2 ],
      [ 2, 4, 5, 3, 0, 0 ], [ 2, 4, 5, 1, 2, 0 ] ],
  [ [ 1, 2, 18, 1, 0, 0 ], [ 1, 2, 21, 2, 1, 1 ], [ 1, 3, 13, 0, 0, 1 ],
      [ 1, 5, 8, 3, 0, 1 ], [ 1, 6, 6, 1, 0, 0 ], [ 1, 6, 7, 5, 0, 0 ],
      [ 3, 4, 4, 1, 2, 3 ], [ 1, 1, 36, 0, 1, 0 ], [ 1, 1, 48, 1, 1, 1 ],
      [ 1, 3, 12, 1, 0, 0 ], [ 1, 4, 9, 1, 0, 0 ], [ 1, 6, 7, 4, 1, 1 ],
      [ 2, 3, 7, 3, 1, 1 ] ],
  [ [ 2, 3, 6, 0, 0, 0 ], [ 2, 5, 5, 4, 2, 2 ], [ 3, 4, 4, 4, 0, 0 ],
      [ 1, 6, 6, 0, 0, 0 ], [ 3, 3, 4, 0, 0, 0 ], [ 1, 3, 12, 0, 0, 0 ],
      [ 1, 4, 10, 4, 0, 0 ], [ 2, 2, 9, 0, 0, 0 ], [ 1, 1, 36, 0, 0, 0 ],
      [ 1, 4, 9, 0, 0, 0 ], [ 1, 2, 18, 0, 0, 0 ], [ 3, 3, 5, 2, 2, 2 ],
      [ 1, 5, 8, 4, 0, 0 ], [ 2, 4, 5, 0, 2, 0 ], [ 1, 1, 48, 0, 0, 1 ],
      [ 1, 3, 13, 3, 1, 0 ], [ 1, 4, 10, 2, 1, 1 ], [ 3, 4, 4, 2, 0, 3 ] ],
  [ [ 1, 3, 14, 3, 1, 1 ], [ 1, 5, 8, 2, 1, 1 ], [ 2, 2, 10, -1, 1, 1 ],
      [ 2, 4, 5, 2, 1, 1 ], [ 2, 5, 5, 5, 1, 1 ], [ 3, 4, 4, 3, 2, 2 ],
      [ 1, 2, 21, 1, 1, 1 ], [ 1, 6, 7, 4, 0, 1 ], [ 2, 3, 7, 2, 2, 1 ],
      [ 2, 3, 8, 3, 1, 2 ] ],
  [ [ 1, 2, 21, 1, 0, 1 ], [ 1, 4, 10, 2, 0, 1 ], [ 1, 4, 10, 1, 1, 1 ],
      [ 1, 5, 8, 3, 1, 0 ], [ 2, 4, 6, 4, 2, 1 ], [ 2, 4, 6, 3, 2, 2 ],
      [ 3, 4, 4, 2, 1, 3 ], [ 1, 1, 37, 1, 1, 0 ], [ 1, 1, 49, 1, 1, 1 ],
      [ 1, 2, 19, 2, 1, 0 ], [ 1, 5, 9, 5, 1, 1 ], [ 1, 6, 7, 4, 1, 0 ] ],
  [ [ 1, 2, 21, 0, 0, 1 ], [ 1, 7, 7, 7, 0, 0 ], [ 1, 1, 37, 0, 1, 0 ],
      [ 1, 4, 10, 3, 1, 0 ], [ 2, 2, 10, 1, 1, 1 ], [ 3, 4, 5, 4, 3, 3 ],
      [ 1, 1, 49, 0, 0, 1 ], [ 1, 3, 13, 3, 0, 0 ], [ 1, 5, 8, 1, 1, 1 ],
      [ 2, 3, 7, 3, 1, 0 ], [ 2, 4, 5, 2, 0, 1 ], [ 3, 3, 5, -2, 2, 1 ] ],
  [ [ 1, 1, 37, 0, 0, 0 ], [ 2, 2, 13, 2, 2, 2 ], [ 2, 5, 5, 4, 0, 2 ],
      [ 1, 2, 19, 2, 0, 0 ], [ 2, 3, 7, 2, 2, 0 ], [ 2, 3, 8, 2, 2, 2 ],
      [ 3, 3, 5, 0, 2, 2 ], [ 1, 6, 8, 6, 1, 1 ], [ 2, 2, 10, 0, 1, 1 ],
      [ 2, 3, 7, -2, 1, 1 ], [ 2, 4, 5, 2, 1, 0 ], [ 2, 4, 5, -1, 1, 1 ],
      [ 1, 5, 8, 2, 0, 1 ], [ 3, 3, 5, 1, 3, 1 ] ],
  [ [ 1, 1, 50, 1, 1, 1 ], [ 1, 2, 19, 1, 1, 0 ], [ 1, 3, 13, 2, 1, 0 ],
      [ 1, 3, 14, 2, 1, 1 ], [ 1, 4, 10, 1, 0, 1 ], [ 1, 4, 11, 4, 1, 1 ],
      [ 1, 6, 7, 3, 1, 1 ], [ 2, 3, 7, 1, 2, 1 ], [ 3, 3, 5, 1, 2, 2 ],
      [ 3, 4, 4, 3, 0, 2 ] ],
  [ [ 2, 2, 10, 0, 0, 1 ], [ 2, 3, 8, 1, 2, 2 ], [ 1, 5, 9, 5, 1, 0 ],
      [ 1, 3, 14, 2, 0, 1 ], [ 2, 3, 7, 3, 0, 0 ], [ 3, 3, 5, 1, 3, 0 ],
      [ 1, 1, 50, 0, 0, 1 ], [ 1, 2, 19, 0, 1, 0 ], [ 3, 3, 6, 2, 2, 3 ],
      [ 2, 5, 5, 5, 0, 0 ], [ 1, 4, 10, 0, 0, 1 ], [ 4, 4, 4, -2, 3, 3 ],
      [ 1, 1, 38, 1, 1, 0 ], [ 1, 6, 8, 6, 1, 0 ], [ 2, 2, 10, 1, 2, 0 ],
      [ 2, 4, 5, 1, 1, 1 ], [ 1, 2, 22, 2, 1, 1 ], [ 2, 2, 13, 1, 2, 2 ],
      [ 2, 4, 6, 3, 0, 2 ] ],
  [ [ 1, 1, 38, 0, 1, 0 ], [ 1, 2, 19, 1, 0, 0 ], [ 1, 3, 14, 1, 1, 1 ],
      [ 1, 4, 10, 3, 0, 0 ], [ 1, 5, 8, 3, 0, 0 ], [ 1, 5, 8, 2, 1, 0 ],
      [ 1, 5, 8, 1, 0, 1 ], [ 2, 4, 5, 0, 1, 1 ], [ 2, 5, 5, 4, 1, 2 ],
      [ 3, 4, 4, 3, 1, 2 ] ],
  [ [ 1, 2, 19, 0, 0, 0 ], [ 1, 3, 13, 2, 0, 0 ], [ 2, 4, 5, 2, 0, 0 ],
      [ 1, 1, 38, 0, 0, 0 ], [ 1, 6, 7, 4, 0, 0 ], [ 2, 3, 8, 2, 0, 2 ],
      [ 1, 1, 51, 1, 1, 1 ], [ 1, 3, 13, 1, 1, 0 ], [ 1, 5, 8, 0, 0, 1 ],
      [ 1, 7, 7, 6, 1, 1 ], [ 3, 3, 5, -1, 1, 2 ], [ 1, 2, 22, 1, 1, 1 ],
      [ 1, 4, 10, 2, 1, 0 ], [ 1, 6, 7, 3, 0, 1 ], [ 2, 3, 7, 2, 1, 1 ],
      [ 2, 4, 6, 3, 1, 2 ], [ 3, 4, 4, 1, 1, 3 ] ],
  [ [ 1, 1, 51, 0, 0, 1 ], [ 1, 3, 13, 0, 1, 0 ], [ 1, 6, 7, 3, 1, 0 ],
      [ 3, 4, 4, 1, 0, 3 ], [ 2, 2, 11, 2, 2, 1 ], [ 3, 3, 5, 0, 3, 0 ],
      [ 1, 3, 14, 1, 0, 1 ], [ 1, 6, 7, 2, 1, 1 ], [ 2, 3, 7, 2, 0, 1 ],
      [ 2, 3, 8, 2, 1, 2 ], [ 3, 3, 6, 1, 2, 3 ], [ 3, 4, 4, -1, 2, 2 ],
      [ 1, 2, 22, 1, 0, 1 ], [ 1, 7, 7, 6, 0, 1 ], [ 2, 4, 5, 1, 0, 1 ] ],
  [ [ 1, 5, 8, 1, 1, 0 ], [ 2, 2, 13, 1, 1, 2 ], [ 2, 4, 6, 4, 1, 1 ],
      [ 3, 4, 4, -3, 1, 1 ], [ 1, 5, 9, 4, 1, 1 ], [ 2, 3, 7, 1, 2, 0 ],
      [ 1, 1, 39, 1, 1, 0 ], [ 1, 3, 14, 0, 0, 1 ], [ 2, 5, 5, 3, 2, 2 ],
      [ 1, 2, 20, 2, 1, 0 ], [ 1, 2, 22, 0, 0, 1 ], [ 2, 4, 5, 1, 1, 0 ],
      [ 2, 4, 6, 1, 2, 2 ], [ 2, 5, 5, -4, 1, 1 ] ],
  [ [ 1, 1, 39, 0, 1, 0 ], [ 1, 4, 10, 1, 1, 0 ], [ 1, 5, 8, 0, 1, 0 ],
      [ 1, 5, 9, 5, 0, 0 ], [ 1, 5, 9, 4, 0, 1 ], [ 2, 4, 5, 0, 0, 1 ],
      [ 3, 3, 5, 2, 2, 1 ], [ 3, 4, 5, 4, 2, 3 ], [ 1, 1, 52, 1, 1, 1 ],
      [ 1, 3, 13, 1, 0, 0 ], [ 1, 4, 11, 3, 1, 1 ], [ 1, 6, 7, 1, 1, 1 ],
      [ 2, 3, 7, -1, 1, 1 ] ],
  [ [ 1, 1, 39, 0, 0, 0 ], [ 1, 3, 13, 0, 0, 0 ], [ 1, 4, 10, 2, 0, 0 ],
      [ 2, 3, 7, 0, 2, 0 ], [ 2, 2, 13, 0, 0, 2 ], [ 3, 3, 5, 2, 2, 0 ],
      [ 1, 2, 20, 2, 0, 0 ], [ 1, 5, 8, 2, 0, 0 ], [ 1, 6, 8, 6, 0, 0 ],
      [ 3, 4, 4, 2, 2, 2 ], [ 1, 1, 52, 0, 0, 1 ], [ 1, 4, 11, 4, 1, 0 ],
      [ 3, 4, 5, 4, 3, 0 ], [ 1, 3, 14, 3, 1, 0 ], [ 1, 4, 10, 0, 1, 0 ],
      [ 2, 2, 10, 1, 1, 0 ], [ 3, 4, 4, 0, 0, 3 ], [ 4, 4, 4, 3, 3, 4 ],
      [ 1, 3, 15, 3, 1, 1 ], [ 3, 3, 5, 1, 1, 2 ], [ 1, 4, 11, 3, 0, 1 ],
      [ 2, 4, 5, 0, 1, 0 ], [ 2, 4, 6, 4, 1, 0 ], [ 3, 3, 6, 3, 3, 2 ],
      [ 3, 4, 4, -2, 1, 2 ] ],
  [ [ 1, 2, 20, 1, 1, 0 ], [ 1, 2, 23, 2, 1, 1 ], [ 1, 6, 7, 2, 0, 1 ],
      [ 2, 2, 11, 1, 2, 1 ], [ 2, 3, 7, 2, 1, 0 ], [ 2, 3, 7, 1, 1, 1 ],
      [ 2, 3, 8, 1, 1, 2 ], [ 3, 3, 5, 0, 1, 2 ] ],
  [ [ 1, 1, 53, 1, 1, 1 ], [ 1, 6, 7, 2, 1, 0 ], [ 3, 3, 5, -1, 2, 1 ],
      [ 1, 1, 40, 1, 1, 0 ], [ 1, 2, 20, 0, 1, 0 ], [ 1, 6, 8, 5, 1, 1 ],
      [ 2, 2, 10, 0, 1, 0 ], [ 2, 3, 7, 0, 1, 1 ], [ 2, 3, 8, 1, 0, 2 ],
      [ 2, 4, 5, 1, 0, 0 ], [ 2, 4, 6, 3, 2, 0 ], [ 2, 4, 6, 3, 2, 1 ] ],
  [ [ 1, 1, 53, 0, 0, 1 ], [ 1, 2, 20, 1, 0, 0 ], [ 1, 3, 14, 3, 0, 0 ],
      [ 1, 5, 8, 1, 0, 0 ], [ 1, 5, 9, 4, 1, 0 ], [ 1, 6, 8, 5, 0, 1 ],
      [ 2, 3, 7, 1, 0, 1 ], [ 3, 3, 6, 1, 1, 3 ], [ 3, 4, 5, 3, 3, 3 ],
      [ 1, 1, 40, 0, 1, 0 ], [ 1, 2, 23, 1, 1, 1 ], [ 1, 4, 10, 1, 0, 0 ],
      [ 1, 4, 11, 2, 1, 1 ], [ 1, 6, 7, 3, 0, 0 ] ],
  [ [ 1, 2, 20, 0, 0, 0 ], [ 2, 4, 5, 0, 0, 0 ], [ 1, 7, 7, 6, 0, 0 ],
      [ 3, 3, 5, 0, 0, 2 ], [ 3, 3, 6, -2, 2, 2 ], [ 1, 5, 8, 0, 0, 0 ],
      [ 1, 4, 10, 0, 0, 0 ], [ 2, 3, 7, 2, 0, 0 ], [ 1, 1, 40, 0, 0, 0 ],
      [ 2, 5, 5, 2, 2, 2 ], [ 2, 2, 11, 2, 2, 0 ], [ 2, 3, 8, 0, 0, 2 ],
      [ 1, 4, 11, 4, 0, 0 ], [ 3, 4, 4, 0, 2, 2 ], [ 1, 2, 23, 1, 0, 1 ],
      [ 1, 6, 7, 1, 0, 1 ], [ 2, 2, 11, -1, 1, 1 ], [ 2, 3, 8, 3, 2, 1 ],
      [ 2, 4, 6, 2, 1, 2 ], [ 3, 4, 4, 3, 1, 1 ], [ 1, 3, 15, 2, 1, 1 ],
      [ 1, 5, 9, 3, 1, 1 ], [ 3, 4, 5, 4, 3, 2 ] ],
  [ [ 1, 1, 54, 1, 1, 1 ], [ 1, 3, 14, 2, 1, 0 ], [ 1, 6, 7, 1, 1, 0 ],
      [ 1, 6, 8, 5, 1, 0 ], [ 2, 4, 6, -3, 1, 1 ], [ 3, 4, 4, 3, 0, 1 ],
      [ 1, 2, 23, 0, 0, 1 ], [ 1, 3, 15, 2, 0, 1 ], [ 1, 4, 11, 2, 0, 1 ],
      [ 1, 4, 11, 1, 1, 1 ], [ 1, 6, 7, 0, 0, 1 ], [ 2, 3, 7, 0, 0, 1 ],
      [ 3, 4, 4, 1, 2, 2 ] ],
  [ [ 1, 7, 7, 5, 1, 1 ], [ 2, 5, 5, 1, 2, 2 ], [ 2, 2, 11, 1, 1, 1 ],
      [ 2, 3, 8, 3, 2, 0 ], [ 1, 6, 7, 0, 1, 0 ], [ 1, 1, 54, 0, 0, 1 ],
      [ 3, 3, 7, 3, 3, 3 ], [ 2, 2, 14, 1, 2, 2 ], [ 2, 5, 5, 4, 1, 1 ],
      [ 1, 2, 21, 2, 1, 0 ], [ 1, 3, 15, 1, 1, 1 ], [ 2, 3, 9, 3, 2, 2 ],
      [ 3, 3, 5, 1, 2, 1 ], [ 1, 1, 41, 1, 1, 0 ], [ 1, 5, 9, 3, 0, 1 ],
      [ 2, 5, 5, 3, 0, 2 ] ],
  [ [ 1, 1, 41, 0, 1, 0 ], [ 1, 4, 11, 3, 1, 0 ], [ 2, 2, 11, 0, 1, 1 ],
      [ 2, 3, 7, 1, 1, 0 ], [ 2, 5, 5, 4, 0, 1 ], [ 2, 5, 5, 3, 1, 2 ],
      [ 3, 3, 5, 0, 2, 1 ], [ 3, 4, 5, 4, 3, 1 ] ],
  [ [ 1, 3, 14, 2, 0, 0 ], [ 1, 6, 7, 2, 0, 0 ], [ 2, 4, 7, 4, 2, 2 ],
      [ 3, 4, 4, 2, 0, 2 ], [ 1, 1, 41, 0, 0, 0 ], [ 1, 2, 21, 2, 0, 0 ],
      [ 1, 5, 9, 4, 0, 0 ], [ 1, 1, 55, 1, 1, 1 ], [ 1, 3, 15, 1, 0, 1 ],
      [ 1, 5, 9, 2, 1, 1 ], [ 1, 7, 7, 5, 0, 1 ], [ 1, 2, 24, 2, 1, 1 ],
      [ 1, 3, 14, 1, 1, 0 ], [ 1, 4, 11, 1, 0, 1 ], [ 1, 4, 12, 4, 1, 1 ],
      [ 2, 4, 6, 1, 1, 2 ], [ 3, 4, 4, 2, 1, 2 ], [ 4, 4, 4, 2, 3, 4 ] ],
  [ [ 1, 1, 55, 0, 0, 1 ], [ 1, 3, 14, 0, 1, 0 ], [ 2, 2, 11, 0, 0, 1 ],
      [ 3, 4, 4, 3, 0, 0 ], [ 1, 5, 10, 5, 1, 1 ], [ 2, 3, 7, 0, 1, 0 ],
      [ 3, 4, 5, 2, 3, 3 ], [ 1, 2, 21, 1, 1, 0 ], [ 3, 3, 6, 3, 3, 1 ],
      [ 3, 3, 6, 2, 3, 2 ], [ 1, 3, 15, 0, 0, 1 ], [ 1, 4, 11, 0, 0, 1 ],
      [ 2, 3, 9, 3, 1, 2 ], [ 3, 3, 5, 1, 2, 0 ], [ 3, 4, 5, -3, 2, 2 ] ],
  [ [ 1, 2, 21, 0, 1, 0 ], [ 1, 5, 9, 3, 1, 0 ], [ 1, 5, 9, 1, 1, 1 ],
      [ 2, 3, 7, 1, 0, 0 ], [ 1, 1, 42, 1, 1, 0 ], [ 1, 2, 24, 1, 1, 1 ],
      [ 1, 6, 8, 4, 1, 1 ], [ 2, 2, 11, 1, 2, 0 ], [ 2, 2, 14, 1, 1, 2 ],
      [ 2, 3, 8, 3, 1, 1 ], [ 2, 4, 6, 2, 2, 1 ], [ 2, 4, 6, 1, 0, 2 ],
      [ 2, 5, 6, 5, 2, 2 ] ],
  [ [ 1, 1, 42, 0, 1, 0 ], [ 1, 1, 56, 1, 1, 1 ], [ 1, 2, 21, 1, 0, 0 ],
      [ 1, 2, 24, 1, 0, 1 ], [ 1, 3, 14, 1, 0, 0 ], [ 1, 3, 16, 3, 1, 1 ],
      [ 1, 4, 11, 3, 0, 0 ], [ 1, 5, 9, 2, 0, 1 ], [ 1, 6, 7, 1, 0, 0 ],
      [ 1, 6, 8, 5, 0, 0 ], [ 1, 7, 8, 7, 1, 1 ], [ 2, 4, 6, 3, 1, 1 ],
      [ 3, 4, 4, -1, 1, 2 ] ],
  [ [ 1, 2, 21, 0, 0, 0 ], [ 3, 3, 5, 0, 2, 0 ], [ 1, 3, 14, 0, 0, 0 ],
      [ 2, 3, 7, 0, 0, 0 ], [ 2, 3, 9, 2, 2, 2 ], [ 1, 1, 42, 0, 0, 0 ],
      [ 2, 2, 11, 0, 2, 0 ], [ 1, 6, 7, 0, 0, 0 ], [ 2, 5, 5, 4, 0, 0 ],
      [ 1, 6, 8, 4, 0, 1 ], [ 2, 2, 12, 2, 2, 1 ], [ 2, 3, 8, 2, 2, 1 ],
      [ 3, 3, 6, 1, 3, 2 ], [ 3, 4, 5, 3, 0, 3 ], [ 1, 1, 56, 0, 0, 1 ],
      [ 1, 3, 15, 3, 1, 0 ], [ 3, 3, 5, -1, 1, 1 ], [ 3, 3, 7, 2, 3, 3 ],
      [ 1, 4, 11, 2, 1, 0 ], [ 1, 2, 24, 0, 0, 1 ], [ 1, 7, 8, 7, 1, 0 ],
      [ 2, 4, 6, 3, 0, 1 ], [ 2, 4, 7, 4, 1, 2 ] ], [ [ 2, 5, 5, -3, 1, 1 ] ],
  [ [ 1, 1, 43, 1, 1, 0 ], [ 1, 5, 9, 1, 0, 1 ], [ 3, 3, 5, 1, 1, 1 ],
      [ 1, 5, 10, 5, 1, 0 ], [ 1, 6, 8, 4, 1, 0 ], [ 2, 4, 6, 1, 2, 1 ],
      [ 2, 5, 6, 5, 2, 0 ], [ 3, 4, 5, 3, 2, 3 ], [ 1, 2, 22, 2, 1, 0 ],
      [ 1, 4, 12, 3, 1, 1 ], [ 2, 4, 6, 3, 1, 0 ], [ 3, 4, 4, -2, 1, 1 ],
      [ 1, 1, 57, 1, 1, 1 ], [ 1, 7, 7, 4, 1, 1 ], [ 2, 3, 9, 1, 2, 2 ] ],
  [ [ 2, 3, 8, 3, 1, 0 ], [ 2, 5, 5, 2, 1, 2 ], [ 1, 1, 57, 0, 0, 1 ],
      [ 1, 3, 15, 3, 0, 0 ], [ 1, 4, 12, 3, 0, 1 ], [ 1, 1, 43, 0, 1, 0 ],
      [ 1, 2, 25, 2, 1, 1 ], [ 1, 4, 11, 1, 1, 0 ], [ 1, 5, 9, 0, 0, 1 ],
      [ 1, 7, 7, 5, 0, 0 ], [ 4, 4, 4, -1, 3, 3 ], [ 1, 3, 16, 2, 1, 1 ],
      [ 1, 5, 9, 3, 0, 0 ], [ 1, 5, 9, 2, 1, 0 ], [ 1, 6, 9, 6, 1, 1 ],
      [ 2, 3, 8, -2, 1, 1 ], [ 2, 5, 6, 5, 1, 2 ], [ 3, 4, 4, 1, 1, 2 ] ],
  [ [ 1, 1, 43, 0, 0, 0 ], [ 1, 4, 11, 2, 0, 0 ], [ 2, 3, 8, 2, 2, 0 ],
      [ 2, 5, 5, 2, 0, 2 ], [ 3, 4, 5, 4, 2, 2 ], [ 1, 2, 22, 2, 0, 0 ],
      [ 2, 2, 15, 2, 2, 2 ], [ 2, 3, 9, 2, 0, 2 ], [ 1, 4, 12, 4, 1, 0 ],
      [ 1, 6, 8, 3, 1, 1 ], [ 2, 2, 11, 1, 1, 0 ], [ 2, 2, 12, 1, 2, 1 ],
      [ 2, 3, 8, 1, 2, 1 ], [ 2, 4, 6, -2, 1, 1 ], [ 3, 4, 4, 0, 1, 2 ],
      [ 1, 3, 16, 2, 0, 1 ], [ 1, 4, 11, 0, 1, 0 ], [ 3, 3, 5, 0, 1, 1 ] ],
  [ [ 1, 1, 58, 1, 1, 1 ], [ 1, 2, 22, 1, 1, 0 ], [ 1, 2, 25, 1, 1, 1 ],
      [ 1, 3, 15, 2, 1, 0 ], [ 1, 3, 16, 1, 1, 1 ], [ 1, 5, 10, 4, 1, 1 ],
      [ 1, 7, 7, 4, 0, 1 ], [ 2, 3, 9, 2, 1, 2 ], [ 3, 3, 6, -1, 2, 2 ],
      [ 3, 4, 4, 1, 0, 2 ], [ 3, 4, 5, 3, 1, 3 ] ],
  [ [ 1, 1, 44, 1, 1, 0 ], [ 1, 2, 25, 1, 0, 1 ], [ 2, 2, 11, 0, 1, 0 ],
      [ 2, 3, 8, 3, 0, 0 ], [ 2, 4, 7, 3, 2, 2 ], [ 1, 1, 58, 0, 0, 1 ],
      [ 1, 5, 10, 4, 0, 1 ], [ 1, 5, 9, 1, 1, 0 ], [ 1, 6, 9, 6, 1, 0 ],
      [ 3, 3, 5, 1, 1, 0 ], [ 1, 2, 22, 0, 1, 0 ], [ 1, 4, 12, 2, 1, 1 ],
      [ 2, 2, 15, 1, 2, 2 ], [ 2, 4, 6, 3, 0, 0 ], [ 2, 4, 6, 1, 2, 0 ],
      [ 2, 5, 6, 5, 2, 1 ], [ 3, 4, 4, 2, 1, 1 ] ],
  [ [ 1, 5, 9, 0, 1, 0 ], [ 1, 5, 10, 5, 0, 0 ], [ 4, 4, 4, 3, 3, 3 ],
      [ 2, 2, 12, -1, 1, 1 ], [ 3, 3, 5, 0, 0, 1 ], [ 1, 2, 22, 1, 0, 0 ],
      [ 1, 2, 25, 0, 0, 1 ], [ 1, 6, 8, 3, 0, 1 ], [ 1, 7, 8, 7, 0, 0 ],
      [ 2, 3, 8, 2, 1, 1 ], [ 1, 1, 44, 0, 1, 0 ], [ 1, 3, 16, 1, 0, 1 ],
      [ 1, 4, 11, 1, 0, 0 ], [ 2, 5, 5, 3, 1, 1 ], [ 2, 5, 5, 1, 1, 2 ],
      [ 3, 4, 5, 3, 3, 2 ] ],
  [ [ 1, 4, 12, 4, 0, 0 ], [ 4, 4, 5, 4, 4, 4 ], [ 2, 2, 11, 0, 0, 0 ],
      [ 3, 4, 5, 4, 2, 0 ], [ 1, 3, 15, 2, 0, 0 ], [ 1, 4, 11, 0, 0, 0 ],
      [ 3, 4, 4, 0, 0, 2 ], [ 1, 1, 44, 0, 0, 0 ], [ 1, 5, 9, 2, 0, 0 ],
      [ 1, 2, 22, 0, 0, 0 ], [ 1, 6, 8, 4, 0, 0 ], [ 2, 4, 7, 4, 2, 0 ],
      [ 3, 3, 6, 2, 2, 2 ], [ 1, 4, 12, 2, 0, 1 ], [ 1, 4, 12, 1, 1, 1 ],
      [ 1, 6, 8, 2, 1, 1 ], [ 2, 3, 8, 2, 0, 1 ], [ 2, 4, 6, 2, 1, 1 ],
      [ 3, 4, 4, 2, 0, 1 ], [ 4, 4, 4, -2, 2, 3 ], [ 1, 1, 59, 1, 1, 1 ],
      [ 1, 3, 15, 1, 1, 0 ], [ 1, 3, 16, 0, 0, 1 ], [ 1, 7, 7, 3, 1, 1 ],
      [ 3, 4, 5, 4, 1, 2 ] ],
  [ [ 1, 1, 59, 0, 0, 1 ], [ 1, 3, 15, 0, 1, 0 ], [ 2, 2, 12, 1, 1, 1 ],
      [ 2, 3, 9, 1, 1, 2 ], [ 3, 3, 5, 0, 1, 0 ], [ 3, 3, 6, 2, 3, 0 ],
      [ 3, 3, 6, 2, 3, 1 ], [ 3, 3, 7, 2, 2, 3 ], [ 3, 4, 5, 3, 3, 0 ],
      [ 1, 6, 8, 3, 1, 0 ], [ 2, 4, 7, 4, 2, 1 ], [ 2, 5, 5, 3, 0, 1 ] ],
  [ [ 1, 2, 26, 2, 1, 1 ], [ 1, 6, 8, 1, 1, 1 ], [ 2, 2, 12, 0, 1, 1 ],
      [ 2, 2, 15, 1, 1, 2 ], [ 2, 3, 8, 1, 2, 0 ], [ 2, 3, 8, -1, 1, 1 ],
      [ 2, 4, 6, 2, 0, 1 ], [ 2, 4, 7, 3, 0, 2 ], [ 1, 1, 45, 1, 1, 0 ],
      [ 1, 2, 23, 2, 1, 0 ], [ 1, 3, 17, 3, 1, 1 ], [ 2, 3, 9, 1, 0, 2 ],
      [ 2, 5, 5, 1, 0, 2 ] ],
  [ [ 1, 1, 45, 0, 1, 0 ], [ 1, 1, 60, 1, 1, 1 ], [ 1, 3, 15, 1, 0, 0 ],
      [ 1, 4, 12, 3, 1, 0 ], [ 1, 4, 12, 1, 0, 1 ], [ 1, 4, 13, 4, 1, 1 ],
      [ 1, 5, 9, 1, 0, 0 ], [ 1, 5, 10, 4, 1, 0 ], [ 1, 5, 10, 3, 1, 1 ],
      [ 1, 7, 8, 6, 1, 1 ], [ 2, 4, 6, -1, 1, 1 ], [ 3, 4, 5, 4, 2, 1 ],
      [ 3, 4, 5, 2, 2, 3 ] ],
  [ [ 1, 6, 9, 6, 0, 0 ], [ 1, 3, 15, 0, 0, 0 ], [ 3, 4, 4, 2, 0, 0 ],
      [ 2, 3, 8, 0, 2, 0 ], [ 3, 3, 5, 0, 0, 0 ], [ 2, 2, 15, 0, 0, 2 ],
      [ 1, 5, 9, 0, 0, 0 ], [ 2, 5, 6, 4, 2, 2 ], [ 1, 2, 23, 2, 0, 0 ],
      [ 2, 3, 9, 0, 0, 2 ], [ 3, 3, 6, 0, 2, 2 ], [ 1, 1, 45, 0, 0, 0 ],
      [ 2, 5, 5, 0, 0, 2 ], [ 1, 7, 7, 4, 0, 0 ], [ 2, 4, 7, 2, 2, 2 ],
      [ 1, 3, 16, 3, 1, 0 ], [ 1, 4, 12, 0, 0, 1 ], [ 4, 4, 4, 1, 2, 4 ],
      [ 1, 1, 60, 0, 0, 1 ], [ 1, 7, 7, 2, 1, 1 ], [ 2, 2, 12, 0, 0, 1 ],
      [ 2, 5, 5, -2, 1, 1 ], [ 3, 5, 5, 5, 3, 3 ], [ 1, 6, 8, 2, 0, 1 ],
      [ 2, 3, 8, 1, 1, 1 ], [ 2, 4, 6, 2, 1, 0 ], [ 3, 4, 4, -1, 1, 1 ],
      [ 1, 7, 8, 6, 0, 1 ], [ 3, 3, 7, 1, 2, 3 ], [ 1, 2, 26, 1, 1, 1 ],
      [ 2, 4, 7, 3, 1, 2 ], [ 1, 7, 7, 3, 0, 1 ] ],
  [ [ 1, 2, 23, 1, 1, 0 ], [ 1, 2, 26, 1, 0, 1 ], [ 1, 5, 10, 3, 0, 1 ],
      [ 1, 6, 9, 5, 1, 1 ], [ 1, 7, 8, 6, 1, 0 ], [ 2, 3, 8, 2, 1, 0 ],
      [ 2, 3, 8, 0, 1, 1 ], [ 2, 4, 6, 1, 1, 1 ], [ 3, 3, 6, 1, 2, 2 ],
      [ 3, 4, 5, 3, 3, 1 ] ],
  [ [ 1, 1, 46, 1, 1, 0 ], [ 1, 6, 9, 5, 0, 1 ], [ 2, 2, 12, 1, 2, 0 ],
      [ 2, 3, 8, 1, 0, 1 ], [ 3, 4, 5, 1, 2, 3 ], [ 1, 2, 23, 0, 1, 0 ],
      [ 1, 3, 17, 2, 1, 1 ], [ 1, 1, 61, 1, 1, 1 ], [ 1, 7, 7, 1, 1, 1 ],
      [ 2, 5, 5, 3, 0, 0 ], [ 3, 3, 6, -2, 2, 1 ], [ 1, 2, 26, 0, 0, 1 ],
      [ 1, 6, 8, 2, 1, 0 ], [ 2, 3, 10, 3, 2, 2 ], [ 2, 4, 6, 0, 1, 1 ],
      [ 2, 4, 7, 1, 2, 2 ], [ 3, 4, 4, 1, 1, 1 ] ],
  [ [ 1, 1, 46, 0, 1, 0 ], [ 1, 1, 61, 0, 0, 1 ], [ 1, 3, 16, 3, 0, 0 ],
      [ 1, 4, 12, 3, 0, 0 ], [ 1, 5, 10, 2, 1, 1 ], [ 2, 2, 13, 2, 2, 1 ],
      [ 3, 4, 5, 2, 0, 3 ], [ 1, 2, 23, 1, 0, 0 ], [ 1, 3, 17, 2, 0, 1 ],
      [ 1, 6, 8, 3, 0, 0 ], [ 1, 6, 8, 1, 0, 1 ], [ 2, 3, 9, 3, 2, 1 ],
      [ 3, 3, 6, 1, 3, 1 ], [ 3, 4, 5, -3, 1, 2 ] ],
  [ [ 1, 5, 10, 4, 0, 0 ], [ 3, 4, 5, -2, 2, 2 ], [ 1, 1, 46, 0, 0, 0 ],
      [ 1, 2, 23, 0, 0, 0 ], [ 2, 3, 8, 2, 0, 0 ], [ 2, 5, 6, 4, 0, 2 ],
      [ 1, 3, 17, 1, 1, 1 ], [ 1, 5, 11, 5, 1, 1 ], [ 3, 4, 5, 2, 3, 2 ],
      [ 1, 4, 12, 2, 1, 0 ], [ 1, 6, 8, 0, 0, 1 ], [ 1, 8, 8, 8, 1, 1 ],
      [ 2, 3, 8, 0, 0, 1 ], [ 2, 4, 6, 1, 0, 1 ], [ 2, 5, 5, 2, 1, 1 ],
      [ 2, 5, 6, 5, 1, 1 ], [ 3, 3, 6, -1, 1, 2 ], [ 3, 4, 4, 0, 1, 1 ],
      [ 4, 4, 4, 0, 3, 3 ] ],
  [ [ 1, 1, 62, 1, 1, 1 ], [ 1, 2, 27, 2, 1, 1 ], [ 1, 3, 16, 2, 1, 0 ],
      [ 1, 7, 7, 2, 0, 1 ], [ 2, 5, 6, 5, 1, 0 ], [ 3, 4, 4, 1, 0, 1 ],
      [ 1, 4, 13, 3, 1, 1 ], [ 1, 5, 10, 1, 1, 1 ], [ 1, 6, 8, 1, 1, 0 ],
      [ 1, 6, 9, 5, 1, 0 ], [ 2, 3, 10, 3, 1, 2 ], [ 2, 4, 7, 4, 1, 1 ],
      [ 3, 4, 5, 2, 1, 3 ] ],
  [ [ 1, 2, 24, 2, 1, 0 ], [ 1, 5, 10, 3, 1, 0 ], [ 2, 4, 6, 1, 1, 0 ],
      [ 3, 3, 6, 1, 3, 0 ], [ 3, 4, 5, -3, 2, 1 ], [ 3, 4, 6, 4, 3, 3 ],
      [ 1, 1, 62, 0, 0, 1 ], [ 1, 3, 17, 1, 0, 1 ], [ 2, 3, 9, 3, 2, 0 ],
      [ 3, 3, 7, 1, 1, 3 ], [ 1, 1, 47, 1, 1, 0 ], [ 1, 5, 10, 2, 0, 1 ],
      [ 1, 4, 13, 3, 0, 1 ], [ 1, 6, 8, 0, 1, 0 ], [ 2, 2, 16, 1, 2, 2 ],
      [ 2, 4, 6, 0, 0, 1 ], [ 4, 4, 4, 2, 3, 3 ] ],
  [ [ 1, 2, 27, 1, 1, 1 ], [ 1, 3, 17, 0, 0, 1 ], [ 1, 7, 7, 3, 0, 0 ],
      [ 2, 3, 8, 1, 1, 0 ], [ 2, 5, 5, 2, 0, 1 ], [ 2, 5, 5, -1, 1, 1 ],
      [ 3, 4, 5, 1, 3, 2 ], [ 1, 1, 47, 0, 1, 0 ], [ 1, 4, 12, 1, 1, 0 ],
      [ 2, 2, 13, 1, 2, 1 ], [ 2, 5, 6, 4, 1, 2 ], [ 3, 4, 5, 4, 1, 1 ] ],
  [ [ 2, 3, 10, 2, 2, 2 ], [ 2, 5, 6, 4, 2, 0 ], [ 1, 1, 47, 0, 0, 0 ],
      [ 1, 2, 24, 2, 0, 0 ], [ 1, 3, 16, 2, 0, 0 ], [ 1, 4, 12, 2, 0, 0 ],
      [ 1, 6, 8, 2, 0, 0 ], [ 1, 7, 8, 6, 0, 0 ], [ 2, 4, 7, 2, 0, 2 ],
      [ 1, 1, 63, 1, 1, 1 ], [ 1, 4, 13, 4, 1, 0 ], [ 1, 7, 7, 1, 0, 1 ],
      [ 3, 3, 7, 3, 3, 2 ], [ 3, 4, 5, 4, 1, 0 ], [ 1, 2, 27, 1, 0, 1 ],
      [ 1, 3, 16, 1, 1, 0 ], [ 1, 4, 12, 0, 1, 0 ], [ 2, 2, 12, 1, 1, 0 ],
      [ 2, 4, 6, 0, 1, 0 ], [ 2, 4, 7, 4, 1, 0 ], [ 2, 4, 7, 2, 1, 2 ],
      [ 3, 3, 6, 1, 1, 2 ], [ 3, 4, 4, 0, 0, 1 ], [ 4, 4, 4, 1, 1, 4 ],
      [ 4, 4, 5, 3, 4, 4 ] ],
  [ [ 1, 1, 63, 0, 0, 1 ], [ 1, 3, 16, 0, 1, 0 ], [ 3, 3, 7, 0, 0, 3 ],
      [ 3, 4, 4, 1, 0, 0 ], [ 2, 5, 5, 1, 1, 1 ], [ 2, 3, 8, 0, 1, 0 ],
      [ 3, 3, 8, 3, 3, 3 ], [ 1, 4, 13, 2, 1, 1 ], [ 1, 2, 27, 0, 0, 1 ],
      [ 1, 5, 10, 1, 0, 1 ], [ 1, 7, 7, 0, 0, 1 ], [ 1, 7, 8, 5, 1, 1 ],
      [ 2, 4, 7, 3, 2, 1 ], [ 4, 4, 4, 1, 3, 3 ], [ 1, 2, 24, 1, 1, 0 ],
      [ 1, 3, 18, 3, 1, 1 ], [ 1, 6, 9, 4, 1, 1 ], [ 2, 3, 9, 3, 1, 1 ],
      [ 3, 3, 6, 0, 1, 2 ], [ 3, 4, 5, 3, 2, 2 ] ],
  [ [ 1, 2, 24, 0, 1, 0 ], [ 2, 2, 13, -1, 1, 1 ], [ 2, 2, 16, 1, 1, 2 ],
      [ 2, 4, 6, 1, 0, 0 ], [ 2, 4, 7, 3, 2, 0 ], [ 2, 5, 6, 5, 0, 0 ],
      [ 1, 5, 11, 5, 1, 0 ], [ 3, 3, 6, 2, 2, 1 ], [ 1, 5, 10, 0, 0, 1 ],
      [ 3, 5, 5, 5, 2, 3 ], [ 1, 1, 48, 1, 1, 0 ], [ 2, 2, 12, 0, 1, 0 ],
      [ 2, 3, 8, 1, 0, 0 ], [ 2, 3, 10, 1, 2, 2 ], [ 2, 5, 5, 0, 1, 1 ],
      [ 2, 5, 6, 4, 2, 1 ], [ 2, 5, 6, 3, 2, 2 ] ],
  [ [ 1, 1, 48, 0, 1, 0 ], [ 1, 1, 64, 1, 1, 1 ], [ 1, 2, 24, 1, 0, 0 ],
      [ 1, 3, 16, 1, 0, 0 ], [ 1, 4, 12, 1, 0, 0 ], [ 1, 4, 13, 2, 0, 1 ],
      [ 1, 4, 13, 1, 1, 1 ], [ 1, 5, 10, 3, 0, 0 ], [ 1, 5, 10, 2, 1, 0 ],
      [ 1, 6, 8, 1, 0, 0 ], [ 1, 6, 9, 5, 0, 0 ], [ 1, 6, 9, 4, 0, 1 ],
      [ 1, 7, 8, 5, 0, 1 ], [ 2, 3, 9, 2, 2, 1 ], [ 3, 4, 5, 1, 1, 3 ] ],
  [ [ 1, 4, 12, 0, 0, 0 ], [ 4, 4, 5, 4, 4, 0 ], [ 3, 4, 4, 0, 0, 0 ],
      [ 2, 3, 8, 0, 0, 0 ], [ 2, 5, 5, 2, 0, 0 ], [ 1, 1, 48, 0, 0, 0 ],
      [ 2, 2, 13, 2, 2, 0 ], [ 1, 7, 7, 2, 0, 0 ], [ 3, 4, 5, 4, 0, 0 ],
      [ 1, 3, 16, 0, 0, 0 ], [ 4, 4, 5, 2, 4, 4 ], [ 1, 4, 13, 4, 0, 0 ],
      [ 1, 8, 8, 8, 0, 0 ], [ 3, 3, 7, -2, 2, 2 ], [ 1, 6, 8, 0, 0, 0 ],
      [ 2, 4, 7, 4, 0, 0 ], [ 1, 2, 24, 0, 0, 0 ], [ 3, 3, 6, 0, 0, 2 ],
      [ 3, 3, 6, 2, 2, 0 ], [ 2, 3, 10, 2, 0, 2 ], [ 1, 2, 28, 2, 1, 1 ],
      [ 1, 7, 8, 5, 1, 0 ], [ 2, 2, 13, 1, 1, 1 ], [ 2, 4, 7, -3, 1, 1 ],
      [ 2, 4, 7, 1, 1, 2 ], [ 3, 4, 5, 1, 0, 3 ], [ 1, 1, 64, 0, 0, 1 ],
      [ 1, 3, 17, 3, 1, 0 ], [ 1, 5, 11, 4, 1, 1 ], [ 3, 4, 5, 2, 3, 0 ] ],
  [ [ 1, 3, 18, 2, 1, 1 ], [ 1, 5, 11, 4, 0, 1 ], [ 2, 2, 13, 0, 1, 1 ],
      [ 2, 3, 10, 2, 1, 2 ], [ 2, 5, 5, 1, 0, 1 ], [ 2, 5, 6, -4, 1, 1 ],
      [ 3, 3, 6, -1, 2, 1 ], [ 3, 4, 5, 2, 3, 1 ], [ 3, 4, 5, 3, 0, 2 ] ],
  [ [ 1, 2, 28, 1, 1, 1 ], [ 1, 4, 13, 1, 0, 1 ], [ 1, 4, 14, 4, 1, 1 ],
      [ 1, 5, 10, 1, 1, 0 ], [ 1, 6, 10, 6, 1, 1 ], [ 2, 3, 9, -2, 1, 1 ],
      [ 2, 4, 7, 1, 0, 2 ], [ 3, 4, 6, 4, 2, 3 ], [ 4, 4, 4, -1, 2, 3 ],
      [ 1, 1, 49, 1, 1, 0 ], [ 1, 1, 65, 1, 1, 1 ], [ 1, 2, 25, 2, 1, 0 ],
      [ 1, 3, 18, 2, 0, 1 ], [ 1, 6, 9, 4, 1, 0 ], [ 1, 7, 9, 7, 1, 1 ] ],
  [ [ 1, 3, 18, 1, 1, 1 ], [ 1, 5, 10, 0, 1, 0 ], [ 1, 5, 11, 5, 0, 0 ],
      [ 2, 2, 13, 0, 0, 1 ], [ 2, 3, 9, 3, 1, 0 ], [ 3, 4, 5, 3, 1, 2 ],
      [ 3, 4, 5, 0, 0, 3 ], [ 1, 1, 65, 0, 0, 1 ], [ 1, 3, 17, 3, 0, 0 ],
      [ 1, 6, 9, 3, 1, 1 ], [ 2, 3, 9, 1, 2, 1 ], [ 3, 3, 8, 2, 3, 3 ],
      [ 1, 1, 49, 0, 1, 0 ], [ 1, 4, 13, 3, 1, 0 ], [ 2, 5, 5, 0, 0, 1 ],
      [ 4, 4, 5, 4, 4, 3 ], [ 1, 2, 28, 1, 0, 1 ], [ 1, 4, 13, 0, 0, 1 ],
      [ 1, 7, 7, 1, 0, 0 ] ],
  [ [ 3, 5, 5, -4, 2, 2 ], [ 1, 7, 7, 0, 0, 0 ], [ 2, 4, 7, 0, 0, 2 ],
      [ 1, 5, 10, 2, 0, 0 ], [ 2, 2, 17, 2, 2, 2 ], [ 2, 3, 9, 2, 2, 0 ],
      [ 1, 1, 49, 0, 0, 0 ], [ 1, 2, 25, 2, 0, 0 ], [ 2, 5, 6, 2, 2, 2 ],
      [ 1, 7, 9, 7, 1, 0 ], [ 1, 2, 28, 0, 0, 1 ], [ 2, 4, 8, 4, 1, 2 ] ],
  [ [ 1, 1, 66, 1, 1, 1 ], [ 1, 2, 25, 1, 1, 0 ], [ 1, 3, 17, 2, 1, 0 ],
      [ 1, 3, 18, 1, 0, 1 ], [ 1, 7, 8, 4, 1, 1 ], [ 2, 3, 10, 1, 1, 2 ],
      [ 2, 4, 7, 2, 2, 1 ], [ 3, 3, 6, 1, 2, 1 ], [ 3, 3, 7, 2, 3, 2 ],
      [ 3, 4, 5, 3, 2, 0 ], [ 3, 4, 5, -1, 2, 2 ] ],
  [ [ 2, 3, 9, 3, 0, 0 ], [ 3, 5, 5, 4, 3, 3 ], [ 2, 2, 14, 2, 2, 1 ],
      [ 2, 2, 17, 1, 2, 2 ], [ 2, 5, 6, 3, 0, 2 ], [ 1, 6, 10, 6, 1, 0 ],
      [ 3, 4, 6, 3, 3, 3 ], [ 1, 1, 66, 0, 0, 1 ], [ 3, 3, 7, 3, 3, 0 ],
      [ 1, 5, 11, 3, 1, 1 ], [ 2, 5, 5, 1, 0, 0 ], [ 1, 1, 50, 1, 1, 0 ],
      [ 1, 8, 8, 7, 1, 1 ], [ 2, 2, 13, 1, 2, 0 ], [ 2, 4, 7, 3, 1, 1 ],
      [ 1, 2, 25, 0, 1, 0 ], [ 1, 3, 18, 0, 0, 1 ], [ 3, 3, 6, 0, 2, 1 ],
      [ 1, 6, 9, 3, 0, 1 ], [ 2, 3, 9, 2, 1, 1 ], [ 2, 3, 10, 1, 0, 2 ],
      [ 2, 5, 6, 1, 2, 2 ], [ 2, 6, 6, 6, 1, 2 ], [ 3, 4, 5, 3, 2, 1 ] ],
  [ [ 1, 1, 50, 0, 1, 0 ], [ 1, 2, 25, 1, 0, 0 ], [ 1, 2, 29, 2, 1, 1 ],
      [ 1, 4, 13, 3, 0, 0 ], [ 1, 5, 10, 1, 0, 0 ], [ 1, 5, 11, 4, 1, 0 ],
      [ 1, 6, 9, 2, 1, 1 ], [ 1, 7, 8, 5, 0, 0 ], [ 1, 8, 8, 7, 0, 1 ],
      [ 2, 3, 9, 2, 0, 1 ], [ 2, 4, 7, 3, 0, 1 ], [ 2, 5, 6, 3, 1, 2 ],
      [ 3, 4, 5, 1, 3, 1 ] ],
  [ [ 1, 5, 10, 0, 0, 0 ], [ 2, 3, 10, 0, 0, 2 ], [ 2, 5, 5, 0, 0, 0 ],
      [ 1, 2, 25, 0, 0, 0 ], [ 1, 3, 17, 2, 0, 0 ], [ 2, 4, 7, 2, 2, 0 ],
      [ 1, 1, 50, 0, 0, 0 ], [ 1, 6, 9, 4, 0, 0 ], [ 2, 2, 13, 0, 2, 0 ],
      [ 3, 4, 5, 2, 2, 2 ], [ 1, 4, 14, 3, 1, 1 ], [ 4, 4, 4, 2, 2, 3 ],
      [ 3, 3, 7, 3, 3, 1 ], [ 1, 1, 67, 1, 1, 1 ], [ 1, 3, 17, 1, 1, 0 ],
      [ 1, 7, 8, 4, 0, 1 ], [ 3, 3, 7, 1, 3, 2 ], [ 1, 3, 19, 3, 1, 1 ],
      [ 1, 4, 13, 2, 1, 0 ], [ 1, 5, 11, 3, 0, 1 ], [ 3, 4, 5, -2, 1, 2 ] ],
  [ [ 1, 1, 67, 0, 0, 1 ], [ 1, 2, 29, 1, 1, 1 ], [ 1, 3, 17, 0, 1, 0 ],
      [ 1, 7, 8, 4, 1, 0 ], [ 2, 4, 7, 1, 2, 1 ], [ 3, 4, 5, 1, 3, 0 ],
      [ 1, 4, 14, 3, 0, 1 ], [ 1, 6, 9, 3, 1, 0 ], [ 1, 6, 9, 1, 1, 1 ],
      [ 2, 3, 9, -1, 1, 1 ], [ 2, 5, 6, 4, 1, 1 ], [ 3, 3, 6, 1, 2, 0 ],
      [ 3, 4, 5, -3, 1, 1 ] ],
  [ [ 1, 2, 26, 2, 1, 0 ], [ 1, 2, 29, 1, 0, 1 ], [ 2, 2, 14, 1, 2, 1 ],
      [ 2, 2, 17, 1, 1, 2 ], [ 2, 4, 7, 3, 1, 0 ], [ 2, 4, 8, 3, 2, 2 ],
      [ 2, 5, 6, 3, 2, 0 ], [ 2, 5, 6, 4, 0, 1 ], [ 2, 5, 6, 3, 2, 1 ],
      [ 1, 1, 51, 1, 1, 0 ], [ 1, 5, 11, 2, 1, 1 ], [ 2, 3, 9, 1, 2, 0 ],
      [ 2, 3, 11, 3, 2, 2 ], [ 2, 5, 7, 5, 2, 2 ] ],
  [ [ 1, 1, 68, 1, 1, 1 ], [ 1, 3, 17, 1, 0, 0 ], [ 1, 5, 12, 5, 1, 1 ],
      [ 1, 7, 8, 3, 1, 1 ], [ 2, 4, 7, -2, 1, 1 ], [ 2, 5, 6, 4, 1, 0 ],
      [ 3, 4, 5, -2, 2, 1 ], [ 1, 1, 51, 0, 1, 0 ], [ 1, 2, 29, 0, 0, 1 ],
      [ 1, 4, 13, 1, 1, 0 ], [ 1, 6, 9, 2, 0, 1 ], [ 1, 7, 9, 7, 0, 0 ],
      [ 2, 3, 9, 1, 1, 1 ], [ 3, 3, 6, -1, 1, 1 ], [ 4, 4, 5, 4, 4, 1 ] ],
  [ [ 1, 2, 26, 2, 0, 0 ], [ 3, 3, 6, 0, 2, 0 ], [ 1, 3, 17, 0, 0, 0 ],
      [ 1, 5, 11, 4, 0, 0 ], [ 2, 3, 9, 0, 2, 0 ], [ 3, 4, 5, 0, 2, 2 ],
      [ 1, 1, 51, 0, 0, 0 ], [ 1, 4, 13, 2, 0, 0 ], [ 4, 4, 5, 4, 4, 2 ],
      [ 1, 6, 10, 6, 0, 0 ], [ 2, 2, 17, 0, 0, 2 ], [ 1, 3, 18, 3, 1, 0 ],
      [ 1, 6, 10, 5, 1, 1 ], [ 2, 3, 9, 0, 1, 1 ], [ 3, 4, 6, 4, 3, 0 ],
      [ 3, 4, 6, 4, 3, 2 ], [ 3, 4, 6, 2, 3, 3 ], [ 4, 4, 5, 3, 3, 4 ],
      [ 1, 1, 68, 0, 0, 1 ], [ 1, 3, 19, 2, 1, 1 ], [ 3, 3, 8, 2, 2, 3 ],
      [ 3, 4, 5, 0, 3, 0 ], [ 1, 4, 14, 4, 1, 0 ], [ 1, 4, 14, 2, 1, 1 ],
      [ 2, 2, 13, 1, 1, 0 ], [ 4, 4, 4, 0, 2, 3 ], [ 1, 4, 13, 0, 1, 0 ],
      [ 1, 5, 11, 1, 1, 1 ] ],
  [ [ 1, 3, 19, 2, 0, 1 ], [ 1, 5, 11, 2, 0, 1 ], [ 2, 2, 14, -1, 1, 1 ],
      [ 2, 3, 9, 2, 1, 0 ], [ 3, 3, 6, 1, 1, 1 ], [ 3, 4, 5, 1, 2, 2 ],
      [ 3, 5, 5, 5, 2, 2 ], [ 4, 4, 5, -2, 3, 3 ], [ 1, 2, 26, 1, 1, 0 ],
      [ 1, 6, 10, 5, 0, 1 ], [ 2, 3, 9, 1, 0, 1 ], [ 2, 3, 11, 3, 1, 2 ],
      [ 3, 3, 7, -1, 2, 2 ] ],
  [ [ 1, 1, 69, 1, 1, 1 ], [ 1, 3, 19, 1, 1, 1 ], [ 1, 5, 11, 3, 1, 0 ],
      [ 1, 6, 9, 2, 1, 0 ], [ 1, 7, 9, 6, 1, 1 ], [ 1, 1, 52, 1, 1, 0 ],
      [ 1, 2, 26, 0, 1, 0 ], [ 1, 2, 30, 2, 1, 1 ], [ 1, 4, 14, 2, 0, 1 ],
      [ 1, 4, 14, 1, 1, 1 ], [ 1, 6, 9, 1, 0, 1 ], [ 2, 2, 13, 0, 1, 0 ],
      [ 2, 3, 10, 3, 2, 1 ], [ 2, 4, 7, 3, 0, 0 ], [ 2, 4, 7, 1, 2, 0 ],
      [ 2, 4, 8, 3, 0, 2 ], [ 4, 4, 4, 1, 2, 3 ] ],
  [ [ 1, 1, 69, 0, 0, 1 ], [ 1, 3, 18, 3, 0, 0 ], [ 1, 6, 9, 3, 0, 0 ],
      [ 1, 7, 9, 6, 0, 1 ], [ 3, 4, 6, 3, 0, 3 ], [ 2, 2, 14, 1, 1, 1 ],
      [ 3, 5, 5, 4, 0, 3 ], [ 1, 2, 26, 1, 0, 0 ], [ 1, 6, 9, 0, 0, 1 ],
      [ 1, 7, 8, 3, 0, 1 ], [ 1, 8, 8, 7, 0, 0 ], [ 2, 3, 9, 0, 0, 1 ],
      [ 2, 5, 6, 2, 1, 2 ], [ 3, 3, 6, 0, 1, 1 ], [ 3, 3, 8, 1, 2, 3 ],
      [ 3, 4, 5, 3, 1, 1 ], [ 1, 1, 52, 0, 1, 0 ], [ 1, 4, 13, 1, 0, 0 ],
      [ 1, 7, 8, 2, 1, 1 ], [ 2, 4, 7, 2, 1, 1 ], [ 2, 5, 7, 5, 1, 2 ] ],
  [ [ 1, 4, 14, 4, 0, 0 ], [ 2, 2, 13, 0, 0, 0 ], [ 2, 5, 6, 4, 0, 0 ],
      [ 1, 1, 52, 0, 0, 0 ], [ 1, 4, 13, 0, 0, 0 ], [ 2, 5, 6, 2, 0, 2 ],
      [ 3, 3, 7, 2, 2, 2 ], [ 1, 2, 26, 0, 0, 0 ], [ 2, 3, 9, 2, 0, 0 ],
      [ 2, 3, 11, 2, 2, 2 ], [ 2, 4, 7, 0, 2, 0 ], [ 1, 7, 8, 4, 0, 0 ],
      [ 3, 4, 5, 2, 0, 2 ], [ 1, 2, 30, 1, 1, 1 ], [ 1, 7, 8, 3, 1, 0 ],
      [ 2, 2, 14, 0, 1, 1 ], [ 2, 4, 8, 4, 2, 1 ], [ 2, 4, 8, 3, 1, 2 ],
      [ 2, 5, 6, -3, 1, 1 ], [ 3, 4, 5, 3, 0, 1 ], [ 1, 3, 19, 1, 0, 1 ],
      [ 1, 5, 11, 1, 0, 1 ], [ 3, 4, 5, 2, 1, 2 ] ],
  [ [ 1, 2, 30, 1, 0, 1 ], [ 1, 3, 19, 0, 0, 1 ], [ 1, 5, 11, 0, 0, 1 ],
      [ 1, 6, 9, 1, 1, 0 ], [ 1, 6, 10, 5, 1, 0 ], [ 1, 7, 9, 6, 1, 0 ],
      [ 3, 4, 6, -3, 2, 2 ], [ 3, 4, 6, 3, 2, 3 ], [ 4, 4, 4, -1, 1, 3 ],
      [ 1, 1, 70, 1, 1, 1 ], [ 1, 3, 18, 2, 1, 0 ], [ 1, 4, 14, 1, 0, 1 ],
      [ 1, 4, 15, 4, 1, 1 ], [ 1, 7, 8, 1, 1, 1 ], [ 2, 4, 7, 2, 0, 1 ],
      [ 3, 4, 5, 3, 1, 0 ] ],
  [ [ 1, 1, 70, 0, 0, 1 ], [ 2, 5, 7, 5, 2, 0 ], [ 1, 2, 30, 0, 0, 1 ],
      [ 2, 2, 14, 0, 0, 1 ], [ 2, 4, 8, 1, 2, 2 ], [ 1, 8, 8, 6, 1, 1 ],
      [ 2, 3, 10, 3, 2, 0 ], [ 2, 4, 7, -1, 1, 1 ], [ 1, 1, 53, 1, 1, 0 ],
      [ 3, 5, 5, 3, 3, 3 ], [ 1, 5, 12, 5, 1, 0 ], [ 2, 2, 18, 1, 2, 2 ],
      [ 2, 6, 6, 6, 1, 1 ], [ 3, 4, 6, 4, 3, 1 ], [ 1, 2, 27, 2, 1, 0 ],
      [ 3, 3, 6, 0, 0, 1 ], [ 1, 6, 9, 0, 1, 0 ], [ 2, 3, 11, 1, 2, 2 ],
      [ 3, 5, 5, 5, 1, 2 ], [ 1, 4, 14, 0, 0, 1 ], [ 2, 5, 6, 2, 2, 1 ],
      [ 2, 6, 6, 5, 2, 2 ], [ 3, 3, 6, 1, 1, 0 ], [ 4, 4, 5, -3, 3, 2 ] ],
  [ [ 1, 1, 53, 0, 1, 0 ], [ 1, 3, 20, 3, 1, 1 ], [ 1, 4, 14, 3, 1, 0 ],
      [ 1, 5, 11, 3, 0, 0 ], [ 1, 5, 11, 2, 1, 0 ], [ 1, 5, 12, 4, 1, 1 ],
      [ 2, 3, 9, 1, 1, 0 ], [ 2, 5, 6, 1, 1, 2 ], [ 3, 4, 5, 2, 2, 1 ],
      [ 3, 4, 5, -1, 1, 2 ], [ 3, 5, 5, 4, 2, 3 ], [ 4, 4, 5, 3, 4, 3 ] ],
  [ [ 1, 1, 53, 0, 0, 0 ], [ 1, 6, 9, 2, 0, 0 ], [ 2, 5, 6, 2, 2, 0 ],
      [ 1, 2, 27, 2, 0, 0 ], [ 1, 3, 18, 2, 0, 0 ], [ 2, 3, 11, 2, 0, 2 ],
      [ 3, 3, 7, 0, 2, 2 ], [ 3, 4, 5, 2, 2, 0 ], [ 1, 3, 18, 1, 1, 0 ],
      [ 1, 6, 10, 4, 1, 1 ], [ 1, 8, 8, 6, 0, 1 ], [ 2, 3, 10, 3, 1, 1 ],
      [ 2, 4, 7, 2, 1, 0 ], [ 2, 4, 7, 1, 1, 1 ], [ 3, 4, 6, 3, 1, 3 ],
      [ 4, 4, 5, 2, 3, 4 ], [ 1, 1, 71, 1, 1, 1 ], [ 1, 5, 12, 4, 0, 1 ],
      [ 1, 7, 8, 2, 0, 1 ], [ 3, 3, 7, 2, 3, 1 ] ],
  [ [ 1, 1, 71, 0, 0, 1 ], [ 1, 2, 27, 1, 1, 0 ], [ 1, 3, 18, 0, 1, 0 ],
      [ 2, 2, 15, 2, 2, 1 ], [ 2, 3, 9, 0, 1, 0 ], [ 2, 3, 11, 2, 1, 2 ],
      [ 3, 3, 6, 0, 1, 0 ], [ 3, 3, 7, 2, 3, 0 ], [ 3, 3, 7, 1, 2, 2 ],
      [ 3, 3, 8, 1, 1, 3 ], [ 3, 4, 5, 3, 0, 0 ], [ 1, 2, 31, 2, 1, 1 ],
      [ 1, 7, 8, 2, 1, 0 ], [ 2, 4, 7, 0, 1, 1 ], [ 2, 5, 7, 5, 2, 1 ] ],
  [ [ 1, 2, 27, 0, 1, 0 ], [ 1, 5, 11, 1, 1, 0 ], [ 2, 3, 9, 1, 0, 0 ],
      [ 3, 5, 5, 4, 1, 3 ], [ 1, 1, 54, 1, 1, 0 ], [ 1, 6, 10, 4, 0, 1 ],
      [ 2, 2, 14, 1, 2, 0 ], [ 2, 2, 18, 1, 1, 2 ], [ 2, 3, 10, 2, 2, 1 ],
      [ 2, 5, 6, 3, 1, 1 ], [ 2, 5, 6, 1, 2, 1 ], [ 2, 5, 6, 1, 0, 2 ],
      [ 2, 6, 6, 5, 0, 2 ], [ 3, 4, 5, -1, 2, 1 ] ],
  [ [ 1, 1, 72, 1, 1, 1 ], [ 1, 2, 27, 1, 0, 0 ], [ 1, 2, 31, 1, 1, 1 ],
      [ 1, 3, 18, 1, 0, 0 ], [ 1, 5, 11, 0, 1, 0 ], [ 1, 5, 12, 5, 0, 0 ],
      [ 1, 7, 8, 3, 0, 0 ], [ 1, 7, 8, 1, 0, 1 ], [ 4, 4, 4, 1, 1, 3 ],
      [ 1, 1, 54, 0, 1, 0 ], [ 1, 3, 20, 2, 1, 1 ], [ 1, 4, 14, 3, 0, 0 ],
      [ 1, 4, 15, 3, 1, 1 ], [ 1, 6, 9, 1, 0, 0 ], [ 1, 6, 10, 5, 0, 0 ],
      [ 1, 8, 9, 8, 1, 1 ], [ 2, 4, 7, 1, 0, 1 ], [ 3, 4, 5, 1, 1, 2 ] ],
  [ [ 2, 3, 9, 0, 0, 0 ], [ 1, 6, 9, 0, 0, 0 ], [ 1, 3, 18, 0, 0, 0 ],
      [ 2, 5, 6, 0, 0, 2 ], [ 1, 2, 27, 0, 0, 0 ], [ 1, 5, 11, 2, 0, 0 ],
      [ 2, 4, 7, 2, 0, 0 ], [ 3, 4, 6, 4, 2, 2 ], [ 1, 1, 54, 0, 0, 0 ],
      [ 1, 7, 9, 6, 0, 0 ], [ 2, 5, 7, 4, 2, 2 ], [ 3, 3, 8, 0, 0, 3 ],
      [ 3, 5, 5, 2, 3, 3 ], [ 1, 4, 15, 3, 0, 1 ], [ 4, 4, 4, -1, 2, 2 ],
      [ 1, 1, 72, 0, 0, 1 ], [ 1, 3, 19, 3, 1, 0 ], [ 2, 5, 6, 3, 0, 1 ],
      [ 1, 3, 20, 2, 0, 1 ], [ 1, 7, 8, 0, 0, 1 ], [ 1, 7, 9, 5, 1, 1 ],
      [ 1, 8, 9, 8, 1, 0 ], [ 3, 3, 7, -1, 1, 2 ], [ 3, 4, 5, 0, 1, 2 ],
      [ 1, 2, 31, 1, 0, 1 ], [ 1, 4, 14, 2, 1, 0 ], [ 1, 7, 8, 1, 1, 0 ],
      [ 2, 4, 8, 4, 1, 1 ], [ 2, 4, 8, 2, 1, 2 ], [ 4, 4, 4, 0, 1, 3 ] ],
  [ [ 1, 3, 20, 1, 1, 1 ], [ 1, 6, 11, 6, 1, 1 ], [ 2, 2, 15, 1, 2, 1 ],
      [ 2, 3, 10, -2, 1, 1 ], [ 3, 4, 5, 1, 0, 2 ], [ 1, 2, 31, 0, 0, 1 ],
      [ 1, 5, 12, 3, 1, 1 ], [ 1, 7, 8, 0, 1, 0 ], [ 2, 3, 11, 1, 1, 2 ],
      [ 2, 4, 7, 0, 0, 1 ], [ 2, 5, 6, 3, 1, 0 ], [ 3, 3, 7, -2, 2, 1 ],
      [ 3, 4, 5, -2, 1, 1 ] ],
  [ [ 1, 2, 28, 2, 1, 0 ], [ 1, 6, 10, 4, 1, 0 ], [ 1, 6, 10, 3, 1, 1 ],
      [ 2, 3, 10, 1, 2, 1 ], [ 2, 4, 7, 1, 1, 0 ], [ 2, 5, 6, 1, 2, 0 ],
      [ 2, 6, 6, 5, 1, 2 ], [ 3, 4, 5, 1, 2, 1 ], [ 3, 4, 6, 2, 2, 3 ],
      [ 1, 1, 55, 1, 1, 0 ], [ 1, 1, 73, 1, 1, 1 ], [ 1, 7, 9, 5, 0, 1 ],
      [ 2, 3, 11, 1, 0, 2 ], [ 3, 3, 7, 1, 3, 1 ] ],
  [ [ 1, 1, 55, 0, 1, 0 ], [ 1, 1, 73, 0, 0, 1 ], [ 1, 3, 19, 3, 0, 0 ],
      [ 1, 4, 14, 1, 1, 0 ], [ 1, 5, 12, 3, 0, 1 ], [ 2, 3, 10, 3, 1, 0 ],
      [ 4, 4, 5, 2, 4, 3 ], [ 1, 3, 20, 1, 0, 1 ], [ 1, 4, 15, 2, 1, 1 ],
      [ 1, 5, 11, 1, 0, 0 ], [ 1, 5, 12, 4, 1, 0 ], [ 2, 5, 6, -2, 1, 1 ],
      [ 3, 4, 5, 0, 2, 1 ], [ 3, 4, 6, 3, 3, 2 ], [ 3, 5, 5, -4, 1, 2 ] ],
  [ [ 1, 1, 55, 0, 0, 0 ], [ 1, 4, 14, 2, 0, 0 ], [ 1, 5, 11, 0, 0, 0 ],
      [ 2, 5, 7, 4, 0, 2 ], [ 3, 4, 5, 0, 0, 2 ], [ 2, 3, 10, 2, 2, 0 ],
      [ 2, 5, 6, 0, 2, 0 ], [ 2, 2, 19, 2, 2, 2 ], [ 2, 3, 11, 0, 0, 2 ],
      [ 1, 2, 28, 2, 0, 0 ], [ 1, 7, 8, 2, 0, 0 ], [ 1, 8, 8, 6, 0, 0 ],
      [ 2, 4, 9, 4, 2, 2 ], [ 1, 3, 20, 0, 0, 1 ], [ 1, 4, 15, 4, 1, 0 ],
      [ 3, 5, 5, 5, 1, 1 ], [ 4, 5, 5, 5, 4, 4 ], [ 1, 4, 14, 0, 1, 0 ],
      [ 1, 8, 8, 5, 1, 1 ], [ 2, 2, 14, 1, 1, 0 ], [ 2, 2, 15, -1, 1, 1 ],
      [ 2, 4, 8, 3, 2, 1 ], [ 3, 4, 6, 4, 1, 2 ], [ 4, 4, 4, 0, 0, 3 ],
      [ 4, 4, 5, 3, 4, 0 ], [ 1, 7, 9, 5, 1, 0 ], [ 3, 3, 7, 1, 1, 2 ],
      [ 1, 2, 32, 2, 1, 1 ], [ 2, 4, 7, 0, 1, 0 ], [ 2, 4, 8, 4, 1, 0 ],
      [ 2, 4, 8, 1, 1, 2 ], [ 3, 3, 8, 3, 3, 2 ] ],
  [ [ 1, 1, 74, 1, 1, 1 ], [ 1, 3, 19, 2, 1, 0 ], [ 1, 6, 10, 3, 0, 1 ],
      [ 1, 7, 10, 7, 1, 1 ], [ 2, 3, 10, 2, 1, 1 ], [ 3, 4, 5, 1, 2, 0 ],
      [ 3, 4, 6, 1, 2, 3 ], [ 3, 5, 5, -3, 2, 2 ], [ 1, 2, 28, 1, 1, 0 ],
      [ 1, 4, 15, 2, 0, 1 ], [ 1, 4, 15, 1, 1, 1 ], [ 1, 5, 12, 2, 1, 1 ],
      [ 2, 6, 6, -5, 1, 1 ], [ 3, 3, 7, 0, 1, 2 ], [ 3, 4, 5, 2, 1, 1 ] ],
  [ [ 1, 2, 28, 0, 1, 0 ], [ 1, 6, 10, 2, 1, 1 ], [ 2, 2, 15, 1, 1, 1 ],
      [ 2, 3, 10, 3, 0, 0 ], [ 2, 3, 10, 2, 0, 1 ], [ 2, 3, 12, 3, 2, 2 ],
      [ 2, 4, 7, 1, 0, 0 ], [ 2, 4, 8, 3, 2, 0 ], [ 3, 4, 6, 2, 0, 3 ],
      [ 1, 1, 74, 0, 0, 1 ], [ 1, 3, 21, 3, 1, 1 ], [ 3, 3, 7, 1, 3, 0 ],
      [ 3, 3, 9, 2, 3, 3 ], [ 1, 5, 13, 5, 1, 1 ], [ 1, 6, 11, 6, 1, 0 ],
      [ 1, 1, 56, 1, 1, 0 ], [ 1, 2, 32, 1, 1, 1 ], [ 2, 2, 14, 0, 1, 0 ],
      [ 2, 2, 19, 1, 2, 2 ], [ 2, 4, 8, 1, 0, 2 ], [ 2, 5, 6, 3, 0, 0 ] ],
  [ [ 1, 1, 56, 0, 1, 0 ], [ 1, 2, 28, 1, 0, 0 ], [ 1, 2, 32, 1, 0, 1 ],
      [ 1, 4, 14, 1, 0, 0 ], [ 1, 5, 12, 1, 1, 1 ], [ 1, 7, 8, 1, 0, 0 ],
      [ 1, 8, 8, 5, 0, 1 ], [ 2, 2, 15, 0, 1, 1 ], [ 2, 4, 8, -3, 1, 1 ],
      [ 2, 5, 6, 2, 1, 1 ], [ 2, 5, 7, 5, 1, 1 ], [ 2, 5, 7, 4, 1, 2 ],
      [ 3, 4, 5, 2, 0, 1 ] ],
  [ [ 1, 6, 10, 4, 0, 0 ], [ 3, 4, 5, 0, 2, 0 ], [ 1, 5, 12, 4, 0, 0 ],
      [ 1, 3, 19, 2, 0, 0 ], [ 4, 4, 5, 2, 2, 4 ], [ 3, 4, 6, 4, 2, 0 ],
      [ 1, 2, 28, 0, 0, 0 ], [ 1, 4, 14, 0, 0, 0 ], [ 2, 4, 7, 0, 0, 0 ],
      [ 2, 2, 15, 2, 2, 0 ], [ 3, 3, 7, 0, 0, 2 ], [ 1, 4, 15, 4, 0, 0 ],
      [ 1, 7, 8, 0, 0, 0 ], [ 3, 3, 8, -2, 2, 2 ], [ 1, 1, 56, 0, 0, 0 ],
      [ 1, 8, 9, 8, 0, 0 ], [ 1, 1, 75, 1, 1, 1 ], [ 1, 3, 19, 1, 1, 0 ],
      [ 1, 5, 12, 2, 0, 1 ], [ 1, 7, 9, 4, 1, 1 ], [ 3, 4, 5, 2, 1, 0 ],
      [ 1, 2, 32, 0, 0, 1 ], [ 1, 4, 15, 1, 0, 1 ], [ 1, 4, 16, 4, 1, 1 ],
      [ 1, 6, 10, 1, 1, 1 ], [ 1, 7, 10, 7, 1, 0 ], [ 2, 3, 10, -1, 1, 1 ],
      [ 2, 4, 9, 4, 1, 2 ], [ 3, 4, 6, 2, 1, 3 ], [ 4, 4, 4, 1, 2, 2 ],
      [ 4, 4, 5, 3, 4, 2 ] ],
  [ [ 2, 2, 15, 0, 0, 1 ], [ 3, 5, 5, 5, 0, 0 ], [ 1, 4, 15, 0, 0, 1 ],
      [ 1, 6, 10, 3, 1, 0 ], [ 3, 3, 7, 0, 3, 0 ], [ 3, 4, 7, 4, 3, 3 ],
      [ 1, 1, 75, 0, 0, 1 ], [ 1, 3, 19, 0, 1, 0 ], [ 3, 4, 6, 3, 3, 0 ],
      [ 2, 5, 7, 5, 1, 0 ], [ 2, 3, 12, 3, 1, 2 ], [ 3, 3, 7, 2, 2, 1 ] ],
  [ [ 1, 5, 12, 3, 1, 0 ], [ 1, 6, 10, 2, 0, 1 ], [ 2, 2, 19, 1, 1, 2 ],
      [ 2, 3, 10, 1, 2, 0 ], [ 2, 3, 10, 1, 1, 1 ], [ 2, 5, 6, 2, 0, 1 ],
      [ 2, 5, 6, -1, 1, 1 ], [ 3, 4, 6, 4, 2, 1 ], [ 4, 4, 5, -1, 3, 3 ],
      [ 1, 1, 57, 1, 1, 0 ], [ 1, 2, 29, 2, 1, 0 ], [ 1, 3, 21, 2, 1, 1 ],
      [ 2, 5, 7, 3, 2, 2 ], [ 3, 5, 5, 3, 2, 3 ] ],
  [ [ 1, 1, 57, 0, 1, 0 ], [ 1, 1, 76, 1, 1, 1 ], [ 1, 2, 33, 2, 1, 1 ],
      [ 1, 3, 19, 1, 0, 0 ], [ 1, 3, 21, 2, 0, 1 ], [ 1, 4, 15, 3, 1, 0 ],
      [ 1, 5, 12, 1, 0, 1 ], [ 1, 6, 11, 5, 1, 1 ], [ 1, 7, 9, 5, 0, 0 ],
      [ 1, 7, 9, 4, 0, 1 ], [ 2, 3, 10, 0, 1, 1 ], [ 2, 5, 6, 2, 1, 0 ],
      [ 3, 4, 5, -1, 1, 1 ], [ 3, 4, 6, -3, 1, 2 ], [ 4, 4, 5, 3, 4, 1 ] ],
  [ [ 1, 3, 19, 0, 0, 0 ], [ 2, 5, 7, 4, 2, 0 ], [ 3, 4, 5, 2, 0, 0 ],
      [ 1, 1, 57, 0, 0, 0 ], [ 2, 3, 10, 0, 2, 0 ], [ 1, 2, 29, 2, 0, 0 ],
      [ 2, 2, 19, 0, 0, 2 ], [ 3, 5, 5, 4, 2, 2 ], [ 1, 6, 11, 6, 0, 0 ],
      [ 2, 3, 12, 2, 2, 2 ], [ 3, 3, 7, 2, 2, 0 ], [ 3, 4, 6, -2, 2, 2 ],
      [ 1, 1, 76, 0, 0, 1 ], [ 1, 5, 12, 0, 0, 1 ], [ 3, 5, 5, 3, 0, 3 ],
      [ 1, 3, 20, 3, 1, 0 ], [ 1, 8, 8, 4, 1, 1 ], [ 2, 2, 16, 2, 2, 1 ],
      [ 2, 4, 8, 2, 2, 1 ], [ 4, 4, 5, 1, 2, 4 ], [ 1, 3, 21, 1, 1, 1 ],
      [ 3, 3, 7, -1, 2, 1 ], [ 1, 6, 11, 5, 0, 1 ], [ 2, 3, 10, 1, 0, 1 ],
      [ 2, 5, 6, 1, 1, 1 ], [ 3, 4, 6, 3, 3, 1 ], [ 3, 4, 6, 2, 3, 2 ] ],
  [ [ 1, 2, 29, 1, 1, 0 ], [ 1, 2, 33, 1, 1, 1 ], [ 1, 6, 10, 1, 0, 1 ],
      [ 1, 7, 9, 4, 1, 0 ], [ 1, 8, 9, 7, 1, 1 ], [ 2, 3, 10, 2, 1, 0 ],
      [ 2, 3, 11, 3, 2, 1 ], [ 2, 4, 8, 3, 1, 1 ], [ 2, 5, 6, 0, 1, 1 ],
      [ 2, 5, 7, 4, 2, 1 ], [ 3, 3, 8, 2, 3, 2 ], [ 3, 4, 5, 1, 1, 1 ] ],
  [ [ 1, 1, 58, 1, 1, 0 ], [ 1, 6, 10, 2, 1, 0 ], [ 1, 8, 9, 7, 0, 1 ],
      [ 2, 2, 15, 1, 2, 0 ], [ 2, 4, 8, 3, 0, 1 ], [ 3, 4, 6, 1, 1, 3 ],
      [ 4, 4, 5, 3, 3, 3 ], [ 1, 3, 21, 1, 0, 1 ], [ 1, 5, 13, 5, 1, 0 ],
      [ 1, 5, 13, 4, 1, 1 ], [ 2, 5, 7, 5, 0, 0 ], [ 1, 1, 77, 1, 1, 1 ],
      [ 1, 2, 29, 0, 1, 0 ], [ 1, 7, 9, 3, 1, 1 ], [ 1, 2, 33, 1, 0, 1 ],
      [ 1, 4, 16, 3, 1, 1 ], [ 1, 6, 10, 0, 0, 1 ], [ 2, 3, 10, 0, 0, 1 ],
      [ 2, 3, 12, 1, 2, 2 ], [ 2, 4, 9, 3, 2, 2 ], [ 4, 4, 4, -1, 1, 2 ] ],
  [ [ 1, 2, 29, 1, 0, 0 ], [ 1, 3, 21, 0, 0, 1 ], [ 1, 8, 8, 5, 0, 0 ],
      [ 1, 8, 9, 7, 1, 0 ], [ 3, 4, 6, 1, 3, 2 ], [ 3, 4, 6, 1, 0, 3 ],
      [ 3, 5, 6, 5, 3, 3 ], [ 1, 1, 77, 0, 0, 1 ], [ 1, 3, 20, 3, 0, 0 ],
      [ 1, 5, 12, 3, 0, 0 ], [ 1, 5, 12, 2, 1, 0 ], [ 2, 6, 6, 5, 1, 1 ],
      [ 3, 3, 9, 2, 2, 3 ], [ 3, 4, 5, 0, 1, 1 ], [ 1, 1, 58, 0, 1, 0 ],
      [ 1, 4, 15, 3, 0, 0 ], [ 1, 4, 16, 3, 0, 1 ], [ 1, 2, 33, 0, 0, 1 ],
      [ 1, 5, 13, 4, 0, 1 ], [ 1, 6, 10, 3, 0, 0 ], [ 1, 7, 10, 7, 0, 0 ],
      [ 4, 4, 5, -2, 2, 3 ] ],
  [ [ 1, 2, 29, 0, 0, 0 ], [ 2, 5, 6, 2, 0, 0 ], [ 3, 5, 5, 4, 0, 2 ],
      [ 1, 1, 58, 0, 0, 0 ], [ 2, 2, 15, 0, 2, 0 ], [ 2, 3, 10, 2, 0, 0 ],
      [ 2, 3, 12, 2, 0, 2 ], [ 2, 5, 7, 2, 2, 2 ], [ 1, 8, 8, 4, 0, 1 ],
      [ 2, 2, 16, 1, 2, 1 ], [ 2, 4, 8, 1, 2, 1 ], [ 2, 5, 6, 1, 0, 1 ],
      [ 2, 5, 7, -4, 1, 1 ], [ 2, 6, 6, 5, 0, 1 ], [ 3, 3, 8, 1, 3, 2 ],
      [ 3, 4, 5, 1, 0, 1 ], [ 1, 4, 15, 2, 1, 0 ], [ 3, 3, 7, 1, 2, 1 ],
      [ 3, 5, 5, 3, 1, 3 ] ],
  [ [ 1, 1, 78, 1, 1, 1 ], [ 1, 3, 20, 2, 1, 0 ], [ 1, 3, 22, 3, 1, 1 ],
      [ 1, 6, 10, 1, 1, 0 ], [ 1, 6, 11, 5, 1, 0 ], [ 1, 7, 10, 6, 1, 1 ],
      [ 2, 3, 12, 2, 1, 2 ], [ 2, 5, 6, 1, 1, 0 ], [ 3, 3, 7, 0, 2, 1 ],
      [ 3, 4, 5, 1, 1, 0 ], [ 3, 4, 6, -3, 2, 1 ], [ 3, 4, 6, 3, 2, 2 ],
      [ 3, 4, 7, 4, 2, 3 ] ],
  [ [ 1, 4, 16, 2, 1, 1 ], [ 1, 6, 10, 0, 1, 0 ], [ 3, 4, 6, 0, 0, 3 ],
      [ 4, 4, 4, 1, 1, 2 ], [ 1, 1, 78, 0, 0, 1 ], [ 1, 7, 9, 3, 0, 1 ],
      [ 2, 3, 11, 3, 2, 0 ], [ 2, 2, 20, 1, 2, 2 ], [ 2, 5, 6, 0, 0, 1 ],
      [ 3, 3, 8, 3, 3, 0 ], [ 1, 2, 30, 2, 1, 0 ], [ 1, 5, 12, 1, 1, 0 ],
      [ 2, 4, 8, 3, 1, 0 ], [ 2, 6, 6, 4, 1, 2 ], [ 2, 6, 6, 3, 2, 2 ],
      [ 3, 4, 6, 4, 1, 1 ], [ 4, 4, 5, -3, 3, 1 ], [ 1, 7, 9, 2, 1, 1 ],
      [ 1, 9, 9, 9, 1, 1 ], [ 2, 5, 7, 3, 0, 2 ], [ 3, 3, 9, 1, 2, 3 ],
      [ 1, 2, 34, 2, 1, 1 ], [ 1, 8, 8, 3, 1, 1 ], [ 2, 4, 8, -2, 1, 1 ],
      [ 2, 4, 9, 3, 0, 2 ], [ 1, 1, 59, 1, 1, 0 ], [ 1, 7, 10, 6, 0, 1 ],
      [ 2, 5, 7, 1, 2, 2 ] ],
  [ [ 1, 5, 12, 0, 1, 0 ], [ 1, 5, 13, 5, 0, 0 ], [ 1, 6, 11, 4, 1, 1 ],
      [ 2, 2, 16, -1, 1, 1 ], [ 2, 3, 11, 3, 1, 1 ], [ 2, 5, 6, 0, 1, 0 ],
      [ 3, 3, 8, 3, 3, 1 ], [ 3, 4, 5, 0, 0, 1 ], [ 1, 1, 59, 0, 1, 0 ],
      [ 1, 4, 15, 1, 1, 0 ], [ 2, 3, 10, 1, 1, 0 ], [ 2, 5, 7, 3, 1, 2 ],
      [ 3, 5, 5, 4, 1, 2 ], [ 3, 5, 5, 2, 2, 3 ], [ 4, 5, 5, 5, 3, 4 ] ],
  [ [ 1, 1, 59, 0, 0, 0 ], [ 1, 3, 20, 2, 0, 0 ], [ 1, 4, 15, 2, 0, 0 ],
      [ 1, 5, 12, 2, 0, 0 ], [ 1, 7, 9, 4, 0, 0 ], [ 2, 4, 9, 2, 2, 2 ],
      [ 4, 4, 5, 2, 4, 2 ], [ 1, 2, 30, 2, 0, 0 ], [ 1, 6, 10, 2, 0, 0 ],
      [ 2, 6, 7, 6, 2, 2 ], [ 1, 2, 34, 1, 1, 1 ], [ 1, 3, 20, 1, 1, 0 ],
      [ 1, 4, 16, 4, 1, 0 ], [ 1, 4, 16, 2, 0, 1 ], [ 1, 4, 16, 1, 1, 1 ],
      [ 2, 2, 15, 1, 1, 0 ], [ 2, 4, 9, 3, 1, 2 ], [ 3, 4, 6, 4, 1, 0 ],
      [ 4, 4, 4, 0, 1, 2 ], [ 4, 4, 5, -2, 3, 2 ], [ 4, 4, 5, 1, 1, 4 ],
      [ 4, 4, 6, 3, 4, 4 ], [ 1, 1, 79, 1, 1, 1 ], [ 1, 4, 15, 0, 1, 0 ],
      [ 1, 5, 13, 3, 1, 1 ], [ 1, 7, 9, 3, 1, 0 ], [ 1, 7, 9, 1, 1, 1 ],
      [ 3, 4, 5, 0, 1, 0 ] ],
  [ [ 1, 1, 79, 0, 0, 1 ], [ 1, 2, 34, 1, 0, 1 ], [ 1, 3, 20, 0, 1, 0 ],
      [ 1, 7, 10, 6, 1, 0 ], [ 2, 2, 16, 1, 1, 1 ], [ 2, 3, 10, 0, 1, 0 ],
      [ 3, 4, 5, 1, 0, 0 ], [ 3, 4, 7, 3, 3, 3 ], [ 1, 2, 30, 1, 1, 0 ],
      [ 1, 3, 22, 2, 1, 1 ], [ 1, 6, 11, 4, 0, 1 ], [ 2, 3, 11, 2, 2, 1 ],
      [ 2, 3, 12, 1, 1, 2 ], [ 3, 3, 7, 1, 2, 0 ], [ 3, 3, 8, -1, 2, 2 ],
      [ 3, 4, 6, 3, 0, 2 ] ],
  [ [ 1, 1, 60, 1, 1, 0 ], [ 1, 2, 30, 0, 1, 0 ], [ 2, 2, 15, 0, 1, 0 ],
      [ 2, 2, 16, 0, 1, 1 ], [ 2, 4, 8, 3, 0, 0 ], [ 2, 4, 8, 1, 2, 0 ],
      [ 2, 5, 8, 5, 2, 2 ], [ 1, 3, 22, 2, 0, 1 ], [ 3, 5, 5, 1, 2, 3 ],
      [ 1, 5, 13, 3, 0, 1 ], [ 3, 3, 7, -1, 1, 1 ], [ 3, 5, 5, -4, 1, 1 ],
      [ 1, 2, 34, 0, 0, 1 ], [ 1, 8, 8, 2, 1, 1 ], [ 2, 2, 20, 1, 1, 2 ],
      [ 2, 3, 10, 1, 0, 0 ], [ 2, 3, 12, 1, 0, 2 ], [ 2, 4, 8, 2, 1, 1 ],
      [ 2, 4, 9, 1, 2, 2 ], [ 2, 5, 6, 1, 0, 0 ], [ 2, 6, 6, 5, 0, 0 ] ],
  [ [ 1, 1, 60, 0, 1, 0 ], [ 1, 1, 80, 1, 1, 1 ], [ 1, 2, 30, 1, 0, 0 ],
      [ 1, 3, 20, 1, 0, 0 ], [ 1, 3, 22, 1, 1, 1 ], [ 1, 4, 15, 1, 0, 0 ],
      [ 1, 4, 16, 1, 0, 1 ], [ 1, 4, 17, 4, 1, 1 ], [ 1, 5, 12, 1, 0, 0 ],
      [ 1, 5, 13, 4, 1, 0 ], [ 1, 6, 10, 1, 0, 0 ], [ 1, 6, 11, 5, 0, 0 ],
      [ 1, 7, 9, 2, 0, 1 ], [ 1, 8, 8, 3, 0, 1 ], [ 1, 8, 9, 7, 0, 0 ],
      [ 2, 4, 9, 4, 2, 1 ], [ 3, 4, 6, 3, 1, 2 ], [ 4, 4, 5, 0, 3, 3 ] ],
  [ [ 1, 8, 8, 4, 0, 0 ], [ 4, 4, 5, 0, 0, 4 ], [ 1, 2, 30, 0, 0, 0 ],
      [ 3, 4, 6, 4, 0, 0 ], [ 1, 3, 20, 0, 0, 0 ], [ 3, 3, 8, 2, 2, 2 ],
      [ 3, 4, 5, 0, 0, 0 ], [ 1, 5, 12, 0, 0, 0 ], [ 2, 4, 9, 4, 2, 0 ],
      [ 2, 3, 10, 0, 0, 0 ], [ 3, 5, 5, -2, 2, 2 ], [ 2, 3, 12, 0, 0, 2 ],
      [ 3, 3, 7, 0, 2, 0 ], [ 2, 5, 6, 0, 0, 0 ], [ 2, 6, 7, 6, 2, 0 ],
      [ 1, 4, 16, 4, 0, 0 ], [ 1, 6, 10, 0, 0, 0 ], [ 2, 2, 15, 0, 0, 0 ],
      [ 1, 4, 15, 0, 0, 0 ], [ 4, 4, 5, 2, 4, 0 ], [ 1, 1, 60, 0, 0, 0 ],
      [ 4, 5, 5, 4, 4, 4 ], [ 1, 1, 80, 0, 0, 1 ], [ 1, 3, 21, 3, 1, 0 ],
      [ 3, 3, 7, 1, 1, 1 ], [ 3, 3, 9, 1, 1, 3 ], [ 1, 6, 12, 6, 1, 1 ],
      [ 2, 2, 16, 0, 0, 1 ], [ 2, 3, 11, -2, 1, 1 ], [ 2, 6, 6, -4, 1, 1 ],
      [ 3, 4, 6, 2, 3, 0 ], [ 3, 4, 6, 2, 3, 1 ], [ 3, 5, 6, 5, 3, 0 ],
      [ 1, 5, 13, 2, 1, 1 ], [ 4, 5, 5, 5, 2, 4 ], [ 1, 4, 16, 0, 0, 1 ],
      [ 1, 8, 8, 1, 1, 1 ], [ 2, 4, 8, 2, 0, 1 ], [ 2, 5, 7, 4, 1, 1 ],
      [ 4, 4, 5, 1, 4, 2 ] ],
  [ [ 1, 2, 35, 2, 1, 1 ], [ 1, 3, 22, 1, 0, 1 ], [ 1, 5, 14, 5, 1, 1 ],
      [ 1, 6, 11, 3, 1, 1 ], [ 1, 7, 9, 2, 1, 0 ], [ 1, 8, 9, 6, 1, 1 ],
      [ 2, 3, 11, 1, 2, 1 ], [ 2, 4, 8, -1, 1, 1 ], [ 2, 5, 7, 4, 0, 1 ],
      [ 2, 5, 7, 3, 2, 1 ], [ 3, 4, 6, -1, 2, 2 ], [ 3, 5, 6, 5, 2, 3 ],
      [ 4, 4, 5, 2, 3, 3 ] ],
  [ [ 1, 3, 22, 0, 0, 1 ], [ 2, 6, 6, 1, 2, 2 ], [ 2, 6, 7, 6, 1, 2 ],
      [ 1, 2, 31, 2, 1, 0 ], [ 1, 5, 13, 1, 1, 1 ], [ 1, 6, 11, 4, 1, 0 ],
      [ 2, 5, 7, 3, 2, 0 ], [ 3, 3, 7, 0, 1, 1 ], [ 1, 1, 61, 1, 1, 0 ],
      [ 1, 1, 81, 1, 1, 1 ], [ 1, 7, 9, 1, 0, 1 ], [ 2, 3, 13, 3, 2, 2 ],
      [ 3, 5, 5, -3, 1, 2 ] ],
  [ [ 1, 7, 9, 0, 0, 1 ], [ 1, 9, 9, 9, 0, 0 ], [ 4, 4, 4, -1, 1, 1 ],
      [ 2, 5, 8, 5, 1, 2 ], [ 1, 1, 81, 0, 0, 1 ], [ 1, 3, 21, 3, 0, 0 ],
      [ 1, 7, 10, 5, 1, 1 ], [ 3, 3, 10, 3, 3, 3 ], [ 3, 4, 7, 2, 3, 3 ],
      [ 2, 2, 17, 2, 2, 1 ], [ 2, 3, 11, 3, 1, 0 ], [ 3, 5, 5, 2, 0, 3 ],
      [ 1, 1, 61, 0, 1, 0 ], [ 1, 2, 35, 1, 1, 1 ], [ 1, 4, 16, 3, 1, 0 ],
      [ 1, 5, 13, 2, 0, 1 ], [ 1, 7, 9, 3, 0, 0 ], [ 1, 8, 9, 6, 0, 1 ],
      [ 2, 4, 8, 1, 1, 1 ], [ 2, 5, 7, 4, 1, 0 ], [ 2, 5, 7, 2, 1, 2 ],
      [ 4, 4, 5, 2, 4, 1 ] ],
  [ [ 1, 1, 61, 0, 0, 0 ], [ 1, 5, 13, 4, 0, 0 ], [ 2, 2, 21, 2, 2, 2 ],
      [ 2, 5, 7, 2, 0, 2 ], [ 1, 2, 31, 2, 0, 0 ], [ 1, 7, 10, 6, 0, 0 ],
      [ 2, 3, 11, 2, 2, 0 ], [ 2, 4, 9, 2, 0, 2 ], [ 3, 3, 8, 0, 2, 2 ],
      [ 3, 4, 6, 2, 2, 2 ], [ 1, 2, 35, 1, 0, 1 ], [ 1, 6, 11, 3, 0, 1 ],
      [ 1, 8, 8, 2, 0, 1 ], [ 2, 3, 11, 2, 1, 1 ], [ 2, 4, 8, 2, 1, 0 ],
      [ 2, 4, 8, 0, 1, 1 ], [ 2, 4, 9, 2, 1, 2 ], [ 3, 4, 6, -2, 1, 2 ],
      [ 4, 4, 5, 1, 3, 3 ], [ 1, 3, 23, 3, 1, 1 ], [ 1, 7, 9, 1, 1, 0 ],
      [ 1, 8, 9, 6, 1, 0 ], [ 3, 5, 5, 2, 1, 3 ] ],
  [ [ 3, 3, 7, 0, 0, 1 ], [ 3, 5, 5, 3, 2, 2 ], [ 1, 2, 35, 0, 0, 1 ],
      [ 1, 7, 9, 0, 1, 0 ], [ 4, 4, 4, 1, 1, 1 ], [ 1, 2, 31, 1, 1, 0 ],
      [ 1, 4, 17, 3, 1, 1 ], [ 1, 6, 11, 2, 1, 1 ], [ 2, 3, 11, 2, 0, 1 ],
      [ 3, 3, 8, 1, 2, 2 ], [ 1, 1, 82, 1, 1, 1 ], [ 1, 3, 21, 2, 1, 0 ],
      [ 1, 7, 10, 5, 0, 1 ], [ 2, 3, 13, 3, 1, 2 ], [ 2, 6, 7, 6, 2, 1 ],
      [ 3, 4, 6, 3, 2, 0 ], [ 3, 4, 6, 3, 2, 1 ] ],
  [ [ 1, 1, 62, 1, 1, 0 ], [ 1, 8, 10, 8, 1, 1 ], [ 2, 2, 16, 1, 2, 0 ],
      [ 2, 4, 8, 1, 0, 1 ], [ 3, 4, 7, 3, 0, 3 ], [ 1, 1, 82, 0, 0, 1 ],
      [ 1, 5, 13, 1, 0, 1 ], [ 2, 3, 11, 3, 0, 0 ], [ 1, 2, 31, 0, 1, 0 ],
      [ 1, 5, 13, 3, 1, 0 ], [ 3, 3, 7, 1, 1, 0 ], [ 3, 5, 5, 4, 1, 1 ],
      [ 1, 4, 17, 3, 0, 1 ], [ 1, 6, 12, 6, 1, 0 ], [ 2, 2, 21, 1, 2, 2 ],
      [ 2, 6, 6, 3, 0, 2 ], [ 2, 6, 6, 3, 1, 2 ], [ 3, 4, 6, 1, 3, 1 ],
      [ 3, 5, 6, 5, 3, 2 ], [ 4, 4, 5, 3, 3, 2 ] ],
  [ [ 1, 2, 31, 1, 0, 0 ], [ 1, 5, 13, 0, 0, 1 ], [ 1, 8, 8, 3, 0, 0 ],
      [ 1, 8, 8, 1, 0, 1 ], [ 2, 2, 17, 1, 2, 1 ], [ 2, 4, 9, 4, 1, 1 ],
      [ 3, 5, 5, 4, 0, 1 ], [ 4, 5, 5, -3, 3, 3 ], [ 1, 1, 62, 0, 1, 0 ],
      [ 1, 4, 16, 3, 0, 0 ], [ 1, 6, 11, 1, 1, 1 ], [ 2, 3, 11, -1, 1, 1 ],
      [ 2, 5, 7, -3, 1, 1 ], [ 2, 5, 7, 1, 1, 2 ], [ 3, 3, 8, 2, 3, 1 ] ],
  [ [ 1, 3, 21, 2, 0, 0 ], [ 1, 6, 11, 4, 0, 0 ], [ 3, 4, 6, 0, 2, 2 ],
      [ 1, 1, 62, 0, 0, 0 ], [ 1, 2, 31, 0, 0, 0 ], [ 1, 7, 9, 2, 0, 0 ],
      [ 2, 3, 13, 2, 2, 2 ], [ 2, 5, 7, 4, 0, 0 ], [ 1, 1, 83, 1, 1, 1 ],
      [ 1, 3, 21, 1, 1, 0 ], [ 1, 3, 23, 2, 1, 1 ], [ 1, 7, 11, 7, 1, 1 ],
      [ 3, 4, 7, 4, 3, 2 ], [ 1, 2, 36, 2, 1, 1 ], [ 1, 4, 16, 2, 1, 0 ],
      [ 1, 7, 10, 5, 1, 0 ], [ 1, 8, 8, 0, 0, 1 ], [ 1, 8, 10, 8, 1, 0 ],
      [ 2, 4, 8, 0, 0, 1 ], [ 2, 4, 9, 1, 1, 2 ], [ 2, 6, 6, 4, 1, 1 ],
      [ 3, 3, 8, -1, 1, 2 ], [ 3, 4, 6, -3, 1, 1 ], [ 3, 4, 7, 3, 2, 3 ],
      [ 4, 4, 4, 0, 1, 1 ], [ 4, 4, 5, 3, 3, 0 ] ],
  [ [ 1, 1, 83, 0, 0, 1 ], [ 1, 3, 21, 0, 1, 0 ], [ 1, 3, 23, 2, 0, 1 ],
      [ 1, 6, 11, 2, 0, 1 ], [ 2, 3, 11, 1, 1, 1 ], [ 3, 3, 7, 0, 1, 0 ],
      [ 3, 3, 8, 2, 3, 0 ], [ 3, 3, 10, 2, 3, 3 ], [ 3, 4, 6, 1, 3, 0 ],
      [ 3, 4, 6, 1, 2, 2 ], [ 3, 5, 6, 5, 3, 1 ], [ 3, 5, 6, 4, 3, 3 ],
      [ 1, 4, 17, 2, 1, 1 ], [ 1, 5, 14, 4, 1, 1 ], [ 1, 6, 11, 3, 1, 0 ],
      [ 2, 5, 7, 2, 2, 1 ], [ 4, 4, 5, -1, 2, 3 ] ],
  [ [ 2, 2, 17, -1, 1, 1 ], [ 2, 5, 8, 5, 2, 0 ], [ 1, 9, 9, 8, 1, 1 ],
      [ 1, 5, 14, 5, 1, 0 ], [ 4, 4, 6, 4, 4, 3 ], [ 2, 3, 13, 1, 2, 2 ],
      [ 1, 2, 32, 2, 1, 0 ], [ 1, 2, 36, 1, 1, 1 ], [ 1, 6, 12, 5, 1, 1 ],
      [ 2, 2, 21, 1, 1, 2 ], [ 2, 3, 11, 0, 1, 1 ], [ 2, 4, 8, 1, 1, 0 ],
      [ 2, 4, 9, 1, 0, 2 ], [ 2, 6, 6, 4, 0, 1 ], [ 3, 4, 6, -2, 2, 1 ],
      [ 1, 1, 63, 1, 1, 0 ], [ 1, 3, 23, 1, 1, 1 ], [ 1, 5, 14, 4, 0, 1 ],
      [ 2, 3, 11, 1, 2, 0 ], [ 2, 5, 7, 1, 0, 2 ], [ 3, 5, 5, 1, 1, 3 ] ],
  [ [ 1, 1, 63, 0, 1, 0 ], [ 1, 1, 84, 1, 1, 1 ], [ 1, 2, 36, 1, 0, 1 ],
      [ 1, 3, 21, 1, 0, 0 ], [ 1, 4, 16, 1, 1, 0 ], [ 1, 4, 17, 2, 0, 1 ],
      [ 1, 4, 17, 1, 1, 1 ], [ 1, 5, 13, 3, 0, 0 ], [ 1, 5, 13, 2, 1, 0 ],
      [ 1, 6, 12, 5, 0, 1 ], [ 1, 7, 9, 1, 0, 0 ], [ 1, 7, 10, 4, 1, 1 ],
      [ 1, 8, 9, 5, 1, 1 ], [ 1, 9, 9, 8, 0, 1 ], [ 2, 3, 11, 1, 0, 1 ],
      [ 2, 4, 9, 3, 2, 1 ], [ 3, 4, 7, 3, 1, 3 ], [ 4, 4, 5, 1, 4, 1 ] ],
  [ [ 2, 2, 21, 0, 0, 2 ], [ 2, 3, 11, 0, 2, 0 ], [ 2, 5, 8, 4, 2, 2 ],
      [ 3, 5, 5, 4, 0, 0 ], [ 1, 3, 21, 0, 0, 0 ], [ 1, 6, 12, 6, 0, 0 ],
      [ 3, 3, 7, 0, 0, 0 ], [ 2, 5, 7, 2, 2, 0 ], [ 1, 1, 63, 0, 0, 0 ],
      [ 1, 4, 16, 2, 0, 0 ], [ 1, 7, 9, 0, 0, 0 ], [ 2, 4, 9, 0, 0, 2 ],
      [ 2, 3, 13, 2, 0, 2 ], [ 3, 5, 6, -4, 2, 2 ], [ 1, 2, 32, 2, 0, 0 ],
      [ 1, 8, 8, 2, 0, 0 ], [ 1, 8, 9, 6, 0, 0 ], [ 2, 5, 7, 0, 0, 2 ],
      [ 3, 4, 6, 2, 0, 2 ], [ 3, 5, 5, 1, 0, 3 ], [ 2, 2, 17, 1, 1, 1 ],
      [ 2, 5, 8, 5, 2, 1 ], [ 1, 1, 84, 0, 0, 1 ], [ 3, 4, 7, 4, 3, 0 ],
      [ 1, 3, 22, 3, 1, 0 ], [ 3, 4, 6, 0, 3, 0 ], [ 4, 4, 6, 3, 3, 4 ],
      [ 1, 4, 17, 4, 1, 0 ], [ 1, 7, 11, 7, 1, 0 ], [ 4, 5, 5, 3, 4, 4 ],
      [ 1, 2, 36, 0, 0, 1 ], [ 1, 4, 16, 0, 1, 0 ], [ 2, 2, 16, 1, 1, 0 ],
      [ 2, 4, 10, 4, 1, 2 ], [ 4, 4, 4, 0, 0, 1 ], [ 4, 4, 5, 1, 4, 0 ],
      [ 1, 3, 23, 1, 0, 1 ], [ 3, 3, 8, -2, 2, 1 ], [ 3, 3, 9, 3, 3, 2 ],
      [ 1, 6, 11, 1, 0, 1 ], [ 2, 3, 12, 3, 2, 1 ], [ 2, 4, 8, 0, 1, 0 ],
      [ 2, 4, 9, 4, 1, 0 ], [ 3, 3, 8, 1, 1, 2 ], [ 3, 4, 6, 2, 1, 2 ],
      [ 4, 4, 5, 3, 3, 1 ] ],
  [ [ 1, 3, 23, 0, 0, 1 ], [ 1, 6, 11, 0, 0, 1 ], [ 2, 2, 17, 0, 1, 1 ],
      [ 2, 3, 11, 0, 0, 1 ], [ 2, 3, 13, 2, 1, 2 ], [ 3, 4, 7, -3, 2, 2 ],
      [ 3, 5, 5, 3, 0, 2 ], [ 3, 5, 5, -1, 2, 2 ], [ 1, 2, 32, 1, 1, 0 ],
      [ 2, 3, 11, 2, 1, 0 ], [ 2, 5, 7, 3, 1, 1 ], [ 2, 5, 7, 1, 2, 1 ],
      [ 3, 3, 8, 1, 3, 1 ], [ 3, 3, 8, 0, 1, 2 ] ],
  [ [ 1, 1, 85, 1, 1, 1 ], [ 1, 5, 13, 1, 1, 0 ], [ 1, 6, 11, 2, 1, 0 ],
      [ 1, 7, 10, 4, 0, 1 ], [ 3, 5, 5, 3, 1, 2 ], [ 1, 1, 64, 1, 1, 0 ],
      [ 1, 2, 32, 0, 1, 0 ], [ 1, 4, 17, 1, 0, 1 ], [ 1, 4, 18, 4, 1, 1 ],
      [ 1, 8, 9, 5, 0, 1 ], [ 2, 2, 16, 0, 1, 0 ], [ 2, 4, 8, 1, 0, 0 ],
      [ 2, 4, 9, 3, 2, 0 ], [ 2, 4, 9, -3, 1, 1 ], [ 2, 6, 6, 2, 1, 2 ],
      [ 2, 6, 7, 5, 2, 2 ], [ 3, 4, 6, 3, 1, 1 ], [ 4, 4, 5, -1, 3, 2 ] ],
  [ [ 1, 1, 64, 0, 1, 0 ], [ 1, 4, 16, 1, 0, 0 ], [ 1, 5, 14, 3, 1, 1 ],
      [ 2, 2, 17, 0, 0, 1 ], [ 3, 5, 5, 0, 0, 3 ], [ 4, 4, 5, 2, 2, 3 ],
      [ 1, 1, 85, 0, 0, 1 ], [ 1, 2, 37, 2, 1, 1 ], [ 1, 3, 22, 3, 0, 0 ],
      [ 1, 7, 10, 5, 0, 0 ], [ 1, 3, 24, 3, 1, 1 ], [ 1, 5, 13, 0, 1, 0 ],
      [ 1, 5, 14, 5, 0, 0 ], [ 1, 6, 11, 3, 0, 0 ], [ 2, 5, 7, 3, 0, 1 ],
      [ 3, 4, 6, -1, 1, 2 ], [ 4, 5, 5, 5, 3, 3 ], [ 1, 2, 32, 1, 0, 0 ],
      [ 1, 4, 17, 0, 0, 1 ], [ 1, 8, 8, 1, 0, 0 ], [ 1, 8, 9, 5, 1, 0 ],
      [ 2, 6, 6, -3, 1, 1 ], [ 3, 4, 6, 3, 0, 1 ] ],
  [ [ 4, 5, 5, 2, 4, 4 ], [ 3, 3, 8, 0, 0, 2 ], [ 1, 8, 8, 0, 0, 0 ],
      [ 1, 4, 16, 0, 0, 0 ], [ 4, 4, 5, 0, 4, 0 ], [ 2, 3, 11, 2, 0, 0 ],
      [ 1, 8, 10, 8, 0, 0 ], [ 3, 3, 9, -2, 2, 2 ], [ 1, 2, 32, 0, 0, 0 ],
      [ 2, 4, 9, 4, 0, 0 ], [ 3, 5, 5, 2, 2, 2 ], [ 1, 5, 13, 2, 0, 0 ],
      [ 4, 5, 5, 4, 0, 4 ], [ 1, 1, 64, 0, 0, 0 ], [ 1, 4, 17, 4, 0, 0 ],
      [ 2, 2, 17, 2, 2, 0 ], [ 2, 5, 8, 4, 0, 2 ] ],
  [ [ 1, 1, 86, 1, 1, 1 ], [ 1, 2, 37, 1, 1, 1 ], [ 1, 3, 22, 2, 1, 0 ],
      [ 1, 5, 14, 3, 0, 1 ], [ 1, 6, 11, 1, 1, 0 ], [ 1, 6, 12, 5, 1, 0 ],
      [ 1, 7, 10, 4, 1, 0 ], [ 1, 7, 10, 3, 1, 1 ], [ 2, 3, 13, 1, 1, 2 ],
      [ 2, 5, 7, 3, 1, 0 ], [ 2, 6, 7, 6, 1, 1 ], [ 3, 4, 6, 3, 1, 0 ],
      [ 3, 4, 7, 4, 3, 1 ], [ 3, 4, 7, 2, 2, 3 ], [ 4, 4, 5, -2, 3, 1 ] ],
  [ [ 1, 6, 12, 4, 1, 1 ], [ 2, 2, 18, 2, 2, 1 ], [ 2, 3, 12, 3, 2, 0 ],
      [ 2, 3, 12, 3, 1, 1 ], [ 2, 6, 6, 1, 1, 2 ], [ 2, 6, 7, 5, 0, 2 ],
      [ 3, 3, 8, 1, 3, 0 ], [ 3, 4, 6, 2, 2, 1 ], [ 1, 1, 86, 0, 0, 1 ],
      [ 1, 2, 33, 2, 1, 0 ], [ 2, 3, 13, 1, 0, 2 ], [ 3, 3, 10, 2, 2, 3 ],
      [ 3, 5, 6, 4, 0, 3 ], [ 1, 1, 65, 1, 1, 0 ], [ 1, 6, 11, 0, 1, 0 ],
      [ 2, 5, 7, 1, 2, 0 ], [ 1, 2, 37, 1, 0, 1 ], [ 2, 2, 22, 1, 2, 2 ],
      [ 2, 4, 10, 3, 2, 2 ], [ 2, 5, 7, -2, 1, 1 ], [ 2, 6, 7, 6, 1, 0 ] ],
  [ [ 1, 5, 13, 1, 0, 0 ], [ 1, 5, 14, 4, 1, 0 ], [ 1, 5, 14, 2, 1, 1 ],
      [ 1, 8, 9, 4, 1, 1 ], [ 2, 3, 11, 1, 1, 0 ], [ 2, 4, 9, 2, 2, 1 ],
      [ 3, 5, 5, -2, 1, 2 ], [ 4, 4, 5, 0, 2, 3 ], [ 1, 1, 65, 0, 1, 0 ],
      [ 1, 2, 37, 0, 0, 1 ], [ 1, 3, 24, 2, 1, 1 ], [ 1, 4, 17, 3, 1, 0 ],
      [ 1, 7, 11, 7, 0, 0 ], [ 2, 5, 8, 4, 1, 2 ], [ 3, 4, 6, 1, 1, 2 ],
      [ 4, 5, 5, 4, 3, 4 ] ],
  [ [ 1, 2, 33, 2, 0, 0 ], [ 1, 5, 13, 0, 0, 0 ], [ 1, 3, 22, 2, 0, 0 ],
      [ 2, 5, 7, 0, 2, 0 ], [ 3, 4, 6, 2, 2, 0 ], [ 1, 6, 11, 2, 0, 0 ],
      [ 2, 3, 13, 0, 0, 2 ], [ 3, 4, 7, 4, 2, 2 ], [ 4, 4, 5, -2, 2, 2 ],
      [ 1, 1, 65, 0, 0, 0 ], [ 1, 9, 9, 8, 0, 0 ], [ 3, 5, 5, 0, 2, 2 ],
      [ 1, 1, 87, 1, 1, 1 ], [ 1, 7, 11, 6, 1, 1 ], [ 3, 3, 8, 2, 2, 1 ],
      [ 1, 3, 22, 1, 1, 0 ], [ 1, 6, 12, 4, 0, 1 ], [ 2, 3, 12, 2, 2, 1 ],
      [ 4, 4, 6, -2, 3, 3 ], [ 4, 4, 6, 2, 3, 4 ], [ 1, 3, 24, 2, 0, 1 ],
      [ 1, 5, 15, 5, 1, 1 ], [ 3, 5, 5, -3, 1, 1 ], [ 1, 4, 18, 3, 1, 1 ],
      [ 1, 8, 10, 7, 1, 1 ], [ 2, 4, 9, 3, 1, 1 ], [ 3, 4, 6, 0, 1, 2 ],
      [ 3, 4, 7, 1, 2, 3 ], [ 4, 4, 5, 2, 3, 2 ] ],
  [ [ 1, 1, 87, 0, 0, 1 ], [ 1, 3, 22, 0, 1, 0 ], [ 1, 4, 18, 3, 0, 1 ],
      [ 1, 7, 10, 2, 1, 1 ], [ 3, 4, 6, 3, 0, 0 ], [ 3, 4, 7, 2, 0, 3 ],
      [ 2, 3, 11, 0, 1, 0 ], [ 3, 3, 8, 0, 3, 0 ], [ 3, 5, 6, 3, 3, 3 ],
      [ 1, 2, 33, 1, 1, 0 ], [ 1, 3, 24, 1, 1, 1 ], [ 1, 7, 11, 6, 0, 1 ],
      [ 2, 6, 6, 3, 1, 1 ], [ 3, 3, 9, 2, 3, 2 ], [ 3, 3, 10, 1, 2, 3 ],
      [ 3, 4, 6, -1, 2, 1 ], [ 3, 4, 6, 1, 0, 2 ], [ 3, 5, 5, 1, 2, 2 ],
      [ 3, 5, 6, 5, 2, 2 ], [ 1, 5, 14, 1, 1, 1 ], [ 1, 7, 10, 3, 0, 1 ],
      [ 1, 8, 10, 7, 0, 1 ], [ 2, 4, 9, 3, 0, 1 ], [ 4, 4, 5, 1, 2, 3 ] ],
  [ [ 1, 2, 33, 0, 1, 0 ], [ 1, 5, 14, 2, 0, 1 ], [ 2, 3, 11, 1, 0, 0 ],
      [ 2, 5, 7, 3, 0, 0 ], [ 3, 5, 6, 4, 2, 3 ], [ 1, 1, 66, 1, 1, 0 ],
      [ 1, 2, 38, 2, 1, 1 ], [ 2, 2, 17, 1, 2, 0 ], [ 2, 2, 18, 1, 2, 1 ],
      [ 2, 2, 22, 1, 1, 2 ], [ 2, 3, 14, 3, 2, 2 ], [ 2, 4, 10, 3, 0, 2 ],
      [ 2, 5, 7, 2, 1, 1 ], [ 2, 5, 8, 5, 1, 1 ], [ 2, 5, 8, 3, 2, 2 ],
      [ 2, 6, 6, 1, 0, 2 ], [ 2, 6, 7, 5, 2, 0 ], [ 2, 6, 7, 5, 1, 2 ] ],
  [ [ 1, 1, 66, 0, 1, 0 ], [ 1, 1, 88, 1, 1, 1 ], [ 1, 2, 33, 1, 0, 0 ],
      [ 1, 3, 22, 1, 0, 0 ], [ 1, 3, 24, 1, 0, 1 ], [ 1, 4, 17, 3, 0, 0 ],
      [ 1, 6, 11, 1, 0, 0 ], [ 1, 6, 12, 5, 0, 0 ], [ 1, 6, 13, 6, 1, 1 ],
      [ 1, 7, 10, 1, 1, 1 ], [ 1, 8, 9, 5, 0, 0 ], [ 1, 8, 9, 4, 0, 1 ],
      [ 1, 8, 10, 7, 1, 0 ], [ 2, 3, 12, -2, 1, 1 ], [ 2, 4, 9, 1, 2, 1 ],
      [ 3, 3, 8, -1, 2, 1 ], [ 3, 4, 7, 3, 3, 2 ], [ 3, 4, 7, 2, 1, 3 ] ],
  [ [ 1, 7, 10, 4, 0, 0 ], [ 2, 3, 11, 0, 0, 0 ], [ 1, 1, 66, 0, 0, 0 ],
      [ 1, 3, 22, 0, 0, 0 ], [ 2, 2, 17, 0, 2, 0 ], [ 1, 2, 33, 0, 0, 0 ],
      [ 1, 6, 11, 0, 0, 0 ], [ 2, 4, 9, 2, 2, 0 ], [ 3, 4, 6, 0, 0, 2 ],
      [ 1, 5, 14, 4, 0, 0 ], [ 2, 6, 7, 6, 0, 0 ], [ 3, 3, 8, 2, 2, 0 ],
      [ 1, 2, 38, 1, 1, 1 ], [ 1, 7, 10, 3, 1, 0 ], [ 2, 4, 10, 3, 1, 2 ],
      [ 3, 4, 8, 4, 3, 3 ], [ 4, 4, 5, -1, 1, 3 ], [ 1, 1, 88, 0, 0, 1 ],
      [ 1, 3, 23, 3, 1, 0 ], [ 1, 4, 17, 2, 1, 0 ], [ 1, 3, 24, 0, 0, 1 ],
      [ 1, 8, 9, 4, 1, 0 ], [ 1, 9, 9, 7, 1, 1 ], [ 3, 3, 9, 1, 3, 2 ],
      [ 3, 4, 7, 4, 1, 2 ], [ 1, 4, 18, 2, 1, 1 ], [ 1, 6, 12, 3, 1, 1 ],
      [ 2, 3, 12, 1, 2, 1 ], [ 2, 6, 6, 3, 0, 1 ], [ 3, 4, 6, -2, 1, 1 ],
      [ 4, 4, 5, 0, 3, 2 ] ],
  [ [ 1, 2, 38, 1, 0, 1 ], [ 1, 7, 11, 6, 1, 0 ], [ 2, 2, 18, -1, 1, 1 ],
      [ 2, 5, 8, 5, 1, 0 ], [ 2, 6, 7, 5, 2, 1 ], [ 3, 4, 6, 1, 2, 1 ],
      [ 3, 5, 6, 5, 2, 0 ], [ 1, 5, 14, 1, 0, 1 ], [ 1, 8, 9, 3, 1, 1 ],
      [ 2, 3, 14, 3, 1, 2 ], [ 2, 4, 9, -2, 1, 1 ], [ 2, 5, 7, 2, 0, 1 ],
      [ 2, 5, 7, -1, 1, 1 ], [ 3, 5, 6, 4, 1, 3 ], [ 4, 5, 5, 5, 2, 3 ] ],
  [ [ 1, 2, 34, 2, 1, 0 ], [ 1, 4, 18, 2, 0, 1 ], [ 1, 4, 18, 1, 1, 1 ],
      [ 2, 4, 9, 3, 1, 0 ], [ 3, 5, 6, 5, 1, 2 ], [ 4, 4, 5, 1, 3, 2 ],
      [ 1, 1, 67, 1, 1, 0 ], [ 1, 3, 25, 3, 1, 1 ], [ 1, 9, 9, 7, 0, 1 ],
      [ 1, 1, 89, 1, 1, 1 ], [ 1, 5, 14, 0, 0, 1 ], [ 1, 7, 10, 2, 0, 1 ],
      [ 2, 7, 7, 7, 2, 2 ], [ 3, 5, 5, 3, 1, 1 ], [ 1, 2, 38, 0, 0, 1 ],
      [ 1, 5, 14, 3, 1, 0 ], [ 1, 6, 12, 4, 1, 0 ], [ 2, 4, 10, 1, 2, 2 ],
      [ 2, 6, 6, -2, 1, 1 ], [ 3, 4, 6, 0, 2, 1 ], [ 4, 4, 6, 4, 4, 1 ],
      [ 4, 4, 6, 3, 4, 3 ] ],
  [ [ 1, 1, 89, 0, 0, 1 ], [ 1, 3, 23, 3, 0, 0 ], [ 1, 6, 12, 3, 0, 1 ],
      [ 2, 2, 18, 1, 1, 1 ], [ 2, 3, 12, 3, 1, 0 ], [ 2, 3, 12, 2, 1, 1 ],
      [ 3, 3, 8, 1, 2, 1 ], [ 3, 3, 10, 1, 1, 3 ], [ 3, 5, 5, 2, 1, 2 ],
      [ 3, 5, 6, 4, 3, 0 ], [ 3, 5, 6, 4, 3, 2 ], [ 3, 5, 6, 2, 3, 3 ],
      [ 1, 1, 67, 0, 1, 0 ], [ 1, 4, 17, 1, 1, 0 ], [ 2, 5, 7, 2, 1, 0 ],
      [ 2, 5, 7, 1, 1, 1 ], [ 4, 5, 5, 4, 1, 4 ] ],
  [ [ 1, 1, 67, 0, 0, 0 ], [ 1, 4, 17, 2, 0, 0 ], [ 2, 3, 12, 2, 2, 0 ],
      [ 2, 5, 8, 4, 2, 0 ], [ 2, 5, 8, 2, 2, 2 ], [ 3, 5, 5, 2, 0, 2 ],
      [ 4, 5, 5, 4, 2, 4 ], [ 1, 2, 34, 2, 0, 0 ], [ 2, 2, 23, 2, 2, 2 ],
      [ 2, 3, 14, 2, 2, 2 ], [ 2, 6, 7, 4, 2, 2 ], [ 1, 4, 18, 4, 1, 0 ],
      [ 1, 6, 12, 2, 1, 1 ], [ 2, 2, 17, 1, 1, 0 ], [ 2, 2, 18, 0, 1, 1 ],
      [ 2, 3, 12, 2, 0, 1 ], [ 2, 5, 7, 0, 1, 1 ], [ 2, 5, 8, 4, 2, 1 ],
      [ 2, 6, 7, -5, 1, 1 ], [ 3, 4, 6, 2, 1, 1 ], [ 4, 4, 5, 2, 3, 0 ],
      [ 1, 4, 17, 0, 1, 0 ], [ 1, 5, 15, 4, 1, 1 ], [ 3, 3, 8, 0, 2, 1 ],
      [ 3, 5, 5, 3, 0, 1 ] ],
  [ [ 1, 1, 90, 1, 1, 1 ], [ 1, 2, 34, 1, 1, 0 ], [ 1, 2, 39, 2, 1, 1 ],
      [ 1, 3, 23, 2, 1, 0 ], [ 1, 4, 18, 1, 0, 1 ], [ 1, 4, 19, 4, 1, 1 ],
      [ 1, 5, 15, 4, 0, 1 ], [ 1, 7, 10, 2, 1, 0 ], [ 1, 7, 10, 1, 0, 1 ],
      [ 1, 8, 9, 2, 1, 1 ], [ 1, 9, 10, 9, 1, 1 ], [ 2, 4, 9, 2, 1, 1 ],
      [ 3, 3, 9, -1, 2, 2 ], [ 3, 4, 6, 1, 2, 0 ], [ 3, 4, 7, 1, 1, 3 ],
      [ 3, 5, 6, 5, 2, 1 ], [ 4, 4, 5, 2, 3, 1 ] ],
  [ [ 1, 9, 10, 9, 1, 0 ], [ 3, 4, 7, 1, 0, 3 ], [ 1, 1, 90, 0, 0, 1 ],
      [ 3, 3, 10, 0, 0, 3 ], [ 5, 5, 5, 4, 5, 5 ], [ 2, 2, 23, 1, 2, 2 ],
      [ 2, 6, 6, 3, 0, 0 ], [ 2, 2, 18, 0, 0, 1 ], [ 2, 3, 12, 3, 0, 0 ],
      [ 2, 5, 8, 1, 2, 2 ], [ 3, 3, 11, 3, 3, 3 ], [ 1, 6, 13, 6, 1, 0 ],
      [ 1, 4, 18, 0, 0, 1 ], [ 4, 4, 6, -3, 3, 2 ], [ 1, 1, 68, 1, 1, 0 ],
      [ 1, 8, 9, 3, 0, 1 ], [ 2, 2, 17, 0, 1, 0 ], [ 2, 4, 10, 4, 2, 1 ],
      [ 2, 5, 8, 5, 0, 0 ], [ 2, 5, 8, 3, 0, 2 ], [ 4, 4, 5, 1, 1, 3 ],
      [ 1, 7, 10, 0, 0, 1 ], [ 1, 7, 11, 5, 1, 1 ], [ 1, 3, 25, 2, 1, 1 ],
      [ 1, 5, 15, 5, 1, 0 ], [ 3, 3, 9, 3, 3, 1 ], [ 3, 5, 5, -1, 1, 2 ],
      [ 1, 2, 34, 0, 1, 0 ], [ 1, 6, 12, 1, 1, 1 ], [ 2, 3, 12, -1, 1, 1 ],
      [ 2, 3, 14, 1, 2, 2 ], [ 2, 4, 9, 3, 0, 0 ], [ 2, 4, 9, 1, 2, 0 ],
      [ 2, 6, 6, 2, 1, 1 ], [ 3, 4, 6, 2, 0, 1 ] ],
  [ [ 1, 1, 68, 0, 1, 0 ], [ 1, 2, 34, 1, 0, 0 ], [ 1, 2, 39, 1, 1, 1 ],
      [ 1, 3, 25, 2, 0, 1 ], [ 1, 4, 17, 1, 0, 0 ], [ 1, 5, 14, 3, 0, 0 ],
      [ 1, 5, 14, 2, 1, 0 ], [ 1, 7, 10, 3, 0, 0 ], [ 1, 8, 9, 3, 1, 0 ],
      [ 1, 8, 9, 1, 1, 1 ], [ 1, 8, 10, 7, 0, 0 ], [ 2, 4, 9, 2, 0, 1 ],
      [ 2, 5, 7, 1, 0, 1 ], [ 2, 5, 8, -4, 1, 1 ], [ 2, 5, 8, 3, 1, 2 ],
      [ 3, 4, 7, -3, 1, 2 ], [ 4, 4, 5, 0, 1, 3 ] ],
  [ [ 3, 4, 7, 4, 2, 0 ], [ 4, 4, 7, 4, 4, 4 ], [ 1, 6, 12, 4, 0, 0 ],
      [ 2, 5, 7, 2, 0, 0 ], [ 2, 3, 14, 2, 0, 2 ], [ 3, 4, 6, 0, 2, 0 ],
      [ 1, 3, 23, 2, 0, 0 ], [ 1, 7, 11, 6, 0, 0 ], [ 3, 4, 7, -2, 2, 2 ],
      [ 1, 2, 34, 0, 0, 0 ], [ 1, 4, 18, 4, 0, 0 ], [ 2, 2, 17, 0, 0, 0 ],
      [ 3, 3, 9, 2, 2, 2 ], [ 1, 1, 68, 0, 0, 0 ], [ 1, 4, 17, 0, 0, 0 ],
      [ 1, 8, 9, 4, 0, 0 ], [ 2, 4, 9, 0, 2, 0 ], [ 1, 1, 91, 1, 1, 1 ],
      [ 1, 3, 23, 1, 1, 0 ], [ 1, 3, 25, 1, 1, 1 ], [ 1, 7, 11, 5, 0, 1 ],
      [ 3, 4, 7, 2, 3, 2 ], [ 1, 2, 39, 1, 0, 1 ], [ 1, 6, 12, 2, 0, 1 ],
      [ 1, 7, 10, 1, 1, 0 ], [ 1, 8, 10, 6, 1, 1 ], [ 2, 3, 12, 1, 1, 1 ],
      [ 2, 4, 9, -1, 1, 1 ], [ 2, 4, 10, 2, 1, 2 ], [ 3, 4, 6, 2, 1, 0 ],
      [ 3, 4, 8, 4, 2, 3 ], [ 4, 4, 5, -1, 3, 1 ] ],
  [ [ 1, 1, 91, 0, 0, 1 ], [ 1, 3, 23, 0, 1, 0 ], [ 2, 5, 7, 1, 1, 0 ],
      [ 2, 7, 7, 7, 1, 2 ], [ 3, 4, 7, 3, 3, 0 ], [ 1, 2, 39, 0, 0, 1 ],
      [ 1, 7, 10, 0, 1, 0 ], [ 2, 2, 19, 2, 2, 1 ], [ 3, 4, 7, 0, 0, 3 ],
      [ 3, 5, 5, 3, 0, 0 ], [ 1, 6, 12, 3, 1, 0 ], [ 2, 3, 14, 2, 1, 2 ],
      [ 2, 6, 6, -1, 1, 1 ], [ 3, 4, 7, 4, 2, 1 ], [ 3, 5, 6, 4, 3, 1 ],
      [ 1, 6, 13, 5, 1, 1 ], [ 2, 3, 12, 0, 1, 1 ], [ 2, 5, 7, 0, 0, 1 ],
      [ 3, 3, 8, 1, 2, 0 ], [ 3, 3, 8, -1, 1, 1 ] ],
  [ [ 1, 5, 14, 1, 1, 0 ], [ 1, 6, 13, 5, 0, 1 ], [ 1, 8, 10, 6, 0, 1 ],
      [ 2, 2, 23, 1, 1, 2 ], [ 2, 3, 12, 1, 2, 0 ], [ 2, 3, 12, 1, 0, 1 ],
      [ 2, 4, 9, 1, 1, 1 ], [ 2, 6, 6, 2, 0, 1 ], [ 3, 4, 6, -1, 1, 1 ],
      [ 4, 4, 6, 2, 4, 3 ], [ 4, 5, 5, -4, 1, 3 ], [ 1, 1, 69, 1, 1, 0 ],
      [ 1, 2, 35, 2, 1, 0 ], [ 1, 3, 25, 1, 0, 1 ], [ 1, 5, 15, 3, 1, 1 ],
      [ 2, 5, 9, 5, 2, 2 ], [ 3, 5, 5, 1, 1, 2 ] ],
  [ [ 2, 5, 7, 0, 1, 0 ], [ 3, 3, 8, 1, 1, 1 ], [ 1, 4, 19, 3, 1, 1 ],
      [ 1, 5, 14, 0, 1, 0 ], [ 1, 5, 15, 5, 0, 0 ], [ 4, 4, 5, 0, 0, 3 ],
      [ 1, 1, 69, 0, 1, 0 ], [ 1, 3, 25, 0, 0, 1 ], [ 1, 4, 18, 3, 1, 0 ],
      [ 1, 8, 9, 2, 0, 1 ], [ 1, 9, 9, 7, 0, 0 ], [ 2, 4, 9, 0, 1, 1 ],
      [ 3, 4, 7, 1, 3, 2 ], [ 3, 5, 5, 0, 1, 2 ], [ 3, 5, 6, -4, 1, 2 ],
      [ 4, 5, 5, 3, 3, 4 ], [ 1, 1, 92, 1, 1, 1 ], [ 1, 3, 23, 1, 0, 0 ],
      [ 1, 6, 12, 1, 0, 1 ], [ 1, 7, 12, 7, 1, 1 ], [ 2, 3, 13, 3, 2, 1 ],
      [ 2, 6, 6, 1, 1, 1 ], [ 3, 4, 7, 3, 3, 1 ] ],
  [ [ 1, 5, 14, 2, 0, 0 ], [ 2, 6, 7, 4, 0, 2 ], [ 1, 2, 35, 2, 0, 0 ],
      [ 1, 3, 23, 0, 0, 0 ], [ 2, 3, 12, 0, 2, 0 ], [ 3, 3, 8, 0, 2, 0 ],
      [ 3, 3, 9, 0, 2, 2 ], [ 3, 4, 6, 2, 0, 0 ], [ 1, 7, 10, 2, 0, 0 ],
      [ 2, 4, 11, 4, 2, 2 ], [ 4, 4, 5, 2, 2, 2 ], [ 1, 1, 69, 0, 0, 0 ],
      [ 1, 6, 13, 6, 0, 0 ], [ 2, 2, 23, 0, 0, 2 ], [ 1, 3, 24, 3, 1, 0 ],
      [ 1, 6, 12, 0, 0, 1 ], [ 1, 8, 10, 6, 1, 0 ], [ 2, 3, 12, 0, 0, 1 ],
      [ 2, 4, 9, 2, 1, 0 ], [ 2, 6, 6, 0, 1, 1 ], [ 3, 4, 6, 1, 1, 1 ],
      [ 3, 4, 8, 3, 3, 3 ], [ 4, 4, 6, 1, 2, 4 ], [ 4, 5, 5, -2, 3, 3 ],
      [ 1, 1, 92, 0, 0, 1 ], [ 1, 8, 9, 2, 1, 0 ], [ 1, 9, 9, 6, 1, 1 ],
      [ 3, 3, 11, 2, 3, 3 ], [ 3, 5, 5, -2, 1, 1 ], [ 1, 2, 40, 2, 1, 1 ],
      [ 1, 4, 19, 3, 0, 1 ], [ 2, 4, 10, 1, 1, 2 ], [ 4, 4, 5, -1, 2, 2 ],
      [ 1, 5, 15, 3, 0, 1 ], [ 1, 7, 11, 5, 1, 0 ] ],
  [ [ 1, 2, 35, 1, 1, 0 ], [ 1, 3, 26, 3, 1, 1 ], [ 1, 8, 11, 8, 1, 1 ],
      [ 2, 2, 19, 1, 2, 1 ], [ 2, 3, 12, 2, 1, 0 ], [ 2, 3, 14, 1, 1, 2 ],
      [ 2, 4, 9, 1, 0, 1 ], [ 3, 3, 8, 0, 1, 1 ], [ 3, 3, 9, 1, 2, 2 ],
      [ 3, 4, 7, 3, 2, 2 ], [ 3, 5, 5, 1, 0, 2 ], [ 3, 5, 6, -3, 2, 2 ],
      [ 3, 5, 6, 3, 2, 3 ] ],
  [ [ 1, 1, 93, 1, 1, 1 ], [ 1, 2, 35, 0, 1, 0 ], [ 1, 5, 15, 2, 1, 1 ],
      [ 1, 7, 11, 4, 1, 1 ], [ 2, 5, 7, 1, 0, 0 ], [ 3, 5, 6, -4, 2, 1 ],
      [ 1, 1, 70, 1, 1, 0 ], [ 1, 2, 40, 1, 1, 1 ], [ 1, 6, 12, 2, 1, 0 ],
      [ 1, 8, 9, 1, 0, 1 ], [ 2, 2, 18, 1, 2, 0 ], [ 2, 3, 14, 1, 0, 2 ],
      [ 2, 4, 10, 4, 1, 1 ], [ 2, 4, 10, 1, 0, 2 ], [ 2, 6, 7, 5, 1, 1 ],
      [ 2, 6, 7, 4, 1, 2 ], [ 2, 6, 7, 3, 2, 2 ], [ 3, 4, 6, 0, 1, 1 ],
      [ 4, 4, 5, 1, 3, 1 ] ],
  [ [ 2, 5, 8, 4, 1, 1 ], [ 2, 5, 8, 2, 1, 2 ], [ 3, 5, 6, 3, 0, 3 ],
      [ 1, 1, 93, 0, 0, 1 ], [ 1, 3, 24, 3, 0, 0 ], [ 1, 4, 19, 2, 1, 1 ],
      [ 1, 6, 12, 3, 0, 0 ], [ 1, 1, 70, 0, 1, 0 ], [ 1, 2, 40, 1, 0, 1 ],
      [ 1, 4, 18, 3, 0, 0 ], [ 1, 5, 16, 5, 1, 1 ], [ 1, 7, 10, 1, 0, 0 ],
      [ 1, 8, 9, 0, 0, 1 ], [ 1, 9, 10, 9, 0, 0 ], [ 2, 4, 9, 0, 0, 1 ],
      [ 4, 4, 5, -2, 2, 1 ], [ 1, 2, 35, 1, 0, 0 ], [ 1, 5, 14, 1, 0, 0 ],
      [ 1, 5, 15, 4, 1, 0 ], [ 1, 8, 9, 3, 0, 0 ], [ 1, 8, 9, 1, 1, 0 ],
      [ 1, 9, 9, 6, 0, 1 ], [ 2, 5, 9, 5, 1, 2 ], [ 2, 6, 7, 5, 0, 1 ],
      [ 3, 4, 6, 1, 0, 1 ], [ 3, 5, 6, 5, 1, 1 ], [ 4, 4, 5, 0, 3, 1 ] ],
  [ [ 1, 1, 70, 0, 0, 0 ], [ 2, 5, 8, 2, 0, 2 ], [ 3, 5, 5, 0, 0, 2 ],
      [ 1, 5, 14, 0, 0, 0 ], [ 2, 3, 12, 2, 0, 0 ], [ 2, 5, 7, 0, 0, 0 ],
      [ 4, 5, 5, -4, 2, 2 ], [ 1, 2, 35, 0, 0, 0 ], [ 2, 4, 9, 2, 0, 0 ],
      [ 1, 7, 10, 0, 0, 0 ], [ 2, 3, 14, 0, 0, 2 ], [ 2, 6, 7, 4, 2, 0 ],
      [ 1, 4, 18, 2, 1, 0 ], [ 2, 2, 19, -1, 1, 1 ], [ 2, 5, 8, 4, 0, 1 ],
      [ 2, 5, 8, 3, 2, 1 ], [ 3, 5, 6, 5, 1, 0 ], [ 4, 4, 5, 1, 3, 0 ],
      [ 1, 5, 15, 1, 1, 1 ], [ 3, 3, 8, 0, 0, 1 ], [ 3, 5, 5, 2, 1, 1 ],
      [ 4, 5, 5, 5, 2, 2 ], [ 5, 5, 5, 3, 5, 5 ], [ 1, 8, 9, 0, 1, 0 ],
      [ 1, 8, 11, 8, 1, 0 ], [ 3, 3, 9, -1, 1, 2 ], [ 1, 2, 40, 0, 0, 1 ],
      [ 1, 7, 12, 7, 1, 0 ], [ 2, 4, 11, 4, 1, 2 ], [ 2, 6, 6, 1, 0, 1 ],
      [ 2, 6, 7, 5, 1, 0 ], [ 3, 4, 7, -3, 2, 1 ] ],
  [ [ 1, 1, 94, 1, 1, 1 ], [ 1, 3, 24, 2, 1, 0 ], [ 1, 3, 26, 2, 1, 1 ],
      [ 1, 4, 19, 2, 0, 1 ], [ 1, 4, 19, 1, 1, 1 ], [ 1, 5, 15, 2, 0, 1 ],
      [ 1, 6, 12, 1, 1, 0 ], [ 1, 6, 13, 5, 1, 0 ], [ 1, 6, 13, 4, 1, 1 ],
      [ 1, 7, 11, 4, 0, 1 ], [ 2, 3, 13, 3, 1, 1 ], [ 2, 6, 7, 4, 2, 1 ],
      [ 3, 4, 6, 1, 1, 0 ], [ 3, 4, 7, 4, 1, 1 ], [ 3, 4, 7, 3, 0, 2 ],
      [ 4, 4, 6, -1, 3, 3 ], [ 4, 5, 5, -3, 2, 3 ] ],
  [ [ 1, 8, 10, 5, 1, 1 ], [ 2, 2, 19, 1, 1, 1 ], [ 2, 4, 10, 3, 2, 1 ],
      [ 2, 5, 8, 3, 2, 0 ], [ 3, 4, 8, 2, 3, 3 ], [ 1, 1, 71, 1, 1, 0 ],
      [ 1, 1, 94, 0, 0, 1 ], [ 2, 3, 13, 3, 2, 0 ], [ 3, 5, 7, 5, 3, 3 ],
      [ 1, 3, 26, 2, 0, 1 ], [ 2, 3, 15, 3, 2, 2 ], [ 3, 3, 9, 2, 3, 1 ],
      [ 1, 2, 36, 2, 1, 0 ], [ 1, 6, 12, 0, 1, 0 ], [ 2, 2, 24, 1, 2, 2 ],
      [ 2, 4, 9, 1, 1, 0 ], [ 2, 6, 6, 0, 0, 1 ], [ 3, 3, 8, 1, 1, 0 ],
      [ 3, 4, 6, 0, 0, 1 ], [ 3, 5, 6, 3, 3, 2 ], [ 3, 6, 6, 6, 2, 3 ],
      [ 4, 5, 5, 4, 3, 3 ] ],
  [ [ 1, 1, 71, 0, 1, 0 ], [ 1, 2, 41, 2, 1, 1 ], [ 1, 3, 26, 1, 1, 1 ],
      [ 1, 4, 18, 1, 1, 0 ], [ 1, 6, 13, 4, 0, 1 ], [ 1, 7, 11, 5, 0, 0 ],
      [ 2, 2, 19, 0, 1, 1 ], [ 2, 3, 12, 1, 1, 0 ], [ 2, 3, 13, 2, 2, 1 ],
      [ 2, 5, 8, 4, 1, 0 ], [ 2, 5, 8, 1, 1, 2 ], [ 3, 4, 7, 3, 1, 2 ],
      [ 3, 5, 5, 2, 0, 1 ], [ 3, 5, 6, 3, 1, 3 ], [ 4, 5, 5, 2, 3, 4 ] ],
  [ [ 2, 6, 7, 2, 2, 2 ], [ 3, 5, 6, 4, 2, 2 ], [ 1, 1, 71, 0, 0, 0 ],
      [ 1, 2, 36, 2, 0, 0 ], [ 1, 3, 24, 2, 0, 0 ], [ 1, 4, 18, 2, 0, 0 ],
      [ 1, 5, 15, 4, 0, 0 ], [ 1, 6, 12, 2, 0, 0 ], [ 1, 8, 9, 2, 0, 0 ],
      [ 1, 8, 10, 6, 0, 0 ], [ 4, 4, 5, 0, 2, 2 ], [ 1, 1, 95, 1, 1, 1 ],
      [ 1, 4, 19, 4, 1, 0 ], [ 1, 5, 15, 1, 0, 1 ], [ 1, 7, 11, 3, 1, 1 ],
      [ 3, 3, 9, 1, 1, 2 ], [ 3, 4, 7, 4, 1, 0 ], [ 4, 5, 5, 3, 0, 4 ],
      [ 1, 3, 24, 1, 1, 0 ], [ 1, 4, 18, 0, 1, 0 ], [ 1, 4, 19, 1, 0, 1 ],
      [ 1, 4, 20, 4, 1, 1 ], [ 2, 2, 18, 1, 1, 0 ], [ 2, 4, 9, 0, 1, 0 ],
      [ 2, 4, 10, 4, 1, 0 ], [ 3, 3, 10, 3, 3, 2 ], [ 3, 4, 6, 0, 1, 0 ],
      [ 4, 4, 5, 0, 3, 0 ], [ 4, 4, 5, 1, 2, 2 ], [ 4, 4, 6, 3, 4, 0 ],
      [ 4, 4, 6, 3, 4, 2 ], [ 4, 4, 6, 1, 1, 4 ], [ 4, 4, 7, 3, 4, 4 ],
      [ 4, 5, 6, 5, 4, 4 ] ],
  [ [ 1, 1, 95, 0, 0, 1 ], [ 1, 2, 36, 1, 1, 0 ], [ 1, 3, 24, 0, 1, 0 ],
      [ 2, 2, 19, 0, 0, 1 ], [ 3, 3, 9, 0, 1, 2 ], [ 3, 3, 11, 2, 2, 3 ],
      [ 3, 4, 6, 1, 0, 0 ], [ 3, 5, 6, 5, 0, 0 ], [ 1, 3, 26, 1, 0, 1 ],
      [ 1, 9, 10, 8, 1, 1 ], [ 2, 3, 12, 0, 1, 0 ], [ 2, 3, 15, 3, 1, 2 ],
      [ 3, 3, 8, 0, 1, 0 ], [ 3, 3, 9, 2, 3, 0 ], [ 3, 4, 7, -1, 2, 2 ],
      [ 3, 4, 8, 3, 0, 3 ], [ 1, 2, 41, 1, 1, 1 ], [ 1, 7, 11, 4, 1, 0 ],
      [ 4, 4, 6, 3, 3, 3 ], [ 1, 4, 19, 0, 0, 1 ], [ 1, 5, 15, 0, 0, 1 ],
      [ 1, 8, 10, 5, 0, 1 ], [ 2, 4, 10, -3, 1, 1 ], [ 4, 5, 5, 5, 1, 2 ] ],
  [ [ 1, 1, 72, 1, 1, 0 ], [ 1, 6, 14, 6, 1, 1 ], [ 2, 2, 18, 0, 1, 0 ],
      [ 2, 2, 24, 1, 1, 2 ], [ 2, 3, 13, -2, 1, 1 ], [ 2, 5, 8, 1, 0, 2 ],
      [ 2, 6, 6, 1, 0, 0 ], [ 2, 6, 7, 5, 0, 0 ], [ 4, 4, 6, -2, 2, 3 ],
      [ 1, 3, 26, 0, 0, 1 ], [ 1, 5, 15, 3, 1, 0 ], [ 3, 5, 5, -1, 1, 1 ],
      [ 1, 9, 9, 5, 1, 1 ], [ 1, 9, 10, 8, 0, 1 ], [ 3, 5, 6, 2, 2, 3 ],
      [ 1, 2, 36, 0, 1, 0 ], [ 1, 2, 41, 1, 0, 1 ], [ 2, 3, 12, 1, 0, 0 ],
      [ 2, 4, 9, 1, 0, 0 ], [ 2, 4, 10, 3, 2, 0 ], [ 2, 4, 11, 3, 2, 2 ],
      [ 2, 5, 8, -3, 1, 1 ], [ 2, 6, 7, 1, 2, 2 ], [ 2, 6, 8, 6, 1, 2 ] ],
  [ [ 1, 1, 72, 0, 1, 0 ], [ 1, 2, 36, 1, 0, 0 ], [ 1, 4, 18, 1, 0, 0 ],
      [ 1, 6, 13, 3, 1, 1 ], [ 1, 8, 9, 1, 0, 0 ], [ 1, 8, 10, 5, 1, 0 ],
      [ 1, 9, 10, 8, 1, 0 ], [ 2, 3, 13, 1, 2, 1 ], [ 3, 4, 8, 3, 2, 3 ],
      [ 1, 1, 96, 1, 1, 1 ], [ 1, 2, 41, 0, 0, 1 ], [ 1, 3, 24, 1, 0, 0 ],
      [ 1, 5, 16, 4, 1, 1 ], [ 1, 6, 12, 1, 0, 0 ], [ 1, 6, 13, 5, 0, 0 ],
      [ 1, 7, 12, 7, 0, 0 ], [ 1, 7, 12, 6, 1, 1 ], [ 2, 6, 7, -4, 1, 1 ],
      [ 2, 7, 7, 7, 1, 1 ], [ 3, 3, 9, -2, 2, 1 ], [ 3, 4, 7, 2, 3, 1 ],
      [ 4, 4, 5, 2, 2, 1 ] ],
  [ [ 1, 6, 12, 0, 0, 0 ], [ 3, 4, 6, 0, 0, 0 ], [ 1, 3, 24, 0, 0, 0 ],
      [ 4, 4, 7, 2, 4, 4 ], [ 3, 4, 7, 4, 0, 0 ], [ 1, 9, 9, 6, 0, 0 ],
      [ 2, 3, 12, 0, 0, 0 ], [ 5, 5, 5, -2, 4, 4 ], [ 3, 3, 8, 0, 0, 0 ],
      [ 3, 5, 5, 2, 0, 0 ], [ 1, 2, 36, 0, 0, 0 ], [ 2, 4, 9, 0, 0, 0 ],
      [ 3, 5, 6, 4, 0, 2 ], [ 1, 8, 11, 8, 0, 0 ], [ 3, 3, 9, 0, 0, 2 ],
      [ 3, 4, 7, 2, 2, 2 ], [ 2, 3, 15, 2, 2, 2 ], [ 3, 3, 10, -2, 2, 2 ],
      [ 1, 8, 9, 0, 0, 0 ], [ 2, 5, 9, 4, 2, 2 ], [ 1, 4, 18, 0, 0, 0 ],
      [ 2, 5, 8, 4, 0, 0 ], [ 1, 4, 19, 4, 0, 0 ], [ 4, 4, 5, 2, 2, 0 ],
      [ 2, 2, 19, 2, 2, 0 ], [ 2, 7, 7, 6, 2, 2 ], [ 1, 1, 72, 0, 0, 0 ],
      [ 2, 5, 8, 0, 0, 2 ], [ 1, 1, 96, 0, 0, 1 ], [ 1, 3, 25, 3, 1, 0 ],
      [ 1, 7, 12, 6, 0, 1 ], [ 3, 4, 7, 2, 3, 0 ], [ 2, 2, 20, 2, 2, 1 ],
      [ 2, 5, 8, 2, 2, 1 ], [ 3, 5, 6, 3, 3, 0 ], [ 1, 3, 27, 3, 1, 1 ],
      [ 1, 7, 11, 3, 0, 1 ], [ 3, 3, 9, 1, 3, 1 ], [ 3, 3, 11, 1, 2, 3 ],
      [ 3, 4, 7, -2, 1, 2 ], [ 3, 5, 5, 1, 1, 1 ], [ 1, 5, 16, 4, 0, 1 ],
      [ 1, 7, 11, 2, 1, 1 ], [ 4, 5, 5, 3, 2, 4 ] ],
  [ [ 3, 5, 6, 1, 2, 3 ], [ 3, 6, 6, -5, 2, 2 ] ],
  [ [ 1, 1, 97, 1, 1, 1 ], [ 1, 2, 37, 2, 1, 0 ], [ 1, 7, 11, 1, 1, 1 ],
      [ 2, 5, 9, 5, 2, 0 ], [ 1, 2, 42, 2, 1, 1 ], [ 1, 5, 16, 5, 1, 0 ],
      [ 1, 6, 13, 3, 0, 1 ], [ 2, 3, 13, 2, 1, 1 ], [ 2, 4, 11, 3, 0, 2 ],
      [ 4, 4, 6, 3, 4, 1 ], [ 1, 4, 20, 3, 1, 1 ], [ 1, 8, 10, 4, 1, 1 ],
      [ 1, 10, 10, 10, 1, 1 ], [ 2, 4, 10, 2, 2, 1 ], [ 2, 6, 7, 3, 0, 2 ],
      [ 2, 6, 7, 3, 1, 2 ], [ 3, 4, 8, 3, 1, 3 ], [ 4, 4, 5, -1, 1, 2 ],
      [ 1, 1, 73, 1, 1, 0 ], [ 1, 6, 13, 4, 1, 0 ], [ 1, 9, 9, 5, 0, 1 ],
      [ 2, 3, 15, 1, 2, 2 ], [ 3, 5, 5, 0, 1, 1 ] ],
  [ [ 1, 1, 73, 0, 1, 0 ], [ 1, 1, 97, 0, 0, 1 ], [ 1, 3, 25, 3, 0, 0 ],
      [ 1, 4, 19, 3, 1, 0 ], [ 1, 8, 11, 7, 1, 1 ], [ 2, 3, 13, 3, 1, 0 ],
      [ 2, 4, 10, 3, 1, 1 ], [ 4, 5, 5, 3, 1, 4 ], [ 1, 4, 20, 3, 0, 1 ],
      [ 1, 5, 15, 3, 0, 0 ], [ 1, 5, 15, 2, 1, 0 ], [ 1, 6, 13, 2, 1, 1 ],
      [ 2, 3, 13, 2, 0, 1 ], [ 2, 5, 9, 5, 2, 1 ], [ 3, 5, 6, 3, 3, 1 ],
      [ 3, 5, 6, 4, 1, 2 ], [ 3, 5, 6, 2, 3, 2 ], [ 4, 5, 5, 4, 0, 3 ] ],
  [ [ 1, 7, 11, 4, 0, 0 ], [ 2, 3, 15, 2, 0, 2 ], [ 2, 4, 11, 2, 2, 2 ],
      [ 2, 5, 8, 2, 2, 0 ], [ 2, 7, 7, 6, 0, 2 ], [ 3, 4, 7, 0, 2, 2 ],
      [ 3, 5, 6, 4, 2, 0 ], [ 1, 1, 73, 0, 0, 0 ], [ 1, 2, 37, 2, 0, 0 ],
      [ 2, 2, 25, 2, 2, 2 ], [ 2, 3, 13, 2, 2, 0 ], [ 2, 5, 9, 4, 0, 2 ],
      [ 1, 3, 27, 2, 1, 1 ], [ 1, 7, 11, 3, 1, 0 ], [ 3, 5, 5, 1, 0, 1 ],
      [ 3, 5, 7, 5, 2, 3 ], [ 1, 2, 42, 1, 1, 1 ], [ 1, 8, 11, 7, 0, 1 ],
      [ 2, 2, 20, 1, 2, 1 ], [ 2, 4, 10, 3, 0, 1 ], [ 2, 4, 11, 3, 1, 2 ],
      [ 2, 5, 8, 3, 1, 1 ], [ 2, 5, 8, 1, 2, 1 ], [ 2, 6, 8, 6, 2, 1 ],
      [ 3, 4, 7, 3, 2, 1 ], [ 3, 4, 8, 4, 3, 2 ] ],
  [ [ 1, 1, 98, 1, 1, 1 ], [ 1, 2, 37, 1, 1, 0 ], [ 1, 2, 42, 1, 0, 1 ],
      [ 1, 3, 25, 2, 1, 0 ], [ 1, 3, 27, 2, 0, 1 ], [ 1, 5, 16, 3, 1, 1 ],
      [ 1, 6, 13, 1, 1, 1 ], [ 1, 7, 11, 2, 0, 1 ], [ 1, 7, 12, 6, 1, 0 ],
      [ 2, 3, 13, -1, 1, 1 ], [ 2, 3, 15, 2, 1, 2 ], [ 2, 6, 7, 3, 2, 1 ],
      [ 3, 3, 10, 2, 3, 2 ], [ 3, 4, 7, 3, 2, 0 ], [ 3, 4, 7, 1, 3, 1 ],
      [ 3, 4, 7, 1, 2, 2 ], [ 4, 4, 5, -1, 2, 1 ] ],
  [ [ 1, 9, 9, 4, 1, 1 ], [ 2, 7, 7, 7, 0, 0 ], [ 3, 5, 6, 1, 3, 2 ],
      [ 3, 6, 6, 5, 3, 3 ], [ 1, 2, 37, 0, 1, 0 ], [ 1, 3, 27, 1, 1, 1 ],
      [ 3, 3, 9, 1, 3, 0 ], [ 3, 5, 6, 2, 0, 3 ], [ 1, 1, 98, 0, 0, 1 ],
      [ 1, 5, 15, 1, 1, 0 ], [ 2, 3, 13, 3, 0, 0 ], [ 3, 3, 11, 1, 1, 3 ],
      [ 3, 5, 6, 4, 2, 1 ], [ 1, 2, 42, 0, 0, 1 ], [ 2, 4, 11, 1, 2, 2 ],
      [ 5, 5, 5, -3, 3, 4 ], [ 1, 1, 74, 1, 1, 0 ], [ 1, 4, 20, 2, 1, 1 ],
      [ 2, 2, 19, 1, 2, 0 ], [ 2, 5, 8, 3, 0, 1 ], [ 4, 4, 5, 1, 1, 2 ],
      [ 1, 6, 14, 6, 1, 0 ], [ 1, 8, 10, 4, 0, 1 ], [ 2, 2, 25, 1, 2, 2 ],
      [ 2, 4, 10, 1, 2, 1 ], [ 2, 6, 7, 3, 2, 0 ], [ 4, 4, 6, 0, 3, 3 ] ],
  [ [ 1, 1, 74, 0, 1, 0 ], [ 1, 4, 19, 3, 0, 0 ], [ 1, 5, 15, 0, 1, 0 ],
      [ 1, 5, 16, 5, 0, 0 ], [ 1, 5, 16, 3, 0, 1 ], [ 2, 2, 20, -1, 1, 1 ],
      [ 2, 5, 9, 4, 1, 2 ], [ 3, 3, 9, 2, 2, 1 ], [ 3, 5, 5, 0, 0, 1 ],
      [ 3, 5, 6, 2, 1, 3 ], [ 4, 5, 5, 5, 1, 1 ], [ 4, 5, 5, 4, 2, 3 ],
      [ 5, 5, 5, 4, 4, 5 ], [ 1, 2, 37, 1, 0, 0 ], [ 1, 6, 13, 2, 0, 1 ],
      [ 1, 8, 10, 5, 0, 0 ], [ 1, 8, 11, 7, 1, 0 ], [ 2, 3, 13, 1, 1, 1 ],
      [ 2, 6, 7, 4, 1, 1 ], [ 3, 4, 7, -3, 1, 1 ] ],
  [ [ 1, 2, 37, 0, 0, 0 ], [ 1, 5, 15, 2, 0, 0 ], [ 1, 6, 13, 4, 0, 0 ],
      [ 3, 5, 6, -2, 2, 2 ], [ 1, 1, 74, 0, 0, 0 ], [ 1, 3, 25, 2, 0, 0 ],
      [ 1, 9, 10, 8, 0, 0 ], [ 2, 2, 19, 0, 2, 0 ], [ 3, 4, 7, 2, 0, 2 ],
      [ 1, 4, 20, 2, 0, 1 ], [ 1, 4, 20, 1, 1, 1 ], [ 1, 6, 14, 5, 1, 1 ],
      [ 1, 8, 10, 4, 1, 0 ], [ 1, 8, 10, 3, 1, 1 ], [ 2, 3, 13, 0, 1, 1 ],
      [ 2, 4, 10, -2, 1, 1 ], [ 3, 3, 10, 1, 3, 2 ], [ 3, 4, 8, 2, 2, 3 ],
      [ 4, 4, 5, 0, 1, 2 ], [ 4, 4, 6, -2, 3, 2 ], [ 4, 4, 6, 2, 3, 3 ],
      [ 1, 1, 99, 1, 1, 1 ], [ 1, 3, 25, 1, 1, 0 ], [ 1, 3, 27, 1, 0, 1 ],
      [ 1, 4, 19, 2, 1, 0 ], [ 1, 7, 11, 1, 0, 1 ], [ 3, 4, 7, 2, 1, 2 ] ],
  [ [ 2, 2, 20, 1, 1, 1 ], [ 3, 3, 11, 0, 0, 3 ], [ 3, 5, 5, 1, 0, 0 ],
      [ 1, 6, 13, 3, 1, 0 ], [ 4, 4, 6, -3, 3, 1 ], [ 1, 1, 99, 0, 0, 1 ],
      [ 1, 3, 25, 0, 1, 0 ], [ 3, 4, 7, 1, 3, 0 ], [ 2, 5, 8, -2, 1, 1 ],
      [ 1, 3, 27, 0, 0, 1 ], [ 1, 6, 14, 5, 0, 1 ], [ 1, 7, 11, 0, 0, 1 ],
      [ 1, 7, 12, 5, 1, 1 ], [ 2, 3, 13, 1, 0, 1 ], [ 2, 3, 15, 1, 1, 2 ],
      [ 2, 6, 7, 4, 0, 1 ], [ 3, 4, 7, -2, 2, 1 ], [ 3, 4, 8, -3, 2, 2 ],
      [ 3, 5, 6, -4, 1, 1 ], [ 4, 5, 5, -1, 3, 3 ], [ 1, 2, 43, 2, 1, 1 ],
      [ 1, 5, 16, 2, 1, 1 ], [ 1, 7, 11, 2, 1, 0 ], [ 2, 5, 8, 3, 1, 0 ],
      [ 2, 7, 7, 6, 1, 2 ], [ 4, 4, 5, 1, 2, 1 ] ],
  [ [ 1, 2, 38, 2, 1, 0 ], [ 1, 6, 13, 1, 0, 1 ], [ 2, 2, 20, 0, 1, 1 ],
      [ 2, 2, 25, 1, 1, 2 ], [ 2, 3, 14, 3, 2, 1 ], [ 2, 4, 10, 3, 1, 0 ],
      [ 2, 5, 8, 1, 2, 0 ], [ 2, 6, 7, 4, 1, 0 ], [ 2, 6, 7, 2, 1, 2 ],
      [ 2, 6, 8, 5, 2, 2 ], [ 3, 5, 6, -3, 1, 2 ], [ 4, 5, 5, 4, 1, 3 ],
      [ 1, 1, 75, 1, 1, 0 ], [ 1, 5, 17, 5, 1, 1 ], [ 2, 3, 13, 1, 2, 0 ],
      [ 2, 3, 15, 1, 0, 2 ], [ 2, 5, 9, 3, 2, 2 ], [ 3, 3, 9, -1, 2, 1 ] ],
  [ [ 1, 1, 75, 0, 1, 0 ], [ 1, 1, 100, 1, 1, 1 ], [ 1, 3, 25, 1, 0, 0 ],
      [ 1, 4, 19, 1, 1, 0 ], [ 1, 6, 13, 0, 0, 1 ], [ 1, 7, 12, 5, 0, 1 ],
      [ 1, 9, 9, 5, 0, 0 ], [ 1, 9, 9, 4, 0, 1 ], [ 1, 9, 10, 7, 1, 1 ],
      [ 2, 3, 13, 0, 0, 1 ], [ 3, 4, 8, 1, 2, 3 ], [ 4, 4, 6, 1, 3, 3 ],
      [ 4, 5, 6, 5, 3, 4 ], [ 1, 2, 43, 1, 1, 1 ], [ 1, 3, 28, 3, 1, 1 ],
      [ 1, 4, 20, 1, 0, 1 ], [ 1, 4, 21, 4, 1, 1 ], [ 1, 5, 15, 1, 0, 0 ],
      [ 1, 5, 16, 4, 1, 0 ], [ 1, 5, 16, 1, 1, 1 ], [ 1, 7, 11, 3, 0, 0 ],
      [ 3, 4, 7, -1, 1, 2 ], [ 4, 4, 5, 0, 2, 1 ] ],
  [ [ 1, 10, 10, 10, 0, 0 ], [ 2, 5, 8, 0, 2, 0 ], [ 3, 5, 5, 0, 0, 0 ],
      [ 1, 3, 25, 0, 0, 0 ], [ 1, 7, 12, 6, 0, 0 ], [ 2, 4, 11, 2, 0, 2 ],
      [ 1, 1, 75, 0, 0, 0 ], [ 1, 4, 19, 2, 0, 0 ], [ 2, 3, 13, 0, 2, 0 ],
      [ 4, 5, 5, 2, 2, 4 ], [ 1, 5, 15, 0, 0, 0 ], [ 4, 4, 5, 0, 0, 2 ],
      [ 2, 3, 15, 0, 0, 2 ], [ 1, 2, 38, 2, 0, 0 ], [ 2, 2, 25, 0, 0, 2 ],
      [ 3, 6, 6, 6, 2, 2 ], [ 1, 6, 14, 6, 0, 0 ], [ 2, 6, 7, 2, 0, 2 ],
      [ 3, 3, 9, 2, 2, 0 ], [ 2, 2, 20, 0, 0, 1 ], [ 2, 7, 7, -6, 1, 1 ],
      [ 3, 5, 7, 5, 3, 0 ], [ 1, 2, 43, 1, 0, 1 ], [ 1, 3, 26, 3, 1, 0 ],
      [ 2, 4, 11, 2, 1, 2 ], [ 3, 4, 8, 4, 3, 0 ], [ 4, 4, 7, 3, 3, 4 ],
      [ 1, 1, 100, 0, 0, 1 ], [ 1, 7, 11, 1, 1, 0 ], [ 3, 4, 7, 0, 3, 0 ],
      [ 1, 4, 20, 4, 1, 0 ], [ 1, 8, 10, 2, 1, 1 ], [ 2, 2, 19, 1, 1, 0 ],
      [ 2, 4, 10, 2, 1, 1 ], [ 3, 4, 8, 2, 0, 3 ], [ 4, 4, 5, 1, 2, 0 ],
      [ 1, 4, 19, 0, 1, 0 ], [ 1, 5, 16, 2, 0, 1 ], [ 3, 5, 7, 4, 3, 3 ],
      [ 1, 4, 20, 0, 0, 1 ], [ 4, 4, 6, 1, 4, 2 ], [ 4, 5, 6, 5, 4, 0 ],
      [ 1, 9, 9, 3, 1, 1 ], [ 4, 5, 5, 5, 0, 0 ] ],
  [ [ 1, 8, 10, 3, 0, 1 ], [ 1, 9, 10, 7, 0, 1 ], [ 2, 3, 13, 2, 1, 0 ],
      [ 2, 4, 11, 4, 2, 1 ], [ 2, 6, 7, 2, 2, 1 ], [ 3, 4, 7, 3, 1, 1 ],
      [ 3, 5, 6, -3, 2, 1 ], [ 3, 5, 6, 3, 2, 2 ], [ 1, 2, 38, 1, 1, 0 ],
      [ 1, 2, 43, 0, 0, 1 ], [ 1, 7, 11, 0, 1, 0 ], [ 2, 5, 8, 2, 1, 1 ],
      [ 2, 5, 9, 5, 1, 1 ], [ 3, 3, 10, -1, 2, 2 ], [ 3, 5, 6, 1, 1, 3 ],
      [ 4, 5, 5, 3, 3, 3 ] ],
  [ [ 1, 1, 101, 1, 1, 1 ], [ 1, 6, 13, 2, 1, 0 ], [ 1, 7, 13, 7, 1, 1 ],
      [ 3, 3, 9, 1, 2, 1 ], [ 3, 5, 7, 5, 3, 2 ], [ 1, 1, 76, 1, 1, 0 ],
      [ 1, 2, 38, 0, 1, 0 ], [ 1, 8, 10, 1, 1, 1 ], [ 1, 9, 10, 7, 1, 0 ],
      [ 2, 2, 19, 0, 1, 0 ], [ 2, 3, 16, 3, 2, 2 ], [ 2, 4, 10, 3, 0, 0 ],
      [ 2, 4, 10, 1, 2, 0 ], [ 2, 4, 10, 2, 0, 1 ], [ 2, 5, 8, 3, 0, 0 ],
      [ 2, 6, 7, -3, 1, 1 ], [ 2, 6, 7, 1, 1, 2 ], [ 2, 6, 8, 5, 0, 2 ],
      [ 3, 4, 7, 3, 0, 1 ], [ 3, 4, 8, 2, 1, 3 ] ],
  [ [ 1, 1, 101, 0, 0, 1 ], [ 1, 2, 38, 1, 0, 0 ], [ 1, 3, 26, 3, 0, 0 ],
      [ 1, 3, 28, 2, 1, 1 ], [ 1, 8, 10, 3, 1, 0 ], [ 1, 8, 11, 7, 0, 0 ],
      [ 2, 2, 21, 2, 2, 1 ], [ 3, 3, 9, 0, 2, 1 ], [ 3, 3, 12, 2, 3, 3 ],
      [ 3, 4, 7, 1, 1, 2 ], [ 3, 4, 9, 4, 3, 3 ], [ 3, 5, 6, 2, 3, 0 ],
      [ 3, 5, 6, 2, 3, 1 ], [ 3, 5, 6, 1, 0, 3 ], [ 3, 6, 6, 5, 0, 3 ],
      [ 1, 1, 76, 0, 1, 0 ], [ 1, 4, 19, 1, 0, 0 ], [ 1, 5, 16, 1, 0, 1 ],
      [ 1, 6, 13, 3, 0, 0 ], [ 1, 8, 11, 6, 1, 1 ], [ 2, 4, 10, -1, 1, 1 ],
      [ 4, 5, 5, -4, 1, 2 ] ],
  [ [ 1, 4, 20, 4, 0, 0 ], [ 4, 5, 5, 2, 0, 4 ], [ 2, 2, 19, 0, 0, 0 ],
      [ 2, 3, 13, 2, 0, 0 ], [ 4, 5, 6, 4, 4, 4 ], [ 1, 4, 19, 0, 0, 0 ],
      [ 1, 7, 11, 2, 0, 0 ], [ 3, 4, 8, 4, 2, 2 ], [ 4, 4, 5, 0, 2, 0 ],
      [ 1, 1, 76, 0, 0, 0 ], [ 1, 5, 16, 4, 0, 0 ], [ 2, 5, 9, 2, 2, 2 ],
      [ 1, 2, 38, 0, 0, 0 ], [ 1, 8, 10, 4, 0, 0 ], [ 2, 6, 7, 4, 0, 0 ],
      [ 2, 4, 11, 4, 2, 0 ], [ 2, 6, 7, 2, 2, 0 ], [ 3, 3, 10, 2, 2, 2 ],
      [ 1, 2, 44, 2, 1, 1 ], [ 1, 6, 14, 4, 1, 1 ], [ 1, 7, 12, 5, 1, 0 ],
      [ 2, 3, 14, 3, 1, 1 ], [ 2, 4, 11, 1, 1, 2 ], [ 2, 5, 8, 2, 0, 1 ],
      [ 2, 5, 8, -1, 1, 1 ], [ 2, 6, 8, 6, 1, 1 ], [ 3, 4, 8, 4, 3, 1 ],
      [ 4, 4, 6, -1, 2, 3 ], [ 4, 5, 6, 5, 2, 4 ], [ 1, 3, 28, 2, 0, 1 ],
      [ 1, 5, 16, 0, 0, 1 ], [ 1, 9, 9, 2, 1, 1 ], [ 1, 9, 11, 9, 1, 1 ],
      [ 3, 4, 7, 0, 1, 2 ], [ 4, 5, 5, 1, 2, 4 ] ],
  [ [ 1, 3, 28, 1, 1, 1 ], [ 1, 6, 13, 1, 1, 0 ], [ 1, 6, 14, 5, 1, 0 ],
      [ 1, 8, 11, 6, 0, 1 ], [ 2, 4, 10, 1, 1, 1 ], [ 2, 5, 9, 5, 1, 0 ],
      [ 3, 3, 10, 3, 3, 1 ], [ 3, 4, 7, 1, 0, 2 ], [ 3, 5, 6, 4, 1, 1 ],
      [ 4, 4, 7, 4, 4, 3 ], [ 4, 5, 5, -3, 1, 3 ], [ 1, 1, 102, 1, 1, 1 ],
      [ 1, 3, 26, 2, 1, 0 ], [ 1, 4, 21, 3, 1, 1 ], [ 1, 7, 12, 4, 1, 1 ],
      [ 2, 3, 16, 3, 1, 2 ], [ 2, 6, 7, 1, 2, 1 ], [ 3, 4, 7, 3, 1, 0 ],
      [ 3, 4, 7, 2, 2, 1 ] ],
  [ [ 2, 2, 26, 1, 2, 2 ], [ 2, 3, 14, 3, 2, 0 ], [ 2, 5, 8, 1, 1, 1 ],
      [ 2, 6, 8, 6, 1, 0 ], [ 2, 5, 9, 3, 0, 2 ], [ 3, 5, 6, 0, 0, 3 ],
      [ 1, 1, 102, 0, 0, 1 ], [ 1, 6, 13, 0, 1, 0 ], [ 1, 4, 21, 3, 0, 1 ],
      [ 3, 3, 10, 3, 3, 0 ], [ 4, 4, 6, 3, 3, 2 ], [ 1, 2, 44, 1, 1, 1 ],
      [ 1, 8, 10, 2, 0, 1 ], [ 2, 4, 10, 0, 1, 1 ], [ 2, 4, 11, 1, 0, 2 ],
      [ 4, 4, 5, -1, 1, 1 ], [ 1, 1, 77, 1, 1, 0 ], [ 1, 5, 17, 4, 1, 1 ],
      [ 1, 9, 11, 9, 1, 0 ], [ 2, 7, 7, 5, 2, 2 ], [ 1, 5, 16, 3, 1, 0 ],
      [ 1, 6, 14, 4, 0, 1 ], [ 2, 3, 14, 2, 2, 1 ], [ 2, 6, 7, 1, 0, 2 ],
      [ 2, 6, 8, 5, 1, 2 ], [ 3, 6, 6, 6, 1, 2 ], [ 4, 4, 6, 2, 4, 1 ],
      [ 4, 5, 6, 5, 4, 3 ], [ 1, 2, 39, 2, 1, 0 ], [ 1, 9, 9, 3, 0, 1 ],
      [ 1, 9, 9, 1, 1, 1 ], [ 2, 5, 9, 1, 2, 2 ], [ 3, 5, 6, 4, 0, 1 ] ],
  [ [ 1, 1, 77, 0, 1, 0 ], [ 1, 2, 44, 1, 0, 1 ], [ 1, 3, 28, 1, 0, 1 ],
      [ 1, 4, 20, 3, 1, 0 ], [ 1, 5, 17, 4, 0, 1 ], [ 1, 7, 11, 1, 0, 0 ],
      [ 2, 2, 21, 1, 2, 1 ], [ 2, 3, 13, 1, 1, 0 ], [ 2, 5, 8, 2, 1, 0 ],
      [ 2, 5, 8, 0, 1, 1 ], [ 2, 5, 9, 4, 2, 1 ], [ 2, 5, 9, 3, 1, 2 ],
      [ 3, 4, 8, 3, 3, 2 ], [ 3, 5, 6, 4, 1, 0 ], [ 4, 5, 5, -2, 2, 3 ],
      [ 4, 5, 5, 2, 1, 4 ] ],
  [ [ 1, 6, 13, 2, 0, 0 ], [ 2, 5, 9, 4, 2, 0 ], [ 1, 3, 26, 2, 0, 0 ],
      [ 2, 3, 16, 2, 2, 2 ], [ 3, 4, 7, 2, 2, 0 ], [ 3, 5, 7, -4, 2, 2 ],
      [ 1, 2, 39, 2, 0, 0 ], [ 1, 7, 11, 0, 0, 0 ], [ 2, 4, 11, 0, 0, 2 ],
      [ 3, 3, 10, 0, 2, 2 ], [ 3, 4, 7, 0, 0, 2 ], [ 1, 1, 77, 0, 0, 0 ],
      [ 1, 9, 9, 4, 0, 0 ], [ 2, 6, 7, 0, 0, 2 ], [ 1, 3, 26, 1, 1, 0 ],
      [ 1, 8, 12, 8, 1, 1 ], [ 2, 4, 10, 1, 0, 1 ], [ 2, 6, 7, 3, 1, 1 ],
      [ 3, 4, 7, -1, 2, 1 ], [ 4, 4, 7, 2, 3, 4 ], [ 1, 1, 103, 1, 1, 1 ],
      [ 1, 7, 12, 4, 0, 1 ], [ 3, 5, 7, 5, 3, 1 ], [ 1, 2, 44, 0, 0, 1 ],
      [ 1, 8, 10, 2, 1, 0 ], [ 1, 10, 10, 9, 1, 1 ], [ 2, 4, 10, 2, 1, 0 ],
      [ 2, 4, 12, 4, 1, 2 ], [ 3, 4, 8, 4, 1, 2 ], [ 3, 4, 8, 1, 1, 3 ],
      [ 4, 4, 5, 1, 1, 1 ], [ 1, 3, 28, 0, 0, 1 ], [ 1, 7, 13, 7, 1, 0 ],
      [ 1, 8, 11, 6, 1, 0 ], [ 3, 3, 9, -1, 1, 1 ] ],
  [ [ 1, 1, 103, 0, 0, 1 ], [ 1, 3, 26, 0, 1, 0 ], [ 1, 8, 10, 1, 0, 1 ],
      [ 1, 10, 10, 9, 0, 1 ], [ 2, 3, 13, 0, 1, 0 ], [ 2, 4, 11, 4, 1, 1 ],
      [ 3, 4, 7, 3, 0, 0 ], [ 3, 4, 8, 1, 0, 3 ], [ 3, 5, 7, 4, 0, 3 ],
      [ 1, 2, 39, 1, 1, 0 ], [ 1, 4, 21, 2, 1, 1 ], [ 1, 6, 15, 6, 1, 1 ],
      [ 2, 3, 14, -2, 1, 1 ], [ 3, 3, 9, 1, 2, 0 ], [ 3, 3, 10, 1, 2, 2 ],
      [ 3, 5, 6, 1, 3, 1 ], [ 3, 5, 6, 3, 0, 2 ], [ 3, 5, 6, -1, 2, 2 ],
      [ 3, 6, 6, 5, 2, 3 ] ],
  [ [ 1, 6, 14, 3, 1, 1 ], [ 2, 2, 21, -1, 1, 1 ], [ 2, 2, 26, 1, 1, 2 ],
      [ 2, 3, 14, 1, 2, 1 ], [ 2, 6, 7, 1, 2, 0 ], [ 2, 6, 8, 5, 2, 0 ],
      [ 4, 4, 6, 2, 2, 3 ], [ 1, 2, 39, 0, 1, 0 ], [ 1, 5, 17, 5, 1, 0 ],
      [ 2, 5, 9, 5, 0, 0 ], [ 3, 3, 9, 1, 1, 1 ], [ 1, 3, 29, 3, 1, 1 ],
      [ 2, 3, 13, 1, 0, 0 ], [ 5, 5, 5, 3, 4, 5 ], [ 1, 1, 78, 1, 1, 0 ],
      [ 1, 8, 10, 0, 0, 1 ], [ 2, 2, 20, 1, 2, 0 ], [ 2, 3, 16, 1, 2, 2 ],
      [ 2, 4, 10, 0, 0, 1 ], [ 2, 5, 8, 1, 0, 1 ], [ 2, 5, 9, -4, 1, 1 ],
      [ 2, 5, 10, 5, 2, 2 ], [ 3, 5, 6, 3, 1, 2 ], [ 4, 5, 5, 0, 3, 3 ] ],
  [ [ 1, 1, 78, 0, 1, 0 ], [ 1, 1, 104, 1, 1, 1 ], [ 1, 2, 39, 1, 0, 0 ],
      [ 1, 2, 45, 2, 1, 1 ], [ 1, 3, 26, 1, 0, 0 ], [ 1, 4, 20, 3, 0, 0 ],
      [ 1, 4, 21, 2, 0, 1 ], [ 1, 4, 21, 1, 1, 1 ], [ 1, 5, 16, 3, 0, 0 ],
      [ 1, 5, 16, 2, 1, 0 ], [ 1, 6, 13, 1, 0, 0 ], [ 1, 6, 14, 5, 0, 0 ],
      [ 1, 7, 12, 5, 0, 0 ], [ 1, 7, 12, 3, 1, 1 ], [ 1, 8, 10, 3, 0, 0 ],
      [ 1, 8, 10, 1, 1, 0 ], [ 1, 9, 9, 2, 0, 1 ], [ 1, 9, 10, 7, 0, 0 ],
      [ 1, 9, 10, 6, 1, 1 ], [ 2, 6, 7, 3, 0, 1 ], [ 3, 4, 7, -2, 1, 1 ],
      [ 3, 4, 9, 4, 2, 3 ], [ 4, 4, 5, 0, 1, 1 ] ],
  [ [ 1, 2, 39, 0, 0, 0 ], [ 2, 3, 13, 0, 0, 0 ], [ 2, 3, 16, 2, 0, 2 ],
      [ 3, 5, 6, 4, 0, 0 ], [ 1, 3, 26, 0, 0, 0 ], [ 3, 3, 9, 0, 2, 0 ],
      [ 3, 5, 6, 2, 2, 2 ], [ 1, 6, 13, 0, 0, 0 ], [ 4, 5, 5, 4, 2, 2 ],
      [ 1, 1, 78, 0, 0, 0 ], [ 2, 5, 8, 2, 0, 0 ], [ 2, 6, 7, 0, 2, 0 ],
      [ 1, 8, 10, 0, 1, 0 ], [ 1, 8, 12, 8, 1, 0 ], [ 2, 2, 21, 1, 1, 1 ],
      [ 2, 6, 8, 5, 2, 1 ], [ 3, 3, 10, -1, 1, 2 ], [ 3, 4, 7, 1, 2, 1 ],
      [ 3, 4, 8, 0, 0, 3 ], [ 3, 5, 6, 1, 3, 0 ], [ 3, 6, 6, 5, 1, 3 ],
      [ 3, 6, 6, 4, 3, 3 ], [ 4, 5, 5, 2, 3, 3 ], [ 1, 1, 104, 0, 0, 1 ],
      [ 1, 3, 27, 3, 1, 0 ], [ 3, 3, 9, 0, 1, 1 ], [ 3, 3, 12, 2, 2, 3 ],
      [ 3, 5, 7, 3, 3, 3 ], [ 1, 5, 17, 3, 1, 1 ], [ 4, 5, 5, -3, 2, 2 ],
      [ 1, 4, 20, 2, 1, 0 ], [ 2, 5, 8, 0, 0, 1 ], [ 2, 6, 7, 3, 1, 0 ],
      [ 2, 7, 7, 6, 1, 1 ], [ 4, 4, 5, 1, 1, 0 ], [ 4, 4, 6, 3, 3, 0 ] ],
  [ [ 1, 2, 45, 1, 1, 1 ], [ 1, 6, 14, 3, 0, 1 ], [ 1, 7, 12, 4, 1, 0 ],
      [ 1, 8, 11, 5, 1, 1 ], [ 2, 2, 21, 0, 1, 1 ], [ 2, 3, 14, 2, 1, 1 ],
      [ 2, 3, 16, 2, 1, 2 ], [ 2, 4, 11, 3, 2, 1 ], [ 2, 5, 8, 1, 1, 0 ],
      [ 2, 6, 7, -2, 1, 1 ], [ 2, 7, 7, 6, 0, 1 ], [ 3, 4, 7, 0, 2, 1 ],
      [ 3, 5, 6, 3, 2, 0 ], [ 3, 5, 6, 3, 2, 1 ], [ 3, 5, 7, 4, 2, 3 ] ],
  [ [ 1, 2, 40, 2, 1, 0 ], [ 1, 2, 45, 1, 0, 1 ], [ 1, 4, 21, 1, 0, 1 ],
      [ 1, 4, 22, 4, 1, 1 ], [ 1, 5, 16, 1, 1, 0 ], [ 1, 6, 14, 4, 1, 0 ],
      [ 1, 6, 14, 2, 1, 1 ], [ 2, 3, 14, 2, 0, 1 ], [ 2, 4, 10, 1, 1, 0 ],
      [ 2, 4, 12, 3, 2, 2 ], [ 4, 4, 6, 1, 4, 1 ], [ 4, 4, 6, -1, 3, 2 ],
      [ 4, 4, 6, 0, 2, 3 ], [ 4, 5, 6, 5, 4, 1 ], [ 1, 1, 79, 1, 1, 0 ],
      [ 1, 1, 105, 1, 1, 1 ], [ 1, 3, 29, 2, 1, 1 ], [ 1, 5, 17, 3, 0, 1 ],
      [ 1, 7, 13, 6, 1, 1 ], [ 1, 9, 9, 1, 0, 1 ], [ 1, 9, 10, 6, 0, 1 ],
      [ 2, 7, 7, 5, 0, 2 ] ],
  [ [ 1, 1, 105, 0, 0, 1 ], [ 1, 3, 27, 3, 0, 0 ], [ 1, 7, 12, 3, 0, 1 ],
      [ 4, 4, 6, 3, 3, 1 ], [ 1, 4, 21, 0, 0, 1 ], [ 1, 9, 9, 3, 0, 0 ],
      [ 1, 9, 10, 6, 1, 0 ], [ 3, 4, 9, 3, 3, 3 ], [ 2, 2, 21, 0, 0, 1 ],
      [ 3, 5, 6, 0, 3, 0 ], [ 2, 3, 14, 3, 1, 0 ], [ 5, 5, 5, 2, 4, 5 ],
      [ 1, 5, 16, 0, 1, 0 ], [ 1, 5, 17, 5, 0, 0 ], [ 1, 7, 12, 2, 1, 1 ],
      [ 2, 6, 8, -5, 1, 1 ], [ 3, 3, 9, 0, 0, 1 ], [ 3, 3, 12, 1, 2, 3 ],
      [ 3, 4, 7, 2, 1, 1 ], [ 4, 4, 5, 0, 0, 1 ], [ 1, 3, 29, 2, 0, 1 ],
      [ 1, 9, 9, 0, 0, 1 ], [ 1, 9, 11, 9, 0, 0 ], [ 2, 5, 9, 2, 1, 2 ],
      [ 3, 4, 8, -3, 1, 2 ], [ 3, 5, 6, -2, 1, 2 ], [ 4, 5, 5, 1, 3, 3 ],
      [ 1, 2, 45, 0, 0, 1 ], [ 1, 7, 13, 7, 0, 0 ], [ 1, 7, 13, 6, 0, 1 ],
      [ 2, 5, 8, 0, 1, 0 ], [ 4, 4, 7, -2, 3, 3 ], [ 1, 1, 79, 0, 1, 0 ],
      [ 1, 4, 20, 1, 1, 0 ], [ 2, 5, 10, 5, 1, 2 ], [ 4, 5, 5, 1, 1, 4 ] ],
  [ [ 2, 2, 27, 2, 2, 2 ], [ 2, 3, 14, 2, 2, 0 ], [ 3, 5, 6, 0, 2, 2 ],
      [ 1, 1, 79, 0, 0, 0 ], [ 1, 2, 40, 2, 0, 0 ], [ 1, 4, 20, 2, 0, 0 ],
      [ 1, 5, 16, 2, 0, 0 ], [ 1, 8, 10, 2, 0, 0 ], [ 1, 8, 11, 6, 0, 0 ],
      [ 2, 5, 9, 2, 0, 2 ], [ 3, 4, 8, -2, 2, 2 ], [ 4, 5, 5, 4, 0, 2 ],
      [ 1, 3, 29, 1, 1, 1 ], [ 1, 4, 21, 4, 1, 0 ], [ 1, 5, 17, 2, 1, 1 ],
      [ 3, 3, 11, 3, 3, 2 ], [ 3, 5, 7, 4, 1, 3 ], [ 4, 5, 5, 1, 0, 4 ],
      [ 1, 4, 20, 0, 1, 0 ], [ 1, 6, 14, 1, 1, 1 ], [ 1, 8, 11, 5, 0, 1 ],
      [ 2, 2, 20, 1, 1, 0 ], [ 2, 3, 14, -1, 1, 1 ], [ 2, 4, 10, 0, 1, 0 ],
      [ 2, 4, 11, 4, 1, 0 ], [ 2, 4, 11, -3, 1, 1 ], [ 3, 3, 10, 1, 1, 2 ],
      [ 3, 4, 8, 2, 3, 2 ], [ 4, 4, 5, 0, 1, 0 ], [ 4, 4, 6, 1, 4, 0 ],
      [ 4, 4, 6, 1, 2, 3 ], [ 4, 5, 6, 5, 4, 2 ], [ 4, 5, 6, 3, 4, 4 ] ],
  [ [ 1, 1, 106, 1, 1, 1 ], [ 1, 2, 40, 1, 1, 0 ], [ 1, 3, 27, 2, 1, 0 ],
      [ 1, 5, 18, 5, 1, 1 ], [ 1, 7, 12, 1, 1, 1 ], [ 2, 3, 16, 1, 1, 2 ],
      [ 2, 6, 7, 2, 1, 1 ], [ 2, 7, 7, 5, 1, 2 ], [ 3, 3, 10, 2, 3, 1 ],
      [ 3, 3, 10, 0, 1, 2 ], [ 3, 4, 7, 1, 2, 0 ], [ 3, 4, 7, 2, 0, 1 ],
      [ 3, 5, 6, 1, 2, 2 ], [ 3, 5, 7, 5, 2, 2 ], [ 3, 6, 6, -5, 1, 2 ],
      [ 4, 5, 5, 3, 2, 3 ] ],
  [ [ 1, 1, 80, 1, 1, 0 ], [ 1, 2, 46, 2, 1, 1 ], [ 2, 2, 20, 0, 1, 0 ],
      [ 2, 2, 22, 2, 2, 1 ], [ 2, 3, 14, 3, 0, 0 ], [ 2, 4, 12, 3, 0, 2 ],
      [ 2, 5, 8, 1, 0, 0 ], [ 2, 7, 8, 7, 2, 2 ], [ 1, 1, 106, 0, 0, 1 ],
      [ 1, 5, 17, 1, 1, 1 ], [ 3, 5, 7, 2, 3, 3 ], [ 1, 3, 29, 1, 0, 1 ],
      [ 1, 6, 15, 6, 1, 0 ], [ 3, 3, 9, 1, 1, 0 ], [ 3, 5, 6, -2, 2, 1 ],
      [ 1, 2, 40, 0, 1, 0 ], [ 1, 6, 14, 2, 0, 1 ], [ 2, 2, 27, 1, 2, 2 ],
      [ 2, 3, 14, 1, 1, 1 ], [ 2, 3, 16, 1, 0, 2 ], [ 2, 4, 10, 1, 0, 0 ],
      [ 2, 4, 11, 3, 2, 0 ], [ 2, 5, 9, 4, 1, 1 ], [ 2, 6, 7, 3, 0, 0 ],
      [ 3, 6, 6, 6, 1, 1 ], [ 4, 5, 6, -3, 3, 3 ] ],
  [ [ 1, 2, 40, 1, 0, 0 ], [ 1, 3, 29, 0, 0, 1 ], [ 1, 5, 17, 2, 0, 1 ],
      [ 1, 8, 10, 1, 0, 0 ], [ 1, 8, 11, 5, 1, 0 ], [ 1, 10, 10, 9, 0, 0 ],
      [ 2, 5, 9, 4, 0, 1 ], [ 2, 5, 9, 3, 2, 1 ], [ 3, 4, 8, 1, 3, 2 ],
      [ 4, 4, 6, -1, 1, 3 ], [ 4, 5, 5, 4, 1, 2 ], [ 5, 5, 5, -1, 4, 4 ],
      [ 1, 1, 80, 0, 1, 0 ], [ 1, 4, 20, 1, 0, 0 ], [ 1, 5, 16, 1, 0, 0 ],
      [ 1, 5, 17, 4, 1, 0 ], [ 1, 6, 15, 5, 1, 1 ], [ 2, 3, 14, 0, 1, 1 ],
      [ 2, 5, 9, 1, 1, 2 ], [ 3, 5, 6, -3, 1, 1 ], [ 4, 5, 5, 3, 0, 3 ] ],
  [ [ 4, 4, 7, 4, 4, 0 ], [ 1, 4, 20, 0, 0, 0 ], [ 4, 4, 5, 0, 0, 0 ],
      [ 2, 5, 8, 0, 0, 0 ], [ 4, 5, 6, 4, 0, 4 ], [ 1, 6, 14, 4, 0, 0 ],
      [ 2, 7, 7, 6, 0, 0 ], [ 1, 1, 80, 0, 0, 0 ], [ 1, 9, 9, 2, 0, 0 ],
      [ 2, 2, 21, 2, 2, 0 ], [ 4, 5, 5, 0, 0, 4 ], [ 1, 4, 21, 4, 0, 0 ],
      [ 1, 5, 16, 0, 0, 0 ], [ 4, 5, 6, 2, 4, 4 ], [ 3, 4, 7, 0, 2, 0 ],
      [ 3, 3, 11, -2, 2, 2 ], [ 1, 8, 12, 8, 0, 0 ], [ 1, 2, 40, 0, 0, 0 ],
      [ 1, 8, 10, 0, 0, 0 ], [ 2, 4, 11, 4, 0, 0 ], [ 3, 3, 10, 0, 0, 2 ],
      [ 1, 7, 12, 4, 0, 0 ], [ 3, 4, 8, 4, 2, 0 ], [ 3, 6, 6, -4, 2, 2 ],
      [ 2, 3, 16, 0, 0, 2 ], [ 2, 7, 7, 4, 2, 2 ], [ 1, 3, 27, 2, 0, 0 ],
      [ 4, 4, 7, 2, 2, 4 ], [ 1, 2, 46, 1, 1, 1 ], [ 1, 4, 22, 3, 1, 1 ],
      [ 1, 6, 15, 5, 0, 1 ], [ 1, 7, 12, 3, 1, 0 ], [ 2, 3, 14, 1, 0, 1 ],
      [ 2, 4, 12, 3, 1, 2 ], [ 2, 6, 7, -1, 1, 1 ], [ 3, 4, 8, 4, 2, 1 ],
      [ 4, 4, 6, -2, 3, 1 ], [ 4, 4, 6, 2, 3, 2 ], [ 1, 1, 107, 1, 1, 1 ],
      [ 1, 3, 27, 1, 1, 0 ], [ 1, 7, 12, 2, 0, 1 ], [ 1, 9, 11, 8, 1, 1 ],
      [ 3, 4, 7, 2, 1, 0 ] ],
  [ [ 1, 1, 107, 0, 0, 1 ], [ 1, 3, 27, 0, 1, 0 ], [ 1, 3, 30, 3, 1, 1 ],
      [ 1, 6, 14, 1, 0, 1 ], [ 1, 9, 10, 5, 1, 1 ], [ 1, 9, 11, 8, 0, 1 ],
      [ 2, 3, 15, 3, 2, 1 ], [ 2, 6, 7, 2, 0, 1 ], [ 3, 3, 9, 0, 1, 0 ],
      [ 3, 3, 10, 2, 3, 0 ], [ 3, 3, 12, 1, 1, 3 ], [ 3, 4, 7, -1, 1, 1 ],
      [ 3, 4, 8, 3, 3, 0 ], [ 3, 4, 8, 3, 2, 2 ], [ 3, 4, 9, 2, 3, 3 ],
      [ 1, 2, 46, 1, 0, 1 ], [ 1, 4, 22, 3, 0, 1 ], [ 1, 6, 14, 3, 1, 0 ],
      [ 1, 7, 13, 6, 1, 0 ], [ 1, 8, 11, 4, 1, 1 ], [ 2, 4, 11, 2, 2, 1 ],
      [ 4, 4, 7, 3, 4, 3 ] ],
  [ [ 1, 8, 12, 7, 1, 1 ], [ 2, 2, 27, 1, 1, 2 ], [ 2, 3, 14, 1, 2, 0 ],
      [ 2, 4, 11, 3, 1, 1 ], [ 2, 6, 7, 2, 1, 0 ], [ 2, 6, 7, 1, 1, 1 ],
      [ 3, 4, 8, 3, 3, 1 ], [ 1, 5, 17, 1, 0, 1 ], [ 2, 3, 17, 3, 2, 2 ],
      [ 2, 5, 9, 3, 2, 0 ], [ 3, 5, 7, 5, 1, 2 ], [ 1, 1, 81, 1, 1, 0 ],
      [ 1, 2, 41, 2, 1, 0 ], [ 2, 5, 9, 1, 0, 2 ], [ 3, 3, 10, -2, 2, 1 ],
      [ 1, 2, 46, 0, 0, 1 ], [ 1, 6, 14, 0, 0, 1 ], [ 2, 2, 22, 1, 2, 1 ],
      [ 2, 3, 14, 0, 0, 1 ], [ 2, 4, 12, 1, 2, 2 ], [ 2, 6, 8, 4, 1, 2 ],
      [ 2, 6, 8, 3, 2, 2 ], [ 2, 7, 8, 7, 2, 0 ], [ 4, 5, 5, -4, 1, 1 ] ],
  [ [ 1, 1, 108, 1, 1, 1 ], [ 1, 3, 27, 1, 0, 0 ], [ 1, 7, 12, 1, 0, 1 ],
      [ 1, 8, 12, 7, 0, 1 ], [ 2, 4, 11, 3, 0, 1 ], [ 2, 5, 9, 4, 1, 0 ],
      [ 3, 5, 6, 2, 1, 2 ], [ 3, 5, 7, 4, 3, 2 ], [ 4, 5, 5, 3, 1, 3 ],
      [ 1, 1, 81, 0, 1, 0 ], [ 1, 4, 21, 3, 1, 0 ], [ 1, 5, 17, 0, 0, 1 ],
      [ 1, 9, 9, 1, 0, 0 ], [ 1, 9, 11, 8, 1, 0 ], [ 2, 6, 7, 0, 1, 1 ],
      [ 2, 7, 7, -5, 1, 1 ], [ 3, 3, 10, 1, 3, 1 ], [ 3, 4, 7, 1, 1, 1 ],
      [ 4, 5, 6, -4, 3, 2 ], [ 4, 5, 6, 4, 3, 4 ] ],
  [ [ 2, 5, 9, 0, 0, 2 ], [ 1, 9, 9, 0, 0, 0 ], [ 1, 3, 27, 0, 0, 0 ],
      [ 3, 4, 7, 2, 0, 0 ], [ 2, 2, 27, 0, 0, 2 ], [ 5, 5, 5, 4, 4, 4 ],
      [ 2, 3, 14, 0, 2, 0 ], [ 1, 6, 15, 6, 0, 0 ], [ 4, 4, 7, 4, 4, 2 ],
      [ 1, 1, 81, 0, 0, 0 ], [ 1, 9, 10, 6, 0, 0 ], [ 2, 5, 10, 4, 2, 2 ],
      [ 1, 2, 41, 2, 0, 0 ], [ 1, 5, 17, 4, 0, 0 ], [ 2, 6, 9, 6, 2, 2 ],
      [ 3, 5, 6, 2, 0, 2 ], [ 1, 1, 108, 0, 0, 1 ], [ 1, 7, 12, 0, 0, 1 ],
      [ 3, 3, 13, 3, 3, 3 ], [ 1, 3, 28, 3, 1, 0 ], [ 1, 10, 10, 8, 1, 1 ],
      [ 3, 4, 9, 3, 0, 3 ], [ 4, 4, 7, 1, 2, 4 ], [ 1, 7, 13, 5, 1, 1 ],
      [ 1, 4, 22, 2, 1, 1 ], [ 4, 4, 6, 0, 3, 2 ] ],
  [ [ 1, 9, 10, 5, 0, 1 ], [ 4, 4, 6, 1, 1, 3 ], [ 5, 5, 6, 5, 5, 5 ],
      [ 2, 2, 22, -1, 1, 1 ], [ 2, 3, 17, 3, 1, 2 ], [ 3, 5, 7, 5, 2, 0 ],
      [ 1, 2, 41, 1, 1, 0 ], [ 1, 2, 47, 2, 1, 1 ], [ 1, 7, 12, 2, 1, 0 ],
      [ 2, 6, 8, 5, 1, 1 ], [ 2, 7, 8, 7, 1, 2 ], [ 3, 3, 11, 2, 3, 2 ],
      [ 3, 4, 7, 0, 1, 1 ], [ 1, 3, 30, 2, 1, 1 ], [ 1, 5, 18, 4, 1, 1 ],
      [ 1, 8, 11, 4, 0, 1 ], [ 2, 3, 14, 2, 1, 0 ], [ 2, 4, 11, 1, 2, 1 ],
      [ 2, 5, 9, -3, 1, 1 ], [ 3, 4, 8, 3, 0, 2 ], [ 3, 5, 6, 3, 1, 1 ],
      [ 4, 5, 5, -1, 2, 3 ] ],
  [ [ 1, 1, 109, 1, 1, 1 ], [ 1, 2, 41, 0, 1, 0 ], [ 1, 3, 30, 2, 0, 1 ],
      [ 1, 5, 17, 3, 1, 0 ], [ 1, 5, 18, 4, 0, 1 ], [ 1, 7, 13, 5, 0, 1 ],
      [ 3, 5, 6, 2, 2, 1 ], [ 1, 1, 82, 1, 1, 0 ], [ 1, 4, 22, 2, 0, 1 ],
      [ 1, 4, 22, 1, 1, 1 ], [ 1, 6, 14, 2, 1, 0 ], [ 1, 9, 10, 5, 1, 0 ],
      [ 1, 10, 10, 8, 0, 1 ], [ 2, 2, 21, 1, 2, 0 ], [ 2, 6, 8, 5, 0, 1 ],
      [ 3, 4, 7, 1, 0, 1 ], [ 3, 4, 9, 3, 2, 3 ], [ 3, 5, 6, -1, 1, 2 ],
      [ 4, 4, 6, 1, 3, 2 ], [ 4, 4, 6, 0, 1, 3 ], [ 4, 5, 6, 5, 3, 3 ] ],
  [ [ 1, 1, 82, 0, 1, 0 ], [ 1, 1, 109, 0, 0, 1 ], [ 1, 2, 47, 1, 1, 1 ],
      [ 1, 3, 28, 3, 0, 0 ], [ 1, 4, 21, 3, 0, 0 ], [ 1, 7, 12, 3, 0, 0 ],
      [ 1, 8, 11, 3, 1, 1 ], [ 2, 2, 22, 1, 1, 1 ], [ 2, 4, 11, -2, 1, 1 ],
      [ 3, 5, 7, 4, 3, 0 ], [ 1, 2, 41, 1, 0, 0 ], [ 1, 3, 30, 1, 1, 1 ],
      [ 1, 6, 14, 3, 0, 0 ], [ 1, 6, 15, 4, 1, 1 ], [ 1, 8, 11, 5, 0, 0 ],
      [ 1, 8, 12, 7, 1, 0 ], [ 2, 3, 15, 3, 1, 1 ], [ 2, 5, 9, 2, 2, 1 ],
      [ 2, 6, 7, 1, 0, 1 ], [ 3, 4, 8, -3, 2, 1 ], [ 3, 4, 8, 3, 1, 2 ],
      [ 3, 5, 6, 3, 0, 1 ] ],
  [ [ 1, 7, 13, 6, 0, 0 ], [ 2, 3, 14, 2, 0, 0 ], [ 2, 6, 7, 2, 0, 0 ],
      [ 3, 5, 6, 2, 2, 0 ], [ 1, 1, 82, 0, 0, 0 ], [ 1, 2, 41, 0, 0, 0 ],
      [ 2, 2, 21, 0, 2, 0 ], [ 2, 3, 17, 2, 2, 2 ], [ 2, 4, 11, 2, 2, 0 ],
      [ 2, 5, 9, 4, 0, 0 ], [ 2, 5, 10, 4, 0, 2 ], [ 1, 2, 47, 1, 0, 1 ],
      [ 1, 7, 12, 1, 1, 0 ], [ 2, 2, 22, 0, 1, 1 ], [ 2, 4, 12, 2, 1, 2 ],
      [ 2, 6, 7, 1, 1, 0 ], [ 2, 6, 8, 5, 1, 0 ], [ 2, 6, 8, 4, 2, 1 ],
      [ 2, 7, 8, 7, 2, 1 ], [ 3, 4, 8, 4, 1, 1 ], [ 3, 5, 6, 3, 1, 0 ],
      [ 4, 5, 5, -2, 1, 3 ], [ 1, 4, 21, 2, 1, 0 ], [ 1, 8, 11, 4, 1, 0 ],
      [ 3, 3, 11, 1, 3, 2 ], [ 3, 5, 7, 5, 2, 1 ], [ 3, 5, 7, 3, 2, 3 ] ],
  [ [ 1, 3, 30, 1, 0, 1 ], [ 1, 4, 22, 1, 0, 1 ], [ 1, 4, 23, 4, 1, 1 ],
      [ 1, 6, 15, 4, 0, 1 ], [ 1, 9, 10, 4, 1, 1 ], [ 1, 10, 11, 10, 1, 1 ],
      [ 2, 3, 15, 2, 2, 1 ], [ 3, 4, 8, -1, 2, 2 ], [ 3, 4, 9, 3, 1, 3 ],
      [ 1, 1, 110, 1, 1, 1 ], [ 1, 2, 47, 0, 0, 1 ], [ 1, 3, 28, 2, 1, 0 ],
      [ 1, 6, 14, 1, 1, 0 ], [ 1, 6, 15, 5, 1, 0 ], [ 1, 7, 12, 0, 1, 0 ],
      [ 1, 7, 14, 7, 1, 1 ], [ 2, 6, 7, 0, 0, 1 ], [ 3, 4, 7, 1, 1, 0 ],
      [ 3, 4, 7, 0, 0, 1 ], [ 3, 5, 6, -1, 2, 1 ], [ 3, 6, 6, 5, 2, 2 ],
      [ 4, 4, 7, 4, 4, 1 ], [ 4, 4, 7, 2, 4, 3 ] ],
  [ [ 1, 3, 30, 0, 0, 1 ], [ 2, 3, 15, 3, 2, 0 ], [ 3, 3, 10, 2, 2, 1 ],
      [ 3, 5, 7, 3, 0, 3 ], [ 1, 5, 18, 5, 1, 0 ], [ 2, 2, 22, 0, 0, 1 ],
      [ 2, 6, 8, 1, 2, 2 ], [ 2, 6, 9, 6, 1, 2 ], [ 3, 3, 10, 1, 3, 0 ],
      [ 3, 5, 6, 1, 1, 2 ], [ 4, 5, 6, 4, 4, 3 ], [ 1, 2, 42, 2, 1, 0 ],
      [ 2, 4, 11, 3, 1, 0 ], [ 3, 6, 6, 4, 0, 3 ], [ 3, 6, 6, 4, 2, 3 ],
      [ 3, 6, 6, 2, 3, 3 ], [ 1, 1, 110, 0, 0, 1 ], [ 2, 3, 17, 1, 2, 2 ],
      [ 3, 3, 13, 2, 3, 3 ], [ 1, 6, 14, 0, 1, 0 ], [ 2, 5, 10, 5, 2, 0 ],
      [ 2, 5, 10, 5, 2, 1 ], [ 4, 4, 6, 0, 0, 3 ], [ 4, 5, 5, 4, 1, 1 ],
      [ 1, 1, 83, 1, 1, 0 ], [ 5, 5, 5, 3, 3, 5 ], [ 1, 10, 11, 10, 1, 0 ],
      [ 2, 7, 7, 3, 2, 2 ], [ 1, 4, 22, 0, 0, 1 ], [ 2, 2, 28, 1, 2, 2 ],
      [ 2, 6, 7, 0, 1, 0 ], [ 4, 4, 7, -3, 3, 2 ] ],
  [ [ 1, 1, 83, 0, 1, 0 ], [ 1, 4, 21, 1, 1, 0 ], [ 1, 5, 17, 3, 0, 0 ],
      [ 1, 5, 17, 2, 1, 0 ], [ 1, 5, 18, 3, 1, 1 ], [ 1, 8, 11, 2, 1, 1 ],
      [ 2, 3, 14, 1, 1, 0 ], [ 2, 4, 11, 2, 1, 1 ], [ 2, 5, 9, 3, 1, 1 ],
      [ 2, 5, 9, 1, 2, 1 ], [ 2, 5, 10, 4, 1, 2 ], [ 3, 5, 6, 0, 1, 2 ],
      [ 3, 5, 7, -4, 1, 2 ], [ 4, 5, 5, 4, 0, 1 ], [ 4, 5, 5, 2, 2, 3 ],
      [ 4, 5, 6, 4, 1, 4 ], [ 5, 5, 5, -2, 3, 4 ] ],
  [ [ 1, 1, 83, 0, 0, 0 ], [ 1, 3, 28, 2, 0, 0 ], [ 1, 4, 21, 2, 0, 0 ],
      [ 1, 7, 12, 2, 0, 0 ], [ 1, 9, 11, 8, 0, 0 ], [ 2, 4, 13, 4, 2, 2 ],
      [ 2, 5, 9, 2, 2, 0 ], [ 3, 4, 8, 2, 2, 2 ], [ 4, 5, 6, 4, 2, 4 ],
      [ 1, 2, 42, 2, 0, 0 ], [ 1, 6, 14, 2, 0, 0 ], [ 2, 3, 17, 2, 0, 2 ],
      [ 2, 7, 7, 4, 0, 2 ], [ 1, 2, 48, 2, 1, 1 ], [ 1, 3, 28, 1, 1, 0 ],
      [ 1, 4, 22, 4, 1, 0 ], [ 1, 6, 16, 6, 1, 1 ], [ 1, 8, 11, 3, 0, 1 ],
      [ 2, 2, 21, 1, 1, 0 ], [ 2, 3, 15, -2, 1, 1 ], [ 2, 4, 12, 4, 2, 1 ],
      [ 2, 4, 12, 1, 1, 2 ], [ 3, 4, 8, 4, 1, 0 ], [ 3, 4, 8, -2, 1, 2 ],
      [ 4, 4, 6, 2, 3, 0 ], [ 4, 4, 6, 2, 3, 1 ], [ 4, 4, 7, 1, 1, 4 ],
      [ 4, 4, 8, 3, 4, 4 ], [ 1, 1, 111, 1, 1, 1 ], [ 1, 3, 31, 3, 1, 1 ],
      [ 1, 4, 21, 0, 1, 0 ], [ 1, 7, 13, 5, 1, 0 ], [ 1, 7, 13, 4, 1, 1 ],
      [ 3, 4, 7, 0, 1, 0 ], [ 3, 5, 7, 4, 3, 1 ] ],
  [ [ 2, 2, 23, 2, 2, 1 ], [ 2, 3, 14, 0, 1, 0 ], [ 2, 5, 9, 3, 0, 1 ],
      [ 3, 5, 6, 3, 0, 0 ], [ 3, 5, 8, 5, 3, 3 ], [ 1, 1, 111, 0, 0, 1 ],
      [ 1, 3, 28, 0, 1, 0 ], [ 3, 3, 10, 0, 3, 0 ], [ 3, 4, 7, 1, 0, 0 ],
      [ 3, 6, 7, 6, 3, 3 ], [ 1, 5, 18, 3, 0, 1 ], [ 1, 8, 11, 1, 1, 1 ],
      [ 2, 4, 11, 2, 0, 1 ], [ 2, 7, 7, 5, 1, 1 ], [ 2, 7, 7, 4, 1, 2 ],
      [ 4, 5, 5, -3, 1, 2 ], [ 1, 2, 42, 1, 1, 0 ], [ 1, 6, 15, 3, 1, 1 ],
      [ 2, 3, 15, 1, 2, 1 ], [ 2, 3, 17, 2, 1, 2 ], [ 3, 3, 10, -1, 2, 1 ],
      [ 3, 3, 11, -1, 2, 2 ], [ 3, 5, 6, 1, 2, 1 ], [ 3, 5, 6, 1, 0, 2 ],
      [ 3, 5, 7, -3, 2, 2 ], [ 3, 6, 6, 5, 0, 2 ] ],
  [ [ 1, 5, 17, 1, 1, 0 ], [ 1, 9, 10, 4, 0, 1 ], [ 1, 9, 11, 7, 1, 1 ],
      [ 3, 5, 6, 0, 2, 1 ], [ 3, 5, 7, 3, 1, 3 ], [ 1, 1, 84, 1, 1, 0 ],
      [ 1, 2, 42, 0, 1, 0 ], [ 1, 2, 48, 1, 1, 1 ], [ 1, 8, 12, 6, 1, 1 ],
      [ 2, 2, 21, 0, 1, 0 ], [ 2, 2, 28, 1, 1, 2 ], [ 2, 3, 14, 1, 0, 0 ],
      [ 2, 4, 11, 3, 0, 0 ], [ 2, 4, 11, 1, 2, 0 ], [ 2, 4, 11, -1, 1, 1 ],
      [ 2, 4, 12, 1, 0, 2 ], [ 2, 5, 10, 3, 2, 2 ], [ 2, 6, 7, 1, 0, 0 ],
      [ 2, 6, 8, 5, 0, 0 ], [ 2, 6, 8, -4, 1, 1 ], [ 2, 6, 8, 3, 0, 2 ],
      [ 2, 6, 8, 3, 1, 2 ], [ 3, 4, 8, 2, 3, 1 ] ],
  [ [ 1, 1, 112, 1, 1, 1 ], [ 1, 2, 42, 1, 0, 0 ], [ 1, 2, 48, 1, 0, 1 ],
      [ 1, 3, 28, 1, 0, 0 ], [ 1, 5, 17, 0, 1, 0 ], [ 1, 5, 18, 5, 0, 0 ],
      [ 1, 7, 12, 1, 0, 0 ], [ 1, 7, 13, 4, 0, 1 ], [ 1, 8, 11, 3, 1, 0 ],
      [ 1, 8, 12, 7, 0, 0 ], [ 4, 4, 6, -1, 3, 1 ], [ 4, 5, 6, 5, 3, 0 ],
      [ 1, 1, 84, 0, 1, 0 ], [ 1, 4, 21, 1, 0, 0 ], [ 1, 4, 23, 3, 1, 1 ],
      [ 1, 5, 18, 2, 1, 1 ], [ 1, 6, 14, 1, 0, 0 ], [ 1, 6, 15, 5, 0, 0 ],
      [ 1, 9, 10, 5, 0, 0 ], [ 1, 9, 10, 4, 1, 0 ], [ 1, 9, 10, 3, 1, 1 ],
      [ 2, 7, 7, 5, 0, 1 ], [ 3, 4, 9, 2, 2, 3 ], [ 3, 5, 6, -2, 1, 1 ],
      [ 4, 5, 5, 0, 2, 3 ] ],
  [ [ 1, 4, 22, 4, 0, 0 ], [ 2, 2, 21, 0, 0, 0 ], [ 1, 1, 84, 0, 0, 0 ],
      [ 1, 4, 21, 0, 0, 0 ], [ 3, 4, 8, 4, 0, 0 ], [ 4, 4, 7, 0, 0, 4 ],
      [ 1, 10, 10, 8, 0, 0 ], [ 2, 3, 14, 0, 0, 0 ], [ 2, 7, 7, 2, 2, 2 ],
      [ 3, 4, 7, 0, 0, 0 ], [ 1, 3, 28, 0, 0, 0 ], [ 1, 7, 12, 0, 0, 0 ],
      [ 4, 5, 5, -2, 2, 2 ], [ 3, 3, 11, 2, 2, 2 ], [ 1, 2, 42, 0, 0, 0 ],
      [ 3, 5, 6, 0, 0, 2 ], [ 2, 4, 11, 0, 2, 0 ], [ 3, 3, 10, 2, 2, 0 ],
      [ 1, 8, 11, 4, 0, 0 ], [ 3, 4, 8, 0, 2, 2 ], [ 1, 6, 14, 0, 0, 0 ],
      [ 2, 6, 7, 0, 0, 0 ], [ 4, 5, 6, 4, 4, 0 ], [ 1, 5, 17, 2, 0, 0 ],
      [ 2, 6, 9, 6, 2, 0 ], [ 4, 5, 5, 4, 0, 0 ], [ 1, 2, 48, 0, 0, 1 ],
      [ 1, 7, 14, 7, 1, 0 ], [ 1, 8, 12, 6, 0, 1 ], [ 2, 4, 11, 1, 1, 1 ],
      [ 2, 4, 13, 4, 1, 2 ], [ 3, 4, 8, 2, 3, 0 ], [ 4, 4, 7, -1, 3, 3 ],
      [ 1, 1, 112, 0, 0, 1 ], [ 1, 3, 29, 3, 1, 0 ], [ 1, 5, 19, 5, 1, 1 ],
      [ 4, 5, 5, 3, 2, 2 ], [ 1, 4, 23, 3, 0, 1 ], [ 1, 6, 15, 3, 0, 1 ],
      [ 2, 3, 15, 2, 1, 1 ], [ 2, 5, 9, -2, 1, 1 ], [ 3, 6, 6, 4, 1, 3 ],
      [ 4, 4, 6, -1, 2, 2 ], [ 4, 5, 6, 5, 2, 3 ], [ 1, 3, 31, 2, 1, 1 ],
      [ 1, 9, 11, 7, 0, 1 ], [ 3, 4, 9, 4, 3, 2 ] ],
  [ [ 1, 3, 31, 2, 0, 1 ], [ 1, 5, 18, 1, 1, 1 ], [ 1, 6, 15, 2, 1, 1 ],
      [ 1, 8, 11, 2, 0, 1 ], [ 2, 2, 23, 1, 2, 1 ], [ 2, 3, 15, 2, 0, 1 ],
      [ 2, 3, 17, 1, 1, 2 ], [ 2, 4, 11, 0, 1, 1 ], [ 2, 5, 9, 3, 1, 0 ],
      [ 3, 3, 10, 1, 2, 1 ], [ 3, 4, 8, 1, 2, 2 ], [ 3, 5, 6, 1, 2, 0 ],
      [ 3, 5, 7, -4, 2, 1 ], [ 3, 5, 7, 2, 2, 3 ], [ 3, 6, 6, 5, 1, 2 ],
      [ 4, 5, 5, 1, 2, 3 ] ],
  [ [ 1, 10, 10, 7, 1, 1 ], [ 3, 4, 9, 1, 2, 3 ], [ 2, 7, 7, 1, 2, 2 ],
      [ 5, 5, 5, -3, 3, 3 ], [ 1, 2, 43, 2, 1, 0 ], [ 1, 3, 31, 1, 1, 1 ],
      [ 1, 5, 18, 2, 0, 1 ], [ 1, 6, 15, 4, 1, 0 ], [ 2, 3, 17, 1, 0, 2 ],
      [ 3, 5, 7, 5, 1, 1 ], [ 1, 1, 85, 1, 1, 0 ], [ 1, 1, 113, 1, 1, 1 ],
      [ 1, 7, 13, 3, 1, 1 ], [ 1, 9, 11, 7, 1, 0 ], [ 2, 5, 9, 1, 2, 0 ],
      [ 3, 3, 10, 0, 2, 1 ], [ 3, 5, 7, 3, 3, 2 ] ],
  [ [ 1, 1, 113, 0, 0, 1 ], [ 1, 3, 29, 3, 0, 0 ], [ 1, 5, 17, 1, 0, 0 ],
      [ 1, 5, 18, 4, 1, 0 ], [ 1, 6, 15, 1, 1, 1 ], [ 1, 9, 10, 2, 1, 1 ],
      [ 1, 9, 12, 9, 1, 1 ], [ 2, 3, 15, 3, 1, 0 ], [ 2, 3, 15, -1, 1, 1 ],
      [ 2, 6, 9, 6, 2, 1 ], [ 3, 3, 13, 2, 2, 3 ], [ 3, 4, 8, 3, 2, 1 ],
      [ 3, 4, 9, 2, 0, 3 ], [ 3, 5, 6, 2, 1, 1 ], [ 4, 5, 5, 2, 0, 3 ],
      [ 1, 1, 85, 0, 1, 0 ], [ 1, 2, 49, 2, 1, 1 ], [ 1, 4, 22, 3, 1, 0 ],
      [ 1, 4, 23, 2, 1, 1 ], [ 1, 7, 13, 5, 0, 0 ], [ 1, 8, 13, 8, 1, 1 ],
      [ 2, 4, 11, 1, 0, 1 ], [ 4, 5, 6, 3, 3, 4 ] ],
  [ [ 1, 2, 43, 2, 0, 0 ], [ 2, 7, 8, 6, 2, 2 ], [ 3, 3, 11, 0, 2, 2 ],
      [ 3, 5, 6, 0, 2, 0 ], [ 1, 5, 17, 0, 0, 0 ], [ 2, 2, 29, 2, 2, 2 ],
      [ 2, 5, 9, 0, 2, 0 ], [ 1, 1, 85, 0, 0, 0 ], [ 2, 5, 10, 2, 2, 2 ],
      [ 5, 5, 5, 0, 4, 4 ], [ 1, 10, 11, 10, 0, 0 ], [ 2, 3, 15, 2, 2, 0 ],
      [ 2, 3, 17, 0, 0, 2 ], [ 3, 4, 8, 2, 0, 2 ], [ 3, 5, 7, 4, 2, 2 ],
      [ 1, 8, 12, 6, 1, 0 ], [ 2, 2, 23, -1, 1, 1 ], [ 2, 4, 11, 2, 1, 0 ],
      [ 2, 6, 8, 3, 2, 1 ], [ 3, 4, 8, 1, 3, 1 ], [ 4, 4, 7, 3, 3, 3 ],
      [ 1, 8, 11, 2, 1, 0 ], [ 3, 3, 11, 3, 3, 1 ], [ 3, 5, 7, 5, 1, 0 ],
      [ 1, 8, 11, 1, 0, 1 ], [ 2, 4, 12, 4, 1, 1 ], [ 2, 5, 9, 2, 1, 1 ],
      [ 2, 5, 10, 5, 1, 1 ], [ 3, 4, 8, 2, 1, 2 ], [ 3, 6, 6, -5, 1, 1 ],
      [ 4, 5, 5, 2, 1, 3 ], [ 1, 3, 31, 1, 0, 1 ], [ 3, 5, 7, 1, 2, 3 ],
      [ 5, 5, 5, 2, 3, 5 ] ],
  [ [ 1, 1, 114, 1, 1, 1 ], [ 1, 3, 29, 2, 1, 0 ], [ 1, 3, 31, 0, 0, 1 ],
      [ 1, 4, 23, 2, 0, 1 ], [ 1, 4, 23, 1, 1, 1 ], [ 1, 6, 15, 2, 0, 1 ],
      [ 1, 7, 14, 6, 1, 1 ], [ 1, 8, 11, 0, 0, 1 ], [ 2, 3, 15, 1, 1, 1 ],
      [ 2, 4, 11, 0, 0, 1 ], [ 3, 4, 8, 3, 2, 0 ], [ 3, 4, 9, -3, 2, 2 ],
      [ 4, 4, 7, -2, 2, 3 ], [ 1, 2, 43, 1, 1, 0 ], [ 1, 2, 49, 1, 1, 1 ],
      [ 1, 5, 18, 1, 0, 1 ], [ 1, 7, 13, 4, 1, 0 ], [ 1, 9, 10, 3, 0, 1 ],
      [ 1, 9, 10, 1, 1, 1 ], [ 1, 10, 10, 7, 0, 1 ], [ 3, 3, 11, 1, 2, 2 ],
      [ 3, 4, 9, 2, 1, 3 ], [ 4, 4, 6, 1, 3, 1 ], [ 4, 5, 6, 5, 3, 2 ] ],
  [ [ 1, 1, 114, 0, 0, 1 ], [ 1, 7, 13, 2, 1, 1 ], [ 3, 6, 7, 6, 3, 0 ],
      [ 1, 6, 16, 6, 1, 0 ], [ 1, 9, 10, 3, 1, 0 ], [ 3, 4, 10, 4, 3, 3 ],
      [ 4, 4, 6, 0, 3, 1 ], [ 2, 2, 23, 1, 1, 1 ], [ 2, 2, 29, 1, 2, 2 ],
      [ 2, 6, 8, 3, 2, 0 ], [ 2, 3, 15, 3, 0, 0 ], [ 3, 3, 11, 3, 3, 0 ],
      [ 1, 2, 43, 0, 1, 0 ], [ 1, 7, 14, 6, 0, 1 ], [ 2, 7, 7, 5, 0, 0 ],
      [ 3, 3, 13, 1, 2, 3 ], [ 3, 5, 6, 2, 0, 1 ], [ 1, 6, 16, 5, 1, 1 ],
      [ 1, 9, 12, 9, 1, 0 ], [ 2, 3, 15, 0, 1, 1 ], [ 2, 3, 18, 3, 2, 2 ],
      [ 2, 5, 10, 3, 0, 2 ], [ 2, 6, 8, 4, 1, 1 ], [ 2, 6, 8, 2, 1, 2 ],
      [ 2, 6, 9, 5, 2, 2 ], [ 3, 4, 8, -3, 1, 1 ], [ 4, 4, 6, -2, 2, 1 ],
      [ 1, 5, 18, 0, 0, 1 ], [ 1, 7, 13, 3, 0, 1 ], [ 2, 5, 9, 3, 0, 0 ],
      [ 1, 1, 86, 1, 1, 0 ], [ 1, 2, 49, 1, 0, 1 ], [ 2, 2, 22, 1, 2, 0 ],
      [ 2, 4, 13, 3, 2, 2 ], [ 2, 5, 10, 1, 2, 2 ], [ 2, 7, 7, -4, 1, 1 ],
      [ 2, 7, 8, 7, 1, 1 ] ],
  [ [ 3, 3, 10, -1, 1, 1 ], [ 5, 5, 5, 3, 4, 4 ], [ 1, 2, 49, 0, 0, 1 ],
      [ 1, 7, 14, 7, 0, 0 ], [ 2, 7, 8, 7, 1, 0 ], [ 1, 1, 86, 0, 1, 0 ],
      [ 1, 2, 43, 1, 0, 0 ], [ 1, 3, 32, 3, 1, 1 ], [ 1, 4, 22, 3, 0, 0 ],
      [ 1, 6, 16, 5, 0, 1 ], [ 1, 8, 11, 3, 0, 0 ], [ 1, 8, 11, 1, 1, 0 ],
      [ 2, 2, 23, 0, 1, 1 ], [ 2, 3, 15, 1, 0, 1 ], [ 2, 5, 9, 2, 0, 1 ],
      [ 2, 5, 9, -1, 1, 1 ], [ 2, 5, 10, 3, 1, 2 ], [ 3, 4, 8, -1, 1, 2 ],
      [ 3, 5, 6, 2, 1, 0 ], [ 3, 5, 8, 5, 2, 3 ], [ 4, 5, 5, -1, 1, 3 ] ],
  [ [ 1, 2, 43, 0, 0, 0 ], [ 1, 3, 29, 2, 0, 0 ], [ 1, 5, 18, 4, 0, 0 ],
      [ 2, 4, 11, 2, 0, 0 ], [ 4, 5, 6, 4, 4, 2 ], [ 1, 1, 86, 0, 0, 0 ],
      [ 1, 6, 15, 4, 0, 0 ], [ 1, 9, 10, 4, 0, 0 ], [ 2, 7, 8, 6, 0, 2 ],
      [ 3, 5, 7, 4, 0, 2 ], [ 1, 1, 115, 1, 1, 1 ], [ 1, 3, 29, 1, 1, 0 ],
      [ 1, 5, 19, 4, 1, 1 ], [ 1, 7, 13, 1, 1, 1 ], [ 1, 8, 11, 0, 1, 0 ],
      [ 1, 8, 13, 8, 1, 0 ], [ 3, 3, 11, -1, 1, 2 ], [ 4, 5, 5, 3, 0, 2 ],
      [ 1, 4, 22, 2, 1, 0 ], [ 1, 4, 23, 1, 0, 1 ], [ 1, 4, 24, 4, 1, 1 ],
      [ 1, 6, 15, 1, 0, 1 ], [ 1, 8, 12, 5, 1, 1 ], [ 2, 3, 16, 3, 2, 1 ],
      [ 2, 4, 12, 3, 2, 1 ], [ 2, 6, 8, 4, 0, 1 ], [ 3, 4, 8, -2, 2, 1 ],
      [ 4, 4, 6, 1, 3, 0 ], [ 4, 4, 6, 1, 2, 2 ], [ 4, 4, 7, 3, 4, 2 ],
      [ 4, 5, 6, 5, 3, 1 ] ],
  [ [ 1, 5, 19, 4, 0, 1 ], [ 2, 2, 23, 0, 0, 1 ], [ 2, 5, 10, 5, 1, 0 ],
      [ 3, 5, 7, 5, 0, 0 ], [ 3, 5, 7, 2, 0, 3 ], [ 4, 5, 5, 3, 1, 2 ],
      [ 1, 1, 115, 0, 0, 1 ], [ 1, 3, 29, 0, 1, 0 ], [ 2, 7, 7, 3, 1, 2 ],
      [ 3, 4, 8, 1, 3, 0 ], [ 1, 6, 15, 3, 1, 0 ], [ 2, 5, 9, 1, 1, 1 ],
      [ 3, 3, 10, 1, 2, 0 ], [ 3, 3, 10, 1, 1, 1 ], [ 3, 5, 6, -1, 1, 1 ],
      [ 4, 5, 6, -4, 1, 3 ], [ 5, 5, 6, 4, 5, 5 ], [ 1, 4, 23, 0, 0, 1 ],
      [ 1, 6, 15, 0, 0, 1 ], [ 2, 3, 15, 0, 0, 1 ], [ 2, 3, 18, 3, 1, 2 ],
      [ 3, 6, 6, -3, 2, 2 ], [ 3, 6, 6, 3, 2, 3 ], [ 3, 6, 7, 6, 2, 3 ] ],
  [ [ 1, 2, 44, 2, 1, 0 ], [ 1, 2, 50, 2, 1, 1 ], [ 1, 5, 18, 3, 1, 0 ],
      [ 2, 2, 29, 1, 1, 2 ], [ 2, 4, 11, 1, 1, 0 ], [ 2, 4, 13, 3, 0, 2 ],
      [ 2, 5, 9, 0, 1, 1 ], [ 2, 5, 10, 4, 2, 1 ], [ 2, 6, 8, 4, 1, 0 ],
      [ 2, 6, 8, 1, 1, 2 ], [ 2, 6, 9, 5, 0, 2 ], [ 3, 6, 6, -4, 1, 2 ],
      [ 4, 5, 6, 4, 4, 1 ], [ 4, 5, 6, 3, 4, 3 ], [ 1, 1, 87, 1, 1, 0 ],
      [ 1, 9, 10, 2, 0, 1 ], [ 1, 9, 11, 6, 1, 1 ], [ 2, 3, 15, 1, 2, 0 ],
      [ 2, 5, 11, 5, 2, 2 ], [ 2, 7, 7, 3, 0, 2 ], [ 3, 5, 7, 2, 1, 3 ] ],
  [ [ 1, 1, 87, 0, 1, 0 ], [ 1, 1, 116, 1, 1, 1 ], [ 1, 3, 29, 1, 0, 0 ],
      [ 1, 3, 32, 2, 1, 1 ], [ 1, 4, 22, 1, 1, 0 ], [ 1, 7, 13, 2, 0, 1 ],
      [ 1, 8, 12, 5, 0, 1 ], [ 1, 9, 10, 2, 1, 0 ], [ 1, 9, 11, 7, 0, 0 ],
      [ 1, 10, 11, 9, 1, 1 ], [ 2, 4, 12, -3, 1, 1 ], [ 2, 5, 9, 2, 1, 0 ],
      [ 3, 3, 10, 0, 1, 1 ], [ 3, 4, 8, 1, 1, 2 ], [ 3, 4, 9, 1, 1, 3 ],
      [ 3, 5, 6, 1, 1, 1 ], [ 3, 5, 7, 4, 1, 2 ], [ 3, 5, 7, 2, 3, 2 ],
      [ 4, 5, 6, -2, 3, 3 ], [ 4, 5, 6, 2, 3, 4 ] ],
  [ [ 1, 2, 44, 2, 0, 0 ], [ 1, 3, 29, 0, 0, 0 ], [ 1, 8, 11, 2, 0, 0 ],
      [ 1, 8, 12, 6, 0, 0 ], [ 2, 7, 8, 6, 2, 0 ], [ 3, 4, 9, 4, 2, 2 ],
      [ 3, 5, 6, 2, 0, 0 ], [ 2, 3, 15, 0, 2, 0 ], [ 2, 3, 18, 2, 2, 2 ],
      [ 3, 3, 10, 0, 2, 0 ], [ 2, 2, 29, 0, 0, 2 ], [ 2, 5, 10, 4, 2, 0 ],
      [ 1, 1, 87, 0, 0, 0 ], [ 1, 4, 22, 2, 0, 0 ], [ 1, 6, 16, 6, 0, 0 ],
      [ 1, 7, 13, 4, 0, 0 ], [ 2, 4, 13, 2, 2, 2 ], [ 1, 1, 116, 0, 0, 1 ],
      [ 1, 3, 32, 2, 0, 1 ], [ 3, 3, 11, 1, 1, 2 ], [ 3, 3, 13, 1, 1, 3 ],
      [ 3, 4, 9, 4, 3, 0 ], [ 3, 5, 7, 3, 3, 0 ], [ 1, 3, 30, 3, 1, 0 ],
      [ 1, 10, 11, 9, 0, 1 ], [ 2, 2, 24, 2, 2, 1 ], [ 2, 4, 11, 0, 1, 0 ],
      [ 2, 4, 12, 4, 1, 0 ], [ 2, 6, 8, 2, 2, 1 ], [ 3, 3, 12, 3, 3, 2 ],
      [ 3, 4, 8, 0, 3, 0 ], [ 3, 4, 8, 3, 1, 1 ], [ 3, 4, 8, 0, 1, 2 ],
      [ 3, 4, 9, 1, 0, 3 ], [ 4, 4, 8, 3, 3, 4 ], [ 1, 4, 23, 4, 1, 0 ],
      [ 1, 7, 13, 3, 1, 0 ], [ 4, 5, 7, 5, 4, 4 ], [ 1, 2, 50, 1, 1, 1 ],
      [ 1, 4, 22, 0, 1, 0 ], [ 2, 2, 22, 1, 1, 0 ], [ 2, 4, 13, 3, 1, 2 ],
      [ 4, 4, 6, 0, 3, 0 ], [ 4, 4, 7, 3, 4, 0 ], [ 4, 5, 6, 3, 0, 4 ] ],
  [ [ 1, 2, 44, 1, 1, 0 ], [ 1, 2, 50, 1, 0, 1 ], [ 1, 3, 32, 1, 1, 1 ],
      [ 1, 7, 14, 6, 1, 0 ], [ 1, 9, 10, 1, 0, 1 ], [ 1, 9, 11, 6, 0, 1 ],
      [ 1, 10, 11, 9, 1, 0 ], [ 2, 3, 15, 2, 1, 0 ], [ 2, 5, 9, 1, 0, 1 ],
      [ 2, 5, 10, -4, 1, 1 ], [ 2, 6, 8, -3, 1, 1 ], [ 2, 7, 8, 6, 1, 2 ],
      [ 3, 3, 11, 0, 1, 2 ], [ 3, 4, 8, 3, 0, 1 ], [ 3, 4, 8, 1, 0, 2 ],
      [ 3, 5, 6, 0, 1, 1 ], [ 4, 4, 7, 0, 3, 3 ], [ 4, 5, 5, 1, 1, 3 ] ],
  [ [ 2, 3, 18, 1, 2, 2 ], [ 2, 5, 10, 5, 0, 0 ], [ 2, 7, 7, 4, 1, 1 ],
      [ 3, 3, 10, 0, 0, 1 ], [ 1, 5, 19, 5, 1, 0 ], [ 1, 9, 10, 0, 0, 1 ],
      [ 1, 4, 24, 3, 1, 1 ], [ 4, 4, 6, -1, 1, 2 ], [ 5, 5, 6, 5, 5, 0 ],
      [ 1, 5, 19, 3, 1, 1 ], [ 1, 6, 15, 2, 1, 0 ], [ 3, 5, 7, 3, 3, 1 ],
      [ 3, 5, 7, 1, 3, 2 ], [ 1, 1, 88, 1, 1, 0 ], [ 1, 9, 10, 1, 1, 0 ],
      [ 1, 10, 10, 6, 1, 1 ], [ 2, 2, 22, 0, 1, 0 ], [ 2, 6, 8, 1, 0, 2 ],
      [ 2, 6, 9, 5, 1, 2 ], [ 2, 7, 8, 7, 0, 0 ], [ 3, 4, 10, 4, 2, 3 ],
      [ 3, 6, 6, 5, 1, 1 ], [ 4, 5, 5, 0, 1, 3 ], [ 1, 1, 117, 1, 1, 1 ],
      [ 1, 7, 13, 1, 0, 1 ], [ 3, 6, 7, 6, 3, 2 ], [ 1, 2, 44, 0, 1, 0 ],
      [ 1, 2, 50, 0, 0, 1 ], [ 1, 6, 16, 4, 1, 1 ], [ 2, 3, 16, 3, 1, 1 ],
      [ 2, 4, 11, 1, 0, 0 ], [ 2, 4, 12, 3, 2, 0 ], [ 2, 4, 13, 1, 2, 2 ],
      [ 4, 4, 6, 2, 2, 1 ] ],
  [ [ 1, 1, 117, 0, 0, 1 ], [ 1, 3, 30, 3, 0, 0 ], [ 1, 9, 10, 0, 1, 0 ],
      [ 1, 9, 12, 9, 0, 0 ], [ 3, 3, 13, 0, 0, 3 ], [ 3, 4, 9, 0, 0, 3 ],
      [ 2, 5, 9, 0, 0, 1 ], [ 5, 5, 5, 1, 4, 4 ], [ 2, 5, 11, 5, 1, 2 ],
      [ 3, 3, 14, 3, 3, 3 ], [ 3, 5, 8, 4, 3, 3 ], [ 1, 4, 24, 3, 0, 1 ],
      [ 1, 6, 15, 3, 0, 0 ], [ 1, 1, 88, 0, 1, 0 ], [ 1, 4, 22, 1, 0, 0 ],
      [ 1, 7, 13, 0, 0, 1 ], [ 1, 7, 14, 5, 1, 1 ], [ 1, 9, 10, 3, 0, 0 ],
      [ 1, 9, 11, 6, 1, 0 ], [ 1, 10, 10, 7, 0, 0 ], [ 2, 5, 10, 2, 1, 2 ],
      [ 4, 4, 7, 2, 3, 3 ], [ 4, 5, 5, -3, 1, 1 ], [ 1, 2, 44, 1, 0, 0 ],
      [ 1, 3, 32, 1, 0, 1 ], [ 1, 5, 18, 3, 0, 0 ], [ 1, 5, 18, 2, 1, 0 ],
      [ 1, 8, 11, 1, 0, 0 ], [ 1, 8, 12, 5, 1, 0 ], [ 2, 6, 9, 6, 1, 1 ],
      [ 3, 4, 9, 4, 3, 1 ], [ 3, 4, 9, 3, 3, 2 ], [ 3, 5, 6, 1, 0, 1 ],
      [ 3, 6, 6, 5, 0, 1 ], [ 4, 5, 5, 1, 0, 3 ] ],
  [ [ 1, 2, 44, 0, 0, 0 ], [ 2, 3, 15, 2, 0, 0 ], [ 2, 4, 11, 0, 0, 0 ],
      [ 2, 5, 9, 2, 0, 0 ], [ 3, 3, 11, 0, 0, 2 ], [ 3, 6, 6, 4, 2, 2 ],
      [ 1, 8, 11, 0, 0, 0 ], [ 3, 3, 12, -2, 2, 2 ], [ 3, 4, 8, 0, 0, 2 ],
      [ 4, 5, 5, 2, 2, 2 ], [ 1, 8, 13, 8, 0, 0 ], [ 5, 5, 5, 2, 4, 4 ],
      [ 1, 4, 22, 0, 0, 0 ], [ 3, 5, 7, -2, 2, 2 ], [ 1, 1, 88, 0, 0, 0 ],
      [ 2, 5, 10, 2, 0, 2 ], [ 1, 4, 23, 4, 0, 0 ], [ 3, 5, 7, 4, 2, 0 ],
      [ 2, 2, 23, 2, 2, 0 ], [ 2, 3, 18, 2, 0, 2 ], [ 1, 3, 32, 0, 0, 1 ],
      [ 1, 5, 19, 3, 0, 1 ], [ 1, 11, 11, 11, 1, 1 ], [ 3, 3, 11, 2, 3, 1 ],
      [ 3, 4, 9, 4, 1, 2 ], [ 3, 5, 7, 1, 1, 3 ], [ 4, 5, 5, -1, 2, 2 ],
      [ 1, 6, 16, 4, 0, 1 ], [ 1, 8, 12, 4, 1, 1 ], [ 2, 2, 24, 1, 2, 1 ],
      [ 2, 3, 16, 2, 2, 1 ], [ 2, 4, 12, 2, 2, 1 ], [ 2, 6, 8, 1, 2, 1 ],
      [ 2, 7, 8, 6, 2, 1 ], [ 3, 4, 8, 2, 2, 1 ], [ 3, 5, 6, 1, 1, 0 ],
      [ 4, 5, 6, -3, 2, 3 ], [ 4, 5, 6, 3, 2, 4 ] ],
  [ [ 1, 1, 118, 1, 1, 1 ], [ 1, 2, 51, 2, 1, 1 ], [ 1, 3, 30, 2, 1, 0 ],
      [ 1, 6, 15, 1, 1, 0 ], [ 1, 6, 16, 5, 1, 0 ], [ 1, 7, 13, 2, 1, 0 ],
      [ 1, 7, 14, 5, 0, 1 ], [ 1, 8, 13, 7, 1, 1 ], [ 2, 3, 18, 2, 1, 2 ],
      [ 2, 4, 12, 3, 1, 1 ], [ 2, 5, 9, 1, 1, 0 ], [ 2, 7, 7, 4, 0, 1 ],
      [ 2, 7, 7, 2, 1, 2 ], [ 3, 4, 8, 3, 1, 0 ], [ 3, 5, 7, 4, 2, 1 ],
      [ 3, 6, 7, 6, 3, 1 ], [ 4, 4, 7, 3, 4, 1 ], [ 4, 5, 6, -4, 3, 1 ],
      [ 4, 5, 6, 4, 3, 3 ] ],
  [ [ 1, 8, 13, 7, 0, 1 ], [ 1, 10, 10, 6, 0, 1 ], [ 2, 3, 16, 3, 2, 0 ],
      [ 2, 4, 12, 3, 0, 1 ], [ 3, 4, 10, 3, 3, 3 ], [ 4, 4, 7, 1, 3, 3 ],
      [ 1, 1, 89, 1, 1, 0 ], [ 1, 1, 118, 0, 0, 1 ], [ 1, 5, 19, 2, 1, 1 ],
      [ 3, 5, 7, 1, 0, 3 ], [ 1, 2, 45, 2, 1, 0 ], [ 1, 3, 33, 3, 1, 1 ],
      [ 1, 6, 15, 0, 1, 0 ], [ 3, 5, 6, 0, 0, 1 ], [ 3, 5, 7, -3, 1, 2 ],
      [ 1, 4, 24, 2, 1, 1 ], [ 1, 5, 18, 1, 1, 0 ], [ 2, 2, 30, 1, 2, 2 ],
      [ 2, 6, 9, 6, 1, 0 ], [ 3, 3, 10, 1, 1, 0 ], [ 3, 6, 6, 3, 1, 3 ],
      [ 3, 6, 6, 2, 2, 3 ], [ 4, 4, 6, 1, 1, 2 ], [ 4, 5, 6, 2, 4, 3 ],
      [ 4, 6, 6, 6, 3, 4 ], [ 5, 5, 6, 5, 5, 4 ] ],
  [ [ 1, 1, 89, 0, 1, 0 ], [ 1, 4, 23, 3, 1, 0 ], [ 1, 5, 18, 0, 1, 0 ],
      [ 1, 5, 19, 5, 0, 0 ], [ 1, 5, 20, 5, 1, 1 ], [ 2, 2, 24, -1, 1, 1 ],
      [ 2, 3, 15, 1, 1, 0 ], [ 2, 5, 9, 0, 1, 0 ], [ 2, 5, 10, 1, 1, 2 ],
      [ 3, 5, 6, 0, 1, 0 ], [ 4, 5, 5, -2, 1, 2 ], [ 4, 5, 5, 0, 0, 3 ],
      [ 4, 5, 6, 3, 1, 4 ], [ 5, 5, 5, 2, 2, 5 ], [ 5, 5, 6, 3, 5, 5 ],
      [ 1, 2, 51, 1, 1, 1 ], [ 1, 6, 17, 6, 1, 1 ], [ 1, 7, 13, 3, 0, 0 ],
      [ 1, 9, 12, 8, 1, 1 ], [ 2, 3, 16, -2, 1, 1 ], [ 2, 6, 8, 3, 1, 1 ],
      [ 2, 7, 8, -6, 1, 1 ], [ 3, 4, 8, -1, 2, 1 ] ],
  [ [ 1, 3, 30, 2, 0, 0 ], [ 1, 6, 15, 2, 0, 0 ], [ 1, 7, 14, 6, 0, 0 ],
      [ 2, 4, 13, 2, 0, 2 ], [ 2, 7, 7, 2, 0, 2 ], [ 3, 4, 8, 2, 2, 0 ],
      [ 4, 4, 7, 2, 4, 2 ], [ 4, 5, 6, -4, 2, 2 ], [ 1, 1, 89, 0, 0, 0 ],
      [ 1, 2, 45, 2, 0, 0 ], [ 1, 5, 18, 2, 0, 0 ], [ 1, 9, 10, 2, 0, 0 ],
      [ 2, 6, 9, 4, 2, 2 ], [ 1, 1, 119, 1, 1, 1 ], [ 1, 5, 19, 1, 1, 1 ],
      [ 1, 7, 13, 1, 1, 0 ], [ 1, 7, 15, 7, 1, 1 ], [ 1, 9, 11, 5, 1, 1 ],
      [ 1, 9, 12, 8, 0, 1 ], [ 3, 5, 7, -4, 1, 1 ], [ 1, 2, 51, 1, 0, 1 ],
      [ 1, 3, 30, 1, 1, 0 ], [ 1, 4, 24, 2, 0, 1 ], [ 1, 4, 24, 1, 1, 1 ],
      [ 1, 6, 16, 3, 1, 1 ], [ 1, 8, 12, 4, 0, 1 ], [ 2, 3, 16, 1, 2, 1 ],
      [ 2, 4, 12, 1, 2, 1 ], [ 2, 4, 13, 2, 1, 2 ], [ 4, 4, 6, -1, 2, 1 ],
      [ 4, 4, 6, 0, 1, 2 ], [ 4, 4, 7, -2, 3, 2 ], [ 4, 4, 8, 2, 3, 4 ],
      [ 4, 5, 6, 5, 2, 2 ] ],
  [ [ 1, 1, 119, 0, 0, 1 ], [ 1, 3, 30, 0, 1, 0 ], [ 2, 3, 15, 0, 1, 0 ],
      [ 2, 3, 18, 1, 1, 2 ], [ 3, 3, 14, 2, 3, 3 ], [ 3, 4, 8, 3, 0, 0 ],
      [ 3, 5, 7, 3, 2, 2 ], [ 3, 6, 6, 1, 2, 3 ], [ 3, 6, 7, -5, 2, 2 ],
      [ 3, 6, 7, 5, 3, 3 ], [ 1, 2, 45, 1, 1, 0 ], [ 2, 2, 24, 1, 1, 1 ],
      [ 3, 3, 10, 0, 1, 0 ], [ 3, 3, 11, 2, 3, 0 ], [ 3, 3, 11, -2, 2, 1 ],
      [ 3, 3, 12, 2, 3, 2 ], [ 3, 5, 6, 1, 0, 0 ], [ 3, 5, 7, 0, 0, 3 ],
      [ 3, 6, 6, 5, 0, 0 ], [ 1, 5, 19, 2, 0, 1 ], [ 2, 7, 7, -3, 1, 1 ],
      [ 2, 7, 7, 1, 1, 2 ], [ 4, 5, 6, -3, 3, 2 ], [ 1, 2, 51, 0, 0, 1 ],
      [ 1, 7, 13, 0, 1, 0 ], [ 2, 5, 10, 4, 1, 1 ], [ 4, 5, 5, 3, 1, 1 ] ],
  [ [ 1, 2, 45, 0, 1, 0 ], [ 1, 3, 33, 2, 1, 1 ], [ 2, 3, 15, 1, 0, 0 ],
      [ 2, 5, 9, 1, 0, 0 ], [ 3, 3, 11, 1, 3, 1 ], [ 5, 5, 5, -1, 3, 4 ],
      [ 1, 1, 90, 1, 1, 0 ], [ 1, 8, 12, 3, 1, 1 ], [ 2, 2, 23, 1, 2, 0 ],
      [ 2, 2, 24, 0, 1, 1 ], [ 2, 2, 30, 1, 1, 2 ], [ 2, 3, 18, 1, 0, 2 ],
      [ 2, 4, 12, -2, 1, 1 ], [ 2, 5, 10, 4, 0, 1 ], [ 2, 5, 10, 3, 2, 1 ],
      [ 2, 5, 10, 1, 0, 2 ], [ 2, 6, 8, 1, 2, 0 ], [ 2, 6, 8, 3, 0, 1 ],
      [ 2, 6, 9, 5, 2, 0 ], [ 2, 7, 8, 5, 2, 2 ], [ 3, 4, 8, -2, 1, 1 ],
      [ 3, 5, 8, 5, 3, 2 ] ],
  [ [ 1, 1, 90, 0, 1, 0 ], [ 1, 1, 120, 1, 1, 1 ], [ 1, 2, 45, 1, 0, 0 ],
      [ 1, 3, 30, 1, 0, 0 ], [ 1, 3, 33, 2, 0, 1 ], [ 1, 4, 23, 3, 0, 0 ],
      [ 1, 4, 24, 1, 0, 1 ], [ 1, 4, 25, 4, 1, 1 ], [ 1, 5, 18, 1, 0, 0 ],
      [ 1, 5, 19, 4, 1, 0 ], [ 1, 6, 15, 1, 0, 0 ], [ 1, 6, 16, 5, 0, 0 ],
      [ 1, 6, 16, 3, 0, 1 ], [ 1, 7, 14, 4, 1, 1 ], [ 1, 8, 12, 5, 0, 0 ],
      [ 1, 8, 13, 7, 1, 0 ], [ 1, 9, 10, 1, 0, 0 ], [ 1, 9, 12, 8, 1, 0 ],
      [ 1, 10, 11, 9, 0, 0 ], [ 2, 3, 16, 2, 1, 1 ], [ 2, 6, 9, 5, 2, 1 ],
      [ 3, 4, 8, 1, 2, 1 ], [ 3, 4, 9, -3, 1, 2 ], [ 4, 4, 7, -1, 2, 3 ],
      [ 4, 5, 5, 3, 0, 1 ] ],
  [ [ 2, 6, 9, 6, 0, 0 ], [ 3, 5, 6, 0, 0, 0 ], [ 2, 3, 15, 0, 0, 0 ],
      [ 2, 5, 11, 4, 2, 2 ], [ 1, 3, 30, 0, 0, 0 ], [ 1, 6, 15, 0, 0, 0 ],
      [ 3, 3, 10, 0, 0, 0 ], [ 1, 7, 13, 2, 0, 0 ], [ 2, 5, 9, 0, 0, 0 ],
      [ 1, 1, 90, 0, 0, 0 ], [ 1, 9, 10, 0, 0, 0 ], [ 2, 2, 23, 0, 2, 0 ],
      [ 4, 5, 5, 0, 2, 2 ], [ 1, 2, 45, 0, 0, 0 ], [ 1, 5, 18, 0, 0, 0 ],
      [ 3, 6, 6, 4, 0, 2 ], [ 1, 9, 11, 6, 0, 0 ], [ 2, 3, 18, 0, 0, 2 ],
      [ 2, 5, 10, 0, 0, 2 ], [ 2, 7, 7, 4, 0, 0 ], [ 3, 4, 9, -2, 2, 2 ],
      [ 2, 2, 24, 0, 0, 1 ], [ 2, 6, 8, 3, 1, 0 ], [ 2, 8, 8, 8, 1, 2 ],
      [ 3, 5, 8, 5, 3, 0 ], [ 3, 5, 8, 4, 0, 3 ], [ 5, 5, 5, 1, 2, 5 ],
      [ 1, 1, 120, 0, 0, 1 ], [ 1, 3, 31, 3, 1, 0 ], [ 1, 4, 24, 0, 0, 1 ],
      [ 1, 10, 10, 5, 1, 1 ], [ 3, 4, 10, 2, 3, 3 ], [ 4, 4, 7, 1, 4, 2 ],
      [ 1, 2, 52, 2, 1, 1 ], [ 1, 7, 14, 5, 1, 0 ], [ 2, 4, 13, 1, 1, 2 ],
      [ 4, 4, 7, -3, 3, 1 ], [ 4, 4, 8, 4, 4, 3 ], [ 1, 4, 23, 2, 1, 0 ],
      [ 1, 5, 19, 1, 0, 1 ], [ 4, 5, 5, 1, 2, 2 ], [ 1, 6, 16, 2, 1, 1 ],
      [ 1, 8, 12, 4, 1, 0 ], [ 2, 3, 16, 2, 0, 1 ], [ 2, 6, 8, -2, 1, 1 ],
      [ 3, 3, 12, 1, 3, 2 ], [ 3, 4, 8, 0, 2, 1 ], [ 4, 4, 6, 1, 2, 1 ],
      [ 4, 5, 6, 5, 2, 0 ], [ 1, 3, 33, 1, 1, 1 ], [ 1, 9, 11, 5, 0, 1 ],
      [ 3, 4, 9, 2, 3, 2 ], [ 3, 5, 7, -3, 2, 1 ] ],
  [ [ 1, 5, 19, 0, 0, 1 ], [ 4, 5, 6, 5, 1, 2 ] ],
  [ [ 1, 2, 46, 2, 1, 0 ], [ 1, 2, 52, 1, 1, 1 ], [ 1, 6, 16, 4, 1, 0 ],
      [ 1, 6, 16, 1, 1, 1 ], [ 1, 8, 12, 2, 1, 1 ], [ 2, 3, 16, -1, 1, 1 ],
      [ 2, 4, 12, 3, 1, 0 ], [ 2, 4, 12, 2, 1, 1 ], [ 2, 4, 13, 1, 0, 2 ],
      [ 2, 5, 10, 3, 2, 0 ], [ 2, 6, 9, -5, 1, 1 ], [ 3, 4, 8, 2, 1, 1 ],
      [ 3, 6, 6, 4, 1, 2 ], [ 4, 4, 6, 0, 2, 1 ], [ 4, 5, 6, 4, 0, 3 ],
      [ 1, 1, 91, 1, 1, 0 ], [ 1, 1, 121, 1, 1, 1 ], [ 1, 3, 33, 1, 0, 1 ],
      [ 1, 7, 14, 4, 0, 1 ], [ 1, 9, 11, 5, 1, 0 ], [ 2, 3, 19, 3, 2, 2 ],
      [ 2, 7, 7, 1, 0, 2 ], [ 3, 5, 7, 2, 3, 1 ] ],
  [ [ 2, 7, 7, 3, 1, 1 ], [ 1, 1, 91, 0, 1, 0 ], [ 1, 1, 121, 0, 0, 1 ],
      [ 1, 3, 31, 3, 0, 0 ], [ 1, 4, 23, 1, 1, 0 ], [ 1, 8, 12, 3, 0, 1 ],
      [ 2, 2, 25, 2, 2, 1 ], [ 2, 4, 13, 4, 2, 1 ], [ 3, 5, 7, 2, 3, 0 ],
      [ 4, 5, 7, 5, 3, 4 ], [ 1, 2, 52, 1, 0, 1 ], [ 1, 5, 20, 4, 1, 1 ],
      [ 1, 7, 13, 1, 0, 0 ], [ 1, 10, 11, 8, 1, 1 ], [ 2, 3, 16, 3, 1, 0 ],
      [ 2, 5, 10, 4, 1, 0 ], [ 3, 4, 10, 3, 0, 3 ], [ 3, 5, 8, 3, 3, 3 ],
      [ 4, 5, 5, 2, 1, 2 ], [ 1, 3, 33, 0, 0, 1 ], [ 1, 11, 11, 11, 0, 0 ],
      [ 3, 4, 9, 1, 3, 2 ] ],
  [ [ 1, 2, 46, 2, 0, 0 ], [ 2, 6, 9, 4, 0, 2 ], [ 1, 1, 91, 0, 0, 0 ],
      [ 1, 4, 23, 2, 0, 0 ], [ 2, 5, 11, 4, 0, 2 ], [ 3, 5, 8, -4, 2, 2 ],
      [ 4, 5, 6, 2, 2, 4 ], [ 1, 5, 19, 4, 0, 0 ], [ 1, 7, 13, 0, 0, 0 ],
      [ 2, 3, 16, 2, 2, 0 ], [ 2, 4, 13, 0, 0, 2 ], [ 4, 5, 5, 2, 0, 2 ],
      [ 5, 5, 5, -2, 2, 4 ], [ 1, 10, 10, 6, 0, 0 ], [ 2, 2, 31, 2, 2, 2 ],
      [ 2, 7, 7, 0, 0, 2 ], [ 3, 6, 6, -2, 2, 2 ], [ 1, 4, 24, 4, 1, 0 ],
      [ 1, 6, 16, 2, 0, 1 ], [ 2, 2, 23, 1, 1, 0 ], [ 2, 3, 16, 1, 1, 1 ],
      [ 2, 5, 10, -3, 1, 1 ], [ 4, 4, 6, 1, 2, 0 ], [ 4, 5, 6, 5, 2, 1 ],
      [ 1, 4, 23, 0, 1, 0 ], [ 1, 9, 11, 4, 1, 1 ], [ 3, 5, 8, 4, 2, 3 ],
      [ 1, 2, 52, 0, 0, 1 ], [ 1, 8, 12, 1, 1, 1 ], [ 2, 4, 12, 2, 0, 1 ],
      [ 2, 4, 14, 4, 1, 2 ], [ 2, 6, 8, 2, 1, 1 ], [ 3, 4, 8, 2, 0, 1 ],
      [ 4, 5, 6, 3, 4, 0 ], [ 4, 5, 6, 3, 4, 2 ], [ 4, 6, 6, 5, 4, 4 ],
      [ 1, 5, 20, 4, 0, 1 ], [ 1, 7, 15, 7, 1, 0 ], [ 3, 5, 7, 4, 1, 1 ],
      [ 4, 5, 5, 3, 0, 0 ] ],
  [ [ 1, 1, 122, 1, 1, 1 ], [ 1, 2, 46, 1, 1, 0 ], [ 1, 3, 31, 2, 1, 0 ],
      [ 1, 6, 17, 5, 1, 1 ], [ 1, 7, 14, 3, 1, 1 ], [ 2, 3, 16, 0, 1, 1 ],
      [ 3, 3, 11, 2, 2, 1 ], [ 3, 3, 12, -1, 2, 2 ], [ 3, 4, 8, 1, 2, 0 ],
      [ 4, 4, 7, 2, 2, 3 ], [ 1, 3, 34, 3, 1, 1 ], [ 1, 4, 25, 3, 1, 1 ],
      [ 1, 8, 13, 6, 1, 1 ], [ 1, 10, 10, 5, 0, 1 ], [ 1, 10, 11, 8, 0, 1 ],
      [ 2, 3, 19, 3, 1, 2 ], [ 2, 4, 12, -1, 1, 1 ], [ 3, 4, 9, 3, 2, 2 ],
      [ 3, 4, 10, 3, 2, 3 ], [ 3, 5, 7, 4, 0, 1 ], [ 3, 5, 7, 3, 0, 2 ],
      [ 3, 5, 7, -1, 2, 2 ] ],
  [ [ 1, 2, 46, 0, 1, 0 ], [ 1, 6, 17, 5, 0, 1 ], [ 2, 3, 16, 3, 0, 0 ],
      [ 2, 3, 16, 1, 0, 1 ], [ 2, 4, 12, 3, 0, 0 ], [ 2, 4, 12, 1, 2, 0 ],
      [ 2, 6, 9, 4, 1, 2 ], [ 2, 6, 9, 3, 2, 2 ], [ 3, 6, 6, 2, 0, 3 ],
      [ 3, 6, 6, 2, 1, 3 ], [ 3, 6, 7, 5, 0, 3 ], [ 4, 5, 6, 4, 2, 3 ],
      [ 1, 1, 122, 0, 0, 1 ], [ 1, 5, 19, 3, 1, 0 ], [ 3, 3, 11, 1, 3, 0 ],
      [ 3, 3, 14, 2, 2, 3 ], [ 3, 5, 7, 3, 1, 2 ], [ 1, 6, 17, 6, 1, 0 ],
      [ 1, 10, 11, 8, 1, 0 ], [ 5, 5, 5, 3, 3, 4 ], [ 1, 1, 92, 1, 1, 0 ],
      [ 1, 4, 25, 3, 0, 1 ], [ 2, 2, 23, 0, 1, 0 ], [ 2, 2, 31, 1, 2, 2 ],
      [ 2, 5, 10, 2, 2, 1 ], [ 2, 6, 8, 3, 0, 0 ], [ 2, 7, 8, 5, 0, 2 ],
      [ 4, 4, 7, 3, 3, 2 ] ],
  [ [ 1, 1, 92, 0, 1, 0 ], [ 1, 2, 46, 1, 0, 0 ], [ 1, 2, 53, 2, 1, 1 ],
      [ 1, 4, 23, 1, 0, 0 ], [ 1, 6, 16, 1, 0, 1 ], [ 1, 7, 14, 5, 0, 0 ],
      [ 1, 8, 12, 3, 1, 0 ], [ 1, 8, 13, 7, 0, 0 ], [ 1, 8, 13, 6, 0, 1 ],
      [ 2, 2, 25, 1, 2, 1 ], [ 2, 3, 17, 3, 2, 1 ], [ 2, 4, 12, 1, 1, 1 ],
      [ 2, 5, 11, 4, 1, 2 ], [ 2, 6, 8, -1, 1, 1 ], [ 2, 7, 7, 3, 0, 1 ],
      [ 2, 7, 8, 6, 1, 1 ], [ 3, 4, 9, 4, 2, 1 ], [ 3, 5, 7, 4, 1, 0 ],
      [ 3, 5, 8, 5, 3, 1 ], [ 3, 5, 8, 4, 1, 3 ] ],
  [ [ 2, 5, 10, 4, 0, 0 ], [ 3, 5, 7, 2, 2, 2 ], [ 2, 3, 19, 2, 2, 2 ],
      [ 3, 6, 7, 6, 2, 2 ], [ 1, 4, 24, 4, 0, 0 ], [ 1, 8, 12, 4, 0, 0 ],
      [ 4, 4, 9, 4, 4, 4 ], [ 1, 2, 46, 0, 0, 0 ], [ 1, 6, 16, 4, 0, 0 ],
      [ 2, 2, 23, 0, 0, 0 ], [ 3, 4, 9, 4, 2, 0 ], [ 1, 3, 31, 2, 0, 0 ],
      [ 1, 4, 23, 0, 0, 0 ], [ 3, 3, 12, 2, 2, 2 ], [ 3, 4, 8, 0, 2, 0 ],
      [ 4, 4, 7, 2, 4, 0 ], [ 4, 5, 7, 4, 4, 4 ], [ 1, 1, 92, 0, 0, 0 ],
      [ 1, 9, 12, 8, 0, 0 ], [ 2, 4, 13, 4, 2, 0 ], [ 4, 5, 6, 2, 0, 4 ],
      [ 1, 1, 123, 1, 1, 1 ], [ 1, 3, 31, 1, 1, 0 ], [ 1, 7, 15, 6, 1, 1 ],
      [ 3, 3, 11, -1, 2, 1 ], [ 3, 5, 7, 1, 3, 1 ], [ 4, 5, 7, 5, 2, 4 ],
      [ 1, 6, 16, 0, 0, 1 ], [ 1, 8, 12, 2, 0, 1 ], [ 1, 10, 10, 4, 1, 1 ],
      [ 1, 10, 12, 10, 1, 1 ], [ 2, 3, 16, 0, 0, 1 ], [ 2, 4, 12, 0, 1, 1 ],
      [ 2, 6, 8, 2, 0, 1 ], [ 2, 7, 7, -2, 1, 1 ], [ 2, 7, 8, 6, 0, 1 ],
      [ 3, 4, 8, 2, 1, 0 ], [ 3, 4, 8, -1, 1, 1 ], [ 3, 4, 10, 3, 1, 3 ],
      [ 3, 6, 6, -4, 1, 1 ], [ 4, 5, 6, -1, 3, 3 ], [ 4, 5, 6, 1, 2, 4 ],
      [ 4, 6, 6, -4, 3, 3 ] ],
  [ [ 1, 1, 123, 0, 0, 1 ], [ 1, 3, 31, 0, 1, 0 ], [ 1, 4, 25, 2, 1, 1 ],
      [ 1, 6, 16, 3, 1, 0 ], [ 1, 7, 15, 6, 0, 1 ], [ 3, 4, 9, 3, 3, 0 ],
      [ 4, 4, 7, 2, 4, 1 ], [ 2, 5, 11, 5, 2, 1 ], [ 3, 3, 11, 0, 3, 0 ],
      [ 3, 5, 8, 2, 3, 3 ], [ 1, 3, 34, 2, 1, 1 ], [ 1, 7, 14, 3, 0, 1 ],
      [ 1, 9, 11, 4, 0, 1 ], [ 1, 9, 12, 7, 1, 1 ], [ 2, 6, 8, 1, 1, 1 ],
      [ 2, 7, 8, 6, 1, 0 ], [ 3, 3, 14, 1, 2, 3 ], [ 3, 4, 9, 3, 3, 1 ],
      [ 3, 4, 9, 3, 0, 2 ], [ 3, 6, 6, -3, 1, 2 ], [ 3, 6, 6, 3, 2, 2 ],
      [ 4, 4, 6, -1, 1, 1 ], [ 4, 5, 6, 4, 1, 3 ], [ 5, 5, 6, 5, 5, 1 ],
      [ 1, 2, 53, 1, 1, 1 ], [ 1, 5, 20, 3, 1, 1 ], [ 1, 7, 14, 4, 1, 0 ],
      [ 1, 7, 14, 2, 1, 1 ], [ 2, 7, 8, 5, 1, 2 ], [ 4, 4, 7, 0, 2, 3 ],
      [ 4, 5, 5, -1, 1, 2 ] ],
  [ [ 1, 1, 93, 1, 1, 0 ], [ 1, 3, 34, 2, 0, 1 ], [ 2, 5, 11, 5, 2, 0 ],
      [ 2, 5, 11, 3, 2, 2 ], [ 5, 5, 5, 1, 1, 5 ], [ 5, 5, 6, 4, 4, 5 ],
      [ 1, 5, 20, 5, 1, 0 ], [ 1, 8, 14, 8, 1, 1 ], [ 2, 2, 25, -1, 1, 1 ],
      [ 2, 3, 16, 1, 2, 0 ], [ 2, 4, 12, 1, 0, 1 ], [ 2, 5, 10, 3, 1, 1 ],
      [ 2, 5, 10, 1, 2, 1 ], [ 2, 7, 8, 5, 2, 0 ], [ 4, 4, 8, -2, 3, 3 ],
      [ 4, 5, 6, 3, 4, 1 ], [ 1, 2, 53, 1, 0, 1 ], [ 1, 10, 12, 10, 1, 0 ],
      [ 2, 2, 31, 1, 1, 2 ], [ 2, 4, 14, 3, 2, 2 ], [ 2, 6, 8, 2, 1, 0 ],
      [ 2, 6, 8, 0, 1, 1 ], [ 3, 4, 8, 1, 1, 1 ], [ 1, 2, 47, 2, 1, 0 ],
      [ 1, 9, 11, 3, 1, 1 ], [ 2, 3, 19, 1, 2, 2 ], [ 2, 7, 9, 7, 2, 2 ] ],
  [ [ 1, 1, 124, 1, 1, 1 ], [ 1, 3, 31, 1, 0, 0 ], [ 1, 5, 19, 3, 0, 0 ],
      [ 1, 5, 19, 2, 1, 0 ], [ 1, 5, 20, 3, 0, 1 ], [ 1, 7, 14, 1, 1, 1 ],
      [ 1, 8, 12, 1, 0, 1 ], [ 1, 9, 12, 7, 0, 1 ], [ 2, 4, 13, 4, 1, 1 ],
      [ 3, 5, 7, -2, 1, 2 ], [ 4, 4, 7, 1, 2, 3 ], [ 4, 5, 6, 4, 3, 0 ],
      [ 4, 5, 6, 4, 3, 2 ], [ 1, 1, 93, 0, 1, 0 ], [ 1, 2, 53, 0, 0, 1 ],
      [ 1, 3, 34, 1, 1, 1 ], [ 1, 4, 24, 3, 1, 0 ], [ 1, 4, 25, 2, 0, 1 ],
      [ 1, 4, 25, 1, 1, 1 ], [ 1, 7, 15, 7, 0, 0 ], [ 1, 9, 11, 5, 0, 0 ],
      [ 1, 9, 11, 4, 1, 0 ], [ 3, 4, 9, 3, 1, 2 ], [ 4, 4, 6, 1, 1, 1 ],
      [ 4, 5, 6, 2, 1, 4 ], [ 5, 5, 6, 5, 5, 3 ] ],
  [ [ 1, 1, 93, 0, 0, 0 ], [ 2, 5, 10, 2, 2, 0 ], [ 1, 3, 31, 0, 0, 0 ],
      [ 2, 3, 16, 0, 2, 0 ], [ 2, 7, 8, 4, 2, 2 ], [ 3, 4, 8, 2, 0, 0 ],
      [ 3, 5, 7, 4, 0, 0 ], [ 1, 2, 47, 2, 0, 0 ], [ 2, 3, 19, 2, 0, 2 ],
      [ 3, 3, 11, 2, 2, 0 ], [ 3, 3, 12, 0, 2, 2 ], [ 3, 5, 7, 0, 2, 2 ],
      [ 3, 6, 7, 6, 2, 0 ], [ 1, 6, 17, 6, 0, 0 ], [ 2, 2, 31, 0, 0, 2 ],
      [ 2, 6, 9, 2, 2, 2 ], [ 5, 5, 6, -2, 4, 4 ], [ 1, 3, 32, 3, 1, 0 ],
      [ 1, 8, 12, 0, 0, 1 ], [ 2, 2, 25, 1, 1, 1 ], [ 2, 4, 12, 0, 0, 1 ],
      [ 2, 7, 7, 2, 1, 1 ], [ 2, 7, 8, 5, 2, 1 ], [ 4, 4, 8, 1, 2, 4 ],
      [ 4, 5, 5, -2, 1, 1 ], [ 1, 1, 124, 0, 0, 1 ], [ 1, 11, 11, 10, 1, 1 ],
      [ 3, 5, 7, 1, 3, 0 ], [ 5, 5, 5, -2, 3, 3 ], [ 1, 8, 12, 2, 1, 0 ],
      [ 2, 4, 12, 2, 1, 0 ], [ 2, 5, 10, 3, 0, 1 ], [ 2, 6, 9, 5, 1, 1 ],
      [ 3, 4, 8, 0, 1, 1 ], [ 3, 6, 6, 1, 1, 3 ], [ 3, 6, 7, 5, 2, 3 ],
      [ 4, 5, 6, 3, 3, 3 ], [ 1, 8, 13, 6, 1, 0 ], [ 3, 3, 11, 1, 2, 1 ],
      [ 3, 5, 7, 3, 2, 1 ] ],
  [ [ 1, 2, 47, 1, 1, 0 ], [ 1, 3, 34, 1, 0, 1 ], [ 1, 5, 20, 2, 1, 1 ],
      [ 1, 6, 17, 4, 1, 1 ], [ 1, 11, 11, 10, 0, 1 ], [ 2, 2, 25, 0, 1, 1 ],
      [ 2, 3, 16, 2, 1, 0 ], [ 2, 3, 17, 3, 1, 1 ], [ 2, 3, 19, 2, 1, 2 ],
      [ 2, 6, 9, 5, 0, 1 ], [ 3, 3, 11, 0, 2, 1 ], [ 3, 3, 12, 1, 2, 2 ],
      [ 3, 4, 8, 1, 0, 1 ], [ 3, 4, 9, -1, 2, 2 ], [ 3, 5, 7, 3, 2, 0 ],
      [ 3, 5, 7, 1, 2, 2 ], [ 3, 5, 8, 5, 2, 2 ], [ 4, 5, 5, 1, 1, 2 ] ],
  [ [ 1, 1, 94, 1, 1, 0 ], [ 1, 4, 25, 1, 0, 1 ], [ 1, 4, 26, 4, 1, 1 ],
      [ 1, 9, 12, 7, 1, 0 ], [ 2, 2, 24, 1, 2, 0 ], [ 2, 6, 8, 1, 0, 1 ],
      [ 3, 4, 9, -3, 2, 1 ], [ 4, 4, 7, -1, 3, 2 ], [ 4, 4, 7, -1, 1, 3 ],
      [ 1, 1, 125, 1, 1, 1 ], [ 1, 3, 34, 0, 0, 1 ], [ 1, 5, 19, 1, 1, 0 ],
      [ 1, 7, 14, 2, 0, 1 ], [ 2, 7, 7, 3, 0, 0 ], [ 1, 2, 47, 0, 1, 0 ],
      [ 1, 5, 21, 5, 1, 1 ], [ 1, 9, 11, 2, 1, 1 ], [ 1, 9, 13, 9, 1, 1 ],
      [ 3, 6, 7, 6, 1, 2 ], [ 1, 2, 54, 2, 1, 1 ], [ 1, 6, 16, 2, 1, 0 ],
      [ 1, 10, 10, 4, 0, 1 ], [ 1, 10, 10, 3, 1, 1 ], [ 2, 4, 14, 3, 0, 2 ],
      [ 2, 6, 9, 1, 2, 2 ], [ 2, 6, 10, 6, 1, 2 ], [ 3, 4, 10, 2, 2, 3 ],
      [ 4, 4, 6, 0, 1, 1 ], [ 4, 5, 6, 5, 1, 1 ] ],
  [ [ 2, 2, 25, 0, 0, 1 ], [ 3, 3, 12, 3, 3, 1 ], [ 3, 5, 7, 0, 3, 0 ],
      [ 1, 5, 19, 0, 1, 0 ], [ 1, 5, 20, 5, 0, 0 ], [ 4, 5, 6, 5, 1, 0 ],
      [ 1, 1, 125, 0, 0, 1 ], [ 1, 2, 47, 1, 0, 0 ], [ 1, 3, 32, 3, 0, 0 ],
      [ 1, 6, 17, 4, 0, 1 ], [ 1, 8, 12, 3, 0, 0 ], [ 1, 8, 12, 1, 1, 0 ],
      [ 2, 3, 17, 2, 2, 1 ], [ 2, 6, 9, 4, 2, 1 ], [ 3, 3, 14, 1, 1, 3 ],
      [ 3, 4, 9, 4, 1, 1 ], [ 3, 6, 6, 1, 0, 3 ], [ 3, 6, 7, 5, 3, 0 ],
      [ 3, 6, 7, 5, 1, 3 ], [ 3, 6, 7, 4, 3, 3 ], [ 1, 4, 25, 0, 0, 1 ],
      [ 1, 10, 10, 5, 0, 0 ], [ 2, 7, 7, -1, 1, 1 ], [ 1, 1, 94, 0, 1, 0 ],
      [ 1, 4, 24, 3, 0, 0 ], [ 1, 5, 20, 1, 1, 1 ], [ 1, 6, 16, 3, 0, 0 ],
      [ 1, 8, 13, 5, 1, 1 ], [ 2, 4, 13, 3, 2, 1 ], [ 2, 5, 10, -2, 1, 1 ],
      [ 4, 5, 5, 0, 1, 2 ], [ 5, 5, 5, 0, 3, 4 ] ],
  [ [ 1, 5, 19, 2, 0, 0 ], [ 1, 10, 11, 8, 0, 0 ], [ 3, 4, 9, 2, 2, 2 ],
      [ 4, 5, 6, 2, 4, 2 ], [ 1, 1, 94, 0, 0, 0 ], [ 1, 2, 47, 0, 0, 0 ],
      [ 1, 7, 14, 4, 0, 0 ], [ 2, 3, 16, 2, 0, 0 ], [ 2, 5, 11, 2, 2, 2 ],
      [ 2, 6, 9, 4, 2, 0 ], [ 2, 7, 8, 6, 0, 0 ], [ 1, 3, 35, 3, 1, 1 ],
      [ 1, 5, 20, 2, 0, 1 ], [ 1, 9, 11, 3, 0, 1 ], [ 1, 9, 11, 1, 1, 1 ],
      [ 3, 4, 9, -2, 1, 2 ], [ 4, 5, 5, 1, 0, 2 ], [ 1, 2, 54, 1, 1, 1 ],
      [ 1, 4, 24, 2, 1, 0 ], [ 1, 7, 14, 3, 1, 0 ], [ 1, 8, 12, 0, 1, 0 ],
      [ 1, 8, 14, 8, 1, 0 ], [ 2, 4, 14, 3, 1, 2 ], [ 2, 6, 8, 1, 1, 0 ],
      [ 2, 6, 8, 0, 0, 1 ], [ 2, 6, 9, 5, 1, 0 ], [ 2, 8, 8, 8, 1, 1 ],
      [ 3, 3, 12, -1, 1, 2 ], [ 3, 4, 8, 0, 0, 1 ], [ 3, 6, 6, 4, 1, 1 ],
      [ 4, 4, 6, 1, 1, 0 ], [ 4, 4, 7, 3, 3, 0 ], [ 4, 4, 8, 3, 4, 3 ],
      [ 4, 5, 5, 2, 1, 1 ], [ 4, 5, 6, -3, 1, 3 ], [ 5, 5, 6, 5, 5, 2 ] ],
  [ [ 1, 1, 126, 1, 1, 1 ], [ 1, 3, 32, 2, 1, 0 ], [ 1, 7, 14, 1, 0, 1 ],
      [ 1, 10, 11, 7, 1, 1 ], [ 2, 5, 10, 3, 1, 0 ], [ 2, 7, 7, 2, 0, 1 ],
      [ 2, 7, 7, 1, 1, 1 ], [ 3, 4, 8, 1, 1, 0 ], [ 3, 4, 10, 1, 2, 3 ],
      [ 3, 6, 6, -1, 2, 2 ], [ 3, 6, 7, 5, 3, 2 ], [ 4, 5, 6, 4, 3, 1 ],
      [ 1, 2, 54, 1, 0, 1 ], [ 1, 6, 16, 1, 1, 0 ], [ 1, 6, 17, 5, 1, 0 ],
      [ 1, 7, 15, 6, 1, 0 ], [ 2, 3, 19, 1, 1, 2 ], [ 2, 7, 9, 7, 1, 2 ],
      [ 3, 5, 7, -2, 2, 1 ], [ 3, 6, 7, 6, 2, 1 ], [ 4, 4, 7, 1, 4, 1 ],
      [ 4, 5, 7, 5, 4, 3 ] ],
  [ [ 2, 2, 26, 2, 2, 1 ], [ 2, 8, 8, 7, 2, 2 ], [ 2, 3, 17, 3, 2, 0 ],
      [ 3, 3, 14, 0, 0, 3 ], [ 1, 9, 13, 9, 1, 0 ], [ 1, 6, 16, 0, 1, 0 ],
      [ 4, 4, 6, 0, 0, 1 ], [ 4, 6, 6, 6, 3, 3 ], [ 1, 10, 10, 2, 1, 1 ],
      [ 3, 4, 10, 2, 0, 3 ], [ 1, 1, 126, 0, 0, 1 ], [ 3, 7, 7, 7, 3, 3 ],
      [ 2, 5, 11, 1, 2, 2 ], [ 2, 2, 32, 1, 2, 2 ], [ 2, 6, 8, 0, 1, 0 ],
      [ 5, 5, 6, -3, 3, 4 ], [ 1, 2, 48, 2, 1, 0 ], [ 1, 6, 18, 6, 1, 1 ],
      [ 2, 3, 17, -2, 1, 1 ], [ 2, 4, 12, 1, 1, 0 ], [ 2, 6, 9, 3, 0, 2 ],
      [ 2, 6, 9, 3, 1, 2 ], [ 3, 5, 8, 5, 1, 2 ], [ 3, 6, 6, 4, 0, 1 ],
      [ 4, 5, 6, -2, 2, 3 ], [ 1, 7, 14, 0, 0, 1 ], [ 1, 7, 15, 5, 1, 1 ],
      [ 2, 3, 19, 1, 0, 2 ], [ 2, 7, 9, 7, 2, 0 ], [ 3, 3, 11, -1, 1, 1 ],
      [ 3, 5, 7, -3, 1, 1 ], [ 1, 1, 95, 1, 1, 0 ], [ 1, 9, 11, 3, 1, 0 ],
      [ 2, 5, 11, 3, 0, 2 ], [ 1, 2, 54, 0, 0, 1 ], [ 1, 8, 13, 5, 0, 1 ],
      [ 2, 4, 13, -3, 1, 1 ], [ 2, 4, 14, 1, 2, 2 ], [ 2, 5, 10, 1, 2, 0 ],
      [ 2, 7, 7, 0, 1, 1 ], [ 2, 7, 8, -5, 1, 1 ], [ 4, 4, 7, 3, 3, 1 ] ],
  [ [ 1, 1, 95, 0, 1, 0 ], [ 1, 4, 24, 1, 1, 0 ], [ 1, 5, 19, 1, 0, 0 ],
      [ 1, 5, 20, 4, 1, 0 ], [ 1, 5, 20, 1, 0, 1 ], [ 1, 6, 17, 3, 1, 1 ],
      [ 2, 3, 16, 1, 1, 0 ], [ 2, 3, 17, 1, 2, 1 ], [ 2, 5, 10, 2, 1, 1 ],
      [ 2, 5, 11, 5, 1, 1 ], [ 2, 5, 11, 3, 1, 2 ], [ 3, 5, 7, 2, 1, 2 ],
      [ 3, 5, 8, 4, 3, 2 ], [ 3, 5, 8, 3, 2, 3 ], [ 4, 5, 5, 2, 0, 1 ],
      [ 4, 5, 6, -4, 1, 2 ], [ 4, 5, 6, 1, 1, 4 ], [ 5, 5, 5, 2, 3, 4 ],
      [ 5, 5, 6, 4, 5, 4 ] ],
  [ [ 1, 1, 95, 0, 0, 0 ], [ 1, 4, 24, 2, 0, 0 ], [ 1, 5, 19, 0, 0, 0 ],
      [ 1, 6, 16, 2, 0, 0 ], [ 1, 9, 11, 4, 0, 0 ], [ 3, 4, 9, 0, 2, 2 ],
      [ 4, 5, 5, 0, 0, 2 ], [ 2, 5, 10, 0, 2, 0 ], [ 3, 5, 7, 2, 0, 2 ],
      [ 2, 3, 19, 0, 0, 2 ], [ 3, 6, 6, 2, 2, 2 ], [ 1, 2, 48, 2, 0, 0 ],
      [ 1, 3, 32, 2, 0, 0 ], [ 1, 8, 12, 2, 0, 0 ], [ 1, 8, 13, 6, 0, 0 ],
      [ 1, 10, 12, 10, 0, 0 ], [ 4, 4, 7, -2, 2, 2 ], [ 1, 3, 35, 2, 1, 1 ],
      [ 1, 4, 25, 4, 1, 0 ], [ 1, 5, 20, 0, 0, 1 ], [ 3, 3, 11, 1, 1, 1 ],
      [ 4, 5, 7, 5, 4, 0 ], [ 4, 5, 7, 3, 4, 4 ], [ 1, 4, 24, 0, 1, 0 ],
      [ 1, 10, 10, 1, 1, 1 ], [ 1, 10, 11, 7, 0, 1 ], [ 2, 2, 24, 1, 1, 0 ],
      [ 3, 4, 10, 4, 3, 2 ], [ 3, 4, 10, 2, 1, 3 ], [ 4, 4, 6, 0, 1, 0 ],
      [ 4, 4, 7, 1, 4, 0 ], [ 4, 4, 7, 1, 1, 3 ], [ 4, 5, 6, 5, 0, 0 ],
      [ 4, 5, 6, 1, 4, 2 ], [ 4, 5, 6, 1, 0, 4 ], [ 4, 6, 6, 5, 0, 4 ],
      [ 1, 1, 127, 1, 1, 1 ], [ 1, 7, 15, 5, 0, 1 ], [ 3, 3, 13, 3, 3, 2 ],
      [ 3, 4, 9, 4, 1, 0 ], [ 1, 3, 32, 1, 1, 0 ], [ 1, 4, 26, 3, 1, 1 ],
      [ 2, 4, 12, 0, 1, 0 ], [ 2, 4, 13, 4, 1, 0 ], [ 3, 3, 12, 1, 1, 2 ],
      [ 3, 4, 8, 0, 1, 0 ], [ 4, 4, 7, 2, 3, 2 ], [ 4, 4, 8, 1, 1, 4 ],
      [ 4, 4, 9, 3, 4, 4 ] ],
  [ [ 1, 1, 127, 0, 0, 1 ], [ 1, 2, 55, 2, 1, 1 ], [ 1, 3, 32, 0, 1, 0 ],
      [ 1, 7, 14, 2, 1, 0 ], [ 1, 10, 10, 3, 0, 1 ], [ 1, 10, 11, 7, 1, 0 ],
      [ 2, 3, 16, 0, 1, 0 ], [ 3, 4, 8, 1, 0, 0 ], [ 3, 4, 11, 4, 3, 3 ],
      [ 3, 5, 8, 3, 0, 3 ], [ 4, 4, 7, 0, 1, 3 ], [ 1, 2, 48, 1, 1, 0 ],
      [ 1, 3, 35, 2, 0, 1 ], [ 1, 4, 26, 3, 0, 1 ], [ 1, 9, 11, 2, 0, 1 ],
      [ 1, 9, 12, 6, 1, 1 ], [ 2, 6, 9, -4, 1, 1 ], [ 3, 3, 11, 1, 2, 0 ],
      [ 3, 3, 12, 0, 1, 2 ], [ 3, 4, 9, 2, 3, 1 ], [ 3, 4, 9, 1, 2, 2 ],
      [ 3, 6, 6, 3, 0, 2 ], [ 3, 6, 6, 3, 1, 2 ], [ 4, 5, 6, 0, 3, 3 ] ],
  [ [ 1, 3, 35, 1, 1, 1 ], [ 1, 5, 21, 4, 1, 1 ], [ 3, 3, 11, 0, 1, 1 ],
      [ 3, 5, 7, -1, 1, 2 ], [ 5, 5, 5, 1, 3, 4 ], [ 1, 1, 96, 1, 1, 0 ],
      [ 1, 2, 48, 0, 1, 0 ], [ 1, 6, 17, 3, 0, 1 ], [ 2, 2, 24, 0, 1, 0 ],
      [ 2, 2, 26, 1, 2, 1 ], [ 2, 2, 32, 1, 1, 2 ], [ 2, 3, 16, 1, 0, 0 ],
      [ 2, 3, 17, 2, 1, 1 ], [ 2, 3, 20, 3, 2, 2 ], [ 2, 4, 12, 1, 0, 0 ],
      [ 2, 4, 13, 3, 2, 0 ], [ 2, 5, 10, 3, 0, 0 ], [ 2, 5, 10, 2, 0, 1 ],
      [ 2, 5, 10, -1, 1, 1 ], [ 2, 5, 12, 5, 2, 2 ], [ 2, 6, 8, 1, 0, 0 ],
      [ 2, 6, 9, 5, 0, 0 ], [ 2, 7, 8, 3, 2, 2 ], [ 2, 8, 8, 7, 0, 2 ],
      [ 4, 5, 6, -4, 2, 1 ] ],
  [ [ 1, 1, 96, 0, 1, 0 ], [ 1, 1, 128, 1, 1, 1 ], [ 1, 2, 48, 1, 0, 0 ],
      [ 1, 2, 55, 1, 1, 1 ], [ 1, 3, 32, 1, 0, 0 ], [ 1, 4, 24, 1, 0, 0 ],
      [ 1, 5, 21, 4, 0, 1 ], [ 1, 6, 16, 1, 0, 0 ], [ 1, 6, 17, 5, 0, 0 ],
      [ 1, 6, 17, 2, 1, 1 ], [ 1, 7, 14, 3, 0, 0 ], [ 1, 7, 16, 7, 1, 1 ],
      [ 1, 8, 12, 1, 0, 0 ], [ 1, 8, 13, 5, 1, 0 ], [ 1, 8, 13, 4, 1, 1 ],
      [ 1, 9, 11, 2, 1, 0 ], [ 1, 9, 12, 7, 0, 0 ], [ 2, 3, 17, 2, 0, 1 ],
      [ 2, 4, 13, 2, 2, 1 ], [ 2, 7, 7, 1, 0, 1 ], [ 2, 7, 9, 7, 2, 1 ],
      [ 3, 6, 7, 5, 3, 1 ], [ 4, 4, 7, -2, 3, 1 ], [ 4, 5, 6, -2, 3, 2 ],
      [ 4, 5, 6, 2, 3, 3 ] ],
  [ [ 1, 8, 12, 0, 0, 0 ], [ 4, 5, 5, 2, 0, 0 ], [ 3, 3, 12, 0, 0, 2 ],
      [ 3, 4, 8, 0, 0, 0 ], [ 1, 2, 48, 0, 0, 0 ], [ 3, 6, 6, 4, 0, 0 ],
      [ 1, 8, 14, 8, 0, 0 ], [ 2, 7, 7, 2, 0, 0 ], [ 2, 3, 16, 0, 0, 0 ],
      [ 3, 3, 13, -2, 2, 2 ], [ 2, 4, 13, 4, 0, 0 ], [ 5, 5, 6, -4, 4, 2 ],
      [ 3, 3, 11, 0, 2, 0 ], [ 3, 6, 6, 0, 2, 2 ], [ 1, 3, 32, 0, 0, 0 ],
      [ 1, 11, 11, 10, 0, 0 ], [ 3, 4, 9, 4, 0, 0 ], [ 3, 4, 9, 2, 0, 2 ],
      [ 4, 4, 9, 2, 4, 4 ], [ 1, 5, 20, 4, 0, 0 ], [ 4, 5, 6, 2, 4, 0 ],
      [ 1, 4, 24, 0, 0, 0 ], [ 4, 4, 7, 0, 4, 0 ], [ 4, 5, 7, 2, 4, 4 ],
      [ 4, 5, 6, 0, 0, 4 ], [ 1, 6, 16, 0, 0, 0 ], [ 1, 10, 10, 4, 0, 0 ],
      [ 1, 1, 96, 0, 0, 0 ], [ 1, 4, 25, 4, 0, 0 ], [ 2, 2, 25, 2, 2, 0 ],
      [ 1, 7, 15, 6, 0, 0 ], [ 4, 5, 7, 4, 0, 4 ], [ 2, 7, 8, 4, 0, 2 ],
      [ 1, 1, 128, 0, 0, 1 ], [ 1, 3, 33, 3, 1, 0 ], [ 1, 3, 35, 1, 0, 1 ],
      [ 1, 9, 11, 1, 0, 1 ], [ 1, 9, 12, 6, 0, 1 ], [ 3, 3, 15, 2, 3, 3 ],
      [ 3, 4, 9, 2, 3, 0 ], [ 3, 4, 9, 2, 1, 2 ], [ 3, 5, 7, 3, 1, 1 ],
      [ 3, 5, 9, 5, 3, 3 ], [ 1, 2, 55, 1, 0, 1 ], [ 1, 4, 26, 2, 1, 1 ],
      [ 1, 7, 14, 1, 1, 0 ], [ 1, 8, 14, 7, 1, 1 ], [ 2, 4, 13, 3, 1, 1 ],
      [ 2, 4, 14, 2, 1, 2 ], [ 2, 5, 10, 1, 1, 1 ], [ 4, 4, 7, 0, 3, 2 ],
      [ 4, 4, 8, 2, 4, 3 ], [ 4, 5, 6, -3, 3, 1 ] ],
  [ [ 1, 6, 17, 1, 1, 1 ], [ 2, 2, 26, -1, 1, 1 ], [ 2, 3, 17, -1, 1, 1 ],
      [ 3, 5, 8, 5, 2, 0 ], [ 1, 2, 55, 0, 0, 1 ], [ 1, 7, 14, 0, 1, 0 ],
      [ 2, 5, 11, 5, 1, 0 ], [ 2, 7, 8, 4, 1, 2 ], [ 3, 3, 11, 0, 0, 1 ],
      [ 3, 6, 6, 1, 2, 2 ], [ 3, 6, 7, -5, 1, 2 ], [ 4, 4, 7, 0, 0, 3 ],
      [ 1, 3, 35, 0, 0, 1 ], [ 1, 9, 11, 0, 0, 1 ], [ 2, 5, 10, 0, 1, 1 ],
      [ 2, 5, 11, 4, 2, 1 ], [ 3, 4, 10, -3, 2, 2 ], [ 3, 5, 8, 3, 1, 3 ],
      [ 4, 5, 5, -1, 1, 1 ], [ 1, 8, 14, 7, 0, 1 ], [ 2, 3, 20, 3, 1, 2 ],
      [ 2, 4, 13, 3, 0, 1 ], [ 2, 7, 7, 0, 0, 1 ], [ 3, 5, 7, 2, 2, 1 ],
      [ 5, 5, 6, -3, 4, 3 ], [ 5, 5, 6, 3, 4, 5 ] ],
  [ [ 1, 4, 26, 2, 0, 1 ], [ 1, 4, 26, 1, 1, 1 ], [ 1, 5, 20, 3, 1, 0 ],
      [ 1, 10, 10, 2, 0, 1 ], [ 1, 10, 12, 9, 1, 1 ], [ 2, 6, 9, 2, 1, 2 ],
      [ 2, 6, 10, 6, 2, 1 ], [ 2, 6, 10, 5, 2, 2 ], [ 3, 4, 9, 3, 2, 1 ],
      [ 3, 4, 10, 1, 1, 3 ], [ 3, 6, 6, -2, 1, 2 ], [ 4, 4, 7, 1, 3, 2 ],
      [ 4, 5, 6, 2, 4, 1 ], [ 4, 5, 6, 1, 3, 3 ], [ 4, 6, 6, 5, 3, 4 ],
      [ 1, 1, 97, 1, 1, 0 ], [ 1, 1, 129, 1, 1, 1 ], [ 1, 2, 49, 2, 1, 0 ],
      [ 1, 6, 17, 4, 1, 0 ], [ 1, 7, 15, 4, 1, 1 ], [ 1, 9, 11, 1, 1, 0 ],
      [ 3, 5, 7, 3, 0, 1 ], [ 3, 5, 7, 1, 1, 2 ] ],
  [ [ 2, 2, 26, 1, 1, 1 ], [ 2, 3, 17, 3, 1, 0 ], [ 2, 5, 11, 2, 1, 2 ],
      [ 3, 5, 8, 4, 3, 0 ], [ 5, 5, 5, -1, 2, 4 ], [ 1, 1, 129, 0, 0, 1 ],
      [ 1, 3, 33, 3, 0, 0 ], [ 1, 10, 12, 9, 0, 1 ], [ 3, 4, 10, 1, 0, 3 ],
      [ 3, 6, 7, 3, 3, 3 ], [ 1, 1, 97, 0, 1, 0 ], [ 1, 4, 25, 3, 1, 0 ],
      [ 1, 8, 13, 4, 0, 1 ], [ 1, 9, 11, 0, 1, 0 ], [ 1, 9, 13, 9, 0, 0 ],
      [ 2, 4, 13, 1, 2, 1 ], [ 2, 5, 10, 2, 1, 0 ], [ 4, 5, 5, 1, 1, 1 ],
      [ 4, 5, 7, 4, 3, 4 ], [ 1, 3, 36, 3, 1, 1 ], [ 1, 6, 17, 2, 0, 1 ],
      [ 1, 9, 11, 3, 0, 0 ], [ 1, 9, 12, 6, 1, 0 ], [ 2, 3, 17, 1, 1, 1 ],
      [ 2, 5, 12, 5, 1, 2 ], [ 2, 6, 9, 3, 2, 1 ], [ 3, 3, 12, 2, 3, 1 ],
      [ 3, 4, 9, 1, 3, 1 ], [ 3, 4, 9, -1, 1, 2 ], [ 3, 5, 7, 0, 1, 2 ],
      [ 3, 5, 8, 5, 2, 1 ], [ 3, 5, 8, -4, 1, 2 ] ],
  [ [ 1, 7, 14, 2, 0, 0 ], [ 2, 3, 20, 2, 2, 2 ], [ 2, 4, 15, 4, 2, 2 ],
      [ 2, 5, 11, 4, 2, 0 ], [ 2, 7, 8, 4, 2, 0 ], [ 2, 7, 8, 2, 2, 2 ],
      [ 3, 5, 7, 2, 2, 0 ], [ 3, 6, 7, -4, 2, 2 ], [ 4, 5, 6, 4, 2, 2 ],
      [ 1, 1, 97, 0, 0, 0 ], [ 1, 2, 49, 2, 0, 0 ], [ 2, 2, 33, 2, 2, 2 ],
      [ 2, 3, 17, 2, 2, 0 ], [ 2, 5, 11, 2, 0, 2 ], [ 2, 6, 9, 2, 0, 2 ],
      [ 1, 5, 21, 3, 1, 1 ], [ 1, 7, 15, 5, 1, 0 ], [ 3, 5, 7, 3, 1, 0 ],
      [ 3, 5, 7, -1, 2, 1 ], [ 3, 5, 8, 2, 2, 3 ], [ 1, 2, 56, 2, 1, 1 ],
      [ 1, 6, 18, 5, 1, 1 ], [ 2, 2, 26, 0, 1, 1 ], [ 2, 3, 17, 0, 1, 1 ],
      [ 2, 4, 14, 1, 1, 2 ], [ 2, 5, 10, 1, 0, 1 ], [ 2, 5, 11, -4, 1, 1 ],
      [ 2, 7, 8, 5, 1, 1 ], [ 2, 7, 8, 4, 2, 1 ], [ 2, 8, 8, 7, 1, 2 ],
      [ 3, 6, 7, -5, 2, 1 ], [ 4, 5, 6, -3, 2, 2 ], [ 4, 5, 6, 3, 2, 3 ] ],
  [ [ 1, 1, 130, 1, 1, 1 ], [ 1, 2, 49, 1, 1, 0 ], [ 1, 3, 33, 2, 1, 0 ],
      [ 1, 4, 26, 1, 0, 1 ], [ 1, 4, 27, 4, 1, 1 ], [ 1, 6, 18, 5, 0, 1 ],
      [ 1, 7, 15, 4, 0, 1 ], [ 1, 8, 13, 3, 1, 1 ], [ 1, 10, 10, 1, 0, 1 ],
      [ 1, 10, 11, 6, 1, 1 ], [ 1, 10, 12, 9, 1, 0 ], [ 2, 3, 17, 1, 0, 1 ],
      [ 2, 4, 13, -2, 1, 1 ], [ 2, 6, 9, 4, 1, 1 ], [ 3, 3, 13, 2, 3, 2 ],
      [ 3, 4, 9, 3, 2, 0 ], [ 3, 4, 9, -3, 1, 1 ], [ 3, 4, 11, 4, 2, 3 ],
      [ 3, 5, 7, 1, 0, 2 ], [ 3, 5, 8, -3, 2, 2 ], [ 3, 6, 7, 6, 1, 1 ],
      [ 4, 5, 7, -3, 3, 3 ] ],
  [ [ 1, 1, 130, 0, 0, 1 ], [ 1, 11, 11, 9, 1, 1 ], [ 2, 5, 11, 5, 0, 0 ],
      [ 1, 2, 56, 1, 1, 1 ], [ 2, 2, 26, 0, 0, 1 ], [ 2, 4, 14, 1, 0, 2 ],
      [ 2, 7, 8, 1, 2, 2 ], [ 1, 1, 98, 1, 1, 0 ], [ 1, 10, 10, 0, 0, 1 ],
      [ 2, 2, 25, 1, 2, 0 ], [ 2, 7, 8, 5, 0, 1 ], [ 3, 4, 10, 0, 0, 3 ],
      [ 4, 5, 5, 0, 1, 1 ], [ 1, 5, 21, 3, 0, 1 ], [ 2, 3, 17, 3, 0, 0 ],
      [ 1, 6, 17, 1, 0, 1 ], [ 2, 2, 33, 1, 2, 2 ], [ 2, 3, 18, 3, 2, 1 ],
      [ 2, 6, 9, 3, 2, 0 ], [ 4, 6, 6, 6, 2, 3 ], [ 5, 6, 6, 6, 5, 5 ],
      [ 1, 2, 49, 0, 1, 0 ], [ 1, 5, 21, 5, 1, 0 ], [ 3, 6, 7, 6, 1, 0 ],
      [ 1, 9, 13, 8, 1, 1 ], [ 2, 7, 7, 1, 0, 0 ], [ 3, 3, 11, 1, 1, 0 ],
      [ 5, 5, 6, 2, 4, 5 ], [ 1, 4, 26, 0, 0, 1 ], [ 1, 6, 18, 6, 1, 0 ],
      [ 2, 3, 20, 1, 2, 2 ], [ 2, 5, 10, 0, 0, 1 ], [ 2, 6, 9, 1, 1, 2 ],
      [ 2, 6, 10, 5, 0, 2 ], [ 3, 6, 6, -3, 1, 1 ], [ 4, 4, 8, -3, 3, 2 ],
      [ 4, 5, 6, 3, 0, 3 ] ],
  [ [ 1, 1, 98, 0, 1, 0 ], [ 1, 2, 49, 1, 0, 0 ], [ 1, 4, 25, 3, 0, 0 ],
      [ 1, 8, 13, 5, 0, 0 ], [ 1, 8, 14, 7, 1, 0 ], [ 1, 9, 12, 5, 1, 1 ],
      [ 1, 9, 13, 8, 0, 1 ], [ 2, 5, 11, 1, 1, 2 ], [ 2, 6, 9, 4, 0, 1 ],
      [ 3, 4, 9, -2, 2, 1 ], [ 3, 5, 8, 4, 3, 1 ], [ 4, 4, 8, -1, 3, 3 ],
      [ 1, 2, 56, 1, 0, 1 ], [ 1, 3, 36, 2, 1, 1 ], [ 1, 5, 20, 3, 0, 0 ],
      [ 1, 5, 20, 2, 1, 0 ], [ 1, 6, 17, 0, 0, 1 ], [ 1, 7, 14, 1, 0, 0 ],
      [ 1, 10, 10, 3, 0, 0 ], [ 1, 10, 11, 7, 0, 0 ], [ 2, 3, 17, 0, 0, 1 ],
      [ 2, 7, 8, 5, 1, 0 ], [ 2, 8, 8, -7, 1, 1 ], [ 3, 4, 9, 1, 1, 2 ],
      [ 3, 5, 8, 1, 2, 3 ], [ 4, 5, 5, 1, 0, 1 ] ],
  [ [ 3, 5, 7, 0, 0, 2 ], [ 1, 7, 14, 0, 0, 0 ], [ 2, 7, 7, 0, 0, 0 ],
      [ 1, 3, 33, 2, 0, 0 ], [ 1, 6, 17, 4, 0, 0 ], [ 2, 3, 20, 2, 0, 2 ],
      [ 2, 5, 10, 2, 0, 0 ], [ 2, 7, 9, 6, 2, 2 ], [ 4, 5, 6, 4, 0, 2 ],
      [ 1, 1, 98, 0, 0, 0 ], [ 1, 2, 49, 0, 0, 0 ], [ 1, 9, 11, 2, 0, 0 ],
      [ 2, 2, 25, 0, 2, 0 ], [ 2, 4, 13, 2, 2, 0 ], [ 3, 4, 10, 4, 2, 2 ],
      [ 3, 3, 12, -2, 2, 1 ], [ 5, 5, 5, 3, 3, 3 ], [ 1, 2, 56, 0, 0, 1 ],
      [ 1, 7, 16, 7, 1, 0 ], [ 2, 4, 15, 4, 1, 2 ], [ 4, 4, 8, 4, 4, 1 ],
      [ 1, 1, 131, 1, 1, 1 ], [ 1, 3, 33, 1, 1, 0 ], [ 1, 5, 21, 2, 1, 1 ],
      [ 1, 7, 15, 3, 1, 1 ], [ 3, 5, 7, 1, 2, 1 ], [ 3, 7, 7, 7, 2, 3 ],
      [ 4, 5, 7, 5, 4, 2 ], [ 1, 3, 36, 2, 0, 1 ], [ 1, 4, 25, 2, 1, 0 ],
      [ 1, 8, 13, 4, 1, 0 ], [ 1, 11, 11, 9, 0, 1 ], [ 3, 3, 13, 1, 3, 2 ],
      [ 3, 4, 9, 0, 1, 2 ] ],
  [ [ 1, 1, 131, 0, 0, 1 ], [ 1, 3, 33, 0, 1, 0 ], [ 1, 3, 36, 1, 1, 1 ],
      [ 1, 10, 11, 6, 0, 1 ], [ 2, 2, 27, 2, 2, 1 ], [ 2, 3, 20, 2, 1, 2 ],
      [ 3, 3, 11, 0, 1, 0 ], [ 3, 3, 12, 2, 3, 0 ], [ 3, 3, 12, 1, 3, 1 ],
      [ 3, 3, 15, 2, 2, 3 ], [ 3, 4, 9, 1, 3, 0 ], [ 3, 4, 9, 1, 0, 2 ],
      [ 3, 4, 11, 3, 3, 3 ], [ 3, 5, 7, 3, 0, 0 ], [ 3, 5, 7, 0, 2, 1 ],
      [ 3, 6, 7, 4, 0, 3 ], [ 3, 6, 7, 4, 2, 3 ], [ 3, 6, 7, 2, 3, 3 ],
      [ 1, 5, 22, 5, 1, 1 ], [ 1, 6, 17, 3, 1, 0 ], [ 1, 8, 13, 2, 1, 1 ],
      [ 2, 4, 13, 2, 1, 1 ], [ 2, 5, 10, 1, 1, 0 ], [ 4, 5, 6, 3, 3, 2 ],
      [ 4, 5, 7, 5, 4, 1 ] ],
  [ [ 1, 2, 50, 2, 1, 0 ], [ 1, 5, 20, 1, 1, 0 ], [ 1, 8, 13, 3, 0, 1 ],
      [ 2, 2, 33, 1, 1, 2 ], [ 2, 4, 13, 3, 1, 0 ], [ 2, 4, 14, 4, 2, 1 ],
      [ 2, 6, 9, 4, 1, 0 ], [ 2, 6, 9, 1, 0, 2 ], [ 2, 6, 10, 5, 1, 2 ],
      [ 3, 5, 8, 3, 3, 2 ], [ 3, 6, 6, 2, 1, 2 ], [ 4, 5, 6, 1, 4, 1 ],
      [ 4, 5, 6, 3, 1, 3 ], [ 4, 6, 6, 5, 1, 4 ], [ 5, 5, 6, 3, 5, 4 ],
      [ 1, 1, 99, 1, 1, 0 ], [ 1, 5, 21, 1, 1, 1 ], [ 1, 10, 11, 6, 1, 0 ],
      [ 2, 3, 17, 1, 2, 0 ], [ 2, 5, 11, 1, 0, 2 ], [ 3, 5, 7, -2, 1, 1 ],
      [ 3, 5, 9, 5, 2, 3 ] ],
  [ [ 1, 1, 99, 0, 1, 0 ], [ 1, 3, 36, 1, 0, 1 ], [ 1, 4, 25, 1, 1, 0 ],
      [ 1, 5, 20, 0, 1, 0 ], [ 1, 5, 21, 5, 0, 0 ], [ 1, 5, 21, 2, 0, 1 ],
      [ 1, 8, 13, 1, 1, 1 ], [ 1, 9, 11, 1, 0, 0 ], [ 1, 9, 13, 8, 1, 0 ],
      [ 2, 4, 13, 2, 0, 1 ], [ 2, 5, 10, 0, 1, 0 ], [ 3, 4, 10, 3, 3, 2 ],
      [ 4, 4, 8, 3, 3, 3 ], [ 4, 5, 5, 0, 0, 1 ], [ 4, 5, 6, 4, 1, 2 ],
      [ 4, 5, 7, 4, 1, 4 ], [ 5, 5, 6, 4, 5, 0 ], [ 1, 1, 132, 1, 1, 1 ],
      [ 1, 2, 57, 2, 1, 1 ], [ 1, 3, 33, 1, 0, 0 ], [ 1, 4, 27, 3, 1, 1 ],
      [ 1, 7, 15, 5, 0, 0 ], [ 1, 7, 16, 6, 1, 1 ], [ 1, 9, 12, 5, 0, 1 ],
      [ 1, 11, 12, 11, 1, 1 ], [ 2, 6, 9, 2, 2, 1 ], [ 3, 4, 9, 3, 1, 1 ],
      [ 4, 4, 7, 2, 3, 1 ] ],
  [ [ 1, 3, 33, 0, 0, 0 ], [ 1, 9, 12, 6, 0, 0 ], [ 4, 4, 7, 2, 2, 2 ],
      [ 1, 6, 18, 6, 0, 0 ], [ 3, 6, 7, 6, 0, 0 ], [ 2, 2, 33, 0, 0, 2 ],
      [ 3, 3, 11, 0, 0, 0 ], [ 2, 3, 17, 0, 2, 0 ], [ 5, 5, 5, 2, 2, 4 ],
      [ 1, 5, 20, 2, 0, 0 ], [ 1, 9, 11, 0, 0, 0 ], [ 2, 5, 12, 4, 2, 2 ],
      [ 3, 4, 9, 0, 0, 2 ], [ 3, 5, 8, 4, 2, 2 ], [ 4, 5, 6, 4, 2, 0 ],
      [ 1, 2, 50, 2, 0, 0 ], [ 2, 6, 9, 0, 0, 2 ], [ 3, 6, 6, 2, 0, 2 ],
      [ 1, 1, 99, 0, 0, 0 ], [ 1, 4, 25, 2, 0, 0 ], [ 2, 5, 11, 0, 0, 2 ],
      [ 4, 5, 7, 4, 2, 4 ], [ 1, 10, 10, 2, 0, 0 ], [ 2, 7, 9, 6, 0, 2 ],
      [ 1, 3, 34, 3, 1, 0 ], [ 1, 4, 27, 3, 0, 1 ], [ 3, 4, 10, 4, 3, 0 ],
      [ 4, 4, 7, -1, 2, 2 ], [ 4, 4, 9, 3, 3, 4 ], [ 1, 1, 132, 0, 0, 1 ],
      [ 1, 7, 15, 3, 0, 1 ], [ 3, 4, 9, 0, 3, 0 ], [ 2, 5, 11, 4, 1, 1 ],
      [ 3, 6, 8, 6, 3, 3 ], [ 3, 5, 8, 2, 0, 3 ], [ 1, 6, 18, 4, 1, 1 ],
      [ 1, 11, 12, 11, 1, 0 ], [ 2, 3, 18, 3, 1, 1 ], [ 2, 6, 9, -3, 1, 1 ],
      [ 3, 4, 9, 3, 0, 1 ], [ 3, 4, 10, 4, 1, 2 ], [ 3, 6, 6, 3, 1, 1 ],
      [ 4, 5, 6, 1, 4, 0 ], [ 4, 5, 6, -1, 2, 3 ], [ 4, 6, 6, 5, 2, 4 ],
      [ 4, 6, 6, 3, 4, 4 ], [ 1, 3, 36, 0, 0, 1 ], [ 1, 7, 15, 2, 1, 1 ],
      [ 3, 3, 15, 1, 2, 3 ], [ 3, 5, 8, -4, 2, 1 ], [ 4, 5, 5, 1, 0, 0 ],
      [ 1, 4, 26, 4, 1, 0 ], [ 1, 8, 14, 6, 1, 1 ], [ 2, 2, 25, 1, 1, 0 ],
      [ 2, 4, 13, -1, 1, 1 ], [ 4, 4, 7, 2, 3, 0 ], [ 4, 4, 8, -2, 2, 3 ],
      [ 1, 4, 25, 0, 1, 0 ], [ 1, 7, 16, 6, 0, 1 ], [ 5, 5, 5, -1, 3, 3 ] ],
  [ [ 1, 2, 50, 1, 1, 0 ], [ 1, 2, 57, 1, 1, 1 ], [ 1, 7, 15, 4, 1, 0 ],
      [ 2, 2, 27, 1, 2, 1 ], [ 2, 3, 17, 2, 1, 0 ], [ 2, 3, 20, 1, 1, 2 ],
      [ 2, 5, 11, 4, 0, 1 ], [ 2, 5, 11, 3, 2, 1 ], [ 2, 7, 8, -4, 1, 1 ],
      [ 2, 7, 8, 3, 1, 2 ], [ 2, 7, 9, 7, 1, 1 ], [ 3, 3, 13, -1, 2, 2 ],
      [ 3, 5, 7, 1, 2, 0 ], [ 3, 5, 8, 5, 1, 1 ], [ 3, 5, 8, 2, 1, 3 ],
      [ 3, 6, 6, -1, 1, 2 ], [ 3, 6, 7, 5, 2, 2 ], [ 4, 5, 7, 5, 3, 3 ] ],
  [ [ 1, 1, 133, 1, 1, 1 ], [ 1, 3, 37, 3, 1, 1 ], [ 1, 5, 21, 1, 0, 1 ],
      [ 1, 6, 17, 2, 1, 0 ], [ 1, 7, 15, 1, 1, 1 ], [ 3, 5, 7, 2, 1, 1 ],
      [ 3, 6, 7, 4, 3, 2 ], [ 1, 1, 100, 1, 1, 0 ], [ 1, 2, 50, 0, 1, 0 ],
      [ 1, 2, 57, 1, 0, 1 ], [ 1, 6, 18, 4, 0, 1 ], [ 1, 8, 14, 6, 0, 1 ],
      [ 1, 9, 12, 5, 1, 0 ], [ 2, 2, 25, 0, 1, 0 ], [ 2, 3, 18, 2, 2, 1 ],
      [ 2, 3, 20, 1, 0, 2 ], [ 2, 4, 13, 3, 0, 0 ], [ 2, 4, 13, 1, 2, 0 ],
      [ 2, 4, 13, 1, 1, 1 ], [ 2, 4, 15, 3, 2, 2 ], [ 2, 5, 10, 1, 0, 0 ],
      [ 2, 6, 10, 6, 1, 1 ], [ 2, 7, 8, 5, 0, 0 ], [ 2, 7, 8, 3, 0, 2 ],
      [ 3, 4, 10, 4, 3, 1 ], [ 4, 4, 7, -1, 3, 1 ], [ 4, 5, 6, 4, 2, 1 ] ],
  [ [ 1, 1, 133, 0, 0, 1 ], [ 1, 3, 34, 3, 0, 0 ], [ 1, 5, 21, 0, 0, 1 ],
      [ 1, 8, 13, 2, 0, 1 ], [ 1, 10, 10, 1, 0, 0 ], [ 1, 10, 12, 9, 0, 0 ],
      [ 2, 4, 13, 0, 1, 1 ], [ 4, 5, 7, -4, 3, 2 ], [ 1, 1, 100, 0, 1, 0 ],
      [ 1, 2, 57, 0, 0, 1 ], [ 1, 4, 25, 1, 0, 0 ], [ 1, 7, 16, 7, 0, 0 ],
      [ 1, 10, 11, 5, 1, 1 ], [ 3, 4, 11, 2, 3, 3 ], [ 1, 5, 20, 1, 0, 0 ],
      [ 1, 5, 21, 4, 1, 0 ], [ 1, 6, 17, 3, 0, 0 ], [ 1, 9, 12, 4, 1, 1 ],
      [ 2, 6, 9, 1, 2, 1 ], [ 3, 4, 9, 2, 2, 1 ], [ 3, 6, 7, 4, 1, 3 ],
      [ 4, 5, 6, 3, 3, 0 ], [ 1, 2, 50, 1, 0, 0 ], [ 1, 4, 27, 2, 1, 1 ],
      [ 1, 8, 13, 3, 1, 0 ], [ 1, 8, 14, 7, 0, 0 ], [ 2, 7, 9, 7, 1, 0 ],
      [ 3, 6, 6, 3, 0, 1 ], [ 4, 5, 6, -2, 1, 3 ], [ 5, 5, 6, 2, 5, 4 ] ],
  [ [ 3, 7, 7, -6, 2, 2 ], [ 2, 5, 10, 0, 0, 0 ], [ 2, 3, 20, 0, 0, 2 ],
      [ 3, 5, 7, 0, 2, 0 ], [ 1, 10, 10, 0, 0, 0 ], [ 4, 5, 6, 0, 4, 0 ],
      [ 1, 5, 20, 0, 0, 0 ], [ 4, 5, 5, 0, 0, 0 ], [ 1, 4, 26, 4, 0, 0 ],
      [ 2, 2, 25, 0, 0, 0 ], [ 2, 3, 17, 2, 0, 0 ], [ 3, 5, 8, 4, 0, 2 ],
      [ 1, 1, 100, 0, 0, 0 ], [ 1, 4, 25, 0, 0, 0 ], [ 2, 5, 12, 4, 0, 2 ],
      [ 5, 5, 5, 0, 2, 4 ], [ 1, 2, 50, 0, 0, 0 ], [ 2, 6, 9, 4, 0, 0 ],
      [ 3, 3, 13, 2, 2, 2 ], [ 1, 8, 13, 4, 0, 0 ], [ 2, 4, 13, 0, 2, 0 ],
      [ 2, 6, 9, 2, 2, 0 ], [ 3, 3, 12, 2, 2, 1 ], [ 5, 5, 7, 5, 5, 5 ],
      [ 2, 2, 27, -1, 1, 1 ], [ 2, 7, 8, 3, 2, 1 ], [ 3, 5, 8, 5, 1, 0 ] ],
  [ [ 1, 1, 134, 1, 1, 1 ], [ 1, 3, 34, 2, 1, 0 ], [ 1, 4, 27, 2, 0, 1 ],
      [ 1, 4, 27, 1, 1, 1 ], [ 1, 5, 22, 4, 1, 1 ], [ 1, 6, 17, 1, 1, 0 ],
      [ 1, 6, 18, 5, 1, 0 ], [ 1, 6, 19, 6, 1, 1 ], [ 1, 7, 15, 2, 0, 1 ],
      [ 1, 8, 15, 8, 1, 1 ], [ 2, 3, 18, -2, 1, 1 ], [ 2, 4, 13, 1, 0, 1 ],
      [ 2, 7, 9, 6, 1, 2 ], [ 3, 4, 9, 3, 1, 0 ], [ 3, 5, 7, 2, 0, 1 ],
      [ 3, 6, 6, 1, 1, 2 ], [ 3, 6, 7, 5, 0, 2 ], [ 4, 5, 6, -4, 1, 1 ],
      [ 4, 5, 6, -1, 3, 2 ], [ 4, 5, 7, 4, 4, 3 ], [ 4, 6, 6, -5, 1, 3 ],
      [ 5, 5, 6, 4, 5, 3 ] ],
  [ [ 1, 6, 18, 3, 1, 1 ], [ 1, 10, 12, 8, 1, 1 ], [ 2, 2, 27, 1, 1, 1 ],
      [ 2, 3, 18, 3, 2, 0 ], [ 2, 3, 18, 1, 2, 1 ], [ 2, 6, 9, 3, 1, 1 ],
      [ 2, 7, 8, 3, 2, 0 ], [ 3, 3, 12, 1, 3, 0 ], [ 3, 4, 9, -1, 2, 1 ],
      [ 3, 4, 11, 3, 0, 3 ], [ 3, 6, 6, 0, 1, 2 ], [ 4, 5, 6, 2, 2, 3 ],
      [ 1, 1, 134, 0, 0, 1 ], [ 1, 2, 51, 2, 1, 0 ], [ 1, 3, 37, 2, 1, 1 ],
      [ 2, 3, 21, 3, 2, 2 ], [ 3, 3, 15, 1, 1, 3 ], [ 3, 5, 9, 4, 3, 3 ],
      [ 3, 6, 7, 4, 3, 0 ], [ 1, 1, 101, 1, 1, 0 ], [ 1, 5, 22, 4, 0, 1 ],
      [ 1, 6, 17, 0, 1, 0 ], [ 2, 5, 11, 3, 2, 0 ], [ 1, 2, 58, 2, 1, 1 ],
      [ 1, 8, 13, 1, 0, 1 ], [ 2, 2, 34, 1, 2, 2 ], [ 2, 4, 14, 4, 1, 1 ],
      [ 2, 4, 15, 3, 0, 2 ], [ 2, 6, 10, 6, 1, 0 ], [ 4, 5, 6, 3, 3, 1 ] ],
  [ [ 1, 3, 37, 2, 0, 1 ], [ 1, 8, 13, 0, 0, 1 ], [ 1, 11, 11, 9, 0, 0 ],
      [ 2, 2, 27, 0, 1, 1 ], [ 2, 3, 17, 1, 1, 0 ], [ 2, 4, 13, 0, 0, 1 ],
      [ 3, 4, 10, -3, 1, 2 ], [ 3, 5, 7, 2, 1, 0 ], [ 5, 5, 5, -2, 2, 3 ],
      [ 5, 5, 5, 1, 2, 4 ], [ 5, 5, 6, -1, 4, 4 ], [ 1, 1, 101, 0, 1, 0 ],
      [ 1, 4, 26, 3, 1, 0 ], [ 2, 5, 11, 4, 1, 0 ], [ 2, 5, 11, -3, 1, 1 ],
      [ 2, 5, 12, 4, 1, 2 ], [ 3, 3, 12, -1, 2, 1 ], [ 3, 5, 8, 4, 1, 2 ],
      [ 3, 5, 8, 2, 3, 2 ], [ 3, 5, 8, 1, 1, 3 ], [ 4, 5, 7, 3, 3, 4 ] ],
  [ [ 1, 1, 101, 0, 0, 0 ], [ 1, 5, 21, 4, 0, 0 ], [ 1, 6, 17, 2, 0, 0 ],
      [ 1, 9, 13, 8, 0, 0 ], [ 2, 7, 9, 6, 2, 0 ], [ 1, 2, 51, 2, 0, 0 ],
      [ 1, 3, 34, 2, 0, 0 ], [ 1, 7, 15, 4, 0, 0 ], [ 1, 10, 11, 6, 0, 0 ],
      [ 2, 4, 15, 2, 2, 2 ], [ 3, 3, 13, 0, 2, 2 ], [ 3, 4, 9, 2, 2, 0 ],
      [ 3, 4, 10, -2, 2, 2 ], [ 4, 4, 7, 0, 2, 2 ], [ 1, 2, 58, 1, 1, 1 ],
      [ 1, 3, 34, 1, 1, 0 ], [ 1, 4, 27, 1, 0, 1 ], [ 1, 4, 28, 4, 1, 1 ],
      [ 1, 8, 14, 6, 1, 0 ], [ 1, 10, 11, 5, 0, 1 ], [ 1, 10, 12, 8, 0, 1 ],
      [ 2, 4, 13, 2, 1, 0 ], [ 2, 4, 15, 3, 1, 2 ], [ 3, 4, 10, 2, 3, 2 ],
      [ 3, 4, 11, 3, 2, 3 ], [ 4, 4, 7, 1, 3, 1 ], [ 4, 4, 7, 1, 2, 2 ],
      [ 4, 4, 8, 3, 4, 2 ], [ 4, 4, 8, 0, 3, 3 ], [ 4, 4, 9, 2, 3, 4 ],
      [ 1, 1, 135, 1, 1, 1 ], [ 1, 3, 37, 1, 1, 1 ], [ 1, 7, 15, 3, 1, 0 ],
      [ 1, 7, 15, 1, 0, 1 ], [ 1, 8, 13, 2, 1, 0 ], [ 1, 9, 12, 4, 0, 1 ],
      [ 1, 9, 13, 7, 1, 1 ], [ 3, 5, 7, -1, 1, 1 ] ],
  [ [ 1, 7, 16, 5, 1, 1 ], [ 4, 4, 7, -2, 2, 1 ], [ 2, 8, 8, 7, 1, 1 ],
      [ 2, 2, 27, 0, 0, 1 ], [ 2, 3, 17, 0, 1, 0 ], [ 3, 5, 8, 5, 0, 0 ],
      [ 3, 5, 8, 1, 0, 3 ], [ 1, 4, 27, 0, 0, 1 ], [ 1, 7, 15, 0, 0, 1 ],
      [ 4, 6, 6, -3, 3, 3 ], [ 1, 1, 135, 0, 0, 1 ], [ 1, 3, 34, 0, 1, 0 ],
      [ 3, 3, 16, 3, 3, 3 ], [ 3, 4, 9, 3, 0, 0 ], [ 2, 5, 11, 2, 2, 1 ],
      [ 5, 5, 6, 3, 3, 5 ], [ 1, 2, 51, 1, 1, 0 ], [ 1, 6, 18, 3, 0, 1 ],
      [ 1, 9, 12, 3, 1, 1 ], [ 2, 3, 18, 2, 1, 1 ], [ 2, 3, 21, 3, 1, 2 ],
      [ 2, 6, 9, 3, 0, 1 ], [ 3, 3, 13, 1, 2, 2 ], [ 3, 4, 9, -2, 1, 1 ],
      [ 3, 6, 6, 1, 0, 2 ], [ 3, 6, 7, 5, 2, 0 ], [ 3, 6, 7, 5, 1, 2 ],
      [ 1, 2, 58, 1, 0, 1 ], [ 1, 7, 16, 6, 1, 0 ], [ 1, 10, 11, 5, 1, 0 ],
      [ 2, 7, 8, 4, 1, 1 ], [ 2, 7, 8, 2, 1, 2 ], [ 4, 4, 7, 0, 3, 1 ] ],
  [ [ 1, 8, 14, 5, 1, 1 ], [ 1, 10, 12, 8, 1, 0 ], [ 2, 2, 34, 1, 1, 2 ],
      [ 2, 4, 14, 3, 2, 1 ], [ 2, 6, 9, 1, 2, 0 ], [ 2, 6, 10, 5, 2, 0 ],
      [ 2, 6, 10, 5, 2, 1 ], [ 3, 4, 9, 1, 2, 1 ], [ 3, 5, 8, 1, 3, 2 ],
      [ 4, 4, 8, 2, 3, 3 ], [ 1, 5, 21, 3, 1, 0 ], [ 1, 9, 13, 7, 0, 1 ],
      [ 2, 3, 17, 1, 0, 0 ], [ 3, 5, 7, 1, 1, 1 ], [ 1, 2, 51, 0, 1, 0 ],
      [ 1, 3, 37, 1, 0, 1 ], [ 1, 11, 11, 8, 1, 1 ], [ 2, 7, 9, 7, 0, 0 ],
      [ 5, 5, 5, -1, 1, 4 ], [ 1, 1, 102, 1, 1, 0 ], [ 1, 2, 58, 0, 0, 1 ],
      [ 1, 6, 18, 2, 1, 1 ], [ 2, 2, 26, 1, 2, 0 ], [ 2, 3, 18, 2, 0, 1 ],
      [ 2, 4, 15, 1, 2, 2 ], [ 2, 5, 12, 3, 2, 2 ], [ 2, 8, 8, 7, 0, 1 ],
      [ 3, 6, 6, -2, 1, 1 ], [ 4, 5, 6, 0, 2, 3 ] ],
  [ [ 1, 1, 102, 0, 1, 0 ], [ 1, 1, 136, 1, 1, 1 ], [ 1, 3, 34, 1, 0, 0 ],
      [ 1, 3, 37, 0, 0, 1 ], [ 1, 4, 26, 3, 0, 0 ], [ 1, 7, 16, 5, 0, 1 ],
      [ 1, 9, 12, 5, 0, 0 ], [ 1, 9, 12, 4, 1, 0 ], [ 1, 11, 12, 11, 0, 0 ],
      [ 2, 6, 9, -2, 1, 1 ], [ 3, 4, 9, 0, 2, 1 ], [ 3, 4, 10, 1, 3, 2 ],
      [ 3, 6, 7, 4, 3, 1 ], [ 4, 5, 7, 5, 2, 3 ], [ 1, 2, 51, 1, 0, 0 ],
      [ 1, 5, 22, 3, 1, 1 ], [ 1, 6, 17, 1, 0, 0 ], [ 1, 6, 18, 5, 0, 0 ],
      [ 1, 8, 13, 3, 0, 0 ], [ 1, 8, 13, 1, 1, 0 ], [ 1, 10, 11, 4, 1, 1 ],
      [ 1, 10, 13, 10, 1, 1 ], [ 2, 7, 9, 6, 2, 1 ], [ 3, 3, 12, 1, 2, 1 ],
      [ 3, 4, 11, 3, 1, 3 ], [ 4, 5, 6, -2, 3, 1 ], [ 4, 5, 6, 2, 3, 2 ] ],
  [ [ 1, 1, 102, 0, 0, 0 ], [ 2, 7, 8, 2, 0, 2 ], [ 3, 5, 7, 2, 0, 0 ],
      [ 1, 3, 34, 0, 0, 0 ], [ 2, 3, 17, 0, 0, 0 ], [ 2, 5, 11, 4, 0, 0 ],
      [ 1, 2, 51, 0, 0, 0 ], [ 2, 4, 13, 2, 0, 0 ], [ 3, 3, 12, 2, 2, 0 ],
      [ 3, 6, 6, 0, 0, 2 ], [ 5, 5, 6, 4, 4, 4 ], [ 1, 6, 17, 0, 0, 0 ],
      [ 2, 3, 21, 2, 2, 2 ], [ 2, 6, 9, 0, 2, 0 ], [ 3, 5, 8, -2, 2, 2 ],
      [ 1, 4, 26, 2, 1, 0 ], [ 2, 2, 28, 2, 2, 1 ], [ 2, 7, 8, 4, 0, 1 ],
      [ 2, 7, 8, 2, 2, 1 ], [ 3, 5, 8, 3, 3, 0 ], [ 4, 4, 7, 1, 3, 0 ],
      [ 1, 1, 136, 0, 0, 1 ], [ 1, 3, 35, 3, 1, 0 ], [ 3, 5, 8, 0, 0, 3 ],
      [ 3, 7, 7, 6, 3, 3 ], [ 5, 5, 5, 2, 3, 3 ], [ 1, 8, 13, 0, 1, 0 ],
      [ 1, 8, 15, 8, 1, 0 ], [ 3, 3, 12, 0, 2, 1 ], [ 3, 3, 13, -1, 1, 2 ],
      [ 3, 5, 7, 0, 1, 1 ], [ 1, 6, 18, 1, 1, 1 ], [ 2, 3, 18, -1, 1, 1 ],
      [ 2, 5, 12, 5, 2, 1 ], [ 2, 6, 9, 3, 1, 0 ], [ 3, 6, 7, 5, 2, 1 ],
      [ 3, 6, 7, 3, 2, 3 ], [ 3, 6, 8, 6, 2, 3 ], [ 4, 5, 6, 1, 2, 3 ],
      [ 4, 6, 6, -5, 2, 2 ] ],
  [ [ 1, 2, 59, 2, 1, 1 ], [ 1, 3, 38, 3, 1, 1 ], [ 1, 5, 22, 3, 0, 1 ],
      [ 1, 7, 15, 2, 1, 0 ], [ 1, 8, 14, 5, 0, 1 ], [ 1, 9, 12, 2, 1, 1 ],
      [ 1, 9, 14, 9, 1, 1 ], [ 1, 11, 11, 8, 0, 1 ], [ 2, 4, 14, -3, 1, 1 ],
      [ 2, 5, 11, 3, 1, 1 ], [ 2, 5, 11, 1, 2, 1 ], [ 2, 6, 10, -5, 1, 1 ],
      [ 2, 7, 8, 4, 1, 0 ], [ 2, 7, 8, 1, 1, 2 ], [ 3, 4, 9, 2, 1, 1 ],
      [ 3, 4, 10, 3, 2, 2 ], [ 3, 5, 8, 3, 3, 1 ], [ 4, 4, 8, 1, 3, 3 ],
      [ 4, 5, 6, 4, 1, 1 ], [ 4, 5, 6, -3, 1, 2 ], [ 5, 5, 6, 4, 5, 1 ] ],
  [ [ 1, 1, 137, 1, 1, 1 ], [ 1, 7, 17, 7, 1, 1 ], [ 2, 7, 9, 5, 2, 2 ],
      [ 3, 3, 13, 3, 3, 1 ], [ 1, 2, 52, 2, 1, 0 ], [ 1, 5, 22, 5, 1, 0 ],
      [ 1, 6, 18, 2, 0, 1 ], [ 2, 3, 18, 1, 1, 1 ], [ 2, 4, 13, 1, 1, 0 ],
      [ 2, 5, 12, 5, 2, 0 ], [ 4, 6, 6, -4, 2, 3 ], [ 4, 6, 6, 4, 3, 4 ],
      [ 1, 4, 28, 3, 1, 1 ], [ 1, 6, 18, 4, 1, 0 ], [ 2, 6, 10, 4, 1, 2 ],
      [ 2, 6, 10, 3, 2, 2 ], [ 2, 7, 9, -6, 1, 1 ], [ 3, 5, 8, -3, 1, 2 ],
      [ 3, 6, 6, 2, 1, 1 ], [ 4, 4, 7, -1, 1, 2 ], [ 4, 5, 6, 4, 0, 1 ],
      [ 4, 5, 6, 2, 0, 3 ], [ 1, 1, 103, 1, 1, 0 ], [ 1, 9, 13, 7, 1, 0 ],
      [ 1, 10, 13, 10, 1, 0 ], [ 2, 3, 21, 1, 2, 2 ], [ 3, 5, 7, 1, 0, 1 ],
      [ 5, 5, 5, 0, 3, 3 ] ],
  [ [ 1, 1, 137, 0, 0, 1 ], [ 1, 3, 35, 3, 0, 0 ], [ 1, 5, 21, 3, 0, 0 ],
      [ 1, 5, 21, 2, 1, 0 ], [ 1, 6, 19, 5, 1, 1 ], [ 1, 9, 12, 3, 0, 1 ],
      [ 1, 9, 12, 1, 1, 1 ], [ 2, 3, 18, 3, 1, 0 ], [ 2, 3, 18, 0, 1, 1 ],
      [ 2, 6, 9, 2, 1, 1 ], [ 3, 3, 16, 2, 3, 3 ], [ 3, 4, 9, 2, 0, 1 ],
      [ 3, 5, 9, 4, 0, 3 ], [ 3, 6, 7, -5, 1, 1 ], [ 4, 5, 6, 4, 1, 0 ],
      [ 4, 5, 6, 2, 1, 3 ], [ 5, 5, 6, 4, 5, 2 ], [ 1, 1, 103, 0, 1, 0 ],
      [ 1, 2, 59, 1, 1, 1 ], [ 1, 4, 26, 1, 1, 0 ], [ 1, 4, 28, 3, 0, 1 ],
      [ 1, 5, 22, 2, 1, 1 ], [ 1, 7, 15, 3, 0, 0 ], [ 2, 5, 11, 3, 0, 1 ],
      [ 4, 5, 6, 0, 3, 2 ], [ 4, 5, 7, 2, 3, 4 ] ],
  [ [ 2, 2, 35, 2, 2, 2 ], [ 2, 3, 18, 2, 2, 0 ], [ 2, 3, 21, 2, 0, 2 ],
      [ 2, 5, 11, 2, 2, 0 ], [ 2, 6, 11, 6, 2, 2 ], [ 1, 1, 103, 0, 0, 0 ],
      [ 1, 2, 52, 2, 0, 0 ], [ 1, 4, 26, 2, 0, 0 ], [ 1, 7, 16, 6, 0, 0 ],
      [ 1, 8, 13, 2, 0, 0 ], [ 1, 8, 14, 6, 0, 0 ], [ 2, 4, 15, 2, 0, 2 ],
      [ 2, 5, 12, 2, 2, 2 ], [ 2, 7, 8, 2, 2, 0 ], [ 2, 8, 9, 8, 2, 2 ],
      [ 3, 5, 8, 4, 2, 0 ], [ 4, 5, 6, -2, 2, 2 ], [ 1, 4, 27, 4, 1, 0 ],
      [ 1, 5, 23, 5, 1, 1 ], [ 1, 7, 15, 1, 1, 0 ], [ 3, 3, 13, 1, 1, 2 ],
      [ 3, 5, 7, 1, 1, 0 ], [ 3, 5, 8, 4, 2, 1 ], [ 4, 5, 7, 3, 0, 4 ],
      [ 1, 2, 59, 1, 0, 1 ], [ 1, 4, 26, 0, 1, 0 ], [ 1, 6, 19, 5, 0, 1 ],
      [ 2, 2, 26, 1, 1, 0 ], [ 2, 2, 28, 1, 2, 1 ], [ 2, 3, 18, 1, 0, 1 ],
      [ 2, 4, 13, 0, 1, 0 ], [ 2, 4, 14, 4, 1, 0 ], [ 2, 4, 15, 2, 1, 2 ],
      [ 2, 7, 8, -3, 1, 1 ], [ 2, 7, 8, 1, 2, 1 ], [ 2, 8, 8, 6, 1, 2 ],
      [ 3, 3, 14, 3, 3, 2 ], [ 4, 4, 7, 0, 3, 0 ], [ 4, 4, 8, 3, 4, 0 ],
      [ 4, 5, 6, -3, 2, 1 ], [ 4, 5, 6, 3, 2, 2 ], [ 4, 5, 8, 5, 4, 4 ] ],
  [ [ 1, 2, 52, 1, 1, 0 ], [ 1, 3, 38, 2, 1, 1 ], [ 1, 6, 18, 1, 0, 1 ],
      [ 1, 10, 11, 4, 0, 1 ], [ 1, 10, 11, 3, 1, 1 ], [ 2, 3, 19, 3, 2, 1 ],
      [ 3, 3, 13, 0, 1, 2 ], [ 3, 4, 10, 3, 0, 2 ], [ 3, 4, 11, 2, 2, 3 ],
      [ 3, 5, 8, 3, 2, 2 ], [ 1, 1, 138, 1, 1, 1 ], [ 1, 2, 59, 0, 0, 1 ],
      [ 1, 3, 35, 2, 1, 0 ], [ 1, 5, 22, 1, 1, 1 ], [ 1, 7, 15, 0, 1, 0 ],
      [ 1, 7, 16, 4, 1, 1 ], [ 2, 3, 21, 2, 1, 2 ], [ 3, 3, 12, -1, 1, 1 ],
      [ 3, 4, 9, 1, 2, 0 ], [ 3, 5, 7, 0, 0, 1 ], [ 3, 6, 7, -3, 2, 2 ],
      [ 3, 6, 7, 3, 3, 2 ], [ 3, 7, 7, 7, 2, 2 ], [ 4, 4, 7, 2, 2, 1 ],
      [ 4, 5, 6, 1, 3, 2 ], [ 4, 6, 6, 5, 3, 3 ] ],
  [ [ 3, 5, 9, 3, 3, 3 ], [ 5, 5, 5, 1, 1, 4 ], [ 2, 2, 35, 1, 2, 2 ],
      [ 2, 3, 18, 3, 0, 0 ], [ 2, 5, 11, -2, 1, 1 ], [ 2, 5, 12, 3, 0, 2 ],
      [ 2, 6, 9, 3, 0, 0 ], [ 3, 6, 8, 6, 3, 0 ], [ 1, 4, 28, 2, 1, 1 ],
      [ 3, 6, 7, 3, 0, 3 ], [ 4, 4, 7, 1, 1, 2 ], [ 1, 1, 138, 0, 0, 1 ],
      [ 1, 6, 19, 6, 1, 0 ], [ 3, 3, 13, 3, 3, 0 ], [ 1, 5, 22, 2, 0, 1 ],
      [ 1, 10, 11, 4, 1, 0 ], [ 5, 5, 5, 1, 3, 3 ], [ 1, 1, 104, 1, 1, 0 ],
      [ 1, 8, 14, 4, 1, 1 ], [ 1, 9, 14, 9, 1, 0 ], [ 2, 2, 26, 0, 1, 0 ],
      [ 2, 4, 14, 2, 2, 1 ], [ 2, 7, 8, 1, 0, 2 ], [ 2, 8, 8, 7, 0, 0 ],
      [ 4, 4, 8, -1, 2, 3 ], [ 1, 3, 38, 2, 0, 1 ], [ 1, 5, 21, 1, 1, 0 ],
      [ 3, 5, 9, 5, 3, 2 ], [ 3, 6, 7, -4, 1, 2 ], [ 1, 2, 52, 0, 1, 0 ],
      [ 1, 6, 18, 0, 0, 1 ], [ 1, 9, 12, 3, 1, 0 ], [ 2, 3, 18, 0, 0, 1 ],
      [ 2, 4, 13, 1, 0, 0 ], [ 2, 4, 14, 3, 2, 0 ], [ 2, 5, 12, 1, 2, 2 ],
      [ 2, 6, 9, -1, 1, 1 ], [ 3, 4, 10, 4, 2, 1 ], [ 3, 6, 6, 2, 0, 1 ],
      [ 4, 5, 6, -1, 1, 3 ], [ 4, 6, 6, 6, 1, 2 ], [ 5, 6, 6, 6, 4, 5 ] ],
  [ [ 1, 2, 52, 1, 0, 0 ], [ 1, 5, 21, 0, 1, 0 ], [ 1, 5, 22, 5, 0, 0 ],
      [ 1, 8, 13, 1, 0, 0 ], [ 1, 8, 14, 5, 1, 0 ], [ 1, 11, 12, 10, 1, 1 ],
      [ 2, 2, 28, -1, 1, 1 ], [ 2, 6, 9, 2, 0, 1 ], [ 3, 3, 12, 1, 1, 1 ],
      [ 3, 4, 9, -1, 1, 1 ], [ 3, 5, 7, 0, 1, 0 ], [ 4, 4, 9, 4, 4, 3 ],
      [ 4, 5, 7, 5, 3, 0 ], [ 1, 1, 104, 0, 1, 0 ], [ 1, 3, 38, 1, 1, 1 ],
      [ 1, 4, 26, 1, 0, 0 ], [ 1, 8, 15, 7, 1, 1 ], [ 1, 10, 11, 5, 0, 0 ],
      [ 2, 4, 14, 3, 1, 1 ], [ 2, 5, 12, 3, 1, 2 ], [ 3, 4, 10, 3, 1, 2 ],
      [ 3, 5, 8, -4, 1, 1 ], [ 3, 5, 9, 4, 2, 3 ], [ 5, 5, 5, 0, 1, 4 ],
      [ 5, 5, 6, -2, 3, 4 ], [ 5, 5, 6, 2, 3, 5 ] ],
  [ [ 1, 2, 52, 0, 0, 0 ], [ 1, 6, 18, 4, 0, 0 ], [ 2, 4, 13, 0, 0, 0 ],
      [ 4, 5, 6, 4, 0, 0 ], [ 1, 7, 15, 2, 0, 0 ], [ 1, 8, 15, 8, 0, 0 ],
      [ 3, 3, 13, 0, 0, 2 ], [ 4, 5, 7, 4, 4, 0 ], [ 3, 3, 14, -2, 2, 2 ],
      [ 4, 6, 7, 6, 4, 4 ], [ 1, 5, 21, 2, 0, 0 ], [ 1, 8, 13, 0, 0, 0 ],
      [ 1, 4, 26, 0, 0, 0 ], [ 1, 10, 12, 8, 0, 0 ], [ 2, 7, 8, 4, 0, 0 ],
      [ 3, 4, 9, 0, 2, 0 ], [ 1, 1, 104, 0, 0, 0 ], [ 1, 9, 12, 4, 0, 0 ],
      [ 2, 8, 9, 8, 2, 0 ], [ 2, 2, 27, 2, 2, 0 ], [ 2, 7, 8, 0, 0, 2 ],
      [ 3, 4, 10, 4, 2, 0 ], [ 1, 3, 35, 2, 0, 0 ], [ 1, 4, 27, 4, 0, 0 ],
      [ 4, 4, 7, 2, 2, 0 ], [ 4, 4, 9, 2, 2, 4 ], [ 1, 2, 60, 2, 1, 1 ],
      [ 1, 4, 28, 2, 0, 1 ], [ 1, 4, 28, 1, 1, 1 ], [ 1, 7, 16, 5, 1, 0 ],
      [ 1, 8, 15, 7, 0, 1 ], [ 1, 10, 12, 7, 1, 1 ], [ 2, 4, 14, 3, 0, 1 ],
      [ 2, 4, 15, 1, 1, 2 ], [ 2, 6, 9, 1, 1, 1 ], [ 3, 4, 10, 3, 3, 1 ],
      [ 3, 4, 11, 1, 2, 3 ], [ 3, 6, 6, -1, 1, 1 ], [ 4, 4, 7, 0, 1, 2 ],
      [ 4, 4, 8, 3, 4, 1 ], [ 4, 4, 8, -2, 3, 2 ], [ 4, 5, 7, -4, 1, 3 ],
      [ 1, 1, 139, 1, 1, 1 ], [ 1, 3, 35, 1, 1, 0 ], [ 1, 7, 16, 4, 0, 1 ],
      [ 1, 9, 12, 2, 0, 1 ], [ 1, 9, 13, 6, 1, 1 ], [ 1, 11, 12, 10, 0, 1 ],
      [ 3, 4, 9, 2, 1, 0 ], [ 4, 5, 7, 3, 2, 4 ] ],
  [ [ 1, 1, 139, 0, 0, 1 ], [ 1, 3, 35, 0, 1, 0 ], [ 1, 5, 22, 1, 0, 1 ],
      [ 1, 10, 11, 2, 1, 1 ], [ 2, 2, 28, 1, 1, 1 ], [ 2, 5, 11, 3, 1, 0 ],
      [ 3, 4, 10, 3, 3, 0 ], [ 3, 4, 11, 2, 0, 3 ], [ 3, 5, 7, 1, 0, 0 ],
      [ 3, 7, 7, 6, 0, 3 ], [ 4, 5, 7, 5, 3, 2 ], [ 1, 3, 38, 1, 0, 1 ],
      [ 1, 6, 18, 3, 1, 0 ], [ 1, 11, 12, 10, 1, 0 ], [ 2, 3, 21, 1, 1, 2 ],
      [ 2, 6, 9, 0, 1, 1 ], [ 3, 3, 12, 1, 2, 0 ], [ 3, 3, 12, 0, 1, 1 ],
      [ 3, 4, 9, 1, 1, 1 ], [ 3, 4, 10, -1, 2, 2 ], [ 3, 6, 7, -4, 2, 1 ],
      [ 3, 6, 7, 3, 1, 3 ], [ 3, 6, 7, 2, 2, 3 ], [ 4, 5, 7, 3, 4, 3 ] ],
  [ [ 1, 8, 14, 4, 0, 1 ], [ 2, 2, 28, 0, 1, 1 ], [ 2, 2, 35, 1, 1, 2 ],
      [ 2, 4, 14, 1, 2, 1 ], [ 2, 6, 9, 2, 1, 0 ], [ 2, 7, 8, 1, 2, 0 ],
      [ 2, 8, 8, 5, 2, 2 ], [ 3, 6, 6, 1, 1, 1 ], [ 4, 5, 7, -2, 3, 3 ],
      [ 1, 1, 105, 1, 1, 0 ], [ 1, 3, 38, 0, 0, 1 ], [ 2, 3, 21, 1, 0, 2 ],
      [ 2, 5, 13, 5, 2, 2 ], [ 5, 5, 6, -4, 4, 1 ], [ 1, 2, 53, 2, 1, 0 ],
      [ 1, 5, 22, 0, 0, 1 ], [ 2, 5, 11, 1, 2, 0 ], [ 2, 7, 9, 5, 0, 2 ],
      [ 3, 5, 9, 4, 1, 3 ], [ 1, 2, 60, 1, 1, 1 ], [ 2, 3, 18, 1, 2, 0 ],
      [ 2, 4, 15, 1, 0, 2 ], [ 2, 5, 11, 2, 1, 1 ], [ 2, 5, 12, 5, 1, 1 ],
      [ 2, 6, 10, 1, 2, 2 ], [ 2, 6, 11, 6, 1, 2 ], [ 2, 7, 8, 3, 1, 1 ],
      [ 2, 8, 8, -6, 1, 1 ], [ 3, 6, 8, 6, 3, 2 ] ],
  [ [ 1, 1, 105, 0, 1, 0 ], [ 1, 1, 140, 1, 1, 1 ], [ 1, 2, 60, 1, 0, 1 ],
      [ 1, 3, 35, 1, 0, 0 ], [ 1, 4, 27, 3, 1, 0 ], [ 1, 4, 28, 1, 0, 1 ],
      [ 1, 4, 29, 4, 1, 1 ], [ 1, 5, 21, 1, 0, 0 ], [ 1, 5, 22, 4, 1, 0 ],
      [ 1, 6, 19, 4, 1, 1 ], [ 1, 7, 15, 1, 0, 0 ], [ 1, 7, 16, 3, 1, 1 ],
      [ 1, 9, 12, 2, 1, 0 ], [ 1, 9, 12, 1, 0, 1 ], [ 1, 9, 13, 7, 0, 0 ],
      [ 1, 9, 13, 6, 0, 1 ], [ 1, 10, 11, 1, 1, 1 ], [ 1, 10, 12, 7, 0, 1 ],
      [ 2, 3, 19, 3, 1, 1 ], [ 2, 6, 10, 5, 1, 1 ], [ 3, 4, 9, 0, 1, 1 ],
      [ 3, 4, 11, 2, 1, 3 ], [ 3, 5, 8, -3, 2, 1 ], [ 4, 4, 7, -1, 2, 1 ],
      [ 4, 5, 6, 2, 3, 0 ], [ 4, 5, 6, 2, 3, 1 ], [ 4, 5, 7, 3, 1, 4 ] ],
  [ [ 1, 5, 21, 0, 0, 0 ], [ 2, 3, 18, 0, 2, 0 ], [ 3, 5, 9, -4, 2, 2 ],
      [ 1, 11, 11, 8, 0, 0 ], [ 2, 7, 8, 0, 2, 0 ], [ 3, 3, 12, 0, 2, 0 ],
      [ 3, 4, 10, 2, 2, 2 ], [ 3, 5, 7, 0, 0, 0 ], [ 1, 3, 35, 0, 0, 0 ],
      [ 2, 3, 21, 0, 0, 2 ], [ 3, 4, 9, 2, 0, 0 ], [ 3, 6, 7, 4, 2, 2 ],
      [ 1, 2, 53, 2, 0, 0 ], [ 3, 6, 6, 2, 0, 0 ], [ 1, 6, 19, 6, 0, 0 ],
      [ 2, 5, 11, 0, 2, 0 ], [ 4, 5, 7, 4, 4, 2 ], [ 1, 1, 105, 0, 0, 0 ],
      [ 5, 5, 5, 0, 0, 4 ], [ 1, 10, 13, 10, 0, 0 ], [ 2, 2, 35, 0, 0, 2 ],
      [ 1, 7, 15, 0, 0, 0 ], [ 2, 4, 15, 0, 0, 2 ], [ 4, 4, 7, 0, 0, 2 ],
      [ 1, 3, 39, 3, 1, 1 ], [ 3, 3, 12, 0, 0, 1 ], [ 3, 5, 9, 5, 3, 0 ],
      [ 3, 5, 9, 2, 3, 3 ], [ 1, 10, 11, 3, 0, 1 ], [ 2, 2, 28, 0, 0, 1 ],
      [ 2, 8, 9, 8, 1, 2 ], [ 3, 4, 10, -2, 1, 2 ], [ 3, 4, 12, 4, 3, 3 ],
      [ 3, 6, 6, 0, 1, 1 ], [ 4, 5, 6, 1, 1, 3 ], [ 5, 6, 6, 5, 5, 5 ],
      [ 1, 1, 140, 0, 0, 1 ], [ 1, 9, 12, 0, 0, 1 ], [ 3, 3, 16, 2, 2, 3 ],
      [ 3, 7, 7, 7, 1, 2 ], [ 1, 3, 36, 3, 1, 0 ], [ 1, 12, 12, 12, 1, 1 ],
      [ 2, 6, 10, 5, 0, 1 ], [ 3, 4, 9, 1, 0, 1 ], [ 3, 6, 7, 1, 2, 3 ],
      [ 3, 6, 8, 5, 3, 3 ], [ 4, 4, 9, 1, 2, 4 ], [ 1, 5, 23, 4, 1, 1 ],
      [ 5, 5, 7, 4, 5, 5 ], [ 1, 8, 14, 3, 1, 1 ], [ 2, 4, 14, -2, 1, 1 ],
      [ 4, 4, 8, 2, 2, 3 ], [ 4, 5, 6, 3, 0, 2 ], [ 1, 7, 17, 7, 1, 0 ],
      [ 1, 11, 11, 7, 1, 1 ], [ 1, 2, 60, 0, 0, 1 ], [ 1, 4, 28, 0, 0, 1 ],
      [ 2, 4, 16, 4, 1, 2 ], [ 4, 4, 8, 1, 4, 2 ] ],
  [ [ 1, 2, 53, 1, 1, 0 ], [ 1, 5, 23, 4, 0, 1 ], [ 1, 6, 19, 4, 0, 1 ],
      [ 1, 10, 11, 3, 1, 0 ], [ 1, 10, 12, 7, 1, 0 ], [ 2, 3, 18, 2, 1, 0 ],
      [ 2, 3, 19, 2, 2, 1 ], [ 2, 5, 11, 2, 0, 1 ], [ 2, 5, 11, -1, 1, 1 ],
      [ 2, 6, 9, 1, 0, 1 ], [ 2, 7, 9, 5, 1, 2 ], [ 3, 3, 14, 2, 3, 2 ],
      [ 3, 4, 10, -3, 2, 1 ], [ 3, 5, 8, 2, 3, 1 ], [ 3, 5, 8, 3, 0, 2 ],
      [ 3, 5, 8, -1, 2, 2 ], [ 3, 6, 7, 5, 1, 1 ], [ 4, 5, 6, 3, 1, 2 ],
      [ 4, 5, 6, 0, 1, 3 ], [ 5, 5, 6, 3, 5, 3 ] ],
  [ [ 1, 1, 141, 1, 1, 1 ], [ 1, 2, 53, 0, 1, 0 ], [ 1, 7, 17, 6, 1, 1 ],
      [ 2, 5, 11, 3, 0, 0 ], [ 3, 3, 13, 2, 3, 1 ], [ 3, 6, 7, 2, 3, 2 ],
      [ 5, 5, 6, -2, 4, 3 ], [ 1, 1, 106, 1, 1, 0 ], [ 1, 6, 18, 2, 1, 0 ],
      [ 1, 9, 12, 1, 1, 0 ], [ 2, 2, 27, 1, 2, 0 ], [ 2, 3, 22, 3, 2, 2 ],
      [ 2, 6, 10, 4, 2, 1 ], [ 2, 6, 10, 3, 0, 2 ], [ 2, 6, 10, 3, 1, 2 ],
      [ 2, 7, 8, 3, 0, 1 ], [ 2, 7, 9, 6, 1, 1 ], [ 2, 7, 10, 7, 2, 2 ],
      [ 3, 4, 10, 4, 1, 1 ], [ 3, 5, 8, 3, 1, 2 ], [ 3, 6, 7, 5, 0, 1 ],
      [ 4, 5, 6, -1, 3, 1 ], [ 4, 5, 6, 1, 0, 3 ], [ 4, 6, 6, 5, 0, 3 ] ],
  [ [ 1, 1, 141, 0, 0, 1 ], [ 1, 3, 36, 3, 0, 0 ], [ 1, 6, 18, 3, 0, 0 ],
      [ 1, 7, 16, 2, 1, 1 ], [ 1, 9, 12, 3, 0, 0 ], [ 1, 9, 13, 6, 1, 0 ],
      [ 3, 6, 7, 3, 3, 0 ], [ 4, 4, 7, 1, 2, 1 ], [ 2, 2, 29, 2, 2, 1 ],
      [ 2, 5, 11, 1, 1, 1 ], [ 3, 5, 8, 2, 3, 0 ], [ 1, 2, 53, 1, 0, 0 ],
      [ 1, 7, 17, 6, 0, 1 ], [ 1, 8, 14, 5, 0, 0 ], [ 1, 8, 15, 7, 1, 0 ],
      [ 1, 9, 12, 0, 1, 0 ], [ 1, 9, 14, 9, 0, 0 ], [ 2, 5, 12, 2, 1, 2 ],
      [ 2, 6, 9, 0, 0, 1 ], [ 2, 7, 8, 3, 1, 0 ], [ 2, 8, 9, 8, 2, 1 ],
      [ 3, 3, 16, 1, 2, 3 ], [ 3, 4, 9, 0, 0, 1 ], [ 3, 5, 8, 4, 1, 1 ],
      [ 3, 6, 6, 1, 0, 1 ], [ 3, 6, 7, 5, 1, 0 ], [ 4, 4, 8, -3, 3, 1 ],
      [ 4, 5, 7, -3, 2, 3 ], [ 1, 1, 106, 0, 1, 0 ], [ 1, 2, 61, 2, 1, 1 ],
      [ 1, 4, 27, 3, 0, 0 ], [ 1, 7, 16, 5, 0, 0 ], [ 1, 7, 16, 3, 0, 1 ],
      [ 2, 5, 13, 5, 1, 2 ], [ 2, 7, 8, -2, 1, 1 ], [ 2, 7, 9, 6, 0, 1 ],
      [ 4, 5, 7, 5, 3, 1 ] ],
  [ [ 1, 2, 53, 0, 0, 0 ], [ 1, 5, 22, 4, 0, 0 ], [ 2, 6, 9, 2, 0, 0 ],
      [ 3, 5, 8, 2, 2, 2 ], [ 5, 5, 6, 0, 4, 4 ], [ 1, 1, 106, 0, 0, 0 ],
      [ 1, 10, 11, 4, 0, 0 ], [ 2, 2, 27, 0, 2, 0 ], [ 2, 3, 18, 2, 0, 0 ],
      [ 2, 5, 12, 2, 0, 2 ], [ 2, 7, 9, 4, 2, 2 ], [ 3, 4, 10, 0, 2, 2 ],
      [ 1, 6, 20, 6, 1, 1 ], [ 1, 8, 14, 4, 1, 0 ], [ 1, 8, 14, 2, 1, 1 ],
      [ 2, 3, 19, -2, 1, 1 ], [ 2, 4, 14, 2, 1, 1 ], [ 2, 5, 11, 0, 1, 1 ],
      [ 2, 5, 12, 4, 2, 1 ], [ 2, 6, 9, 1, 1, 0 ], [ 2, 6, 10, 5, 1, 0 ],
      [ 3, 3, 14, 1, 3, 2 ], [ 3, 6, 8, 6, 3, 1 ], [ 4, 4, 8, 0, 2, 3 ],
      [ 4, 5, 6, 3, 2, 0 ], [ 4, 5, 6, 3, 2, 1 ], [ 4, 5, 7, 4, 3, 3 ],
      [ 1, 3, 39, 2, 1, 1 ], [ 1, 4, 27, 2, 1, 0 ], [ 1, 11, 11, 7, 0, 1 ],
      [ 3, 4, 11, 4, 3, 2 ], [ 3, 5, 8, 4, 0, 1 ], [ 5, 5, 5, -1, 2, 3 ] ],
  [ [ 1, 4, 29, 3, 1, 1 ], [ 1, 9, 14, 8, 1, 1 ], [ 4, 4, 9, -2, 3, 3 ],
      [ 2, 3, 22, 3, 1, 2 ], [ 2, 5, 12, 5, 1, 0 ], [ 3, 7, 7, 6, 2, 3 ],
      [ 1, 1, 142, 1, 1, 1 ], [ 1, 2, 61, 1, 1, 1 ], [ 1, 3, 36, 2, 1, 0 ],
      [ 1, 6, 19, 3, 1, 1 ], [ 1, 7, 16, 4, 1, 0 ], [ 1, 7, 16, 1, 1, 1 ],
      [ 2, 3, 19, 1, 2, 1 ], [ 3, 4, 9, 1, 1, 0 ], [ 3, 6, 7, 1, 3, 2 ],
      [ 3, 6, 8, -5, 2, 2 ], [ 4, 4, 7, 0, 2, 1 ], [ 1, 3, 39, 2, 0, 1 ],
      [ 1, 6, 18, 1, 1, 0 ], [ 1, 6, 19, 5, 1, 0 ], [ 1, 8, 14, 3, 0, 1 ],
      [ 1, 10, 11, 2, 0, 1 ], [ 1, 10, 13, 9, 1, 1 ], [ 2, 4, 15, 4, 2, 1 ],
      [ 2, 7, 9, 6, 1, 0 ], [ 3, 4, 10, 1, 2, 2 ], [ 3, 4, 11, 1, 1, 3 ],
      [ 3, 6, 7, 3, 3, 1 ], [ 4, 5, 7, 4, 4, 1 ], [ 4, 5, 7, 2, 4, 3 ] ],
  [ [ 1, 2, 61, 1, 0, 1 ], [ 1, 8, 14, 1, 1, 1 ], [ 1, 10, 13, 9, 0, 1 ],
      [ 2, 4, 14, 2, 0, 1 ], [ 2, 4, 16, 3, 2, 2 ], [ 3, 4, 11, 1, 0, 3 ],
      [ 4, 4, 8, 1, 2, 3 ], [ 1, 1, 107, 1, 1, 0 ], [ 1, 1, 142, 0, 0, 1 ],
      [ 1, 5, 23, 3, 1, 1 ], [ 1, 10, 11, 2, 1, 0 ], [ 2, 3, 19, 3, 2, 0 ],
      [ 1, 3, 39, 1, 1, 1 ], [ 1, 9, 13, 5, 1, 1 ], [ 1, 9, 14, 8, 0, 1 ],
      [ 2, 7, 9, 5, 2, 0 ], [ 3, 5, 9, 5, 3, 1 ], [ 1, 2, 54, 2, 1, 0 ],
      [ 1, 4, 29, 3, 0, 1 ], [ 1, 5, 22, 3, 1, 0 ], [ 1, 6, 18, 0, 1, 0 ],
      [ 2, 2, 36, 1, 2, 2 ], [ 2, 4, 14, 3, 1, 0 ], [ 2, 6, 9, 0, 1, 0 ],
      [ 3, 3, 12, 1, 1, 0 ], [ 3, 6, 6, 0, 0, 1 ], [ 4, 4, 8, 3, 3, 2 ],
      [ 4, 5, 6, 0, 0, 3 ], [ 4, 6, 6, 6, 1, 1 ], [ 4, 6, 6, 4, 1, 4 ],
      [ 4, 6, 6, 3, 3, 4 ], [ 5, 6, 6, 6, 3, 5 ] ],
  [ [ 1, 1, 107, 0, 1, 0 ], [ 1, 4, 27, 1, 1, 0 ], [ 2, 2, 29, 1, 2, 1 ],
      [ 2, 5, 11, 1, 0, 1 ], [ 2, 5, 12, -4, 1, 1 ], [ 2, 5, 12, 1, 1, 2 ],
      [ 3, 5, 8, 4, 1, 0 ], [ 3, 5, 8, -2, 1, 2 ], [ 4, 5, 8, 5, 3, 4 ],
      [ 1, 2, 61, 0, 0, 1 ], [ 1, 7, 17, 7, 0, 0 ], [ 1, 8, 15, 6, 1, 1 ],
      [ 2, 3, 18, 1, 1, 0 ], [ 2, 4, 14, -1, 1, 1 ], [ 2, 5, 11, 2, 1, 0 ],
      [ 2, 7, 8, 2, 1, 1 ], [ 2, 7, 9, 5, 2, 1 ], [ 3, 3, 13, -2, 2, 1 ],
      [ 3, 5, 8, 1, 3, 1 ], [ 5, 5, 5, 2, 2, 3 ], [ 5, 5, 6, -3, 4, 2 ],
      [ 5, 5, 6, 3, 4, 4 ] ],
  [ [ 1, 1, 107, 0, 0, 0 ], [ 1, 3, 36, 2, 0, 0 ], [ 1, 4, 27, 2, 0, 0 ],
      [ 1, 9, 12, 2, 0, 0 ], [ 1, 11, 12, 10, 0, 0 ], [ 2, 5, 12, 4, 2, 0 ],
      [ 3, 4, 10, 2, 0, 2 ], [ 3, 5, 8, 0, 2, 2 ], [ 4, 5, 6, 2, 2, 2 ],
      [ 4, 5, 7, 2, 2, 4 ], [ 1, 2, 54, 2, 0, 0 ], [ 1, 6, 18, 2, 0, 0 ],
      [ 2, 3, 22, 2, 2, 2 ], [ 3, 6, 7, 4, 0, 2 ], [ 1, 3, 36, 1, 1, 0 ],
      [ 1, 4, 28, 4, 1, 0 ], [ 1, 6, 19, 3, 0, 1 ], [ 1, 10, 11, 1, 0, 1 ],
      [ 1, 10, 12, 6, 1, 1 ], [ 2, 2, 27, 1, 1, 0 ], [ 2, 3, 19, 2, 1, 1 ],
      [ 2, 6, 10, -4, 1, 1 ], [ 3, 4, 10, 4, 1, 0 ], [ 3, 4, 10, 2, 3, 1 ],
      [ 3, 4, 10, 2, 1, 2 ], [ 3, 4, 12, 4, 2, 3 ], [ 4, 4, 7, 1, 2, 0 ],
      [ 4, 4, 9, 1, 1, 4 ], [ 4, 4, 10, 3, 4, 4 ], [ 4, 5, 6, 1, 3, 1 ],
      [ 4, 5, 6, -1, 2, 2 ], [ 4, 6, 6, 5, 2, 3 ], [ 1, 1, 143, 1, 1, 1 ],
      [ 1, 3, 39, 1, 0, 1 ], [ 1, 4, 27, 0, 1, 0 ], [ 1, 5, 23, 3, 0, 1 ],
      [ 1, 7, 16, 2, 0, 1 ], [ 3, 3, 13, 1, 3, 1 ], [ 3, 4, 9, 0, 1, 0 ],
      [ 3, 7, 7, 6, 1, 3 ] ],
  [ [ 1, 2, 54, 1, 1, 0 ], [ 1, 3, 39, 0, 0, 1 ], [ 1, 10, 11, 0, 0, 1 ],
      [ 2, 3, 18, 0, 1, 0 ], [ 3, 3, 14, -1, 2, 2 ], [ 3, 4, 11, -3, 2, 2 ],
      [ 3, 4, 11, 0, 0, 3 ], [ 3, 6, 6, 1, 0, 0 ], [ 3, 6, 7, 5, 0, 0 ],
      [ 3, 6, 7, 2, 0, 3 ], [ 3, 6, 7, 2, 1, 3 ], [ 3, 6, 8, 5, 0, 3 ],
      [ 1, 1, 143, 0, 0, 1 ], [ 1, 3, 36, 0, 1, 0 ], [ 1, 6, 19, 2, 1, 1 ],
      [ 2, 3, 19, 2, 0, 1 ], [ 3, 3, 12, 0, 1, 0 ], [ 3, 3, 13, 2, 3, 0 ],
      [ 3, 3, 16, 1, 1, 3 ], [ 3, 4, 9, 1, 0, 0 ], [ 3, 5, 8, 1, 2, 2 ],
      [ 3, 5, 9, 5, 2, 2 ], [ 1, 10, 11, 1, 1, 0 ], [ 1, 10, 13, 9, 1, 0 ],
      [ 2, 5, 11, 0, 0, 1 ], [ 2, 7, 10, 7, 1, 2 ], [ 4, 4, 8, -1, 1, 3 ],
      [ 4, 5, 6, 0, 3, 1 ], [ 1, 4, 29, 2, 1, 1 ], [ 1, 8, 15, 6, 0, 1 ],
      [ 2, 4, 14, 1, 1, 1 ], [ 5, 5, 6, -3, 3, 3 ] ],
  [ [ 1, 1, 108, 1, 1, 0 ], [ 1, 8, 14, 2, 0, 1 ], [ 2, 2, 27, 0, 1, 0 ],
      [ 2, 2, 29, -1, 1, 1 ], [ 2, 3, 18, 1, 0, 0 ], [ 2, 4, 14, 0, 1, 1 ],
      [ 2, 5, 12, 5, 0, 0 ], [ 2, 5, 12, 1, 0, 2 ], [ 2, 6, 10, 2, 1, 2 ],
      [ 2, 6, 11, 5, 2, 2 ], [ 2, 7, 8, 3, 0, 0 ], [ 2, 8, 8, 5, 0, 2 ],
      [ 4, 5, 6, -3, 1, 1 ], [ 5, 5, 6, 3, 5, 0 ], [ 1, 5, 23, 5, 1, 0 ],
      [ 1, 5, 23, 2, 1, 1 ], [ 3, 5, 9, 3, 2, 3 ], [ 5, 5, 6, 2, 2, 5 ],
      [ 5, 5, 7, 3, 5, 5 ], [ 1, 9, 13, 5, 0, 1 ], [ 1, 10, 11, 0, 1, 0 ],
      [ 3, 6, 7, 4, 1, 2 ], [ 1, 2, 54, 0, 1, 0 ], [ 1, 2, 62, 2, 1, 1 ],
      [ 2, 2, 36, 1, 1, 2 ], [ 2, 3, 22, 1, 2, 2 ], [ 2, 4, 14, 3, 0, 0 ],
      [ 2, 4, 14, 1, 2, 0 ], [ 2, 4, 16, 3, 0, 2 ], [ 2, 6, 9, 1, 0, 0 ],
      [ 2, 6, 10, 5, 0, 0 ], [ 2, 7, 8, -1, 1, 1 ], [ 2, 8, 8, 6, 1, 1 ] ],
  [ [ 1, 1, 108, 0, 1, 0 ], [ 1, 1, 144, 1, 1, 1 ], [ 1, 2, 54, 1, 0, 0 ],
      [ 1, 3, 36, 1, 0, 0 ], [ 1, 3, 40, 3, 1, 1 ], [ 1, 4, 27, 1, 0, 0 ],
      [ 1, 4, 29, 2, 0, 1 ], [ 1, 4, 29, 1, 1, 1 ], [ 1, 5, 22, 3, 0, 0 ],
      [ 1, 5, 22, 2, 1, 0 ], [ 1, 5, 24, 5, 1, 1 ], [ 1, 6, 18, 1, 0, 0 ],
      [ 1, 6, 19, 5, 0, 0 ], [ 1, 6, 19, 1, 1, 1 ], [ 1, 7, 16, 1, 0, 1 ],
      [ 1, 8, 14, 3, 1, 0 ], [ 1, 8, 15, 7, 0, 0 ], [ 1, 9, 12, 1, 0, 0 ],
      [ 1, 9, 14, 8, 1, 0 ], [ 1, 10, 11, 3, 0, 0 ], [ 1, 10, 12, 7, 0, 0 ],
      [ 2, 3, 19, -1, 1, 1 ], [ 3, 4, 10, -1, 1, 2 ], [ 3, 5, 8, 3, 2, 1 ],
      [ 4, 4, 9, 3, 4, 3 ], [ 4, 5, 6, 1, 3, 0 ], [ 4, 5, 6, -2, 1, 2 ],
      [ 4, 6, 6, 5, 1, 3 ], [ 5, 5, 6, 2, 5, 3 ] ],
  [ [ 1, 12, 12, 12, 0, 0 ], [ 4, 4, 9, 0, 0, 4 ], [ 3, 4, 10, 4, 0, 0 ],
      [ 1, 3, 36, 0, 0, 0 ], [ 3, 4, 9, 0, 0, 0 ], [ 1, 9, 12, 0, 0, 0 ],
      [ 2, 6, 9, 0, 0, 0 ], [ 2, 6, 11, 6, 2, 0 ], [ 5, 5, 5, -2, 2, 2 ],
      [ 2, 3, 18, 0, 0, 0 ], [ 3, 5, 8, 4, 0, 0 ], [ 2, 5, 12, 0, 0, 2 ],
      [ 1, 6, 18, 0, 0, 0 ], [ 4, 6, 7, 6, 4, 0 ], [ 1, 4, 28, 4, 0, 0 ],
      [ 4, 5, 8, 4, 4, 4 ], [ 2, 2, 27, 0, 0, 0 ], [ 2, 5, 11, 2, 0, 0 ],
      [ 4, 5, 7, 2, 0, 4 ], [ 1, 4, 27, 0, 0, 0 ], [ 1, 7, 16, 4, 0, 0 ],
      [ 4, 4, 7, 0, 2, 0 ], [ 4, 5, 7, -4, 2, 2 ], [ 1, 1, 108, 0, 0, 0 ],
      [ 1, 9, 13, 6, 0, 0 ], [ 2, 5, 13, 4, 2, 2 ], [ 1, 2, 54, 0, 0, 0 ],
      [ 1, 8, 14, 4, 0, 0 ], [ 2, 7, 9, 6, 0, 0 ], [ 3, 6, 7, 4, 2, 0 ],
      [ 2, 3, 22, 2, 0, 2 ], [ 2, 4, 15, 4, 2, 0 ], [ 3, 3, 14, 2, 2, 2 ],
      [ 3, 6, 7, -2, 2, 2 ], [ 1, 10, 12, 6, 0, 1 ], [ 3, 4, 10, 2, 3, 0 ],
      [ 3, 4, 12, 3, 3, 3 ], [ 4, 4, 7, -1, 1, 1 ], [ 1, 1, 144, 0, 0, 1 ],
      [ 1, 3, 37, 3, 1, 0 ], [ 3, 3, 16, 0, 0, 3 ], [ 3, 7, 7, 5, 3, 3 ],
      [ 2, 2, 29, 1, 1, 1 ], [ 2, 8, 8, 5, 1, 2 ], [ 3, 5, 8, 1, 3, 0 ],
      [ 3, 3, 17, 3, 3, 3 ], [ 3, 5, 9, 3, 0, 3 ], [ 1, 2, 62, 1, 1, 1 ],
      [ 1, 7, 16, 3, 1, 0 ], [ 1, 8, 16, 8, 1, 1 ], [ 2, 4, 14, 1, 0, 1 ],
      [ 2, 4, 16, 3, 1, 2 ], [ 2, 7, 8, 2, 0, 1 ], [ 2, 7, 8, 1, 1, 1 ],
      [ 2, 8, 8, 6, 0, 1 ], [ 4, 4, 8, 2, 4, 1 ], [ 4, 5, 7, -4, 3, 1 ],
      [ 4, 5, 8, 5, 2, 4 ], [ 1, 5, 23, 1, 1, 1 ], [ 1, 7, 16, 0, 0, 1 ],
      [ 1, 7, 17, 5, 1, 1 ], [ 1, 11, 11, 6, 1, 1 ], [ 4, 5, 7, 5, 2, 2 ],
      [ 4, 5, 7, 1, 2, 4 ] ],
  [ [ 1, 2, 62, 1, 0, 1 ], [ 1, 5, 23, 2, 0, 1 ], [ 1, 6, 19, 2, 0, 1 ],
      [ 1, 7, 17, 6, 1, 0 ], [ 1, 8, 14, 1, 0, 1 ], [ 1, 11, 12, 9, 1, 1 ],
      [ 2, 2, 29, 0, 1, 1 ], [ 2, 3, 19, 1, 1, 1 ], [ 2, 3, 22, 2, 1, 2 ],
      [ 2, 4, 15, 4, 1, 1 ], [ 2, 5, 11, 1, 1, 0 ], [ 2, 6, 11, 6, 2, 1 ],
      [ 2, 7, 8, 2, 1, 0 ], [ 2, 7, 8, 0, 1, 1 ], [ 2, 7, 9, -5, 1, 1 ],
      [ 3, 4, 10, 3, 2, 1 ], [ 3, 5, 8, 3, 2, 0 ], [ 3, 6, 7, 4, 2, 1 ],
      [ 3, 7, 7, -6, 1, 2 ], [ 4, 5, 7, -3, 3, 2 ], [ 4, 5, 7, 4, 0, 3 ] ],
  [ [ 1, 4, 29, 1, 0, 1 ], [ 1, 4, 30, 4, 1, 1 ], [ 1, 6, 20, 5, 1, 1 ],
      [ 2, 3, 19, 0, 1, 1 ], [ 2, 6, 10, 1, 1, 2 ], [ 2, 6, 11, 5, 0, 2 ],
      [ 4, 4, 8, -1, 3, 2 ], [ 4, 5, 6, -2, 2, 1 ], [ 1, 1, 109, 1, 1, 0 ],
      [ 1, 2, 55, 2, 1, 0 ], [ 1, 9, 13, 5, 1, 0 ], [ 1, 9, 13, 4, 1, 1 ],
      [ 3, 5, 9, 5, 1, 2 ], [ 1, 1, 145, 1, 1, 1 ], [ 1, 6, 19, 4, 1, 0 ],
      [ 1, 7, 17, 5, 0, 1 ], [ 2, 7, 9, 3, 2, 2 ], [ 3, 7, 7, 7, 1, 1 ],
      [ 5, 5, 6, 4, 4, 3 ], [ 1, 2, 62, 0, 0, 1 ], [ 1, 5, 22, 1, 1, 0 ],
      [ 1, 8, 14, 0, 0, 1 ], [ 1, 10, 12, 6, 1, 0 ], [ 2, 4, 14, 0, 0, 1 ],
      [ 2, 4, 16, 1, 2, 2 ], [ 2, 6, 10, 3, 2, 1 ], [ 2, 7, 10, 7, 2, 0 ],
      [ 3, 4, 10, 1, 3, 1 ], [ 4, 4, 7, 1, 1, 1 ], [ 4, 6, 6, -2, 3, 3 ],
      [ 4, 6, 6, 2, 3, 4 ], [ 4, 6, 7, 6, 3, 4 ] ],
  [ [ 1, 1, 145, 0, 0, 1 ], [ 1, 3, 37, 3, 0, 0 ], [ 1, 11, 12, 9, 0, 1 ],
      [ 2, 2, 29, 0, 0, 1 ], [ 2, 5, 11, 0, 1, 0 ], [ 3, 5, 8, 0, 3, 0 ],
      [ 4, 4, 8, 1, 1, 3 ], [ 1, 1, 109, 0, 1, 0 ], [ 1, 4, 28, 3, 1, 0 ],
      [ 2, 3, 19, 3, 1, 0 ], [ 3, 5, 10, 5, 3, 3 ], [ 4, 5, 7, 2, 1, 4 ],
      [ 5, 5, 5, 0, 2, 3 ], [ 1, 5, 22, 0, 1, 0 ], [ 1, 5, 23, 5, 0, 0 ],
      [ 1, 6, 20, 5, 0, 1 ], [ 2, 3, 19, 1, 0, 1 ], [ 3, 3, 13, 2, 2, 1 ],
      [ 3, 6, 7, 1, 1, 3 ], [ 3, 6, 8, 5, 2, 3 ], [ 4, 5, 6, 0, 3, 0 ],
      [ 1, 3, 40, 2, 1, 1 ], [ 1, 4, 29, 0, 0, 1 ], [ 1, 11, 11, 7, 0, 0 ],
      [ 2, 5, 12, 4, 1, 1 ], [ 3, 4, 10, 1, 1, 2 ], [ 3, 5, 8, 2, 1, 2 ],
      [ 3, 5, 9, 4, 3, 2 ], [ 5, 5, 6, 1, 4, 4 ], [ 5, 5, 6, 1, 2, 5 ],
      [ 5, 6, 6, -3, 4, 4 ] ],
  [ [ 1, 1, 109, 0, 0, 0 ], [ 1, 5, 22, 2, 0, 0 ], [ 2, 2, 37, 2, 2, 2 ],
      [ 2, 5, 13, 4, 0, 2 ], [ 5, 5, 6, 2, 4, 4 ], [ 1, 2, 55, 2, 0, 0 ],
      [ 1, 10, 11, 2, 0, 0 ], [ 2, 3, 19, 2, 2, 0 ], [ 2, 7, 9, 4, 0, 2 ],
      [ 3, 3, 14, 0, 2, 2 ], [ 3, 4, 11, 4, 2, 2 ], [ 3, 5, 8, 2, 0, 2 ],
      [ 3, 6, 8, 6, 2, 2 ], [ 4, 5, 6, 0, 2, 2 ], [ 1, 6, 19, 1, 0, 1 ],
      [ 1, 8, 14, 2, 1, 0 ], [ 1, 11, 12, 9, 1, 0 ], [ 2, 3, 20, 3, 2, 1 ],
      [ 2, 4, 14, 2, 1, 0 ], [ 2, 5, 12, 4, 0, 1 ], [ 2, 5, 12, 3, 2, 1 ],
      [ 2, 6, 10, 4, 1, 1 ], [ 3, 4, 10, -3, 1, 1 ], [ 3, 4, 10, 0, 1, 2 ],
      [ 4, 4, 8, 0, 1, 3 ], [ 4, 5, 6, 3, 1, 1 ], [ 4, 5, 6, 1, 2, 2 ],
      [ 4, 6, 6, -5, 1, 2 ], [ 5, 5, 6, 3, 5, 2 ], [ 1, 3, 40, 2, 0, 1 ],
      [ 1, 5, 23, 1, 0, 1 ], [ 1, 8, 15, 6, 1, 0 ], [ 3, 5, 8, -2, 2, 1 ],
      [ 3, 5, 9, 3, 1, 3 ], [ 5, 5, 5, 1, 2, 3 ] ],
  [ [ 1, 2, 63, 2, 1, 1 ], [ 1, 3, 40, 1, 1, 1 ], [ 1, 5, 23, 0, 0, 1 ],
      [ 1, 6, 19, 0, 0, 1 ], [ 1, 7, 16, 2, 1, 0 ], [ 1, 11, 11, 6, 0, 1 ],
      [ 2, 3, 19, 0, 0, 1 ], [ 2, 3, 22, 1, 1, 2 ], [ 3, 4, 10, 1, 0, 2 ],
      [ 3, 6, 7, -3, 1, 2 ], [ 3, 6, 7, 3, 2, 2 ], [ 3, 7, 7, -5, 2, 2 ],
      [ 4, 4, 7, 0, 1, 1 ], [ 4, 5, 7, 5, 1, 2 ], [ 1, 1, 146, 1, 1, 1 ],
      [ 1, 2, 55, 1, 1, 0 ], [ 1, 3, 37, 2, 1, 0 ], [ 1, 7, 18, 7, 1, 1 ],
      [ 1, 8, 15, 5, 1, 1 ], [ 2, 4, 15, 3, 2, 1 ], [ 2, 7, 9, 4, 1, 2 ],
      [ 3, 3, 14, 1, 2, 2 ], [ 3, 4, 10, 3, 2, 0 ], [ 3, 5, 8, -3, 1, 1 ],
      [ 3, 6, 7, 2, 3, 1 ], [ 4, 5, 7, 4, 2, 3 ] ],
  [ [ 1, 10, 12, 5, 1, 1 ], [ 2, 2, 30, 2, 2, 1 ], [ 2, 3, 22, 1, 0, 2 ],
      [ 2, 6, 10, 4, 0, 1 ], [ 2, 6, 10, 1, 0, 2 ], [ 2, 6, 11, 5, 1, 2 ],
      [ 2, 8, 9, 7, 2, 2 ], [ 3, 4, 10, -2, 2, 1 ], [ 3, 4, 12, 2, 3, 3 ],
      [ 3, 5, 8, -1, 1, 2 ], [ 3, 6, 7, 1, 0, 3 ], [ 3, 6, 8, 5, 1, 3 ],
      [ 3, 6, 8, 4, 3, 3 ], [ 1, 1, 146, 0, 0, 1 ], [ 1, 2, 55, 0, 1, 0 ],
      [ 2, 3, 19, 3, 0, 0 ], [ 3, 3, 13, 1, 3, 0 ], [ 3, 3, 13, -1, 2, 1 ],
      [ 3, 3, 17, 2, 3, 3 ], [ 3, 6, 7, 2, 3, 0 ], [ 1, 11, 13, 11, 1, 1 ],
      [ 2, 5, 11, 1, 0, 0 ], [ 5, 5, 7, 5, 5, 4 ], [ 1, 1, 110, 1, 1, 0 ],
      [ 1, 6, 20, 6, 1, 0 ], [ 2, 2, 28, 1, 2, 0 ], [ 2, 2, 37, 1, 2, 2 ],
      [ 2, 6, 10, 3, 2, 0 ], [ 2, 7, 8, 1, 0, 1 ], [ 2, 7, 10, 7, 2, 1 ],
      [ 4, 5, 6, 3, 0, 1 ] ],
  [ [ 1, 1, 110, 0, 1, 0 ], [ 1, 2, 55, 1, 0, 0 ], [ 1, 2, 63, 1, 1, 1 ],
      [ 1, 3, 40, 1, 0, 1 ], [ 1, 4, 28, 3, 0, 0 ], [ 1, 5, 22, 1, 0, 0 ],
      [ 1, 5, 23, 4, 1, 0 ], [ 1, 5, 24, 4, 1, 1 ], [ 1, 7, 16, 3, 0, 0 ],
      [ 1, 8, 14, 3, 0, 0 ], [ 1, 8, 14, 1, 1, 0 ], [ 1, 9, 13, 4, 0, 1 ],
      [ 1, 9, 14, 7, 1, 1 ], [ 1, 10, 11, 1, 0, 0 ], [ 1, 10, 13, 9, 0, 0 ],
      [ 2, 5, 13, 4, 1, 2 ], [ 2, 7, 8, 1, 1, 0 ], [ 2, 8, 9, 8, 1, 1 ],
      [ 3, 4, 11, 3, 3, 2 ], [ 3, 5, 9, 2, 2, 3 ], [ 3, 6, 7, -4, 1, 1 ],
      [ 4, 4, 9, 2, 4, 3 ], [ 4, 5, 6, 3, 1, 0 ], [ 4, 5, 6, 2, 1, 2 ],
      [ 4, 5, 7, -1, 3, 3 ], [ 5, 5, 6, 3, 5, 1 ] ],
  [ [ 1, 2, 55, 0, 0, 0 ], [ 1, 7, 17, 6, 0, 0 ], [ 2, 5, 11, 0, 0, 0 ],
      [ 2, 7, 9, 2, 2, 2 ], [ 1, 3, 37, 2, 0, 0 ], [ 1, 5, 22, 0, 0, 0 ],
      [ 4, 6, 7, 6, 2, 4 ], [ 1, 6, 19, 4, 0, 0 ], [ 1, 10, 11, 0, 0, 0 ],
      [ 3, 4, 10, 0, 0, 2 ], [ 4, 5, 6, 2, 0, 2 ], [ 1, 1, 110, 0, 0, 0 ],
      [ 1, 9, 14, 8, 0, 0 ], [ 2, 3, 22, 0, 0, 2 ], [ 2, 7, 8, 2, 0, 0 ],
      [ 5, 5, 6, 4, 4, 0 ], [ 1, 2, 63, 1, 0, 1 ], [ 1, 7, 16, 1, 1, 0 ],
      [ 1, 8, 14, 0, 1, 0 ], [ 1, 8, 16, 8, 1, 0 ], [ 2, 4, 16, 2, 1, 2 ],
      [ 3, 3, 14, -1, 1, 2 ], [ 4, 4, 8, 1, 4, 1 ], [ 4, 4, 8, 0, 0, 3 ],
      [ 4, 6, 6, -4, 1, 3 ], [ 4, 6, 6, 4, 3, 3 ], [ 5, 6, 6, 4, 5, 5 ],
      [ 1, 1, 147, 1, 1, 1 ], [ 1, 3, 37, 1, 1, 0 ], [ 1, 7, 17, 4, 1, 1 ],
      [ 4, 5, 7, 5, 2, 0 ], [ 1, 3, 40, 0, 0, 1 ], [ 1, 5, 24, 4, 0, 1 ],
      [ 1, 9, 13, 3, 1, 1 ], [ 1, 11, 13, 11, 1, 0 ], [ 3, 4, 11, 4, 1, 2 ],
      [ 4, 5, 7, 3, 4, 2 ], [ 1, 4, 28, 2, 1, 0 ], [ 1, 4, 30, 3, 1, 1 ],
      [ 1, 8, 15, 5, 0, 1 ], [ 2, 4, 15, -3, 1, 1 ], [ 2, 7, 8, 0, 0, 1 ],
      [ 2, 8, 9, 8, 1, 0 ], [ 3, 6, 7, -3, 2, 1 ], [ 4, 4, 7, 1, 1, 0 ],
      [ 4, 4, 8, 3, 3, 0 ], [ 4, 4, 8, 2, 3, 2 ], [ 4, 5, 7, 4, 1, 3 ] ],
  [ [ 2, 8, 8, -5, 1, 1 ], [ 3, 6, 7, 0, 0, 3 ], [ 3, 7, 7, 7, 0, 0 ],
      [ 1, 1, 147, 0, 0, 1 ], [ 1, 3, 37, 0, 1, 0 ], [ 1, 6, 19, 3, 1, 0 ],
      [ 3, 4, 10, 1, 3, 0 ], [ 4, 6, 7, 6, 4, 3 ], [ 1, 4, 30, 3, 0, 1 ],
      [ 1, 10, 13, 8, 1, 1 ], [ 3, 3, 13, 0, 3, 0 ], [ 3, 4, 12, 3, 0, 3 ],
      [ 1, 2, 63, 0, 0, 1 ], [ 1, 7, 16, 0, 1, 0 ], [ 4, 4, 7, 0, 0, 1 ],
      [ 1, 9, 14, 7, 0, 1 ], [ 2, 7, 8, 0, 1, 0 ], [ 4, 4, 8, 3, 3, 1 ] ],
  [ [ 1, 3, 41, 3, 1, 1 ], [ 2, 3, 19, 1, 2, 0 ], [ 2, 3, 23, 3, 2, 2 ],
      [ 5, 5, 5, -1, 1, 3 ], [ 1, 2, 56, 2, 1, 0 ], [ 1, 12, 12, 11, 1, 1 ],
      [ 2, 2, 30, 1, 2, 1 ], [ 2, 4, 14, 1, 1, 0 ], [ 2, 6, 10, 2, 2, 1 ],
      [ 2, 8, 8, 3, 2, 2 ], [ 2, 8, 9, 7, 0, 2 ], [ 3, 4, 10, 3, 1, 1 ],
      [ 5, 5, 6, -1, 3, 4 ], [ 5, 6, 6, -4, 3, 4 ], [ 1, 6, 20, 4, 1, 1 ],
      [ 2, 2, 37, 1, 1, 2 ], [ 2, 3, 20, 3, 1, 1 ], [ 2, 5, 12, 3, 2, 0 ],
      [ 2, 5, 12, -3, 1, 1 ], [ 2, 6, 10, 4, 1, 0 ], [ 3, 5, 8, 1, 1, 2 ],
      [ 3, 6, 8, 6, 1, 2 ], [ 4, 5, 6, 2, 2, 1 ], [ 1, 1, 111, 1, 1, 0 ],
      [ 1, 11, 11, 5, 1, 1 ], [ 2, 5, 13, 3, 2, 2 ], [ 2, 7, 9, 1, 2, 2 ],
      [ 3, 3, 13, 1, 2, 1 ], [ 3, 5, 9, 1, 2, 3 ] ],
  [ [ 1, 1, 111, 0, 1, 0 ], [ 1, 1, 148, 1, 1, 1 ], [ 1, 3, 37, 1, 0, 0 ],
      [ 1, 4, 28, 1, 1, 0 ], [ 1, 7, 17, 4, 0, 1 ], [ 1, 9, 13, 5, 0, 0 ],
      [ 1, 9, 13, 4, 1, 0 ], [ 1, 10, 12, 5, 0, 1 ], [ 1, 10, 13, 8, 0, 1 ],
      [ 1, 12, 12, 11, 0, 1 ], [ 2, 5, 12, 4, 1, 0 ], [ 2, 6, 10, -3, 1, 1 ],
      [ 2, 7, 9, 5, 1, 1 ], [ 2, 7, 9, 4, 2, 1 ], [ 3, 3, 13, 0, 2, 1 ],
      [ 3, 4, 10, 3, 0, 1 ], [ 3, 4, 12, 3, 2, 3 ], [ 3, 5, 8, 3, 1, 1 ],
      [ 3, 5, 8, 0, 1, 2 ], [ 3, 5, 9, -4, 1, 2 ], [ 3, 6, 7, 1, 3, 1 ],
      [ 4, 5, 7, 5, 2, 1 ], [ 4, 5, 7, 3, 3, 3 ], [ 4, 5, 7, 1, 1, 4 ] ],
  [ [ 1, 1, 111, 0, 0, 0 ], [ 1, 3, 37, 0, 0, 0 ], [ 1, 4, 28, 2, 0, 0 ],
      [ 1, 7, 16, 2, 0, 0 ], [ 1, 10, 12, 6, 0, 0 ], [ 2, 4, 17, 4, 2, 2 ],
      [ 2, 3, 19, 0, 2, 0 ], [ 2, 7, 10, 6, 2, 2 ], [ 2, 2, 37, 0, 0, 2 ],
      [ 2, 6, 11, 4, 2, 2 ], [ 3, 3, 13, 2, 2, 0 ], [ 5, 6, 6, 6, 4, 4 ],
      [ 1, 2, 56, 2, 0, 0 ], [ 1, 5, 23, 4, 0, 0 ], [ 1, 6, 20, 6, 0, 0 ],
      [ 1, 8, 14, 2, 0, 0 ], [ 1, 8, 15, 6, 0, 0 ], [ 2, 7, 9, 4, 2, 0 ],
      [ 3, 6, 8, 6, 2, 0 ], [ 4, 4, 9, 4, 4, 2 ], [ 4, 5, 6, 2, 2, 0 ],
      [ 1, 1, 148, 0, 0, 1 ], [ 1, 4, 29, 4, 1, 0 ], [ 1, 7, 17, 5, 1, 0 ],
      [ 3, 4, 11, 4, 3, 0 ], [ 4, 5, 7, 1, 0, 4 ], [ 1, 2, 64, 2, 1, 1 ],
      [ 1, 3, 38, 3, 1, 0 ], [ 1, 4, 28, 0, 1, 0 ], [ 2, 2, 28, 1, 1, 0 ],
      [ 2, 4, 16, 1, 1, 2 ], [ 3, 4, 10, 0, 3, 0 ], [ 4, 4, 7, 0, 1, 0 ],
      [ 4, 4, 8, 1, 4, 0 ], [ 4, 4, 10, 3, 3, 4 ], [ 4, 5, 8, 3, 4, 4 ],
      [ 1, 9, 13, 2, 1, 1 ], [ 1, 9, 15, 9, 1, 1 ], [ 3, 3, 15, 3, 3, 2 ],
      [ 3, 5, 8, 2, 2, 1 ], [ 4, 5, 7, 3, 4, 0 ], [ 1, 4, 30, 2, 1, 1 ],
      [ 1, 6, 20, 4, 0, 1 ], [ 2, 3, 20, 2, 2, 1 ], [ 2, 4, 14, 0, 1, 0 ],
      [ 2, 4, 15, 4, 1, 0 ], [ 2, 5, 12, 2, 2, 1 ], [ 3, 3, 14, 1, 1, 2 ],
      [ 4, 4, 8, 0, 3, 2 ], [ 4, 5, 6, 3, 0, 0 ], [ 4, 6, 6, -3, 2, 3 ],
      [ 4, 6, 6, 3, 0, 4 ], [ 4, 6, 6, 3, 2, 4 ], [ 4, 6, 7, 5, 4, 4 ] ],
  [ [ 1, 5, 24, 3, 1, 1 ], [ 1, 8, 15, 4, 1, 1 ], [ 2, 2, 30, -1, 1, 1 ],
      [ 2, 3, 19, 2, 1, 0 ], [ 2, 4, 15, 2, 2, 1 ], [ 3, 3, 14, 3, 3, 1 ],
      [ 3, 5, 8, 3, 0, 1 ], [ 3, 5, 8, 1, 0, 2 ], [ 3, 5, 9, 5, 2, 0 ],
      [ 3, 5, 9, -3, 2, 2 ], [ 3, 5, 10, 5, 2, 3 ], [ 4, 5, 6, -1, 1, 2 ],
      [ 5, 5, 6, 1, 1, 5 ], [ 5, 5, 7, 4, 4, 5 ], [ 5, 6, 6, 5, 0, 5 ],
      [ 1, 2, 56, 1, 1, 0 ], [ 1, 10, 12, 5, 1, 0 ], [ 2, 3, 23, 3, 1, 2 ],
      [ 2, 6, 11, 6, 1, 1 ], [ 2, 7, 9, 5, 0, 1 ], [ 3, 3, 14, 0, 1, 2 ],
      [ 3, 4, 11, 4, 3, 1 ], [ 3, 6, 7, -1, 2, 2 ], [ 3, 6, 8, 5, 3, 2 ] ],
  [ [ 1, 1, 149, 1, 1, 1 ], [ 1, 3, 41, 2, 1, 1 ], [ 1, 5, 23, 3, 1, 0 ],
      [ 1, 6, 19, 2, 1, 0 ], [ 1, 7, 17, 3, 1, 1 ], [ 1, 9, 13, 3, 0, 1 ],
      [ 1, 9, 13, 1, 1, 1 ], [ 1, 10, 13, 8, 1, 0 ], [ 3, 5, 9, 5, 2, 1 ],
      [ 1, 1, 112, 1, 1, 0 ], [ 1, 2, 56, 0, 1, 0 ], [ 1, 2, 64, 1, 1, 1 ],
      [ 1, 4, 30, 2, 0, 1 ], [ 1, 4, 30, 1, 1, 1 ], [ 1, 8, 16, 7, 1, 1 ],
      [ 1, 9, 14, 7, 1, 0 ], [ 1, 10, 12, 4, 1, 1 ], [ 1, 10, 14, 10, 1, 1 ],
      [ 2, 2, 28, 0, 1, 0 ], [ 2, 4, 14, 1, 0, 0 ], [ 2, 4, 15, 3, 2, 0 ],
      [ 2, 4, 15, 3, 1, 1 ], [ 2, 4, 16, 1, 0, 2 ], [ 2, 6, 10, 1, 2, 1 ],
      [ 2, 7, 8, 1, 0, 0 ], [ 2, 8, 9, 7, 2, 0 ], [ 3, 4, 10, 2, 2, 1 ],
      [ 3, 4, 12, 3, 1, 3 ], [ 4, 4, 8, -2, 3, 1 ], [ 4, 4, 8, 1, 3, 2 ],
      [ 4, 4, 9, -1, 3, 3 ] ],
  [ [ 1, 1, 149, 0, 0, 1 ], [ 1, 2, 56, 1, 0, 0 ], [ 1, 3, 38, 3, 0, 0 ],
      [ 1, 3, 41, 2, 0, 1 ], [ 1, 6, 21, 6, 1, 1 ], [ 1, 8, 14, 1, 0, 0 ],
      [ 1, 8, 15, 5, 1, 0 ], [ 1, 11, 12, 9, 0, 0 ], [ 2, 2, 30, 1, 1, 1 ],
      [ 2, 3, 20, -2, 1, 1 ], [ 2, 7, 9, 5, 1, 0 ], [ 3, 3, 17, 2, 2, 3 ],
      [ 3, 4, 11, -3, 1, 2 ], [ 3, 5, 8, -1, 2, 1 ], [ 3, 5, 9, 4, 3, 0 ],
      [ 3, 5, 9, 2, 0, 3 ], [ 3, 6, 7, 1, 3, 0 ], [ 3, 6, 7, 4, 1, 1 ],
      [ 3, 6, 8, 5, 3, 0 ], [ 4, 5, 7, -3, 1, 3 ], [ 1, 1, 112, 0, 1, 0 ],
      [ 1, 2, 64, 1, 0, 1 ], [ 1, 4, 28, 1, 0, 0 ], [ 1, 5, 24, 3, 0, 1 ],
      [ 1, 6, 19, 3, 0, 0 ], [ 1, 7, 16, 1, 0, 0 ], [ 1, 8, 16, 7, 0, 1 ],
      [ 2, 4, 15, 3, 0, 1 ], [ 2, 5, 13, 5, 2, 1 ], [ 4, 5, 7, 4, 3, 2 ] ],
  [ [ 5, 5, 5, 2, 2, 2 ], [ 3, 7, 7, 6, 2, 2 ], [ 2, 3, 19, 2, 0, 0 ],
      [ 3, 5, 8, 0, 0, 2 ], [ 2, 5, 12, 4, 0, 0 ], [ 5, 5, 6, 4, 4, 2 ],
      [ 2, 3, 23, 2, 2, 2 ], [ 2, 7, 10, 6, 0, 2 ], [ 3, 6, 7, 2, 2, 2 ],
      [ 1, 4, 28, 0, 0, 0 ], [ 4, 5, 8, 4, 0, 4 ], [ 1, 8, 16, 8, 0, 0 ],
      [ 4, 4, 9, 4, 4, 0 ], [ 3, 3, 15, -2, 2, 2 ], [ 4, 4, 7, 0, 0, 0 ],
      [ 1, 8, 14, 0, 0, 0 ], [ 2, 4, 15, 4, 0, 0 ], [ 2, 7, 8, 0, 0, 0 ],
      [ 1, 2, 56, 0, 0, 0 ], [ 2, 8, 9, 8, 0, 0 ], [ 3, 3, 14, 0, 0, 2 ],
      [ 1, 4, 29, 4, 0, 0 ], [ 5, 5, 6, -2, 2, 4 ], [ 1, 11, 11, 6, 0, 0 ],
      [ 3, 4, 11, -2, 2, 2 ], [ 4, 5, 7, 0, 0, 4 ], [ 1, 7, 16, 0, 0, 0 ],
      [ 3, 5, 8, 2, 2, 0 ], [ 4, 5, 8, 2, 4, 4 ], [ 1, 1, 112, 0, 0, 0 ],
      [ 2, 2, 29, 2, 2, 0 ], [ 2, 5, 13, 2, 2, 2 ], [ 1, 3, 41, 1, 1, 1 ],
      [ 1, 11, 11, 5, 0, 1 ], [ 3, 3, 13, -1, 1, 1 ], [ 3, 4, 11, 2, 3, 2 ],
      [ 3, 5, 9, 2, 1, 3 ], [ 5, 5, 5, 1, 1, 3 ], [ 1, 2, 64, 0, 0, 1 ],
      [ 1, 6, 20, 3, 1, 1 ], [ 1, 7, 18, 7, 1, 0 ], [ 2, 2, 30, 0, 1, 1 ],
      [ 2, 3, 20, 1, 2, 1 ], [ 2, 4, 17, 4, 1, 2 ], [ 2, 5, 12, 3, 1, 1 ],
      [ 2, 5, 12, 1, 2, 1 ], [ 2, 8, 8, 4, 1, 2 ], [ 2, 8, 9, 7, 1, 2 ],
      [ 3, 5, 8, 3, 1, 0 ], [ 3, 6, 8, 6, 2, 1 ], [ 4, 5, 6, -1, 2, 1 ],
      [ 4, 5, 8, 5, 4, 3 ], [ 4, 6, 6, 5, 2, 2 ] ],
  [ [ 1, 1, 150, 1, 1, 1 ], [ 1, 3, 38, 2, 1, 0 ], [ 1, 4, 30, 1, 0, 1 ],
      [ 1, 4, 31, 4, 1, 1 ], [ 1, 5, 24, 2, 1, 1 ], [ 1, 6, 19, 1, 1, 0 ],
      [ 1, 6, 20, 5, 1, 0 ], [ 1, 7, 18, 6, 1, 1 ], [ 1, 8, 15, 4, 0, 1 ],
      [ 1, 11, 12, 8, 1, 1 ], [ 2, 4, 15, 1, 2, 1 ], [ 2, 6, 10, 3, 1, 1 ],
      [ 2, 7, 9, 3, 1, 2 ], [ 3, 4, 10, 3, 1, 0 ], [ 3, 4, 10, -1, 2, 1 ],
      [ 3, 6, 7, 4, 0, 1 ], [ 3, 6, 7, 3, 0, 2 ], [ 3, 6, 7, 3, 1, 2 ],
      [ 4, 5, 6, 1, 1, 2 ], [ 4, 5, 7, 3, 4, 1 ], [ 4, 5, 7, -2, 2, 3 ],
      [ 4, 6, 7, 6, 4, 1 ], [ 5, 5, 6, -1, 4, 3 ], [ 5, 6, 6, 5, 4, 5 ] ],
  [ [ 1, 4, 30, 0, 0, 1 ], [ 4, 4, 9, -3, 3, 2 ], [ 3, 7, 7, 4, 3, 3 ],
      [ 1, 1, 150, 0, 0, 1 ], [ 1, 7, 18, 6, 0, 1 ], [ 3, 6, 7, 0, 3, 0 ],
      [ 1, 6, 19, 0, 1, 0 ], [ 1, 9, 13, 3, 1, 0 ], [ 3, 7, 7, 5, 0, 3 ],
      [ 5, 5, 6, 0, 0, 5 ], [ 2, 2, 30, 0, 0, 1 ], [ 2, 8, 8, 1, 2, 2 ],
      [ 2, 2, 38, 1, 2, 2 ], [ 2, 6, 11, 6, 1, 0 ], [ 3, 6, 8, 3, 3, 3 ],
      [ 2, 3, 20, 3, 2, 0 ], [ 2, 5, 12, 3, 0, 1 ], [ 3, 3, 14, 3, 3, 0 ],
      [ 5, 5, 6, 3, 3, 4 ], [ 1, 5, 24, 5, 1, 0 ], [ 4, 6, 6, 3, 1, 4 ],
      [ 5, 6, 6, 3, 5, 5 ], [ 2, 3, 23, 1, 2, 2 ], [ 3, 3, 13, 1, 1, 1 ],
      [ 1, 2, 57, 2, 1, 0 ], [ 1, 7, 17, 3, 0, 1 ], [ 2, 9, 9, 9, 2, 2 ],
      [ 3, 3, 17, 1, 2, 3 ], [ 3, 6, 7, 4, 1, 0 ], [ 1, 3, 41, 1, 0, 1 ],
      [ 1, 9, 15, 9, 1, 0 ], [ 2, 5, 13, 3, 0, 2 ], [ 3, 5, 9, 4, 3, 1 ],
      [ 3, 5, 9, 3, 3, 2 ], [ 5, 5, 6, 4, 4, 1 ], [ 1, 10, 14, 10, 1, 0 ],
      [ 4, 4, 9, 3, 3, 3 ], [ 2, 5, 13, 5, 2, 0 ], [ 5, 5, 7, 5, 5, 0 ],
      [ 1, 7, 17, 2, 1, 1 ], [ 1, 11, 11, 4, 1, 1 ], [ 2, 7, 9, 3, 0, 2 ],
      [ 1, 1, 113, 1, 1, 0 ], [ 1, 5, 25, 5, 1, 1 ], [ 2, 5, 13, 1, 2, 2 ],
      [ 5, 5, 5, 0, 1, 3 ] ],
  [ [ 1, 2, 65, 2, 1, 1 ], [ 1, 3, 41, 0, 0, 1 ], [ 1, 5, 24, 1, 1, 1 ],
      [ 1, 7, 17, 5, 0, 0 ], [ 1, 9, 13, 2, 0, 1 ], [ 1, 9, 14, 6, 1, 1 ],
      [ 1, 11, 13, 11, 0, 0 ], [ 2, 3, 19, 1, 1, 0 ], [ 2, 8, 8, 5, 1, 1 ],
      [ 2, 8, 9, 7, 2, 1 ], [ 3, 4, 11, 1, 3, 2 ], [ 4, 4, 9, -2, 2, 3 ],
      [ 4, 5, 6, -2, 1, 1 ], [ 4, 5, 6, 0, 1, 2 ], [ 5, 5, 5, -1, 2, 2 ],
      [ 5, 5, 6, 2, 5, 2 ], [ 1, 1, 113, 0, 1, 0 ], [ 1, 4, 29, 3, 1, 0 ],
      [ 1, 5, 23, 3, 0, 0 ], [ 1, 5, 23, 2, 1, 0 ], [ 1, 6, 20, 3, 0, 1 ],
      [ 1, 8, 15, 3, 1, 1 ], [ 2, 3, 20, 2, 1, 1 ], [ 2, 4, 15, -2, 1, 1 ],
      [ 2, 5, 13, 3, 1, 2 ], [ 3, 5, 8, 1, 2, 1 ], [ 4, 5, 7, 4, 3, 0 ],
      [ 4, 5, 8, 4, 3, 4 ] ],
  [ [ 1, 3, 38, 2, 0, 0 ], [ 1, 6, 19, 2, 0, 0 ], [ 2, 3, 23, 2, 0, 2 ],
      [ 2, 5, 12, 2, 2, 0 ], [ 3, 4, 10, 2, 2, 0 ], [ 3, 6, 7, 0, 2, 2 ],
      [ 3, 7, 7, 6, 0, 2 ], [ 4, 5, 7, 2, 4, 2 ], [ 4, 6, 7, 6, 4, 2 ],
      [ 1, 1, 113, 0, 0, 0 ], [ 1, 2, 57, 2, 0, 0 ], [ 1, 9, 13, 4, 0, 0 ],
      [ 2, 6, 11, 4, 0, 2 ], [ 3, 5, 9, 4, 2, 2 ], [ 1, 1, 151, 1, 1, 1 ],
      [ 1, 5, 24, 2, 0, 1 ], [ 1, 7, 17, 1, 1, 1 ], [ 1, 11, 12, 8, 0, 1 ],
      [ 3, 3, 13, 0, 1, 1 ], [ 3, 5, 8, 0, 2, 1 ], [ 3, 7, 7, 5, 2, 3 ],
      [ 1, 3, 38, 1, 1, 0 ], [ 1, 6, 20, 2, 1, 1 ], [ 1, 10, 12, 4, 0, 1 ],
      [ 1, 10, 12, 3, 1, 1 ], [ 2, 3, 20, 2, 0, 1 ], [ 2, 6, 10, 3, 0, 1 ],
      [ 2, 7, 9, -4, 1, 1 ], [ 2, 7, 10, 7, 1, 1 ], [ 3, 4, 10, -2, 1, 1 ],
      [ 3, 4, 12, 2, 2, 3 ], [ 3, 6, 7, 3, 2, 1 ], [ 4, 4, 10, 2, 3, 4 ],
      [ 4, 5, 6, 1, 2, 1 ], [ 4, 5, 6, 1, 0, 2 ], [ 4, 5, 7, 0, 3, 3 ],
      [ 4, 6, 6, 5, 0, 2 ] ],
  [ [ 1, 1, 151, 0, 0, 1 ], [ 1, 2, 65, 1, 1, 1 ], [ 1, 3, 38, 0, 1, 0 ],
      [ 1, 7, 17, 4, 1, 0 ], [ 2, 2, 31, 2, 2, 1 ], [ 2, 3, 19, 0, 1, 0 ],
      [ 2, 7, 10, 6, 1, 2 ], [ 3, 4, 10, 3, 0, 0 ], [ 3, 5, 8, 3, 0, 0 ],
      [ 3, 5, 10, 4, 3, 3 ], [ 3, 7, 8, 7, 3, 3 ], [ 4, 5, 7, 5, 1, 1 ],
      [ 1, 2, 57, 1, 1, 0 ], [ 1, 3, 42, 3, 1, 1 ], [ 1, 11, 12, 8, 1, 0 ],
      [ 2, 3, 23, 2, 1, 2 ], [ 2, 5, 12, -2, 1, 1 ], [ 2, 6, 11, 5, 2, 1 ],
      [ 3, 3, 13, 1, 2, 0 ], [ 3, 3, 15, 2, 3, 2 ], [ 3, 4, 10, 1, 2, 1 ],
      [ 3, 4, 11, 3, 2, 2 ], [ 3, 5, 8, -2, 1, 1 ], [ 3, 6, 7, 3, 2, 0 ],
      [ 3, 6, 7, 1, 2, 2 ], [ 3, 6, 8, -5, 1, 2 ] ],
  [ [ 1, 2, 57, 0, 1, 0 ], [ 1, 5, 23, 1, 1, 0 ], [ 1, 9, 13, 1, 0, 1 ],
      [ 1, 9, 14, 6, 0, 1 ], [ 2, 3, 19, 1, 0, 0 ], [ 2, 7, 9, 5, 0, 0 ],
      [ 3, 5, 9, 1, 1, 3 ], [ 3, 6, 7, -2, 1, 2 ], [ 1, 1, 114, 1, 1, 0 ],
      [ 1, 2, 65, 1, 0, 1 ], [ 1, 6, 20, 1, 1, 1 ], [ 1, 10, 12, 4, 1, 0 ],
      [ 2, 2, 29, 1, 2, 0 ], [ 2, 2, 38, 1, 1, 2 ], [ 2, 3, 20, -1, 1, 1 ],
      [ 2, 4, 17, 3, 2, 2 ], [ 2, 5, 14, 5, 2, 2 ], [ 2, 6, 10, 1, 2, 0 ],
      [ 2, 6, 10, -2, 1, 1 ], [ 2, 6, 11, 5, 2, 0 ], [ 2, 6, 11, 4, 1, 2 ],
      [ 2, 6, 11, 3, 2, 2 ], [ 2, 8, 8, 5, 0, 1 ], [ 2, 8, 9, -7, 1, 1 ],
      [ 3, 4, 10, 0, 2, 1 ], [ 3, 6, 8, 5, 3, 1 ], [ 4, 5, 6, 0, 2, 1 ],
      [ 4, 5, 7, 2, 3, 3 ] ],
  [ [ 1, 5, 23, 0, 1, 0 ], [ 1, 5, 24, 5, 0, 0 ], [ 1, 5, 24, 1, 0, 1 ],
      [ 1, 6, 19, 1, 0, 0 ], [ 1, 6, 20, 5, 0, 0 ], [ 1, 8, 15, 2, 1, 1 ],
      [ 2, 4, 15, 2, 1, 1 ], [ 3, 5, 9, -4, 2, 1 ], [ 4, 5, 7, 5, 1, 0 ],
      [ 4, 5, 7, -4, 1, 2 ], [ 1, 1, 114, 0, 1, 0 ], [ 1, 4, 29, 3, 0, 0 ],
      [ 1, 9, 13, 2, 1, 0 ], [ 1, 9, 14, 7, 0, 0 ], [ 1, 10, 13, 7, 1, 1 ],
      [ 2, 7, 10, 7, 1, 0 ], [ 3, 3, 13, 0, 0, 1 ], [ 3, 4, 12, 1, 2, 3 ],
      [ 4, 5, 6, 2, 1, 1 ], [ 5, 5, 5, 0, 0, 3 ], [ 5, 5, 6, 2, 5, 0 ],
      [ 1, 1, 152, 1, 1, 1 ], [ 1, 3, 38, 1, 0, 0 ], [ 1, 7, 17, 2, 0, 1 ],
      [ 1, 9, 13, 0, 0, 1 ], [ 1, 10, 12, 5, 0, 0 ], [ 1, 12, 12, 11, 0, 0 ],
      [ 2, 7, 9, 3, 2, 1 ], [ 4, 6, 6, -1, 3, 3 ], [ 4, 6, 7, -4, 3, 3 ],
      [ 1, 2, 57, 1, 0, 0 ], [ 1, 2, 65, 0, 0, 1 ], [ 1, 4, 31, 3, 1, 1 ],
      [ 1, 7, 18, 7, 0, 0 ], [ 1, 8, 15, 5, 0, 0 ], [ 1, 8, 16, 7, 1, 0 ],
      [ 4, 4, 9, 4, 4, 1 ] ],
  [ [ 1, 5, 23, 2, 0, 0 ], [ 2, 3, 19, 0, 0, 0 ], [ 3, 3, 13, 0, 2, 0 ],
      [ 3, 6, 8, -4, 2, 2 ], [ 1, 2, 57, 0, 0, 0 ], [ 1, 3, 38, 0, 0, 0 ],
      [ 2, 4, 15, 2, 2, 0 ], [ 3, 5, 9, 4, 0, 2 ], [ 3, 6, 7, 4, 0, 0 ],
      [ 1, 1, 114, 0, 0, 0 ], [ 1, 6, 19, 0, 0, 0 ], [ 2, 2, 29, 0, 2, 0 ],
      [ 4, 5, 6, 0, 0, 2 ], [ 1, 10, 13, 8, 0, 0 ], [ 2, 6, 11, 6, 0, 0 ],
      [ 5, 5, 7, -2, 4, 4 ], [ 1, 6, 20, 2, 0, 1 ], [ 1, 10, 12, 2, 1, 1 ],
      [ 2, 3, 20, 1, 1, 1 ], [ 2, 6, 11, -5, 1, 1 ], [ 3, 4, 10, 2, 1, 1 ],
      [ 3, 4, 12, 2, 0, 3 ], [ 3, 6, 8, 4, 0, 3 ], [ 3, 6, 8, 4, 2, 3 ],
      [ 3, 6, 8, 2, 3, 3 ], [ 4, 5, 6, 1, 2, 0 ], [ 4, 6, 6, 5, 1, 2 ],
      [ 5, 5, 6, 1, 5, 2 ], [ 1, 1, 152, 0, 0, 1 ], [ 1, 3, 39, 3, 1, 0 ],
      [ 1, 8, 15, 4, 1, 0 ], [ 3, 3, 15, 1, 3, 2 ], [ 3, 3, 17, 1, 1, 3 ],
      [ 3, 5, 9, 5, 1, 1 ], [ 3, 5, 9, 1, 0, 3 ], [ 1, 4, 29, 2, 1, 0 ],
      [ 1, 5, 24, 0, 0, 1 ], [ 1, 11, 11, 3, 1, 1 ], [ 4, 5, 7, 1, 4, 2 ],
      [ 1, 4, 31, 3, 0, 1 ], [ 1, 8, 15, 3, 0, 1 ], [ 2, 4, 16, 4, 2, 1 ],
      [ 2, 6, 10, 3, 1, 0 ], [ 4, 4, 8, -1, 2, 2 ], [ 4, 5, 7, 4, 3, 1 ] ],
  [ [ 1, 3, 42, 2, 1, 1 ], [ 1, 6, 21, 5, 1, 1 ], [ 1, 8, 15, 1, 1, 1 ],
      [ 1, 11, 11, 4, 0, 1 ], [ 2, 2, 31, 1, 2, 1 ], [ 2, 3, 20, 0, 1, 1 ],
      [ 2, 3, 23, 1, 1, 2 ], [ 2, 4, 15, 2, 0, 1 ], [ 2, 5, 12, 3, 1, 0 ],
      [ 2, 5, 12, 2, 1, 1 ], [ 2, 5, 13, 5, 1, 1 ], [ 2, 7, 9, 2, 1, 2 ],
      [ 3, 3, 14, 2, 3, 1 ], [ 3, 4, 11, 3, 0, 2 ], [ 3, 5, 8, 1, 2, 0 ],
      [ 3, 5, 8, 2, 1, 1 ], [ 3, 6, 7, -2, 2, 1 ], [ 3, 7, 7, 6, 1, 2 ],
      [ 4, 5, 7, 1, 3, 3 ], [ 5, 5, 6, -3, 4, 1 ], [ 5, 5, 6, 3, 4, 3 ] ],
  [ [ 1, 2, 58, 2, 1, 0 ], [ 1, 2, 66, 2, 1, 1 ], [ 1, 6, 20, 4, 1, 0 ],
      [ 1, 6, 21, 5, 0, 1 ], [ 1, 8, 16, 6, 1, 1 ], [ 1, 10, 12, 1, 1, 1 ],
      [ 1, 10, 13, 7, 0, 1 ], [ 2, 3, 20, 1, 0, 1 ], [ 2, 4, 15, 3, 1, 0 ],
      [ 2, 4, 15, -1, 1, 1 ], [ 2, 4, 17, 3, 0, 2 ], [ 2, 5, 12, 1, 2, 0 ],
      [ 2, 6, 10, 2, 1, 1 ], [ 3, 4, 10, 2, 0, 1 ], [ 3, 4, 12, 2, 1, 3 ],
      [ 4, 4, 8, 2, 3, 1 ], [ 4, 5, 6, 2, 0, 1 ], [ 4, 6, 6, 4, 0, 3 ],
      [ 4, 6, 6, 4, 2, 3 ], [ 1, 1, 115, 1, 1, 0 ], [ 1, 1, 153, 1, 1, 1 ],
      [ 1, 3, 42, 2, 0, 1 ], [ 1, 5, 25, 4, 1, 1 ], [ 1, 7, 17, 1, 0, 1 ],
      [ 1, 9, 13, 1, 1, 0 ], [ 1, 11, 13, 10, 1, 1 ], [ 2, 3, 23, 1, 0, 2 ],
      [ 2, 7, 9, 3, 2, 0 ], [ 3, 7, 7, 5, 1, 3 ] ],
  [ [ 2, 3, 20, 3, 1, 0 ], [ 3, 3, 17, 0, 0, 3 ], [ 3, 5, 9, 0, 0, 3 ],
      [ 5, 5, 5, 1, 2, 2 ], [ 1, 4, 31, 2, 1, 1 ], [ 1, 9, 13, 0, 1, 0 ],
      [ 1, 9, 15, 9, 0, 0 ], [ 4, 6, 6, 3, 3, 3 ], [ 1, 1, 153, 0, 0, 1 ],
      [ 1, 3, 39, 3, 0, 0 ], [ 1, 10, 12, 3, 0, 1 ], [ 3, 4, 13, 4, 3, 3 ],
      [ 2, 5, 14, 5, 1, 2 ], [ 5, 5, 6, 0, 3, 4 ], [ 1, 3, 42, 1, 1, 1 ],
      [ 1, 5, 23, 1, 0, 0 ], [ 1, 5, 24, 4, 1, 0 ], [ 1, 6, 20, 1, 0, 1 ],
      [ 1, 7, 17, 0, 0, 1 ], [ 1, 7, 18, 5, 1, 1 ], [ 1, 11, 11, 5, 0, 0 ],
      [ 2, 3, 21, 3, 2, 1 ], [ 2, 9, 9, 9, 1, 2 ], [ 3, 4, 11, 3, 1, 2 ],
      [ 3, 5, 9, 4, 1, 2 ], [ 3, 5, 9, 2, 3, 2 ], [ 3, 6, 8, -5, 2, 1 ],
      [ 4, 5, 6, 2, 1, 0 ], [ 4, 5, 7, 3, 2, 3 ], [ 4, 6, 6, -5, 1, 1 ],
      [ 5, 5, 6, 2, 5, 1 ], [ 1, 1, 115, 0, 1, 0 ], [ 1, 4, 29, 1, 1, 0 ],
      [ 1, 5, 25, 4, 0, 1 ], [ 1, 9, 13, 3, 0, 0 ], [ 1, 9, 14, 6, 1, 0 ],
      [ 1, 11, 13, 10, 0, 1 ], [ 2, 5, 13, 2, 1, 2 ], [ 4, 4, 9, 0, 3, 3 ],
      [ 4, 5, 7, -2, 3, 2 ], [ 4, 5, 8, 4, 1, 4 ] ],
  [ [ 1, 2, 58, 2, 0, 0 ], [ 2, 2, 39, 2, 2, 2 ], [ 2, 7, 9, 2, 0, 2 ],
      [ 1, 5, 23, 0, 0, 0 ], [ 1, 7, 17, 4, 0, 0 ], [ 2, 4, 17, 2, 2, 2 ],
      [ 2, 5, 12, 0, 2, 0 ], [ 2, 8, 9, 6, 2, 2 ], [ 3, 5, 8, 0, 2, 0 ],
      [ 4, 5, 6, 0, 2, 0 ], [ 1, 1, 115, 0, 0, 0 ], [ 1, 4, 29, 2, 0, 0 ],
      [ 2, 3, 20, 2, 2, 0 ], [ 2, 5, 13, 2, 0, 2 ], [ 4, 5, 8, 4, 2, 4 ],
      [ 5, 5, 5, 0, 2, 2 ], [ 5, 5, 6, -2, 4, 2 ], [ 1, 10, 14, 10, 0, 0 ],
      [ 2, 3, 23, 0, 0, 2 ], [ 2, 6, 11, 2, 2, 2 ], [ 2, 7, 10, 6, 2, 0 ],
      [ 1, 2, 66, 1, 1, 1 ], [ 1, 6, 20, 0, 0, 1 ], [ 2, 2, 31, -1, 1, 1 ],
      [ 2, 3, 20, 0, 0, 1 ], [ 2, 4, 17, 3, 1, 2 ], [ 2, 8, 8, -4, 1, 1 ],
      [ 2, 8, 8, 3, 1, 2 ], [ 4, 5, 8, 5, 4, 0 ], [ 4, 6, 6, 1, 2, 4 ],
      [ 4, 6, 7, -5, 3, 2 ], [ 4, 6, 7, 5, 0, 4 ], [ 1, 7, 17, 3, 1, 0 ],
      [ 1, 11, 11, 2, 1, 1 ], [ 3, 5, 9, 5, 1, 0 ], [ 3, 7, 7, -6, 1, 1 ],
      [ 4, 5, 7, 5, 0, 0 ], [ 1, 4, 30, 4, 1, 0 ], [ 1, 8, 16, 6, 0, 1 ],
      [ 2, 2, 29, 1, 1, 0 ], [ 2, 4, 15, 1, 1, 1 ], [ 2, 5, 12, 2, 0, 1 ],
      [ 2, 5, 12, -1, 1, 1 ], [ 2, 7, 9, 4, 1, 1 ], [ 3, 6, 8, 6, 1, 1 ],
      [ 4, 4, 8, 2, 3, 0 ], [ 4, 5, 8, -3, 3, 3 ], [ 1, 4, 29, 0, 1, 0 ],
      [ 1, 9, 15, 8, 1, 1 ], [ 3, 5, 8, 2, 0, 1 ], [ 5, 5, 7, 3, 4, 5 ] ],
  [ [ 1, 1, 154, 1, 1, 1 ], [ 1, 2, 58, 1, 1, 0 ], [ 1, 2, 66, 1, 0, 1 ],
      [ 1, 3, 39, 2, 1, 0 ], [ 1, 3, 42, 1, 0, 1 ], [ 1, 4, 31, 2, 0, 1 ],
      [ 1, 4, 31, 1, 1, 1 ], [ 1, 7, 18, 6, 1, 0 ], [ 1, 7, 18, 5, 0, 1 ],
      [ 1, 8, 15, 2, 0, 1 ], [ 1, 9, 14, 5, 1, 1 ], [ 1, 9, 15, 8, 0, 1 ],
      [ 1, 10, 12, 3, 1, 0 ], [ 1, 10, 13, 7, 1, 0 ], [ 1, 11, 13, 10, 1, 0 ],
      [ 2, 4, 15, 0, 1, 1 ], [ 2, 6, 10, -1, 1, 1 ], [ 2, 7, 9, 1, 1, 2 ],
      [ 3, 3, 15, -1, 2, 2 ], [ 3, 4, 10, 1, 2, 0 ], [ 3, 4, 11, 4, 2, 1 ],
      [ 3, 4, 11, -1, 2, 2 ], [ 3, 6, 7, -3, 1, 1 ], [ 4, 4, 8, -1, 3, 1 ],
      [ 4, 4, 9, 2, 3, 3 ], [ 4, 5, 7, -4, 2, 1 ], [ 4, 5, 7, 3, 0, 3 ] ],
  [ [ 1, 1, 116, 1, 1, 0 ], [ 2, 2, 29, 0, 1, 0 ], [ 2, 2, 31, 1, 1, 1 ],
      [ 2, 8, 8, 5, 0, 0 ], [ 2, 8, 8, 3, 0, 2 ], [ 1, 11, 11, 1, 1, 1 ],
      [ 3, 5, 10, 4, 0, 3 ], [ 1, 1, 154, 0, 0, 1 ], [ 3, 7, 7, 3, 3, 3 ],
      [ 5, 5, 7, 5, 5, 3 ], [ 1, 2, 66, 0, 0, 1 ], [ 2, 3, 20, 3, 0, 0 ],
      [ 2, 4, 17, 1, 2, 2 ], [ 2, 5, 12, 3, 0, 0 ], [ 2, 7, 10, 6, 2, 1 ],
      [ 2, 7, 10, 5, 2, 2 ], [ 3, 7, 8, 7, 3, 0 ], [ 1, 3, 42, 0, 0, 1 ],
      [ 3, 3, 13, 1, 1, 0 ], [ 3, 5, 9, 1, 3, 2 ], [ 1, 2, 58, 0, 1, 0 ],
      [ 2, 4, 15, 3, 0, 0 ], [ 2, 4, 15, 1, 2, 0 ], [ 2, 5, 12, 1, 1, 1 ],
      [ 2, 6, 11, 1, 2, 2 ], [ 2, 6, 12, 6, 1, 2 ], [ 3, 6, 8, 6, 1, 0 ],
      [ 3, 6, 8, 4, 1, 3 ], [ 1, 12, 12, 10, 1, 1 ], [ 2, 2, 39, 1, 2, 2 ],
      [ 2, 3, 24, 3, 2, 2 ], [ 2, 6, 10, 3, 0, 0 ], [ 2, 6, 10, 2, 0, 1 ],
      [ 2, 7, 10, 7, 0, 0 ], [ 3, 4, 10, -1, 1, 1 ], [ 5, 6, 6, 6, 3, 4 ],
      [ 6, 6, 6, 5, 6, 6 ], [ 1, 6, 21, 6, 1, 0 ], [ 3, 3, 14, -2, 2, 1 ],
      [ 3, 6, 7, 2, 1, 2 ], [ 5, 5, 7, -3, 3, 4 ] ],
  [ [ 1, 1, 116, 0, 1, 0 ], [ 1, 2, 58, 1, 0, 0 ], [ 1, 4, 29, 1, 0, 0 ],
      [ 1, 8, 15, 3, 1, 0 ], [ 1, 8, 16, 7, 0, 0 ], [ 1, 8, 17, 8, 1, 1 ],
      [ 1, 11, 12, 7, 1, 1 ], [ 2, 2, 31, 0, 1, 1 ], [ 2, 4, 15, 1, 0, 1 ],
      [ 2, 5, 12, 0, 1, 1 ], [ 2, 5, 13, 4, 2, 1 ], [ 2, 5, 13, 1, 1, 2 ],
      [ 2, 6, 10, 1, 1, 1 ], [ 2, 7, 9, 4, 0, 1 ], [ 2, 7, 9, 2, 2, 1 ],
      [ 3, 3, 14, 1, 3, 1 ], [ 3, 4, 11, 3, 3, 1 ], [ 3, 5, 8, 2, 1, 0 ],
      [ 3, 5, 8, -1, 1, 1 ], [ 4, 5, 7, -3, 3, 1 ], [ 5, 5, 6, -2, 3, 3 ],
      [ 5, 5, 6, 2, 3, 4 ], [ 5, 5, 7, 4, 5, 4 ] ],
  [ [ 1, 4, 30, 4, 0, 0 ], [ 1, 6, 20, 4, 0, 0 ], [ 2, 2, 29, 0, 0, 0 ],
      [ 4, 5, 7, 2, 4, 0 ], [ 4, 6, 7, 4, 4, 4 ], [ 1, 1, 116, 0, 0, 0 ],
      [ 1, 4, 29, 0, 0, 0 ], [ 1, 5, 24, 4, 0, 0 ], [ 1, 9, 13, 2, 0, 0 ],
      [ 4, 5, 6, 2, 0, 0 ], [ 3, 3, 15, 2, 2, 2 ], [ 3, 4, 11, 4, 2, 0 ],
      [ 4, 4, 11, 4, 4, 4 ], [ 1, 2, 58, 0, 0, 0 ], [ 1, 10, 12, 4, 0, 0 ],
      [ 3, 5, 9, -2, 2, 2 ], [ 2, 4, 15, 0, 2, 0 ], [ 3, 4, 10, 0, 2, 0 ],
      [ 3, 6, 7, 2, 0, 2 ], [ 1, 3, 39, 2, 0, 0 ], [ 1, 8, 15, 4, 0, 0 ],
      [ 1, 11, 12, 8, 0, 0 ], [ 3, 4, 11, 2, 2, 2 ], [ 4, 5, 7, 4, 2, 2 ],
      [ 1, 4, 31, 1, 0, 1 ], [ 1, 4, 32, 4, 1, 1 ], [ 1, 8, 15, 1, 0, 1 ],
      [ 1, 10, 12, 2, 0, 1 ], [ 1, 10, 14, 9, 1, 1 ], [ 1, 12, 12, 10, 0, 1 ],
      [ 2, 4, 16, 4, 1, 1 ], [ 2, 6, 10, 0, 1, 1 ], [ 3, 4, 10, 2, 1, 0 ],
      [ 3, 4, 10, 1, 1, 1 ], [ 3, 4, 12, 1, 1, 3 ], [ 4, 4, 8, 1, 2, 2 ],
      [ 4, 4, 9, 3, 4, 2 ], [ 4, 4, 9, 1, 3, 3 ], [ 4, 5, 6, -1, 1, 1 ],
      [ 4, 6, 6, 4, 1, 3 ], [ 5, 6, 6, 5, 1, 5 ], [ 1, 1, 155, 1, 1, 1 ],
      [ 1, 3, 39, 1, 1, 0 ], [ 1, 3, 43, 3, 1, 1 ], [ 1, 5, 25, 3, 1, 1 ],
      [ 1, 7, 19, 7, 1, 1 ], [ 1, 11, 11, 3, 0, 1 ], [ 3, 4, 11, -2, 1, 2 ],
      [ 4, 5, 7, -3, 2, 2 ] ],
  [ [ 1, 1, 155, 0, 0, 1 ], [ 1, 3, 39, 0, 1, 0 ], [ 1, 6, 21, 4, 1, 1 ],
      [ 2, 2, 31, 0, 0, 1 ], [ 2, 3, 21, 3, 1, 1 ], [ 3, 3, 18, 2, 3, 3 ],
      [ 3, 4, 11, 3, 3, 0 ], [ 3, 5, 9, 5, 0, 0 ], [ 3, 6, 7, -1, 1, 2 ],
      [ 3, 6, 8, 5, 2, 2 ], [ 1, 9, 14, 5, 0, 1 ], [ 1, 10, 14, 9, 0, 1 ],
      [ 2, 3, 24, 3, 1, 2 ], [ 2, 7, 9, 4, 1, 0 ], [ 3, 3, 13, 0, 1, 0 ],
      [ 3, 3, 14, 2, 3, 0 ], [ 3, 4, 12, 1, 0, 3 ], [ 3, 5, 8, 1, 1, 1 ],
      [ 3, 5, 10, 3, 3, 3 ], [ 3, 6, 7, 2, 2, 1 ], [ 4, 5, 7, 3, 1, 3 ],
      [ 1, 2, 67, 2, 1, 1 ], [ 1, 7, 17, 2, 1, 0 ], [ 2, 5, 13, 5, 1, 0 ],
      [ 4, 6, 7, 6, 3, 3 ], [ 1, 4, 31, 0, 0, 1 ], [ 1, 6, 20, 3, 1, 0 ],
      [ 1, 8, 15, 0, 0, 1 ], [ 2, 4, 15, 0, 0, 1 ], [ 2, 7, 10, -6, 1, 1 ],
      [ 4, 5, 7, 2, 4, 1 ], [ 5, 5, 7, 2, 4, 5 ] ],
  [ [ 1, 5, 24, 3, 1, 0 ], [ 1, 10, 12, 2, 1, 0 ], [ 2, 2, 39, 1, 1, 2 ],
      [ 2, 3, 20, 1, 2, 0 ], [ 2, 5, 12, 1, 0, 1 ], [ 2, 5, 13, -4, 1, 1 ],
      [ 2, 6, 10, 2, 1, 0 ], [ 2, 6, 11, 5, 1, 1 ], [ 2, 6, 11, 3, 0, 2 ],
      [ 2, 6, 11, 3, 1, 2 ], [ 3, 4, 10, 0, 1, 1 ], [ 3, 6, 8, 4, 3, 2 ],
      [ 4, 5, 6, 1, 1, 1 ], [ 4, 6, 6, 2, 1, 4 ], [ 4, 6, 7, 5, 3, 4 ],
      [ 5, 5, 6, 1, 3, 4 ], [ 5, 6, 6, 5, 3, 5 ], [ 1, 1, 117, 1, 1, 0 ],
      [ 1, 2, 59, 2, 1, 0 ], [ 1, 5, 25, 3, 0, 1 ], [ 2, 5, 13, 1, 0, 2 ],
      [ 2, 7, 9, 1, 0, 2 ], [ 3, 5, 9, -3, 1, 2 ], [ 3, 5, 10, 4, 2, 3 ],
      [ 5, 5, 6, 0, 4, 3 ] ],
  [ [ 1, 1, 117, 0, 1, 0 ], [ 1, 1, 156, 1, 1, 1 ], [ 1, 2, 67, 1, 1, 1 ],
      [ 1, 3, 39, 1, 0, 0 ], [ 1, 4, 30, 3, 1, 0 ], [ 1, 6, 21, 4, 0, 1 ],
      [ 1, 7, 17, 3, 0, 0 ], [ 1, 7, 18, 4, 1, 1 ], [ 1, 9, 13, 1, 0, 0 ],
      [ 1, 9, 15, 8, 1, 0 ], [ 1, 10, 12, 1, 0, 1 ], [ 1, 10, 13, 6, 1, 1 ],
      [ 1, 11, 12, 7, 0, 1 ], [ 1, 12, 13, 12, 1, 1 ], [ 2, 3, 21, 2, 2, 1 ],
      [ 2, 5, 12, 2, 1, 0 ], [ 2, 6, 11, 5, 0, 1 ], [ 2, 7, 9, -3, 1, 1 ],
      [ 2, 7, 9, 1, 2, 1 ], [ 3, 4, 10, 1, 0, 1 ], [ 3, 4, 13, 4, 2, 3 ],
      [ 3, 5, 8, 0, 1, 1 ], [ 3, 6, 7, 3, 1, 1 ], [ 3, 7, 8, 7, 2, 3 ],
      [ 4, 4, 8, 1, 3, 1 ], [ 4, 5, 7, -1, 2, 3 ], [ 4, 5, 8, 3, 3, 4 ] ],
  [ [ 2, 2, 39, 0, 0, 2 ], [ 2, 5, 14, 4, 2, 2 ], [ 2, 3, 20, 0, 2, 0 ],
      [ 2, 8, 9, 6, 0, 2 ], [ 3, 5, 8, 2, 0, 0 ], [ 3, 6, 8, 6, 0, 0 ],
      [ 1, 3, 39, 0, 0, 0 ], [ 3, 3, 13, 0, 0, 0 ], [ 3, 4, 10, 2, 0, 0 ],
      [ 1, 6, 21, 6, 0, 0 ], [ 1, 1, 117, 0, 0, 0 ], [ 1, 9, 13, 0, 0, 0 ],
      [ 2, 5, 13, 4, 2, 0 ], [ 1, 7, 18, 6, 0, 0 ], [ 2, 4, 17, 2, 0, 2 ],
      [ 2, 7, 9, 0, 0, 2 ], [ 4, 5, 7, 4, 0, 2 ], [ 1, 9, 14, 6, 0, 0 ],
      [ 2, 5, 13, 0, 0, 2 ], [ 2, 7, 9, 2, 2, 0 ], [ 5, 6, 6, 6, 2, 4 ],
      [ 1, 2, 59, 2, 0, 0 ], [ 1, 11, 11, 4, 0, 0 ], [ 2, 3, 24, 2, 2, 2 ],
      [ 3, 3, 15, 0, 2, 2 ], [ 3, 4, 11, 0, 2, 2 ], [ 3, 6, 7, 2, 2, 0 ],
      [ 3, 7, 7, -4, 2, 2 ], [ 2, 2, 32, 2, 2, 1 ], [ 2, 5, 12, 0, 0, 1 ],
      [ 2, 8, 8, 4, 1, 1 ], [ 2, 8, 8, 2, 1, 2 ], [ 5, 5, 6, -3, 3, 2 ],
      [ 3, 5, 9, 3, 3, 0 ], [ 5, 5, 5, -1, 1, 2 ], [ 1, 3, 40, 3, 1, 0 ],
      [ 1, 10, 12, 0, 0, 1 ], [ 3, 4, 12, 0, 0, 3 ], [ 4, 4, 10, 1, 2, 4 ],
      [ 4, 6, 6, 0, 3, 3 ], [ 1, 1, 156, 0, 0, 1 ], [ 1, 12, 13, 12, 1, 0 ],
      [ 3, 7, 7, 2, 3, 3 ], [ 1, 2, 67, 1, 0, 1 ], [ 1, 8, 16, 5, 1, 1 ],
      [ 2, 4, 16, 3, 2, 1 ], [ 2, 4, 17, 2, 1, 2 ], [ 4, 4, 8, -2, 2, 1 ],
      [ 4, 5, 8, 5, 4, 2 ], [ 1, 5, 25, 2, 1, 1 ], [ 1, 7, 17, 1, 1, 0 ],
      [ 5, 5, 7, 5, 5, 1 ], [ 1, 8, 16, 6, 1, 0 ], [ 1, 11, 12, 7, 1, 0 ],
      [ 2, 4, 15, 2, 1, 0 ], [ 2, 6, 10, 1, 0, 1 ], [ 2, 8, 9, 7, 1, 1 ],
      [ 3, 4, 11, -3, 2, 1 ], [ 3, 4, 12, 4, 3, 2 ], [ 3, 6, 7, -1, 2, 1 ],
      [ 4, 4, 8, 0, 3, 1 ], [ 4, 5, 8, 5, 3, 3 ], [ 1, 3, 43, 2, 1, 1 ],
      [ 1, 8, 15, 2, 1, 0 ], [ 3, 5, 9, 3, 3, 1 ], [ 3, 7, 7, -5, 1, 2 ] ],
  [ [ 1, 5, 26, 5, 1, 1 ], [ 1, 9, 14, 4, 1, 1 ], [ 1, 10, 12, 1, 1, 0 ],
      [ 1, 10, 14, 9, 1, 0 ], [ 2, 3, 20, 2, 1, 0 ], [ 2, 6, 11, 4, 2, 1 ],
      [ 3, 4, 11, 4, 1, 1 ], [ 3, 5, 8, 1, 0, 1 ], [ 3, 5, 9, 3, 2, 2 ],
      [ 3, 6, 7, 1, 1, 2 ], [ 3, 6, 8, 5, 0, 2 ], [ 4, 4, 9, -1, 2, 3 ],
      [ 4, 5, 7, 3, 3, 2 ], [ 1, 2, 59, 1, 1, 0 ], [ 1, 2, 67, 0, 0, 1 ],
      [ 1, 3, 43, 2, 0, 1 ], [ 1, 7, 17, 0, 1, 0 ], [ 1, 11, 11, 2, 0, 1 ],
      [ 2, 8, 9, 7, 0, 1 ], [ 3, 3, 15, 1, 2, 2 ], [ 3, 4, 11, 1, 2, 2 ],
      [ 3, 5, 10, 4, 1, 3 ], [ 4, 5, 6, 0, 1, 1 ], [ 4, 6, 6, 5, 1, 1 ],
      [ 5, 5, 6, 1, 5, 1 ] ],
  [ [ 1, 1, 118, 1, 1, 0 ], [ 1, 6, 20, 2, 1, 0 ], [ 1, 9, 14, 5, 1, 0 ],
      [ 2, 2, 30, 1, 2, 0 ], [ 2, 8, 9, 7, 1, 0 ], [ 3, 5, 10, 5, 3, 2 ],
      [ 3, 6, 7, 3, 0, 1 ], [ 4, 4, 10, 4, 4, 3 ], [ 4, 5, 6, 1, 0, 1 ],
      [ 4, 5, 7, -2, 1, 3 ], [ 4, 6, 6, 5, 0, 1 ], [ 5, 5, 6, 1, 5, 0 ],
      [ 1, 3, 43, 1, 1, 1 ], [ 1, 5, 25, 5, 1, 0 ], [ 1, 5, 25, 1, 1, 1 ],
      [ 2, 5, 13, 5, 0, 0 ], [ 3, 3, 14, 2, 2, 1 ], [ 5, 5, 6, 2, 4, 3 ],
      [ 1, 1, 157, 1, 1, 1 ], [ 1, 2, 59, 0, 1, 0 ], [ 1, 7, 18, 4, 0, 1 ],
      [ 3, 6, 7, 0, 1, 2 ], [ 1, 4, 32, 3, 1, 1 ], [ 1, 6, 22, 6, 1, 1 ],
      [ 1, 10, 12, 0, 1, 0 ], [ 2, 3, 21, -2, 1, 1 ], [ 2, 3, 24, 1, 2, 2 ],
      [ 2, 6, 10, 0, 0, 1 ], [ 2, 7, 10, 5, 0, 2 ], [ 3, 4, 10, 0, 0, 1 ],
      [ 4, 4, 8, -1, 1, 2 ], [ 4, 6, 6, -2, 2, 3 ], [ 4, 6, 6, 2, 3, 3 ] ],
  [ [ 1, 1, 118, 0, 1, 0 ], [ 1, 1, 157, 0, 0, 1 ], [ 1, 3, 40, 3, 0, 0 ],
      [ 1, 4, 30, 3, 0, 0 ], [ 1, 5, 25, 2, 0, 1 ], [ 1, 8, 16, 5, 0, 1 ],
      [ 1, 10, 12, 3, 0, 0 ], [ 1, 10, 13, 7, 0, 0 ], [ 1, 10, 13, 6, 0, 1 ],
      [ 2, 4, 16, -3, 1, 1 ], [ 3, 4, 13, 3, 3, 3 ], [ 3, 5, 10, 2, 3, 3 ],
      [ 4, 5, 7, 4, 1, 2 ], [ 1, 2, 59, 1, 0, 0 ], [ 1, 4, 32, 3, 0, 1 ],
      [ 1, 5, 24, 3, 0, 0 ], [ 1, 5, 24, 2, 1, 0 ], [ 1, 6, 20, 3, 0, 0 ],
      [ 1, 6, 21, 3, 1, 1 ], [ 1, 8, 15, 3, 0, 0 ], [ 1, 8, 15, 1, 1, 0 ],
      [ 2, 3, 21, 1, 2, 1 ], [ 3, 5, 9, 4, 2, 1 ], [ 3, 6, 7, 3, 1, 0 ],
      [ 3, 6, 8, 3, 2, 3 ], [ 3, 6, 9, 6, 2, 3 ], [ 4, 5, 6, 1, 1, 0 ],
      [ 4, 6, 6, -3, 1, 3 ], [ 5, 5, 6, -1, 2, 4 ], [ 5, 6, 6, 5, 2, 5 ] ],
  [ [ 1, 2, 59, 0, 0, 0 ], [ 1, 11, 13, 10, 0, 0 ], [ 2, 3, 20, 2, 0, 0 ],
      [ 2, 4, 15, 2, 0, 0 ], [ 2, 5, 12, 2, 0, 0 ], [ 2, 7, 9, 4, 0, 0 ],
      [ 3, 4, 11, 2, 0, 2 ], [ 1, 1, 118, 0, 0, 0 ], [ 1, 7, 17, 2, 0, 0 ],
      [ 2, 3, 24, 2, 0, 2 ], [ 2, 5, 14, 4, 0, 2 ], [ 2, 6, 11, 4, 2, 0 ],
      [ 2, 8, 9, 6, 2, 0 ], [ 3, 5, 9, 4, 2, 0 ], [ 1, 3, 43, 1, 0, 1 ],
      [ 1, 8, 15, 0, 1, 0 ], [ 1, 8, 17, 8, 1, 0 ], [ 1, 11, 11, 1, 0, 1 ],
      [ 3, 3, 15, -1, 1, 2 ], [ 3, 4, 11, 2, 1, 2 ], [ 3, 5, 8, 0, 0, 1 ],
      [ 3, 7, 7, 6, 1, 1 ], [ 5, 5, 5, 1, 1, 2 ], [ 5, 5, 7, 5, 5, 2 ],
      [ 1, 2, 68, 2, 1, 1 ], [ 1, 4, 30, 2, 1, 0 ], [ 1, 7, 18, 5, 1, 0 ],
      [ 2, 2, 32, 1, 2, 1 ], [ 2, 4, 17, 1, 1, 2 ], [ 2, 6, 10, 1, 1, 0 ],
      [ 2, 6, 11, 5, 1, 0 ], [ 2, 8, 8, 4, 0, 1 ], [ 2, 8, 8, 1, 1, 2 ],
      [ 2, 8, 9, 6, 1, 2 ], [ 3, 5, 8, 1, 1, 0 ], [ 3, 6, 7, 1, 2, 1 ],
      [ 3, 7, 8, 7, 3, 2 ], [ 4, 4, 8, 1, 3, 0 ], [ 4, 5, 8, 5, 4, 1 ],
      [ 4, 5, 8, 4, 4, 3 ] ],
  [ [ 1, 3, 43, 0, 0, 1 ], [ 1, 6, 20, 1, 1, 0 ], [ 1, 6, 21, 5, 1, 0 ],
      [ 1, 11, 11, 0, 0, 1 ], [ 2, 5, 12, 1, 1, 0 ], [ 2, 7, 10, 5, 1, 2 ],
      [ 3, 3, 14, -1, 2, 1 ], [ 3, 4, 12, -3, 2, 2 ], [ 3, 6, 7, 1, 0, 2 ],
      [ 3, 6, 8, 5, 1, 2 ], [ 3, 7, 7, 6, 0, 1 ], [ 4, 5, 7, 1, 4, 1 ],
      [ 4, 6, 6, 1, 3, 3 ], [ 4, 6, 7, 5, 4, 3 ], [ 1, 1, 158, 1, 1, 1 ],
      [ 1, 3, 40, 2, 1, 0 ], [ 1, 7, 18, 3, 1, 1 ], [ 2, 3, 24, 2, 1, 2 ],
      [ 2, 7, 9, 3, 1, 1 ], [ 3, 4, 10, 1, 1, 0 ], [ 3, 6, 7, 0, 2, 1 ],
      [ 3, 7, 7, 4, 2, 3 ], [ 4, 5, 7, 2, 2, 3 ], [ 5, 5, 6, 1, 4, 3 ],
      [ 5, 6, 6, -5, 1, 4 ] ],
  [ [ 1, 2, 60, 2, 1, 0 ], [ 1, 5, 24, 1, 1, 0 ], [ 1, 6, 21, 3, 0, 1 ],
      [ 2, 3, 21, 2, 1, 1 ], [ 2, 4, 15, 1, 1, 0 ], [ 2, 6, 11, 2, 1, 2 ],
      [ 2, 6, 12, 5, 2, 2 ], [ 3, 3, 14, 1, 3, 0 ], [ 3, 6, 8, 4, 3, 0 ],
      [ 4, 6, 6, -4, 1, 2 ], [ 4, 6, 6, 1, 1, 4 ], [ 4, 6, 7, 5, 1, 4 ],
      [ 5, 6, 6, 4, 4, 5 ], [ 1, 1, 158, 0, 0, 1 ], [ 1, 9, 14, 4, 0, 1 ],
      [ 1, 9, 15, 7, 1, 1 ], [ 2, 3, 21, 3, 2, 0 ], [ 2, 7, 9, 1, 2, 0 ],
      [ 3, 3, 18, 2, 2, 3 ], [ 3, 5, 9, -4, 1, 1 ], [ 1, 1, 119, 1, 1, 0 ],
      [ 1, 5, 25, 1, 0, 1 ], [ 1, 10, 13, 6, 1, 0 ], [ 2, 7, 11, 7, 2, 2 ],
      [ 1, 2, 68, 1, 1, 1 ], [ 1, 4, 32, 2, 1, 1 ], [ 1, 6, 20, 0, 1, 0 ],
      [ 2, 2, 40, 1, 2, 2 ], [ 2, 4, 17, 1, 0, 2 ], [ 2, 5, 13, 4, 1, 1 ],
      [ 2, 6, 10, 0, 1, 0 ], [ 4, 4, 8, 1, 1, 2 ], [ 4, 5, 6, 0, 0, 1 ],
      [ 4, 6, 7, 6, 3, 0 ] ],
  [ [ 2, 2, 32, -1, 1, 1 ], [ 2, 5, 12, 0, 1, 0 ], [ 3, 5, 8, 0, 1, 0 ],
      [ 5, 5, 8, 5, 5, 5 ], [ 1, 5, 24, 0, 1, 0 ], [ 1, 5, 25, 5, 0, 0 ],
      [ 1, 9, 14, 3, 1, 1 ], [ 4, 4, 9, 2, 2, 3 ], [ 4, 5, 6, 0, 1, 0 ],
      [ 5, 5, 6, 0, 5, 0 ], [ 1, 1, 119, 0, 1, 0 ], [ 1, 3, 44, 3, 1, 1 ],
      [ 1, 4, 30, 1, 1, 0 ], [ 1, 5, 25, 0, 0, 1 ], [ 1, 11, 11, 3, 0, 0 ],
      [ 2, 3, 20, 1, 1, 0 ], [ 2, 5, 13, 4, 0, 1 ], [ 2, 5, 13, 3, 2, 1 ],
      [ 2, 5, 14, 4, 1, 2 ], [ 3, 4, 11, -1, 1, 2 ], [ 4, 5, 8, -4, 3, 2 ],
      [ 4, 5, 8, 2, 3, 4 ], [ 5, 5, 5, 0, 1, 2 ], [ 5, 5, 6, 3, 4, 0 ],
      [ 5, 5, 6, 3, 4, 2 ], [ 1, 2, 68, 1, 0, 1 ], [ 1, 6, 21, 2, 1, 1 ],
      [ 1, 7, 17, 1, 0, 0 ], [ 1, 11, 12, 6, 1, 1 ], [ 2, 3, 21, 2, 0, 1 ],
      [ 2, 6, 11, -4, 1, 1 ], [ 2, 8, 8, -3, 1, 1 ], [ 2, 8, 9, 6, 2, 1 ],
      [ 3, 4, 11, 2, 3, 1 ], [ 3, 7, 8, 7, 3, 1 ] ],
  [ [ 1, 1, 119, 0, 0, 0 ], [ 1, 2, 60, 2, 0, 0 ], [ 1, 4, 30, 2, 0, 0 ],
      [ 1, 8, 15, 2, 0, 0 ], [ 1, 8, 16, 6, 0, 0 ], [ 1, 9, 15, 8, 0, 0 ],
      [ 4, 4, 9, 2, 4, 2 ], [ 2, 6, 11, 2, 0, 2 ], [ 3, 5, 10, -4, 2, 2 ],
      [ 2, 7, 10, 4, 2, 2 ], [ 3, 6, 7, 0, 0, 2 ], [ 5, 6, 6, -2, 4, 4 ],
      [ 1, 3, 40, 2, 0, 0 ], [ 1, 5, 24, 2, 0, 0 ], [ 1, 6, 20, 2, 0, 0 ],
      [ 1, 7, 17, 0, 0, 0 ], [ 1, 10, 12, 2, 0, 0 ], [ 1, 12, 12, 10, 0, 0 ],
      [ 2, 4, 17, 0, 0, 2 ], [ 2, 7, 9, 0, 2, 0 ], [ 4, 5, 7, 4, 2, 0 ],
      [ 1, 4, 31, 4, 1, 0 ], [ 1, 9, 15, 7, 0, 1 ], [ 1, 11, 13, 9, 1, 1 ],
      [ 3, 3, 15, 1, 1, 2 ], [ 4, 5, 9, 5, 4, 4 ], [ 1, 4, 30, 0, 1, 0 ],
      [ 1, 4, 32, 2, 0, 1 ], [ 1, 4, 32, 1, 1, 1 ], [ 2, 2, 30, 1, 1, 0 ],
      [ 2, 4, 15, 0, 1, 0 ], [ 2, 4, 16, 4, 1, 0 ], [ 3, 3, 16, 3, 3, 2 ],
      [ 4, 4, 8, 0, 3, 0 ], [ 4, 4, 8, 0, 1, 2 ], [ 4, 4, 9, 3, 4, 0 ],
      [ 4, 4, 9, -2, 3, 2 ], [ 4, 5, 8, 3, 0, 4 ], [ 1, 1, 159, 1, 1, 1 ],
      [ 1, 7, 19, 7, 1, 0 ], [ 1, 7, 19, 6, 1, 1 ], [ 3, 4, 11, 4, 1, 0 ],
      [ 4, 5, 7, 1, 4, 0 ], [ 4, 7, 7, 7, 4, 4 ], [ 5, 5, 7, -3, 4, 3 ],
      [ 1, 2, 68, 0, 0, 1 ], [ 1, 3, 40, 1, 1, 0 ], [ 1, 8, 16, 4, 1, 1 ],
      [ 2, 4, 16, 2, 2, 1 ], [ 2, 4, 18, 4, 1, 2 ], [ 3, 4, 10, 0, 1, 0 ],
      [ 4, 4, 8, 2, 2, 1 ], [ 4, 4, 10, 1, 1, 4 ], [ 4, 4, 11, 3, 4, 4 ],
      [ 4, 5, 6, 1, 0, 0 ], [ 4, 6, 6, 5, 0, 0 ], [ 4, 6, 6, 1, 0, 4 ],
      [ 4, 6, 7, 5, 4, 0 ], [ 4, 6, 7, 5, 2, 4 ], [ 4, 6, 7, 3, 4, 4 ] ],
  [ [ 1, 1, 159, 0, 0, 1 ], [ 1, 3, 40, 0, 1, 0 ], [ 1, 7, 18, 3, 0, 1 ],
      [ 1, 10, 13, 5, 1, 1 ], [ 3, 4, 10, 1, 0, 0 ], [ 3, 4, 13, 2, 3, 3 ],
      [ 3, 6, 7, 3, 0, 0 ], [ 3, 7, 7, 4, 0, 3 ], [ 4, 6, 7, 6, 2, 3 ],
      [ 2, 2, 32, 1, 1, 1 ], [ 2, 3, 20, 0, 1, 0 ], [ 3, 3, 14, 0, 3, 0 ],
      [ 3, 5, 8, 1, 0, 0 ], [ 3, 6, 8, 3, 0, 3 ], [ 1, 2, 60, 1, 1, 0 ],
      [ 1, 6, 21, 1, 1, 1 ], [ 1, 7, 18, 2, 1, 1 ], [ 2, 3, 21, -1, 1, 1 ],
      [ 2, 3, 24, 1, 1, 2 ], [ 2, 9, 9, 9, 1, 1 ], [ 3, 3, 14, 1, 2, 1 ],
      [ 3, 3, 15, 0, 1, 2 ], [ 3, 3, 18, 1, 2, 3 ], [ 3, 5, 9, 3, 0, 2 ],
      [ 3, 5, 9, -1, 2, 2 ], [ 3, 6, 7, 1, 2, 0 ], [ 3, 6, 7, -2, 1, 1 ],
      [ 3, 6, 8, 5, 2, 0 ], [ 3, 7, 7, 5, 2, 2 ], [ 4, 5, 7, 0, 2, 3 ],
      [ 1, 5, 26, 4, 1, 1 ], [ 1, 7, 19, 6, 0, 1 ], [ 1, 8, 17, 7, 1, 1 ],
      [ 2, 4, 16, 3, 1, 1 ], [ 2, 7, 9, 3, 0, 1 ], [ 2, 7, 10, 6, 1, 1 ],
      [ 4, 5, 7, 4, 2, 1 ], [ 4, 5, 7, -1, 3, 2 ] ],
  [ [ 1, 5, 26, 4, 0, 1 ], [ 1, 11, 13, 9, 0, 1 ], [ 3, 3, 14, 0, 2, 1 ],
      [ 3, 5, 9, -3, 2, 1 ], [ 3, 5, 9, 3, 1, 2 ], [ 5, 5, 7, 3, 5, 4 ],
      [ 1, 1, 120, 1, 1, 0 ], [ 1, 2, 60, 0, 1, 0 ], [ 1, 8, 17, 7, 0, 1 ],
      [ 2, 2, 30, 0, 1, 0 ], [ 2, 2, 32, 0, 1, 1 ], [ 2, 2, 40, 1, 1, 2 ],
      [ 2, 3, 20, 1, 0, 0 ], [ 2, 3, 24, 1, 0, 2 ], [ 2, 4, 15, 1, 0, 0 ],
      [ 2, 4, 16, 3, 2, 0 ], [ 2, 4, 16, 3, 0, 1 ], [ 2, 5, 12, 1, 0, 0 ],
      [ 2, 5, 14, 3, 2, 2 ], [ 2, 6, 10, 1, 0, 0 ], [ 2, 6, 11, 5, 0, 0 ],
      [ 2, 6, 11, 1, 1, 2 ], [ 2, 6, 12, 5, 0, 2 ], [ 2, 7, 9, -2, 1, 1 ],
      [ 2, 7, 10, 6, 0, 1 ], [ 2, 8, 8, 1, 0, 2 ], [ 2, 8, 9, 7, 0, 0 ],
      [ 2, 8, 9, 5, 2, 2 ], [ 3, 6, 8, 4, 3, 1 ], [ 4, 5, 8, 5, 2, 3 ] ],
  [ [ 1, 1, 120, 0, 1, 0 ], [ 1, 1, 160, 1, 1, 1 ], [ 1, 2, 60, 1, 0, 0 ],
      [ 1, 2, 69, 2, 1, 1 ], [ 1, 3, 40, 1, 0, 0 ], [ 1, 3, 44, 2, 1, 1 ],
      [ 1, 4, 30, 1, 0, 0 ], [ 1, 4, 32, 1, 0, 1 ], [ 1, 4, 33, 4, 1, 1 ],
      [ 1, 5, 24, 1, 0, 0 ], [ 1, 5, 25, 4, 1, 0 ], [ 1, 6, 20, 1, 0, 0 ],
      [ 1, 6, 21, 5, 0, 0 ], [ 1, 6, 21, 2, 0, 1 ], [ 1, 7, 18, 5, 0, 0 ],
      [ 1, 7, 18, 1, 1, 1 ], [ 1, 8, 15, 1, 0, 0 ], [ 1, 8, 16, 5, 1, 0 ],
      [ 1, 9, 14, 5, 0, 0 ], [ 1, 9, 14, 4, 1, 0 ], [ 1, 9, 14, 2, 1, 1 ],
      [ 1, 9, 16, 9, 1, 1 ], [ 1, 10, 12, 1, 0, 0 ], [ 1, 10, 14, 9, 0, 0 ],
      [ 1, 11, 12, 7, 0, 0 ], [ 2, 3, 21, 1, 1, 1 ], [ 2, 7, 9, 3, 1, 0 ],
      [ 3, 4, 11, 1, 1, 2 ], [ 3, 6, 8, 5, 2, 1 ], [ 4, 4, 9, 3, 4, 1 ],
      [ 4, 4, 9, 0, 2, 3 ], [ 4, 5, 7, 3, 3, 0 ], [ 4, 5, 7, 1, 2, 3 ] ],
  [ [ 1, 4, 30, 0, 0, 0 ], [ 2, 3, 20, 0, 0, 0 ], [ 2, 5, 12, 0, 0, 0 ],
      [ 2, 2, 31, 2, 2, 0 ], [ 3, 7, 7, 6, 0, 0 ], [ 1, 4, 31, 4, 0, 0 ],
      [ 3, 5, 8, 0, 0, 0 ], [ 5, 5, 7, -4, 4, 2 ], [ 1, 1, 120, 0, 0, 0 ],
      [ 5, 5, 5, 0, 0, 2 ], [ 1, 10, 12, 0, 0, 0 ], [ 3, 4, 10, 0, 0, 0 ],
      [ 1, 12, 13, 12, 0, 0 ], [ 1, 3, 40, 0, 0, 0 ], [ 4, 4, 11, 2, 4, 4 ],
      [ 3, 4, 11, 4, 0, 0 ], [ 1, 6, 20, 0, 0, 0 ], [ 3, 5, 9, 2, 2, 2 ],
      [ 4, 5, 6, 0, 0, 0 ], [ 1, 5, 24, 0, 0, 0 ], [ 5, 5, 6, 2, 2, 4 ],
      [ 1, 11, 11, 2, 0, 0 ], [ 3, 4, 12, 4, 2, 2 ], [ 4, 5, 7, 0, 4, 0 ],
      [ 3, 3, 14, 2, 2, 0 ], [ 4, 6, 7, 2, 4, 4 ], [ 1, 2, 60, 0, 0, 0 ],
      [ 2, 4, 15, 0, 0, 0 ], [ 3, 6, 7, 0, 2, 0 ], [ 2, 3, 24, 0, 0, 2 ],
      [ 3, 3, 15, 0, 0, 2 ], [ 1, 8, 15, 0, 0, 0 ], [ 3, 3, 16, -2, 2, 2 ],
      [ 3, 7, 8, -6, 2, 2 ], [ 1, 8, 17, 8, 0, 0 ], [ 2, 9, 9, 8, 2, 2 ],
      [ 1, 8, 16, 4, 0, 1 ], [ 1, 10, 14, 8, 1, 1 ], [ 2, 2, 32, 0, 0, 1 ],
      [ 2, 4, 16, 1, 2, 1 ], [ 2, 8, 10, 8, 1, 2 ], [ 3, 4, 13, 3, 0, 3 ],
      [ 3, 5, 10, 5, 3, 0 ], [ 4, 4, 10, -2, 3, 3 ], [ 4, 5, 7, -4, 1, 1 ],
      [ 4, 5, 8, 3, 2, 4 ], [ 1, 1, 160, 0, 0, 1 ], [ 1, 3, 41, 3, 1, 0 ],
      [ 1, 11, 12, 6, 0, 1 ], [ 3, 4, 11, 2, 3, 0 ], [ 1, 3, 44, 2, 0, 1 ],
      [ 1, 11, 13, 9, 1, 0 ], [ 3, 3, 15, 3, 3, 1 ], [ 3, 4, 11, 0, 1, 2 ],
      [ 3, 5, 9, 2, 3, 1 ], [ 5, 5, 7, 3, 3, 5 ], [ 1, 4, 32, 0, 0, 1 ],
      [ 1, 6, 22, 5, 1, 1 ], [ 1, 12, 12, 9, 1, 1 ], [ 2, 3, 21, 0, 1, 1 ],
      [ 2, 6, 12, 6, 2, 1 ], [ 3, 4, 11, 3, 2, 1 ], [ 3, 6, 8, 3, 1, 3 ],
      [ 3, 6, 8, 2, 2, 3 ], [ 4, 4, 9, 1, 4, 2 ], [ 4, 6, 6, -3, 2, 2 ],
      [ 4, 6, 6, 3, 2, 3 ] ],
  [ [ 1, 2, 69, 1, 1, 1 ], [ 1, 3, 44, 1, 1, 1 ], [ 1, 7, 18, 4, 1, 0 ],
      [ 1, 11, 12, 6, 1, 0 ], [ 2, 6, 11, 3, 2, 1 ], [ 2, 8, 8, 3, 1, 1 ],
      [ 2, 8, 9, -6, 1, 1 ], [ 3, 4, 11, 1, 3, 1 ], [ 3, 4, 11, 1, 0, 2 ],
      [ 3, 6, 7, 2, 1, 1 ], [ 4, 5, 7, 2, 0, 3 ], [ 5, 5, 6, 3, 4, 1 ],
      [ 1, 6, 22, 5, 0, 1 ], [ 1, 9, 14, 3, 0, 1 ], [ 1, 9, 14, 1, 1, 1 ],
      [ 1, 11, 14, 11, 1, 1 ], [ 2, 3, 21, 1, 0, 1 ], [ 2, 5, 13, -3, 1, 1 ],
      [ 2, 7, 10, 6, 1, 0 ], [ 2, 7, 11, 7, 1, 2 ], [ 3, 5, 10, 3, 2, 3 ],
      [ 3, 6, 8, -3, 2, 2 ], [ 3, 6, 8, 3, 3, 2 ], [ 4, 4, 9, 1, 2, 3 ],
      [ 4, 5, 7, 3, 3, 1 ] ],
  [ [ 1, 2, 69, 1, 0, 1 ], [ 1, 6, 21, 1, 0, 1 ], [ 1, 8, 16, 3, 1, 1 ],
      [ 1, 10, 13, 5, 0, 1 ], [ 1, 10, 14, 8, 0, 1 ], [ 2, 3, 22, 3, 2, 1 ],
      [ 2, 4, 16, -2, 1, 1 ], [ 2, 4, 18, 3, 2, 2 ], [ 2, 6, 11, 1, 0, 2 ],
      [ 2, 6, 12, 5, 1, 2 ], [ 2, 7, 9, 2, 1, 1 ], [ 2, 7, 10, 5, 2, 0 ],
      [ 2, 7, 10, 5, 2, 1 ], [ 3, 4, 13, 3, 2, 3 ], [ 3, 6, 8, -5, 1, 1 ],
      [ 3, 6, 8, -4, 1, 2 ], [ 4, 4, 8, -1, 2, 1 ], [ 4, 5, 7, 2, 1, 3 ],
      [ 4, 6, 7, 6, 3, 2 ], [ 1, 1, 121, 1, 1, 0 ], [ 1, 1, 161, 1, 1, 1 ],
      [ 1, 2, 61, 2, 1, 0 ], [ 1, 6, 21, 4, 1, 0 ], [ 1, 7, 18, 2, 0, 1 ],
      [ 1, 9, 15, 7, 1, 0 ], [ 2, 3, 25, 3, 2, 2 ], [ 2, 5, 13, 3, 2, 0 ],
      [ 3, 5, 9, 4, 1, 1 ], [ 3, 7, 7, 4, 1, 3 ] ],
  [ [ 1, 3, 44, 1, 0, 1 ], [ 1, 6, 21, 0, 0, 1 ], [ 1, 11, 11, 1, 0, 0 ],
      [ 2, 2, 33, 2, 2, 1 ], [ 2, 3, 21, 0, 0, 1 ], [ 3, 4, 12, 3, 3, 2 ],
      [ 3, 5, 9, 2, 3, 0 ], [ 3, 5, 9, -2, 1, 2 ], [ 3, 5, 10, 3, 0, 3 ],
      [ 3, 6, 8, 1, 2, 3 ], [ 3, 6, 9, 5, 3, 3 ], [ 1, 1, 161, 0, 0, 1 ],
      [ 1, 3, 41, 3, 0, 0 ], [ 1, 12, 12, 9, 0, 1 ], [ 2, 3, 21, 3, 1, 0 ],
      [ 2, 6, 11, 4, 1, 1 ], [ 3, 3, 14, -1, 1, 1 ], [ 3, 3, 18, 1, 1, 3 ],
      [ 3, 4, 11, -3, 1, 1 ], [ 3, 5, 9, 4, 0, 1 ], [ 3, 7, 8, 6, 3, 3 ],
      [ 5, 5, 6, -1, 4, 2 ], [ 5, 6, 6, 5, 4, 4 ], [ 1, 1, 121, 0, 1, 0 ],
      [ 1, 4, 31, 3, 1, 0 ], [ 2, 5, 13, 2, 2, 1 ], [ 4, 5, 8, 3, 1, 4 ],
      [ 1, 2, 69, 0, 0, 1 ], [ 1, 5, 26, 3, 1, 1 ], [ 1, 7, 19, 7, 0, 0 ],
      [ 2, 5, 13, 4, 1, 0 ], [ 4, 5, 7, 2, 3, 2 ], [ 5, 5, 6, 3, 3, 3 ],
      [ 5, 5, 7, 2, 5, 4 ] ],
  [ [ 2, 6, 11, 0, 0, 2 ], [ 1, 11, 11, 0, 0, 0 ], [ 3, 4, 11, 0, 0, 2 ],
      [ 1, 1, 121, 0, 0, 0 ], [ 1, 5, 25, 4, 0, 0 ], [ 2, 2, 41, 2, 2, 2 ],
      [ 2, 5, 14, 2, 2, 2 ], [ 3, 5, 9, 0, 2, 2 ], [ 1, 2, 61, 2, 0, 0 ],
      [ 1, 10, 13, 6, 0, 0 ], [ 2, 3, 21, 2, 2, 0 ], [ 2, 9, 9, 8, 0, 2 ],
      [ 5, 5, 6, 0, 2, 4 ], [ 1, 3, 44, 0, 0, 1 ], [ 5, 5, 5, -1, 1, 1 ],
      [ 1, 11, 14, 11, 1, 0 ], [ 3, 4, 12, 4, 1, 2 ], [ 4, 4, 9, -1, 1, 3 ] ],
  [ [ 1, 1, 162, 1, 1, 1 ], [ 1, 2, 61, 1, 1, 0 ], [ 1, 3, 41, 2, 1, 0 ],
      [ 1, 7, 18, 1, 0, 1 ], [ 1, 11, 12, 5, 1, 1 ], [ 2, 6, 11, 4, 0, 1 ],
      [ 3, 3, 14, 1, 1, 1 ], [ 3, 3, 16, 2, 3, 2 ], [ 3, 4, 11, 3, 2, 0 ],
      [ 3, 4, 11, -2, 2, 1 ], [ 4, 6, 7, 6, 3, 1 ], [ 5, 6, 7, 6, 5, 5 ],
      [ 1, 4, 33, 3, 1, 1 ], [ 1, 5, 26, 3, 0, 1 ], [ 1, 10, 13, 5, 1, 0 ],
      [ 1, 10, 13, 4, 1, 1 ], [ 1, 10, 15, 10, 1, 1 ], [ 2, 3, 25, 3, 1, 2 ],
      [ 2, 7, 9, -1, 1, 1 ], [ 3, 4, 13, 3, 1, 3 ], [ 3, 5, 9, 1, 2, 2 ],
      [ 3, 5, 10, 5, 3, 1 ], [ 3, 5, 10, 5, 2, 2 ], [ 3, 6, 7, 2, 0, 1 ],
      [ 3, 7, 7, 5, 0, 2 ], [ 4, 5, 7, -3, 1, 2 ], [ 4, 5, 7, -1, 1, 3 ] ],
  [ [ 2, 9, 9, 9, 0, 0 ], [ 5, 5, 5, 1, 1, 1 ], [ 1, 7, 18, 0, 0, 1 ],
      [ 1, 9, 16, 9, 1, 0 ], [ 4, 4, 9, -3, 3, 1 ], [ 2, 5, 14, 1, 2, 2 ],
      [ 2, 8, 8, -2, 1, 1 ], [ 2, 3, 21, 3, 0, 0 ], [ 3, 5, 11, 5, 3, 3 ],
      [ 1, 4, 33, 3, 0, 1 ], [ 1, 6, 22, 6, 1, 0 ], [ 4, 4, 9, 3, 3, 2 ],
      [ 4, 6, 6, 3, 0, 3 ], [ 1, 1, 162, 0, 0, 1 ], [ 1, 7, 19, 5, 1, 1 ],
      [ 3, 3, 19, 3, 3, 3 ], [ 2, 2, 41, 1, 2, 2 ], [ 2, 5, 14, 5, 2, 1 ],
      [ 2, 6, 11, 3, 2, 0 ], [ 5, 6, 6, 6, 3, 3 ], [ 1, 2, 61, 0, 1, 0 ],
      [ 1, 3, 45, 3, 1, 1 ], [ 1, 5, 25, 3, 1, 0 ], [ 1, 9, 14, 2, 0, 1 ],
      [ 1, 9, 15, 6, 1, 1 ], [ 2, 7, 9, 3, 0, 0 ], [ 3, 5, 9, 1, 3, 1 ],
      [ 3, 6, 7, 2, 1, 0 ], [ 3, 6, 9, 6, 3, 2 ], [ 5, 5, 6, -2, 4, 1 ],
      [ 1, 1, 122, 1, 1, 0 ], [ 1, 2, 70, 2, 1, 1 ], [ 1, 8, 16, 2, 1, 1 ],
      [ 1, 9, 14, 3, 1, 0 ], [ 1, 10, 14, 8, 1, 0 ], [ 2, 2, 31, 1, 2, 0 ],
      [ 2, 4, 16, 2, 1, 1 ], [ 2, 4, 18, 3, 0, 2 ], [ 2, 5, 14, 3, 0, 2 ],
      [ 2, 7, 10, 3, 2, 2 ], [ 2, 8, 8, 3, 0, 1 ], [ 2, 8, 10, 8, 2, 1 ],
      [ 4, 4, 8, 1, 2, 1 ], [ 4, 4, 10, 3, 4, 3 ], [ 4, 5, 7, -2, 3, 1 ] ],
  [ [ 1, 1, 122, 0, 1, 0 ], [ 1, 2, 61, 1, 0, 0 ], [ 1, 4, 31, 3, 0, 0 ],
      [ 1, 5, 26, 2, 1, 1 ], [ 1, 8, 16, 5, 0, 0 ], [ 1, 8, 16, 3, 0, 1 ],
      [ 1, 8, 17, 7, 1, 0 ], [ 2, 2, 33, 1, 2, 1 ], [ 2, 4, 17, 4, 2, 1 ],
      [ 2, 5, 13, 3, 1, 1 ], [ 2, 5, 13, 1, 2, 1 ], [ 2, 5, 14, 3, 1, 2 ],
      [ 2, 7, 9, 2, 0, 1 ], [ 2, 7, 9, 1, 1, 1 ], [ 3, 3, 14, 0, 1, 1 ],
      [ 3, 5, 9, 4, 1, 0 ], [ 3, 5, 10, 3, 1, 3 ], [ 3, 6, 7, -1, 1, 1 ],
      [ 4, 5, 7, 0, 3, 2 ], [ 4, 5, 8, -4, 1, 3 ], [ 5, 5, 6, -1, 3, 3 ],
      [ 5, 5, 6, 1, 2, 4 ], [ 5, 5, 7, -1, 4, 4 ], [ 5, 6, 6, -5, 2, 3 ] ],
  [ [ 1, 2, 61, 0, 0, 0 ], [ 1, 6, 21, 4, 0, 0 ], [ 1, 7, 18, 4, 0, 0 ],
      [ 2, 5, 13, 4, 0, 0 ], [ 3, 6, 8, 4, 2, 2 ], [ 5, 6, 6, -4, 2, 4 ],
      [ 1, 1, 122, 0, 0, 0 ], [ 1, 3, 41, 2, 0, 0 ], [ 1, 9, 14, 4, 0, 0 ],
      [ 2, 2, 31, 0, 2, 0 ], [ 2, 3, 25, 2, 2, 2 ], [ 2, 7, 10, 6, 0, 0 ],
      [ 2, 7, 10, 4, 0, 2 ], [ 4, 5, 7, -2, 2, 2 ], [ 1, 2, 70, 1, 1, 1 ],
      [ 1, 6, 22, 4, 1, 1 ], [ 1, 7, 18, 3, 1, 0 ], [ 1, 8, 16, 4, 1, 0 ],
      [ 1, 8, 16, 1, 1, 1 ], [ 2, 3, 22, 3, 1, 1 ], [ 2, 4, 16, 2, 0, 1 ],
      [ 2, 4, 18, 3, 1, 2 ], [ 2, 7, 9, 0, 1, 1 ], [ 2, 7, 10, -5, 1, 1 ],
      [ 3, 3, 16, 1, 3, 2 ], [ 3, 6, 8, -4, 2, 1 ], [ 4, 4, 8, 0, 2, 1 ],
      [ 4, 5, 7, 4, 1, 1 ], [ 4, 5, 8, 3, 4, 3 ], [ 4, 6, 6, -1, 2, 3 ],
      [ 4, 6, 7, 5, 4, 2 ], [ 4, 6, 7, -5, 1, 3 ], [ 1, 1, 163, 1, 1, 1 ],
      [ 1, 3, 41, 1, 1, 0 ], [ 1, 4, 31, 2, 1, 0 ], [ 1, 5, 27, 5, 1, 1 ],
      [ 1, 7, 19, 5, 0, 1 ], [ 3, 7, 7, 5, 1, 2 ], [ 3, 7, 7, 3, 2, 3 ],
      [ 4, 5, 7, 3, 2, 2 ] ],
  [ [ 1, 1, 163, 0, 0, 1 ], [ 1, 2, 70, 1, 0, 1 ], [ 1, 3, 41, 0, 1, 0 ],
      [ 1, 5, 26, 1, 1, 1 ], [ 1, 7, 19, 6, 1, 0 ], [ 1, 8, 17, 6, 1, 1 ],
      [ 2, 4, 16, -1, 1, 1 ], [ 2, 7, 10, 4, 1, 2 ], [ 3, 4, 11, 1, 3, 0 ],
      [ 4, 5, 7, 4, 0, 1 ], [ 4, 5, 7, 1, 3, 2 ], [ 1, 4, 33, 2, 1, 1 ],
      [ 1, 6, 21, 3, 1, 0 ], [ 1, 9, 14, 1, 0, 1 ], [ 1, 9, 15, 6, 0, 1 ],
      [ 1, 12, 13, 11, 1, 1 ], [ 2, 5, 13, 3, 0, 1 ], [ 2, 6, 11, 2, 2, 1 ],
      [ 2, 7, 9, 2, 1, 0 ], [ 3, 3, 14, 1, 2, 0 ], [ 3, 4, 11, 3, 1, 1 ],
      [ 3, 6, 7, 1, 1, 1 ], [ 4, 5, 8, -2, 3, 3 ], [ 4, 6, 6, 3, 1, 3 ],
      [ 4, 6, 7, 5, 4, 1 ], [ 5, 6, 6, -3, 3, 4 ], [ 5, 6, 6, 3, 4, 5 ] ],
  [ [ 1, 2, 70, 0, 0, 1 ], [ 2, 4, 18, 1, 2, 2 ], [ 2, 8, 8, 2, 1, 1 ],
      [ 3, 3, 14, 0, 0, 1 ], [ 1, 2, 62, 2, 1, 0 ], [ 1, 6, 22, 4, 0, 1 ],
      [ 2, 2, 33, -1, 1, 1 ], [ 2, 3, 22, 2, 2, 1 ], [ 2, 4, 16, 3, 1, 0 ],
      [ 2, 8, 9, 5, 0, 2 ], [ 4, 6, 6, 4, 1, 2 ], [ 5, 6, 6, 4, 0, 5 ],
      [ 1, 5, 26, 5, 1, 0 ], [ 1, 12, 13, 11, 0, 1 ], [ 2, 2, 41, 1, 1, 2 ],
      [ 2, 5, 14, 5, 2, 0 ], [ 2, 6, 11, 4, 1, 0 ], [ 2, 6, 11, -3, 1, 1 ],
      [ 3, 4, 11, 3, 0, 1 ], [ 3, 6, 8, 2, 3, 2 ], [ 4, 4, 9, 1, 1, 3 ],
      [ 4, 6, 7, 4, 3, 4 ], [ 1, 9, 14, 0, 0, 1 ], [ 2, 7, 11, 7, 2, 0 ],
      [ 3, 5, 10, 5, 1, 2 ], [ 5, 5, 6, -1, 1, 4 ], [ 6, 6, 6, -2, 5, 5 ],
      [ 1, 1, 123, 1, 1, 0 ], [ 1, 3, 45, 2, 1, 1 ], [ 2, 5, 15, 5, 2, 2 ],
      [ 3, 5, 10, 2, 2, 3 ], [ 5, 5, 5, 0, 1, 1 ], [ 1, 5, 26, 2, 0, 1 ],
      [ 1, 10, 15, 10, 1, 0 ], [ 2, 3, 21, 1, 2, 0 ], [ 2, 3, 25, 1, 2, 2 ],
      [ 3, 5, 9, 3, 2, 1 ], [ 5, 5, 7, 2, 3, 5 ] ],
  [ [ 1, 1, 123, 0, 1, 0 ], [ 1, 1, 164, 1, 1, 1 ], [ 1, 3, 41, 1, 0, 0 ],
      [ 1, 3, 45, 2, 0, 1 ], [ 1, 4, 31, 1, 1, 0 ], [ 1, 4, 33, 2, 0, 1 ],
      [ 1, 4, 33, 1, 1, 1 ], [ 1, 5, 25, 3, 0, 0 ], [ 1, 5, 25, 2, 1, 0 ],
      [ 1, 7, 20, 7, 1, 1 ], [ 1, 8, 17, 6, 0, 1 ], [ 1, 9, 14, 2, 1, 0 ],
      [ 1, 9, 15, 7, 0, 0 ], [ 1, 10, 13, 4, 0, 1 ], [ 1, 10, 13, 3, 1, 1 ],
      [ 1, 11, 12, 5, 0, 1 ], [ 1, 11, 13, 9, 0, 0 ], [ 1, 12, 13, 11, 1, 0 ],
      [ 2, 4, 16, 1, 1, 1 ], [ 2, 9, 9, 8, 1, 2 ], [ 3, 4, 12, -3, 1, 2 ],
      [ 3, 4, 13, 2, 2, 3 ], [ 3, 5, 9, 2, 1, 2 ], [ 3, 5, 10, 4, 3, 2 ],
      [ 3, 6, 7, 0, 1, 1 ], [ 4, 4, 9, 0, 1, 3 ], [ 4, 5, 7, 4, 1, 0 ],
      [ 4, 5, 7, -3, 2, 1 ], [ 4, 5, 7, 1, 1, 3 ], [ 4, 5, 9, 5, 3, 4 ] ],
  [ [ 1, 2, 62, 2, 0, 0 ], [ 2, 3, 25, 2, 0, 2 ], [ 3, 3, 14, 0, 2, 0 ],
      [ 3, 6, 7, 2, 0, 0 ], [ 1, 3, 41, 0, 0, 0 ], [ 1, 11, 12, 6, 0, 0 ],
      [ 2, 3, 21, 0, 2, 0 ], [ 2, 8, 9, 4, 2, 2 ], [ 3, 4, 12, -2, 2, 2 ],
      [ 3, 5, 9, 4, 0, 0 ], [ 3, 5, 9, 2, 0, 2 ], [ 5, 5, 6, 2, 4, 2 ],
      [ 1, 1, 123, 0, 0, 0 ], [ 1, 4, 31, 2, 0, 0 ], [ 2, 5, 13, 2, 2, 0 ],
      [ 4, 5, 8, 2, 2, 4 ], [ 5, 5, 7, 4, 4, 4 ], [ 1, 6, 22, 6, 0, 0 ],
      [ 2, 2, 41, 0, 0, 2 ], [ 2, 7, 10, 2, 2, 2 ], [ 1, 3, 42, 3, 1, 0 ],
      [ 1, 11, 12, 5, 1, 0 ], [ 2, 2, 33, 1, 1, 1 ], [ 2, 6, 12, 6, 1, 1 ],
      [ 2, 8, 9, 5, 1, 2 ], [ 3, 4, 12, 4, 3, 0 ], [ 3, 4, 12, 4, 3, 1 ],
      [ 3, 4, 12, 2, 3, 2 ], [ 3, 6, 8, 5, 1, 1 ], [ 3, 6, 8, 2, 0, 3 ],
      [ 3, 6, 8, 2, 1, 3 ], [ 3, 6, 9, 5, 0, 3 ], [ 4, 4, 11, 3, 3, 4 ],
      [ 4, 5, 7, 0, 1, 3 ], [ 1, 1, 164, 0, 0, 1 ], [ 1, 3, 45, 1, 1, 1 ],
      [ 3, 3, 15, 2, 3, 1 ], [ 3, 3, 19, 2, 3, 3 ], [ 3, 4, 11, 0, 3, 0 ],
      [ 3, 5, 9, 1, 3, 0 ], [ 3, 7, 8, 6, 0, 3 ], [ 1, 4, 32, 4, 1, 0 ],
      [ 1, 8, 16, 2, 0, 1 ], [ 2, 2, 31, 1, 1, 0 ], [ 2, 4, 16, 0, 1, 1 ],
      [ 2, 5, 13, -2, 1, 1 ], [ 4, 4, 8, 1, 2, 0 ], [ 4, 6, 7, -3, 3, 3 ],
      [ 1, 4, 31, 0, 1, 0 ], [ 1, 11, 13, 8, 1, 1 ], [ 5, 5, 7, 4, 5, 3 ] ],
  [ [ 1, 2, 62, 1, 1, 0 ], [ 1, 5, 26, 1, 0, 1 ], [ 1, 11, 12, 4, 1, 1 ],
      [ 2, 2, 33, 0, 1, 1 ], [ 2, 6, 11, 1, 2, 1 ], [ 2, 7, 9, 1, 0, 1 ],
      [ 2, 7, 11, 7, 2, 1 ], [ 3, 3, 16, -1, 2, 2 ], [ 3, 4, 11, 2, 2, 1 ],
      [ 3, 5, 9, 3, 2, 0 ], [ 3, 6, 8, 1, 3, 2 ], [ 3, 6, 9, -5, 2, 2 ],
      [ 4, 5, 8, 5, 3, 2 ], [ 1, 2, 71, 2, 1, 1 ], [ 1, 6, 23, 6, 1, 1 ],
      [ 1, 7, 18, 2, 1, 0 ], [ 2, 3, 21, 2, 1, 0 ], [ 2, 3, 22, -2, 1, 1 ],
      [ 2, 3, 25, 2, 1, 2 ], [ 2, 8, 8, -1, 1, 1 ], [ 2, 8, 9, 6, 1, 1 ],
      [ 3, 5, 10, 1, 2, 3 ], [ 3, 6, 8, 5, 0, 1 ], [ 3, 7, 7, -3, 2, 2 ],
      [ 3, 7, 8, 7, 2, 2 ], [ 4, 5, 7, 1, 0, 3 ] ],
  [ [ 1, 1, 124, 1, 1, 0 ], [ 1, 6, 22, 3, 1, 1 ], [ 1, 9, 14, 1, 1, 0 ],
      [ 1, 10, 14, 7, 1, 1 ], [ 2, 2, 31, 0, 1, 0 ], [ 2, 3, 22, 1, 2, 1 ],
      [ 2, 8, 8, 3, 0, 0 ], [ 2, 8, 9, 5, 2, 0 ], [ 3, 4, 13, 1, 2, 3 ],
      [ 4, 4, 10, 2, 4, 3 ], [ 4, 6, 6, -2, 1, 3 ], [ 4, 6, 6, 2, 2, 3 ],
      [ 5, 6, 6, 2, 4, 5 ], [ 1, 1, 165, 1, 1, 1 ], [ 1, 7, 19, 4, 1, 1 ],
      [ 1, 10, 13, 4, 1, 0 ], [ 1, 13, 13, 13, 1, 1 ], [ 3, 5, 9, -1, 1, 2 ],
      [ 5, 5, 6, -2, 2, 3 ], [ 1, 3, 45, 1, 0, 1 ], [ 1, 5, 25, 1, 1, 0 ],
      [ 1, 5, 26, 0, 0, 1 ], [ 1, 6, 21, 2, 1, 0 ], [ 3, 7, 7, -5, 1, 1 ],
      [ 1, 2, 62, 0, 1, 0 ], [ 1, 4, 33, 1, 0, 1 ], [ 1, 4, 34, 4, 1, 1 ],
      [ 1, 8, 18, 8, 1, 1 ], [ 2, 4, 16, 3, 0, 0 ], [ 2, 4, 16, 1, 2, 0 ],
      [ 2, 4, 16, 1, 0, 1 ], [ 2, 7, 10, 1, 2, 2 ], [ 2, 9, 9, -8, 1, 1 ],
      [ 3, 6, 7, 1, 0, 1 ], [ 4, 4, 9, -1, 3, 2 ], [ 4, 5, 8, -3, 2, 3 ] ],
  [ [ 2, 2, 33, 0, 0, 1 ], [ 2, 5, 14, 2, 1, 2 ], [ 3, 5, 9, 0, 3, 0 ],
      [ 5, 5, 6, -3, 3, 1 ], [ 5, 5, 8, 4, 5, 5 ], [ 2, 8, 8, 1, 1, 1 ],
      [ 2, 8, 9, 6, 0, 1 ], [ 3, 6, 8, 3, 3, 0 ], [ 1, 6, 21, 3, 0, 0 ],
      [ 1, 10, 13, 2, 1, 1 ], [ 3, 4, 13, 2, 0, 3 ], [ 1, 1, 165, 0, 0, 1 ],
      [ 1, 3, 42, 3, 0, 0 ], [ 1, 4, 33, 0, 0, 1 ], [ 1, 12, 12, 9, 0, 0 ],
      [ 1, 1, 124, 0, 1, 0 ], [ 1, 4, 31, 1, 0, 0 ], [ 1, 8, 16, 1, 0, 1 ],
      [ 1, 9, 14, 0, 1, 0 ], [ 1, 9, 16, 9, 0, 0 ], [ 2, 4, 17, 4, 1, 1 ],
      [ 4, 4, 9, 0, 0, 3 ], [ 5, 5, 5, 0, 0, 1 ], [ 5, 5, 7, 4, 5, 0 ],
      [ 1, 2, 71, 1, 1, 1 ], [ 1, 7, 18, 3, 0, 0 ], [ 1, 10, 13, 5, 0, 0 ],
      [ 1, 11, 13, 8, 0, 1 ], [ 2, 7, 9, 0, 0, 1 ], [ 4, 4, 8, -1, 1, 1 ],
      [ 1, 3, 45, 0, 0, 1 ], [ 1, 5, 25, 0, 1, 0 ], [ 1, 5, 26, 5, 0, 0 ],
      [ 1, 9, 14, 3, 0, 0 ], [ 1, 9, 15, 6, 1, 0 ], [ 1, 11, 14, 11, 0, 0 ],
      [ 2, 5, 15, 5, 1, 2 ], [ 2, 7, 9, 1, 1, 0 ], [ 3, 4, 12, 1, 3, 2 ],
      [ 3, 5, 9, -2, 2, 1 ], [ 3, 6, 9, 6, 3, 1 ], [ 4, 5, 8, 5, 3, 0 ],
      [ 4, 5, 8, 4, 3, 3 ], [ 1, 2, 62, 1, 0, 0 ], [ 1, 8, 16, 3, 1, 0 ],
      [ 1, 8, 17, 7, 0, 0 ], [ 1, 9, 16, 8, 1, 1 ], [ 2, 8, 9, 5, 2, 1 ],
      [ 3, 6, 7, 1, 1, 0 ], [ 3, 6, 8, 5, 1, 0 ], [ 4, 4, 9, 2, 4, 1 ] ],
  [ [ 2, 3, 21, 2, 0, 0 ], [ 2, 6, 11, 4, 0, 0 ], [ 5, 5, 6, 0, 4, 2 ],
      [ 2, 6, 11, 2, 2, 0 ], [ 2, 7, 11, 6, 2, 2 ], [ 3, 6, 8, 4, 0, 2 ],
      [ 1, 4, 32, 4, 0, 0 ], [ 1, 8, 16, 4, 0, 0 ], [ 4, 5, 8, 4, 4, 0 ],
      [ 1, 2, 62, 0, 0, 0 ], [ 1, 10, 14, 8, 0, 0 ], [ 2, 2, 31, 0, 0, 0 ],
      [ 2, 7, 9, 2, 0, 0 ], [ 4, 6, 7, 4, 0, 4 ], [ 1, 4, 31, 0, 0, 0 ],
      [ 1, 7, 19, 6, 0, 0 ], [ 3, 3, 16, 2, 2, 2 ], [ 4, 4, 9, 2, 4, 0 ],
      [ 4, 5, 7, 4, 0, 0 ], [ 4, 5, 8, 4, 4, 2 ], [ 4, 5, 8, 2, 0, 4 ],
      [ 1, 1, 124, 0, 0, 0 ], [ 1, 5, 25, 2, 0, 0 ], [ 2, 4, 17, 4, 2, 0 ],
      [ 2, 5, 14, 2, 0, 2 ], [ 4, 5, 9, 4, 4, 4 ], [ 1, 5, 27, 4, 1, 1 ],
      [ 1, 9, 15, 5, 1, 1 ], [ 1, 9, 16, 8, 0, 1 ], [ 3, 5, 9, -3, 1, 1 ],
      [ 3, 5, 11, 5, 2, 3 ], [ 4, 5, 7, 3, 0, 2 ], [ 4, 5, 9, 5, 2, 4 ],
      [ 1, 2, 71, 1, 0, 1 ], [ 1, 7, 18, 1, 1, 0 ], [ 1, 8, 16, 0, 0, 1 ],
      [ 1, 12, 12, 8, 1, 1 ], [ 2, 4, 16, 0, 0, 1 ], [ 2, 4, 18, 2, 1, 2 ],
      [ 2, 5, 13, 2, 1, 1 ], [ 2, 5, 14, 5, 1, 1 ], [ 2, 6, 11, 3, 1, 1 ],
      [ 2, 8, 8, 2, 0, 1 ], [ 2, 8, 8, 0, 1, 1 ], [ 2, 8, 9, 6, 1, 0 ],
      [ 3, 4, 11, -1, 2, 1 ], [ 3, 6, 8, 3, 3, 1 ], [ 4, 5, 8, 2, 4, 3 ],
      [ 4, 5, 8, 1, 2, 4 ], [ 4, 6, 6, -4, 1, 1 ], [ 4, 6, 7, -5, 3, 1 ],
      [ 5, 6, 6, -4, 3, 3 ], [ 5, 6, 6, 4, 3, 5 ] ],
  [ [ 1, 1, 166, 1, 1, 1 ], [ 1, 3, 42, 2, 1, 0 ], [ 1, 5, 27, 4, 0, 1 ],
      [ 1, 6, 21, 1, 1, 0 ], [ 1, 6, 22, 5, 1, 0 ], [ 1, 7, 19, 4, 0, 1 ],
      [ 2, 3, 25, 1, 1, 2 ], [ 2, 5, 13, 3, 1, 0 ], [ 3, 4, 11, 3, 1, 0 ],
      [ 3, 7, 7, -4, 1, 2 ], [ 3, 7, 7, 2, 2, 3 ], [ 4, 5, 7, 3, 1, 2 ],
      [ 4, 6, 7, -4, 2, 3 ], [ 4, 6, 7, 4, 4, 3 ], [ 4, 7, 7, 7, 3, 4 ],
      [ 1, 2, 71, 0, 0, 1 ], [ 1, 3, 46, 3, 1, 1 ], [ 1, 6, 22, 3, 0, 1 ],
      [ 1, 7, 18, 0, 1, 0 ], [ 1, 10, 13, 1, 1, 1 ], [ 1, 10, 14, 7, 0, 1 ],
      [ 1, 11, 13, 8, 1, 0 ], [ 2, 3, 22, 2, 1, 1 ], [ 2, 7, 9, 0, 1, 0 ],
      [ 3, 3, 15, -2, 2, 1 ], [ 3, 4, 12, 3, 2, 2 ], [ 3, 4, 13, 2, 1, 3 ],
      [ 3, 6, 7, 0, 0, 1 ], [ 3, 7, 8, 7, 2, 0 ], [ 4, 4, 8, 1, 1, 1 ],
      [ 4, 5, 7, 0, 0, 3 ] ],
  [ [ 1, 10, 13, 3, 0, 1 ], [ 2, 2, 34, 2, 2, 1 ], [ 2, 3, 22, 3, 2, 0 ],
      [ 2, 7, 10, 5, 1, 1 ], [ 2, 7, 10, 4, 2, 1 ], [ 2, 8, 10, 7, 2, 2 ],
      [ 3, 4, 14, 4, 3, 3 ], [ 4, 5, 7, 2, 3, 1 ], [ 1, 1, 125, 1, 1, 0 ],
      [ 1, 1, 166, 0, 0, 1 ], [ 2, 5, 13, 1, 2, 0 ], [ 3, 5, 10, 2, 0, 3 ],
      [ 3, 7, 7, 3, 0, 3 ], [ 1, 2, 63, 2, 1, 0 ], [ 1, 6, 21, 0, 1, 0 ],
      [ 2, 3, 25, 1, 0, 2 ], [ 3, 3, 15, 1, 3, 1 ], [ 3, 5, 9, 1, 1, 2 ],
      [ 3, 6, 7, 0, 1, 0 ], [ 1, 6, 22, 2, 1, 1 ], [ 2, 2, 42, 1, 2, 2 ],
      [ 2, 3, 22, 2, 0, 1 ], [ 2, 6, 12, 6, 1, 0 ], [ 2, 6, 12, 4, 1, 2 ],
      [ 2, 6, 12, 3, 2, 2 ], [ 3, 3, 14, 1, 1, 0 ], [ 3, 6, 8, 4, 1, 2 ],
      [ 3, 6, 8, 1, 1, 3 ], [ 3, 6, 9, 5, 2, 3 ], [ 4, 6, 6, 0, 2, 3 ],
      [ 5, 5, 6, 1, 1, 4 ], [ 5, 6, 6, 6, 2, 3 ], [ 6, 6, 6, 5, 5, 6 ] ],
  [ [ 1, 1, 125, 0, 1, 0 ], [ 1, 4, 32, 3, 1, 0 ], [ 1, 5, 25, 1, 0, 0 ],
      [ 1, 5, 26, 4, 1, 0 ], [ 1, 8, 17, 5, 1, 1 ], [ 1, 11, 12, 3, 1, 1 ],
      [ 2, 3, 21, 1, 1, 0 ], [ 2, 4, 17, 3, 2, 1 ], [ 2, 5, 13, 2, 0, 1 ],
      [ 2, 5, 13, -1, 1, 1 ], [ 2, 5, 14, 1, 1, 2 ], [ 2, 6, 11, 3, 0, 1 ],
      [ 3, 4, 11, -2, 1, 1 ], [ 3, 5, 9, 0, 1, 2 ], [ 3, 5, 10, -4, 1, 2 ],
      [ 3, 5, 10, 2, 1, 3 ], [ 4, 5, 7, 2, 3, 0 ], [ 4, 5, 8, 2, 1, 4 ],
      [ 5, 5, 6, -2, 3, 2 ], [ 5, 5, 6, 1, 4, 2 ], [ 5, 5, 6, 2, 3, 3 ],
      [ 5, 5, 6, 0, 1, 4 ], [ 5, 5, 7, -2, 3, 4 ], [ 5, 6, 6, 5, 0, 4 ] ],
  [ [ 1, 5, 25, 0, 0, 0 ], [ 2, 3, 25, 0, 0, 2 ], [ 3, 7, 7, 4, 2, 2 ],
      [ 2, 5, 13, 0, 2, 0 ], [ 1, 10, 15, 10, 0, 0 ], [ 4, 4, 9, -2, 2, 2 ],
      [ 1, 1, 125, 0, 0, 0 ], [ 1, 6, 21, 2, 0, 0 ], [ 1, 9, 14, 2, 0, 0 ],
      [ 2, 6, 13, 6, 2, 2 ], [ 2, 7, 10, 4, 2, 0 ], [ 5, 5, 6, 2, 4, 0 ],
      [ 1, 2, 63, 2, 0, 0 ], [ 1, 3, 42, 2, 0, 0 ], [ 1, 7, 18, 2, 0, 0 ],
      [ 2, 4, 19, 4, 2, 2 ], [ 2, 7, 11, 6, 0, 2 ], [ 3, 3, 16, 0, 2, 2 ],
      [ 3, 4, 11, 2, 2, 0 ], [ 3, 6, 8, -2, 2, 2 ], [ 4, 6, 7, 6, 2, 2 ],
      [ 2, 7, 10, 5, 0, 1 ], [ 3, 7, 8, 7, 1, 2 ], [ 3, 7, 7, 1, 2, 3 ],
      [ 1, 4, 34, 3, 1, 1 ], [ 4, 4, 9, 2, 3, 2 ], [ 1, 9, 15, 5, 0, 1 ],
      [ 1, 2, 72, 2, 1, 1 ], [ 1, 3, 42, 1, 1, 0 ], [ 1, 6, 22, 1, 1, 1 ],
      [ 1, 8, 16, 2, 1, 0 ], [ 1, 12, 12, 8, 0, 1 ], [ 2, 3, 22, -1, 1, 1 ],
      [ 2, 4, 16, 2, 1, 0 ], [ 2, 4, 18, 1, 1, 2 ], [ 2, 6, 12, 5, 2, 1 ],
      [ 3, 4, 11, 1, 2, 1 ], [ 4, 4, 8, 0, 1, 1 ], [ 4, 4, 11, 2, 3, 4 ],
      [ 4, 6, 6, 1, 2, 3 ], [ 4, 6, 7, -5, 2, 2 ], [ 4, 6, 7, 5, 3, 3 ],
      [ 1, 1, 167, 1, 1, 1 ], [ 1, 7, 19, 5, 1, 0 ], [ 1, 7, 19, 3, 1, 1 ],
      [ 1, 8, 17, 6, 1, 0 ], [ 1, 11, 12, 4, 0, 1 ], [ 3, 7, 7, 3, 1, 3 ],
      [ 3, 7, 8, 6, 2, 3 ] ],
  [ [ 1, 1, 167, 0, 0, 1 ], [ 1, 2, 63, 1, 1, 0 ], [ 1, 3, 42, 0, 1, 0 ],
      [ 1, 3, 46, 2, 1, 1 ], [ 1, 11, 12, 4, 1, 0 ], [ 2, 3, 21, 0, 1, 0 ],
      [ 2, 6, 11, -2, 1, 1 ], [ 3, 3, 14, 0, 1, 0 ], [ 3, 3, 15, 2, 3, 0 ],
      [ 3, 3, 16, 1, 2, 2 ], [ 3, 3, 19, 2, 2, 3 ], [ 3, 4, 11, 3, 0, 0 ],
      [ 3, 4, 11, 0, 2, 1 ], [ 3, 4, 12, 3, 0, 2 ], [ 3, 5, 9, 1, 0, 2 ],
      [ 3, 5, 10, -3, 2, 2 ], [ 3, 6, 7, 1, 0, 0 ], [ 3, 6, 8, 5, 0, 0 ],
      [ 3, 6, 8, 1, 0, 3 ], [ 3, 6, 9, 5, 1, 3 ], [ 3, 6, 9, 4, 3, 3 ],
      [ 3, 7, 8, 6, 3, 0 ], [ 1, 4, 34, 3, 0, 1 ], [ 1, 10, 13, 3, 1, 0 ],
      [ 1, 10, 14, 7, 1, 0 ], [ 1, 11, 14, 10, 1, 1 ], [ 2, 5, 13, 1, 1, 1 ],
      [ 2, 7, 10, 3, 1, 2 ], [ 4, 4, 10, -1, 3, 3 ], [ 4, 5, 7, -1, 3, 1 ],
      [ 5, 5, 6, 0, 3, 3 ] ],
  [ [ 1, 2, 63, 0, 1, 0 ], [ 1, 3, 46, 2, 0, 1 ], [ 1, 5, 27, 3, 1, 1 ],
      [ 1, 11, 14, 10, 0, 1 ], [ 2, 3, 21, 1, 0, 0 ], [ 2, 5, 13, 3, 0, 0 ],
      [ 2, 7, 9, 1, 0, 0 ], [ 3, 5, 9, 3, 1, 1 ], [ 5, 5, 6, 2, 4, 1 ],
      [ 1, 1, 126, 1, 1, 0 ], [ 1, 2, 72, 1, 1, 1 ], [ 1, 6, 22, 2, 0, 1 ],
      [ 1, 8, 17, 5, 0, 1 ], [ 2, 2, 32, 1, 2, 0 ], [ 2, 2, 34, 1, 2, 1 ],
      [ 2, 2, 42, 1, 1, 2 ], [ 2, 3, 22, 1, 1, 1 ], [ 2, 3, 26, 3, 2, 2 ],
      [ 2, 4, 17, -3, 1, 1 ], [ 2, 4, 18, 1, 0, 2 ], [ 2, 5, 13, 0, 1, 1 ],
      [ 2, 5, 14, 4, 2, 1 ], [ 2, 5, 14, 1, 0, 2 ], [ 2, 6, 11, 1, 2, 0 ],
      [ 2, 6, 12, 5, 2, 0 ], [ 2, 7, 10, 3, 0, 2 ], [ 2, 8, 8, 1, 0, 1 ],
      [ 2, 8, 9, 3, 2, 2 ], [ 2, 8, 10, 8, 1, 1 ], [ 2, 8, 10, 7, 0, 2 ],
      [ 4, 5, 8, 5, 3, 1 ], [ 4, 6, 7, -4, 3, 2 ] ],
  [ [ 1, 1, 126, 0, 1, 0 ], [ 1, 1, 168, 1, 1, 1 ], [ 1, 2, 63, 1, 0, 0 ],
      [ 1, 2, 72, 1, 0, 1 ], [ 1, 3, 42, 1, 0, 0 ], [ 1, 3, 46, 1, 1, 1 ],
      [ 1, 4, 32, 3, 0, 0 ], [ 1, 6, 21, 1, 0, 0 ], [ 1, 6, 22, 5, 0, 0 ],
      [ 1, 6, 23, 5, 1, 1 ], [ 1, 7, 18, 1, 0, 0 ], [ 1, 7, 20, 6, 1, 1 ],
      [ 1, 8, 16, 3, 0, 0 ], [ 1, 8, 16, 1, 1, 0 ], [ 1, 9, 14, 1, 0, 0 ],
      [ 1, 9, 16, 8, 1, 0 ], [ 1, 10, 13, 2, 0, 1 ], [ 1, 10, 15, 9, 1, 1 ],
      [ 1, 11, 12, 5, 0, 0 ], [ 1, 11, 12, 2, 1, 1 ], [ 1, 12, 13, 11, 0, 0 ],
      [ 2, 3, 22, 0, 1, 1 ], [ 2, 6, 12, -5, 1, 1 ], [ 2, 7, 10, 5, 1, 0 ],
      [ 3, 4, 11, 2, 1, 1 ], [ 3, 4, 12, 3, 1, 2 ], [ 3, 4, 13, 1, 1, 3 ],
      [ 3, 5, 9, 2, 2, 1 ], [ 3, 7, 8, 7, 2, 1 ], [ 3, 7, 8, 6, 1, 3 ],
      [ 4, 4, 9, 1, 4, 1 ], [ 4, 5, 7, 3, 2, 1 ] ],
  [ [ 1, 3, 42, 0, 0, 0 ], [ 1, 6, 21, 0, 0, 0 ], [ 4, 6, 7, 6, 2, 0 ],
      [ 1, 9, 15, 6, 0, 0 ], [ 3, 6, 7, 0, 0, 0 ], [ 2, 3, 21, 0, 0, 0 ],
      [ 2, 6, 11, 0, 2, 0 ], [ 3, 3, 14, 0, 0, 0 ], [ 5, 5, 6, 0, 0, 4 ],
      [ 1, 5, 26, 4, 0, 0 ], [ 3, 5, 9, 0, 0, 2 ], [ 3, 6, 9, 6, 2, 2 ],
      [ 4, 6, 7, 4, 2, 4 ], [ 1, 2, 63, 0, 0, 0 ], [ 1, 9, 14, 0, 0, 0 ],
      [ 2, 5, 15, 4, 2, 2 ], [ 2, 7, 9, 0, 0, 0 ], [ 3, 6, 8, 4, 2, 0 ],
      [ 1, 10, 13, 4, 0, 0 ], [ 4, 5, 7, 2, 2, 2 ], [ 1, 1, 126, 0, 0, 0 ],
      [ 1, 7, 18, 0, 0, 0 ], [ 2, 5, 14, 0, 0, 2 ], [ 2, 8, 9, 6, 0, 0 ],
      [ 1, 1, 168, 0, 0, 1 ], [ 1, 3, 43, 3, 1, 0 ], [ 1, 7, 19, 2, 1, 1 ],
      [ 4, 7, 7, 7, 2, 4 ], [ 1, 4, 34, 2, 1, 1 ], [ 1, 10, 15, 9, 0, 1 ],
      [ 3, 4, 13, 1, 0, 3 ], [ 4, 4, 9, 3, 3, 1 ], [ 4, 4, 9, 0, 3, 2 ],
      [ 2, 6, 11, 3, 1, 0 ], [ 3, 6, 8, 0, 0, 3 ], [ 3, 8, 8, 8, 3, 3 ],
      [ 5, 5, 6, 3, 3, 2 ], [ 3, 5, 11, 4, 3, 3 ], [ 1, 7, 20, 6, 0, 1 ],
      [ 1, 9, 15, 4, 1, 1 ], [ 3, 3, 19, 1, 2, 3 ], [ 3, 5, 9, 3, 0, 1 ],
      [ 3, 7, 7, 5, 1, 1 ], [ 4, 5, 7, 3, 2, 0 ], [ 1, 6, 23, 5, 0, 1 ],
      [ 1, 8, 16, 0, 1, 0 ], [ 1, 8, 18, 8, 1, 0 ], [ 2, 3, 22, 1, 0, 1 ],
      [ 2, 8, 9, -5, 1, 1 ], [ 3, 3, 16, -1, 1, 2 ], [ 3, 6, 8, 4, 2, 1 ],
      [ 4, 4, 8, 0, 0, 1 ], [ 4, 5, 8, 4, 0, 3 ], [ 4, 6, 6, 4, 1, 1 ],
      [ 4, 6, 6, -3, 1, 2 ], [ 4, 6, 6, 3, 2, 2 ], [ 5, 6, 6, 4, 1, 5 ],
      [ 6, 6, 6, -3, 4, 5 ], [ 1, 5, 27, 3, 0, 1 ], [ 1, 7, 19, 3, 0, 1 ],
      [ 4, 5, 7, -1, 2, 2 ], [ 1, 2, 72, 0, 0, 1 ], [ 1, 4, 32, 2, 1, 0 ],
      [ 1, 7, 20, 7, 1, 0 ], [ 2, 4, 19, 4, 1, 2 ], [ 2, 8, 8, 0, 0, 1 ],
      [ 2, 8, 10, 8, 1, 0 ], [ 4, 4, 8, 1, 1, 0 ], [ 4, 4, 9, 3, 3, 0 ],
      [ 4, 5, 8, 4, 4, 1 ] ],
  [ [ 1, 3, 46, 1, 0, 1 ], [ 1, 11, 14, 10, 1, 0 ], [ 2, 2, 34, -1, 1, 1 ],
      [ 2, 5, 13, 1, 0, 1 ], [ 2, 5, 14, 5, 1, 0 ], [ 2, 5, 14, -4, 1, 1 ],
      [ 3, 3, 15, 2, 2, 1 ], [ 3, 4, 12, -1, 2, 2 ], [ 3, 5, 10, 5, 2, 0 ],
      [ 3, 5, 10, 5, 2, 1 ], [ 3, 5, 10, 1, 1, 3 ], [ 4, 4, 10, 3, 3, 3 ],
      [ 5, 5, 6, -1, 4, 1 ], [ 5, 5, 6, 1, 3, 3 ], [ 5, 5, 7, 2, 2, 5 ],
      [ 5, 5, 8, 3, 5, 5 ], [ 5, 6, 6, 5, 3, 4 ], [ 1, 6, 22, 1, 0, 1 ],
      [ 1, 11, 12, 1, 1, 1 ], [ 2, 3, 23, 3, 2, 1 ], [ 2, 3, 26, 3, 1, 2 ],
      [ 2, 6, 11, 2, 1, 1 ], [ 2, 7, 11, 6, 1, 2 ], [ 3, 4, 11, 2, 0, 1 ],
      [ 3, 6, 8, -3, 1, 2 ], [ 3, 6, 8, 3, 2, 2 ], [ 3, 7, 8, 6, 3, 2 ] ],
  [ [ 1, 2, 64, 2, 1, 0 ], [ 1, 6, 22, 4, 1, 0 ], [ 1, 10, 13, 1, 0, 1 ],
      [ 1, 10, 14, 6, 1, 1 ], [ 2, 4, 16, 1, 1, 0 ], [ 3, 4, 14, 4, 2, 3 ],
      [ 4, 4, 10, -2, 2, 3 ], [ 4, 6, 6, 4, 0, 1 ], [ 4, 6, 6, 2, 0, 3 ],
      [ 4, 6, 6, 2, 1, 3 ], [ 5, 6, 6, 4, 2, 5 ], [ 1, 3, 46, 0, 0, 1 ],
      [ 1, 5, 27, 2, 1, 1 ], [ 1, 10, 13, 2, 1, 0 ], [ 1, 11, 13, 7, 1, 1 ],
      [ 2, 9, 9, 7, 2, 2 ], [ 3, 7, 7, 5, 0, 1 ], [ 1, 1, 127, 1, 1, 0 ],
      [ 1, 1, 169, 1, 1, 1 ], [ 1, 7, 19, 1, 1, 1 ], [ 1, 9, 15, 5, 1, 0 ],
      [ 3, 5, 9, -1, 2, 1 ], [ 1, 4, 34, 2, 0, 1 ], [ 1, 4, 34, 1, 1, 1 ],
      [ 1, 5, 26, 3, 1, 0 ], [ 1, 6, 22, 0, 0, 1 ], [ 2, 3, 22, 0, 0, 1 ],
      [ 2, 6, 12, 1, 2, 2 ], [ 2, 6, 13, 6, 1, 2 ], [ 3, 5, 10, 3, 3, 2 ],
      [ 4, 4, 9, 1, 3, 2 ], [ 4, 6, 7, 6, 1, 2 ], [ 4, 6, 7, 4, 1, 4 ],
      [ 4, 6, 7, 3, 3, 4 ] ],
  [ [ 1, 10, 13, 0, 0, 1 ], [ 1, 13, 13, 13, 0, 0 ], [ 3, 4, 13, 0, 0, 3 ],
      [ 1, 1, 127, 0, 1, 0 ], [ 1, 1, 169, 0, 0, 1 ], [ 1, 3, 43, 3, 0, 0 ],
      [ 1, 4, 32, 1, 1, 0 ], [ 1, 11, 12, 3, 0, 1 ], [ 2, 5, 13, 2, 1, 0 ],
      [ 2, 7, 10, -4, 1, 1 ], [ 2, 7, 11, 7, 1, 1 ], [ 3, 5, 10, 1, 0, 3 ],
      [ 3, 7, 8, 5, 3, 3 ], [ 4, 5, 7, 1, 3, 1 ], [ 4, 5, 8, 1, 1, 4 ],
      [ 1, 2, 73, 2, 1, 1 ], [ 1, 5, 28, 5, 1, 1 ], [ 1, 7, 19, 5, 0, 0 ],
      [ 1, 8, 17, 4, 1, 1 ], [ 2, 2, 34, 1, 1, 1 ], [ 2, 3, 22, 3, 1, 0 ],
      [ 2, 4, 17, 2, 2, 1 ], [ 3, 5, 10, 4, 3, 0 ], [ 4, 5, 7, -2, 1, 2 ],
      [ 5, 5, 7, 4, 5, 2 ], [ 2, 5, 13, 0, 0, 1 ], [ 5, 6, 6, -1, 4, 4 ] ],
  [ [ 2, 2, 43, 2, 2, 2 ], [ 2, 3, 22, 2, 2, 0 ], [ 2, 3, 26, 2, 2, 2 ],
      [ 2, 5, 14, 4, 2, 0 ], [ 3, 5, 10, 4, 2, 2 ], [ 1, 1, 127, 0, 0, 0 ],
      [ 1, 2, 64, 2, 0, 0 ], [ 1, 4, 32, 2, 0, 0 ], [ 1, 8, 16, 2, 0, 0 ],
      [ 1, 8, 17, 6, 0, 0 ], [ 1, 11, 13, 8, 0, 0 ], [ 2, 5, 15, 4, 0, 2 ],
      [ 2, 8, 9, 4, 0, 2 ], [ 2, 8, 9, 2, 2, 2 ], [ 3, 4, 12, 2, 2, 2 ],
      [ 3, 5, 9, 2, 2, 0 ], [ 4, 5, 8, -4, 2, 2 ], [ 5, 5, 7, 0, 4, 4 ],
      [ 1, 3, 47, 3, 1, 1 ], [ 1, 4, 33, 4, 1, 0 ], [ 1, 5, 27, 1, 1, 1 ],
      [ 3, 3, 15, -1, 2, 1 ], [ 3, 3, 17, 3, 3, 2 ], [ 3, 5, 9, 3, 1, 0 ],
      [ 4, 5, 9, 3, 4, 4 ], [ 5, 5, 7, 4, 5, 1 ], [ 1, 4, 32, 0, 1, 0 ],
      [ 1, 8, 18, 7, 1, 1 ], [ 1, 11, 12, 3, 1, 0 ], [ 2, 2, 32, 1, 1, 0 ],
      [ 2, 2, 34, 0, 1, 1 ], [ 2, 4, 16, 0, 1, 0 ], [ 2, 4, 17, 4, 1, 0 ],
      [ 2, 4, 17, 3, 1, 1 ], [ 2, 6, 11, -1, 1, 1 ], [ 2, 8, 9, 4, 1, 2 ],
      [ 2, 8, 10, 7, 1, 2 ], [ 3, 3, 16, 1, 1, 2 ], [ 3, 4, 12, 4, 2, 1 ],
      [ 3, 4, 12, -2, 1, 2 ], [ 3, 6, 8, 2, 3, 1 ], [ 4, 4, 8, 0, 1, 0 ],
      [ 4, 4, 9, 1, 4, 0 ], [ 4, 5, 7, 0, 3, 1 ], [ 4, 5, 8, 5, 2, 2 ],
      [ 4, 5, 8, 4, 2, 3 ], [ 4, 5, 8, 1, 0, 4 ] ],
  [ [ 1, 1, 170, 1, 1, 1 ], [ 1, 2, 64, 1, 1, 0 ], [ 1, 2, 73, 1, 1, 1 ],
      [ 1, 3, 43, 2, 1, 0 ], [ 1, 4, 34, 1, 0, 1 ], [ 1, 4, 35, 4, 1, 1 ],
      [ 1, 5, 27, 2, 0, 1 ], [ 1, 7, 19, 4, 1, 0 ], [ 1, 7, 19, 2, 0, 1 ],
      [ 1, 8, 18, 7, 0, 1 ], [ 1, 9, 15, 4, 0, 1 ], [ 1, 9, 16, 7, 1, 1 ],
      [ 1, 10, 13, 1, 1, 0 ], [ 1, 10, 15, 9, 1, 0 ], [ 1, 12, 13, 10, 1, 1 ],
      [ 2, 4, 17, 3, 0, 1 ], [ 2, 6, 11, 2, 0, 1 ], [ 2, 7, 10, 2, 1, 2 ],
      [ 3, 3, 16, 0, 1, 2 ], [ 3, 4, 11, 1, 2, 0 ], [ 3, 4, 11, -1, 1, 1 ],
      [ 3, 5, 10, 4, 3, 1 ], [ 4, 4, 9, -2, 3, 1 ], [ 4, 5, 7, -3, 1, 1 ],
      [ 4, 5, 8, -3, 3, 2 ], [ 4, 6, 6, -1, 1, 3 ], [ 4, 6, 7, 6, 2, 1 ],
      [ 4, 6, 7, 5, 0, 3 ], [ 5, 6, 7, 6, 4, 5 ] ],
  [ [ 1, 1, 170, 0, 0, 1 ], [ 1, 5, 27, 5, 1, 0 ], [ 3, 3, 19, 1, 1, 3 ],
      [ 3, 6, 9, 6, 1, 2 ], [ 1, 2, 64, 0, 1, 0 ], [ 1, 12, 12, 7, 1, 1 ],
      [ 2, 2, 34, 0, 0, 1 ], [ 2, 4, 16, 1, 0, 0 ], [ 2, 4, 17, 3, 2, 0 ],
      [ 2, 6, 11, 1, 1, 1 ], [ 2, 8, 9, 1, 2, 2 ], [ 3, 4, 12, 3, 3, 1 ],
      [ 3, 6, 8, 2, 3, 0 ], [ 1, 10, 14, 6, 0, 1 ], [ 2, 3, 22, 3, 0, 0 ],
      [ 2, 3, 26, 1, 2, 2 ], [ 2, 6, 12, 3, 0, 2 ], [ 2, 6, 12, 3, 1, 2 ],
      [ 2, 7, 10, 5, 0, 0 ], [ 2, 9, 9, 8, 1, 1 ], [ 3, 4, 14, 3, 3, 3 ],
      [ 3, 6, 8, -4, 1, 1 ], [ 4, 5, 8, -1, 3, 3 ], [ 1, 9, 15, 3, 1, 1 ],
      [ 3, 3, 15, 1, 3, 0 ], [ 3, 5, 9, 1, 2, 1 ], [ 3, 5, 10, 0, 0, 3 ],
      [ 1, 2, 73, 1, 0, 1 ], [ 2, 2, 43, 1, 2, 2 ], [ 2, 4, 19, 3, 2, 2 ],
      [ 2, 5, 14, 5, 0, 0 ], [ 2, 6, 11, 3, 0, 0 ], [ 1, 11, 13, 7, 0, 1 ],
      [ 5, 6, 7, 6, 5, 0 ], [ 1, 6, 23, 6, 1, 0 ], [ 1, 10, 13, 0, 1, 0 ],
      [ 5, 5, 7, 1, 2, 5 ], [ 1, 1, 128, 1, 1, 0 ], [ 1, 4, 34, 0, 0, 1 ],
      [ 2, 2, 32, 0, 1, 0 ], [ 2, 7, 10, 3, 2, 1 ], [ 2, 8, 8, 1, 0, 0 ],
      [ 2, 8, 10, 7, 2, 0 ], [ 4, 4, 10, -3, 3, 2 ], [ 5, 5, 6, 3, 3, 0 ] ],
  [ [ 1, 1, 128, 0, 1, 0 ], [ 1, 2, 64, 1, 0, 0 ], [ 1, 4, 32, 1, 0, 0 ],
      [ 1, 6, 23, 4, 1, 1 ], [ 1, 8, 16, 1, 0, 0 ], [ 1, 8, 17, 5, 1, 0 ],
      [ 1, 9, 16, 7, 0, 1 ], [ 2, 3, 23, 3, 1, 1 ], [ 2, 5, 15, 4, 1, 2 ],
      [ 2, 9, 9, 8, 0, 1 ], [ 3, 6, 8, -3, 2, 1 ], [ 4, 5, 8, -4, 3, 1 ],
      [ 4, 5, 8, 4, 1, 3 ], [ 1, 2, 73, 0, 0, 1 ], [ 1, 5, 26, 3, 0, 0 ],
      [ 1, 5, 26, 2, 1, 0 ], [ 1, 7, 20, 7, 0, 0 ], [ 1, 8, 17, 4, 0, 1 ],
      [ 1, 10, 13, 3, 0, 0 ], [ 1, 10, 14, 7, 0, 0 ], [ 1, 12, 13, 10, 0, 1 ],
      [ 2, 4, 17, 1, 2, 1 ], [ 2, 6, 11, 0, 1, 1 ], [ 2, 7, 11, 7, 1, 0 ],
      [ 2, 8, 9, 4, 2, 1 ], [ 3, 4, 11, 1, 1, 1 ], [ 3, 5, 9, 0, 2, 1 ],
      [ 3, 7, 8, 6, 3, 1 ], [ 4, 5, 7, 1, 3, 0 ], [ 5, 5, 7, 3, 4, 4 ] ],
  [ [ 4, 5, 8, 0, 0, 4 ], [ 3, 3, 16, 0, 0, 2 ], [ 1, 8, 16, 0, 0, 0 ],
      [ 4, 7, 7, 6, 4, 4 ], [ 3, 4, 11, 0, 2, 0 ], [ 1, 12, 12, 8, 0, 0 ],
      [ 4, 5, 9, 2, 4, 4 ], [ 3, 7, 7, -2, 2, 2 ], [ 1, 4, 32, 0, 0, 0 ],
      [ 4, 4, 9, 0, 4, 0 ], [ 1, 6, 22, 4, 0, 0 ], [ 4, 6, 7, 4, 4, 0 ],
      [ 2, 5, 13, 2, 0, 0 ], [ 5, 6, 6, 4, 4, 4 ], [ 1, 2, 64, 0, 0, 0 ],
      [ 1, 8, 18, 8, 0, 0 ], [ 2, 4, 17, 4, 0, 0 ], [ 3, 3, 17, -2, 2, 2 ],
      [ 3, 5, 10, 4, 0, 2 ], [ 1, 3, 43, 2, 0, 0 ], [ 1, 11, 12, 4, 0, 0 ],
      [ 3, 4, 12, 4, 2, 0 ], [ 3, 4, 12, 0, 2, 2 ], [ 4, 4, 11, 2, 2, 4 ],
      [ 4, 5, 7, 0, 2, 2 ], [ 2, 3, 26, 2, 0, 2 ], [ 2, 7, 10, 2, 0, 2 ],
      [ 3, 7, 7, 4, 0, 2 ], [ 1, 1, 128, 0, 0, 0 ], [ 1, 4, 33, 4, 0, 0 ],
      [ 1, 9, 16, 8, 0, 0 ], [ 2, 2, 33, 2, 2, 0 ], [ 2, 8, 9, 4, 2, 0 ],
      [ 4, 5, 9, 4, 0, 4 ], [ 1, 1, 171, 1, 1, 1 ], [ 1, 3, 43, 1, 1, 0 ],
      [ 1, 3, 47, 2, 1, 1 ], [ 1, 5, 27, 1, 0, 1 ], [ 1, 7, 19, 1, 0, 1 ],
      [ 1, 11, 12, 2, 0, 1 ], [ 1, 11, 13, 7, 1, 0 ], [ 1, 12, 13, 10, 1, 0 ],
      [ 3, 3, 15, 1, 2, 1 ], [ 3, 4, 11, 2, 1, 0 ], [ 3, 4, 13, 4, 3, 2 ],
      [ 3, 5, 9, -2, 1, 1 ], [ 3, 7, 7, 2, 1, 3 ], [ 4, 5, 7, 1, 2, 2 ],
      [ 5, 5, 7, 3, 5, 3 ] ],
  [ [ 1, 1, 171, 0, 0, 1 ], [ 1, 3, 43, 0, 1, 0 ], [ 3, 3, 19, 0, 0, 3 ],
      [ 3, 4, 12, 3, 3, 0 ], [ 3, 7, 7, 5, 0, 0 ], [ 3, 7, 7, 2, 0, 3 ],
      [ 2, 5, 14, 4, 1, 1 ], [ 5, 5, 6, 3, 3, 1 ], [ 2, 2, 35, 2, 2, 1 ],
      [ 3, 3, 20, 3, 3, 3 ], [ 3, 5, 9, 3, 0, 0 ], [ 3, 5, 11, 4, 0, 3 ],
      [ 1, 6, 22, 3, 1, 0 ], [ 4, 6, 7, 3, 4, 3 ], [ 1, 5, 27, 0, 0, 1 ],
      [ 1, 7, 19, 0, 0, 1 ], [ 1, 7, 20, 5, 1, 1 ], [ 1, 8, 17, 3, 1, 1 ],
      [ 2, 4, 17, -2, 1, 1 ], [ 2, 5, 13, 1, 1, 0 ], [ 2, 7, 10, 1, 1, 2 ],
      [ 4, 5, 7, -2, 2, 1 ], [ 4, 5, 8, 5, 1, 2 ], [ 4, 7, 7, -5, 3, 3 ],
      [ 5, 5, 7, -2, 4, 3 ], [ 1, 3, 47, 2, 0, 1 ], [ 1, 6, 23, 4, 0, 1 ],
      [ 1, 11, 12, 2, 1, 0 ], [ 2, 3, 23, 2, 2, 1 ], [ 2, 3, 26, 2, 1, 2 ],
      [ 2, 6, 12, 5, 1, 1 ], [ 3, 3, 15, 0, 2, 1 ], [ 3, 4, 11, 0, 1, 1 ],
      [ 3, 4, 12, 1, 2, 2 ], [ 3, 6, 8, -1, 2, 2 ], [ 3, 6, 9, 5, 3, 2 ],
      [ 3, 7, 7, 4, 1, 2 ], [ 3, 7, 8, -6, 1, 2 ], [ 5, 5, 6, 1, 4, 1 ],
      [ 5, 6, 6, 5, 1, 4 ] ],
  [ [ 1, 2, 74, 2, 1, 1 ], [ 1, 5, 26, 1, 1, 0 ], [ 1, 10, 14, 6, 1, 0 ],
      [ 1, 12, 14, 12, 1, 1 ], [ 2, 2, 43, 1, 1, 2 ], [ 2, 3, 22, 1, 2, 0 ],
      [ 2, 4, 19, 3, 0, 2 ], [ 2, 5, 14, 4, 0, 1 ], [ 2, 5, 14, 3, 2, 1 ],
      [ 2, 6, 11, 2, 1, 0 ], [ 2, 6, 12, 5, 0, 1 ], [ 2, 7, 10, 3, 2, 0 ],
      [ 2, 8, 9, 5, 1, 1 ], [ 2, 8, 10, 7, 2, 1 ], [ 3, 4, 11, 1, 0, 1 ],
      [ 3, 6, 8, 1, 3, 1 ], [ 4, 4, 10, 0, 3, 3 ], [ 4, 5, 8, 3, 3, 3 ],
      [ 4, 6, 7, 2, 3, 4 ], [ 4, 6, 8, 6, 3, 4 ], [ 1, 1, 129, 1, 1, 0 ],
      [ 1, 2, 65, 2, 1, 0 ], [ 1, 3, 47, 1, 1, 1 ], [ 1, 9, 15, 2, 1, 1 ],
      [ 1, 9, 17, 9, 1, 1 ], [ 2, 5, 15, 3, 2, 2 ], [ 2, 7, 11, 5, 2, 2 ],
      [ 2, 9, 9, 7, 0, 2 ], [ 3, 5, 10, -4, 2, 1 ], [ 5, 5, 6, 0, 4, 1 ] ],
  [ [ 1, 1, 172, 1, 1, 1 ], [ 1, 3, 43, 1, 0, 0 ], [ 1, 5, 26, 0, 1, 0 ],
      [ 1, 5, 27, 5, 0, 0 ], [ 1, 7, 20, 5, 0, 1 ], [ 1, 11, 12, 1, 0, 1 ],
      [ 1, 12, 12, 7, 0, 1 ], [ 2, 5, 13, 0, 1, 0 ], [ 2, 6, 11, 1, 0, 1 ],
      [ 3, 3, 16, 3, 3, 1 ], [ 3, 4, 12, -3, 2, 1 ], [ 4, 5, 7, 0, 3, 0 ],
      [ 4, 6, 6, 1, 1, 3 ], [ 4, 6, 7, 5, 2, 3 ], [ 5, 6, 7, 5, 5, 5 ],
      [ 1, 1, 129, 0, 1, 0 ], [ 1, 4, 33, 3, 1, 0 ], [ 1, 4, 35, 3, 1, 1 ],
      [ 1, 5, 28, 4, 1, 1 ], [ 1, 9, 15, 5, 0, 0 ], [ 1, 9, 15, 4, 1, 0 ],
      [ 2, 7, 10, 4, 1, 1 ], [ 3, 5, 10, 5, 1, 1 ], [ 3, 5, 10, 4, 1, 2 ],
      [ 3, 5, 10, 2, 3, 2 ], [ 4, 5, 7, 3, 1, 1 ], [ 4, 5, 7, 2, 1, 2 ],
      [ 4, 5, 9, 4, 3, 4 ], [ 5, 5, 6, 1, 4, 0 ], [ 5, 5, 6, -1, 2, 3 ],
      [ 5, 6, 6, 5, 2, 4 ] ],
  [ [ 1, 3, 43, 0, 0, 0 ], [ 1, 7, 19, 4, 0, 0 ], [ 2, 4, 19, 2, 2, 2 ],
      [ 3, 4, 11, 2, 0, 0 ], [ 4, 5, 7, 2, 0, 2 ], [ 1, 1, 129, 0, 0, 0 ],
      [ 1, 10, 13, 2, 0, 0 ], [ 2, 3, 22, 0, 2, 0 ], [ 1, 2, 65, 2, 0, 0 ],
      [ 1, 5, 26, 2, 0, 0 ], [ 2, 2, 43, 0, 0, 2 ], [ 3, 6, 9, 6, 2, 0 ],
      [ 5, 6, 6, 6, 2, 2 ], [ 1, 6, 23, 6, 0, 0 ], [ 1, 11, 14, 10, 0, 0 ],
      [ 2, 7, 11, 6, 2, 0 ], [ 3, 3, 15, 2, 2, 0 ], [ 3, 4, 12, 2, 0, 2 ],
      [ 3, 6, 8, 2, 2, 2 ], [ 4, 4, 9, 2, 2, 2 ], [ 4, 6, 7, 4, 4, 2 ],
      [ 1, 1, 172, 0, 0, 1 ], [ 1, 5, 28, 4, 0, 1 ], [ 1, 7, 19, 3, 1, 0 ],
      [ 1, 11, 12, 0, 0, 1 ], [ 3, 5, 11, 3, 3, 3 ], [ 1, 2, 74, 1, 1, 1 ],
      [ 1, 3, 44, 3, 1, 0 ], [ 1, 10, 14, 5, 1, 1 ], [ 1, 12, 14, 12, 1, 0 ],
      [ 2, 4, 19, 3, 1, 2 ], [ 3, 4, 14, 2, 3, 3 ], [ 4, 4, 10, 2, 3, 3 ],
      [ 4, 4, 11, 1, 2, 4 ], [ 4, 5, 8, 3, 4, 2 ], [ 1, 3, 47, 1, 0, 1 ],
      [ 1, 9, 15, 3, 0, 1 ], [ 1, 9, 15, 1, 1, 1 ], [ 3, 5, 9, 2, 1, 1 ],
      [ 3, 7, 8, -6, 2, 1 ], [ 1, 4, 35, 3, 0, 1 ], [ 1, 6, 24, 6, 1, 1 ],
      [ 1, 11, 12, 1, 1, 0 ], [ 2, 3, 23, -2, 1, 1 ], [ 2, 6, 12, 4, 2, 1 ],
      [ 3, 4, 12, 4, 1, 1 ], [ 3, 4, 12, 2, 1, 2 ], [ 4, 4, 9, -1, 2, 2 ],
      [ 4, 6, 6, 3, 0, 2 ], [ 4, 6, 6, 3, 1, 2 ], [ 4, 6, 6, 0, 1, 3 ],
      [ 5, 6, 6, 3, 3, 5 ] ],
  [ [ 1, 3, 47, 0, 0, 1 ], [ 1, 6, 23, 3, 1, 1 ], [ 1, 8, 17, 2, 1, 1 ],
      [ 1, 11, 12, 0, 1, 0 ], [ 2, 2, 35, 1, 2, 1 ], [ 2, 3, 23, 1, 2, 1 ],
      [ 2, 3, 26, 1, 1, 2 ], [ 2, 4, 17, 2, 1, 1 ], [ 2, 6, 11, 0, 0, 1 ],
      [ 3, 4, 11, 0, 0, 1 ], [ 3, 4, 13, -3, 2, 2 ], [ 3, 5, 9, 1, 2, 0 ],
      [ 3, 7, 7, 3, 2, 2 ], [ 3, 7, 8, -5, 2, 2 ], [ 5, 5, 7, -4, 4, 1 ],
      [ 1, 2, 65, 1, 1, 0 ], [ 1, 2, 74, 1, 0, 1 ], [ 1, 7, 20, 6, 1, 0 ],
      [ 2, 3, 22, 2, 1, 0 ], [ 2, 7, 11, 6, 2, 1 ], [ 2, 8, 9, 5, 0, 1 ],
      [ 2, 8, 10, -7, 1, 1 ], [ 3, 3, 17, 2, 3, 2 ], [ 3, 5, 11, 4, 2, 3 ],
      [ 3, 6, 8, 3, 0, 2 ], [ 3, 6, 8, 3, 1, 2 ], [ 3, 7, 8, 7, 1, 1 ],
      [ 4, 5, 7, 3, 0, 1 ] ],
  [ [ 1, 6, 22, 2, 1, 0 ], [ 1, 8, 17, 3, 0, 1 ], [ 2, 3, 26, 1, 0, 2 ],
      [ 2, 4, 18, 4, 2, 1 ], [ 2, 7, 10, 4, 0, 1 ], [ 2, 7, 10, 2, 2, 1 ],
      [ 2, 7, 10, 1, 0, 2 ], [ 2, 9, 10, 9, 2, 2 ], [ 3, 5, 10, 1, 3, 2 ],
      [ 4, 6, 6, 1, 0, 3 ], [ 4, 6, 7, 5, 3, 0 ], [ 4, 6, 7, 5, 1, 3 ],
      [ 1, 1, 173, 1, 1, 1 ], [ 1, 7, 21, 7, 1, 1 ], [ 2, 5, 13, 1, 0, 0 ],
      [ 3, 7, 7, 1, 1, 3 ], [ 5, 6, 7, 6, 5, 4 ], [ 1, 2, 65, 0, 1, 0 ],
      [ 1, 11, 13, 6, 1, 1 ], [ 1, 13, 13, 12, 1, 1 ], [ 2, 7, 11, 7, 0, 0 ],
      [ 3, 3, 15, -1, 1, 1 ], [ 5, 5, 6, 2, 2, 3 ], [ 1, 1, 130, 1, 1, 0 ],
      [ 1, 2, 74, 0, 0, 1 ], [ 1, 9, 16, 7, 1, 0 ], [ 2, 2, 33, 1, 2, 0 ],
      [ 2, 4, 19, 1, 2, 2 ], [ 2, 6, 12, 2, 1, 2 ], [ 2, 6, 13, 5, 2, 2 ],
      [ 2, 8, 9, 5, 1, 0 ], [ 3, 6, 8, 4, 1, 1 ], [ 3, 7, 8, 7, 1, 0 ],
      [ 4, 4, 10, 4, 4, 1 ], [ 4, 5, 8, -3, 1, 3 ] ],
  [ [ 1, 1, 173, 0, 0, 1 ], [ 1, 2, 65, 1, 0, 0 ], [ 1, 3, 44, 3, 0, 0 ],
      [ 1, 3, 48, 3, 1, 1 ], [ 1, 5, 26, 1, 0, 0 ], [ 1, 5, 27, 4, 1, 0 ],
      [ 1, 8, 17, 5, 0, 0 ], [ 1, 8, 18, 7, 1, 0 ], [ 1, 10, 15, 8, 1, 1 ],
      [ 1, 11, 12, 3, 0, 0 ], [ 2, 9, 9, 7, 1, 2 ], [ 3, 3, 20, 2, 3, 3 ],
      [ 3, 4, 12, -1, 1, 2 ], [ 3, 4, 14, 3, 0, 3 ], [ 3, 5, 9, 2, 0, 1 ],
      [ 3, 6, 8, 1, 3, 0 ], [ 3, 6, 9, 5, 3, 0 ], [ 3, 6, 9, 6, 2, 1 ],
      [ 3, 6, 9, 4, 0, 3 ], [ 3, 6, 9, 4, 2, 3 ], [ 3, 6, 9, 2, 3, 3 ],
      [ 4, 5, 7, 3, 1, 0 ], [ 4, 5, 9, 5, 4, 3 ], [ 1, 1, 130, 0, 1, 0 ],
      [ 1, 4, 33, 3, 0, 0 ], [ 1, 4, 35, 2, 1, 1 ], [ 1, 6, 22, 3, 0, 0 ],
      [ 1, 8, 17, 1, 1, 1 ], [ 1, 10, 13, 1, 0, 0 ], [ 1, 10, 15, 9, 0, 0 ],
      [ 1, 11, 14, 9, 1, 1 ], [ 1, 13, 13, 12, 0, 1 ], [ 2, 4, 17, 2, 0, 1 ],
      [ 4, 4, 10, 1, 3, 3 ], [ 5, 5, 7, 1, 4, 4 ] ],
  [ [ 1, 1, 130, 0, 0, 0 ], [ 2, 2, 33, 0, 2, 0 ], [ 2, 5, 13, 0, 0, 0 ],
      [ 2, 5, 15, 2, 2, 2 ], [ 3, 5, 10, -2, 2, 2 ], [ 5, 5, 6, 0, 4, 0 ],
      [ 1, 5, 26, 0, 0, 0 ], [ 2, 3, 22, 2, 0, 0 ], [ 3, 5, 9, 0, 2, 0 ],
      [ 5, 5, 7, 2, 4, 4 ], [ 1, 10, 13, 0, 0, 0 ], [ 2, 6, 11, 2, 0, 0 ],
      [ 3, 6, 8, 0, 2, 2 ], [ 1, 2, 65, 0, 0, 0 ], [ 2, 3, 26, 0, 0, 2 ],
      [ 2, 4, 17, 2, 2, 0 ], [ 2, 7, 10, 0, 0, 2 ], [ 2, 9, 9, 8, 0, 0 ],
      [ 1, 4, 33, 2, 1, 0 ], [ 3, 3, 15, 1, 1, 1 ], [ 3, 5, 11, 4, 1, 3 ],
      [ 5, 5, 7, -3, 3, 3 ], [ 5, 5, 7, 1, 1, 5 ], [ 5, 5, 8, 4, 4, 5 ],
      [ 1, 8, 18, 6, 1, 1 ], [ 2, 2, 35, -1, 1, 1 ], [ 2, 4, 17, -1, 1, 1 ],
      [ 2, 5, 14, -3, 1, 1 ], [ 2, 8, 9, 3, 1, 2 ], [ 3, 5, 10, 5, 1, 0 ],
      [ 3, 6, 8, 4, 0, 1 ], [ 4, 5, 8, 5, 2, 0 ], [ 4, 5, 8, -2, 2, 3 ],
      [ 5, 5, 6, -1, 3, 2 ], [ 5, 6, 6, -5, 1, 3 ], [ 1, 6, 23, 3, 0, 1 ],
      [ 2, 3, 23, 2, 1, 1 ], [ 2, 6, 11, 1, 1, 0 ], [ 2, 6, 12, 5, 1, 0 ],
      [ 2, 7, 11, -6, 1, 1 ], [ 3, 8, 8, 8, 2, 3 ], [ 4, 6, 6, -1, 2, 2 ],
      [ 4, 6, 7, 5, 3, 2 ], [ 1, 8, 17, 4, 1, 0 ], [ 3, 3, 17, 1, 3, 2 ],
      [ 3, 7, 7, -3, 1, 2 ] ],
  [ [ 1, 1, 174, 1, 1, 1 ], [ 1, 2, 75, 2, 1, 1 ], [ 1, 3, 44, 2, 1, 0 ],
      [ 1, 4, 35, 2, 0, 1 ], [ 1, 4, 35, 1, 1, 1 ], [ 1, 5, 28, 3, 1, 1 ],
      [ 1, 6, 22, 1, 1, 0 ], [ 1, 6, 23, 5, 1, 0 ], [ 1, 6, 23, 2, 1, 1 ],
      [ 1, 7, 19, 2, 1, 0 ], [ 1, 7, 20, 4, 1, 1 ], [ 1, 9, 15, 2, 0, 1 ],
      [ 1, 9, 16, 6, 1, 1 ], [ 1, 10, 14, 5, 0, 1 ], [ 1, 10, 15, 8, 0, 1 ],
      [ 1, 11, 14, 9, 0, 1 ], [ 2, 3, 23, 2, 0, 1 ], [ 2, 7, 10, 4, 1, 0 ],
      [ 3, 4, 11, 1, 1, 0 ], [ 3, 4, 14, 3, 2, 3 ], [ 3, 6, 8, 1, 2, 2 ],
      [ 3, 6, 9, -5, 1, 2 ], [ 4, 4, 9, 2, 3, 1 ], [ 4, 5, 7, 2, 2, 1 ],
      [ 4, 5, 7, -1, 1, 2 ], [ 4, 6, 7, 6, 1, 1 ], [ 4, 6, 7, 4, 4, 1 ],
      [ 4, 6, 7, -2, 3, 3 ], [ 4, 6, 7, 2, 4, 3 ], [ 5, 6, 7, 6, 3, 5 ] ],
  [ [ 2, 2, 35, 1, 1, 1 ], [ 2, 2, 44, 1, 2, 2 ], [ 2, 5, 14, 2, 2, 1 ],
      [ 2, 6, 11, 0, 1, 0 ], [ 2, 8, 9, 3, 0, 2 ], [ 3, 6, 8, 0, 3, 0 ],
      [ 5, 5, 8, 5, 5, 4 ], [ 2, 3, 23, 3, 2, 0 ], [ 2, 5, 15, 3, 0, 2 ],
      [ 3, 5, 11, 2, 3, 3 ], [ 1, 1, 174, 0, 0, 1 ], [ 3, 7, 7, 1, 0, 3 ],
      [ 1, 6, 22, 0, 1, 0 ], [ 3, 3, 16, 3, 3, 0 ], [ 3, 6, 10, 6, 3, 3 ],
      [ 4, 6, 6, 0, 0, 3 ], [ 4, 6, 7, 6, 1, 0 ], [ 1, 8, 18, 6, 0, 1 ],
      [ 2, 4, 17, 1, 1, 1 ], [ 2, 5, 14, 3, 2, 0 ], [ 2, 7, 10, -3, 1, 1 ],
      [ 2, 7, 10, 1, 2, 1 ], [ 2, 9, 10, 9, 2, 0 ], [ 4, 5, 8, 5, 2, 1 ],
      [ 1, 1, 131, 1, 1, 0 ], [ 1, 9, 17, 9, 1, 0 ], [ 2, 7, 11, 5, 0, 2 ],
      [ 5, 5, 7, 2, 5, 3 ], [ 1, 2, 66, 2, 1, 0 ], [ 1, 12, 12, 6, 1, 1 ],
      [ 2, 4, 17, 3, 1, 0 ], [ 2, 6, 12, -4, 1, 1 ], [ 2, 6, 12, 1, 1, 2 ],
      [ 2, 6, 13, 5, 0, 2 ], [ 3, 4, 12, 2, 3, 1 ], [ 3, 5, 10, -3, 1, 2 ],
      [ 3, 6, 8, 4, 1, 0 ], [ 3, 6, 8, -2, 1, 2 ], [ 5, 6, 6, 6, 1, 2 ],
      [ 5, 6, 6, -4, 1, 4 ], [ 6, 6, 6, 4, 5, 6 ], [ 1, 9, 15, 3, 1, 0 ],
      [ 2, 3, 27, 3, 2, 2 ], [ 2, 5, 15, 1, 2, 2 ], [ 3, 3, 15, 0, 1, 1 ],
      [ 3, 5, 9, -1, 1, 1 ], [ 3, 7, 7, -4, 1, 1 ] ],
  [ [ 1, 1, 131, 0, 1, 0 ], [ 1, 2, 75, 1, 1, 1 ], [ 1, 3, 48, 2, 1, 1 ],
      [ 1, 4, 33, 1, 1, 0 ], [ 1, 5, 28, 3, 0, 1 ], [ 1, 6, 23, 1, 1, 1 ],
      [ 1, 7, 19, 3, 0, 0 ], [ 1, 8, 17, 2, 0, 1 ], [ 1, 11, 13, 7, 0, 0 ],
      [ 1, 11, 13, 6, 0, 1 ], [ 2, 2, 35, 0, 1, 1 ], [ 2, 3, 22, 1, 1, 0 ],
      [ 2, 3, 23, -1, 1, 1 ], [ 2, 4, 17, 0, 1, 1 ], [ 2, 5, 14, 4, 1, 0 ],
      [ 2, 5, 15, 3, 1, 2 ], [ 2, 8, 9, -4, 1, 1 ], [ 2, 8, 9, 3, 2, 1 ],
      [ 3, 4, 12, 1, 1, 2 ], [ 3, 5, 9, 2, 1, 0 ], [ 3, 6, 8, 3, 2, 1 ],
      [ 4, 5, 8, 4, 3, 2 ], [ 4, 5, 8, 0, 3, 3 ], [ 4, 5, 9, 4, 1, 4 ],
      [ 5, 5, 6, -2, 3, 1 ], [ 5, 5, 6, 2, 3, 2 ], [ 5, 5, 7, -3, 4, 2 ] ],
  [ [ 1, 1, 131, 0, 0, 0 ], [ 1, 3, 44, 2, 0, 0 ], [ 1, 4, 33, 2, 0, 0 ],
      [ 1, 5, 27, 4, 0, 0 ], [ 1, 7, 20, 6, 0, 0 ], [ 1, 9, 15, 4, 0, 0 ],
      [ 1, 11, 12, 2, 0, 0 ], [ 1, 12, 13, 10, 0, 0 ], [ 2, 4, 19, 2, 0, 2 ],
      [ 3, 4, 13, 4, 2, 2 ], [ 4, 4, 9, 0, 2, 2 ], [ 4, 5, 7, 2, 2, 0 ],
      [ 4, 5, 9, 4, 2, 4 ], [ 1, 2, 66, 2, 0, 0 ], [ 1, 6, 22, 2, 0, 0 ],
      [ 1, 10, 14, 6, 0, 0 ], [ 2, 7, 10, 2, 2, 0 ], [ 3, 6, 9, -4, 2, 2 ],
      [ 1, 2, 75, 1, 0, 1 ], [ 1, 3, 44, 1, 1, 0 ], [ 1, 4, 34, 4, 1, 0 ],
      [ 1, 4, 35, 1, 0, 1 ], [ 1, 4, 36, 4, 1, 1 ], [ 1, 10, 14, 4, 1, 1 ],
      [ 1, 10, 16, 10, 1, 1 ], [ 1, 11, 14, 9, 1, 0 ], [ 2, 2, 33, 1, 1, 0 ],
      [ 2, 4, 19, 2, 1, 2 ], [ 3, 4, 12, 4, 1, 0 ], [ 3, 4, 12, 0, 1, 2 ],
      [ 3, 4, 14, 3, 1, 3 ], [ 4, 4, 9, 2, 3, 0 ], [ 4, 4, 9, -1, 3, 1 ],
      [ 4, 4, 9, 1, 2, 2 ], [ 4, 4, 10, 3, 4, 2 ], [ 4, 4, 10, -1, 2, 3 ],
      [ 4, 4, 11, 1, 1, 4 ], [ 4, 4, 12, 3, 4, 4 ], [ 4, 5, 8, 3, 4, 0 ],
      [ 4, 6, 7, 3, 0, 4 ], [ 4, 6, 7, 3, 2, 4 ], [ 4, 6, 8, 5, 4, 4 ],
      [ 1, 1, 175, 1, 1, 1 ], [ 1, 3, 48, 2, 0, 1 ], [ 1, 4, 33, 0, 1, 0 ],
      [ 1, 7, 19, 1, 1, 0 ], [ 1, 7, 20, 4, 0, 1 ], [ 1, 9, 15, 1, 0, 1 ],
      [ 1, 9, 16, 6, 0, 1 ], [ 1, 11, 15, 11, 1, 1 ], [ 3, 4, 11, 0, 1, 0 ],
      [ 3, 5, 9, 1, 1, 1 ], [ 4, 5, 7, 3, 0, 0 ] ],
  [ [ 2, 2, 35, 0, 0, 1 ], [ 3, 5, 10, 5, 0, 0 ], [ 1, 10, 14, 5, 1, 0 ],
      [ 4, 4, 11, 4, 4, 3 ], [ 1, 5, 28, 2, 1, 1 ], [ 1, 8, 19, 8, 1, 1 ],
      [ 2, 3, 22, 0, 1, 0 ], [ 2, 4, 17, 1, 0, 1 ], [ 3, 7, 7, 0, 0, 3 ],
      [ 3, 7, 8, 7, 0, 0 ], [ 3, 7, 8, 5, 0, 3 ], [ 4, 5, 7, 1, 1, 2 ],
      [ 5, 5, 7, 4, 4, 3 ], [ 1, 1, 175, 0, 0, 1 ], [ 1, 2, 75, 0, 0, 1 ],
      [ 1, 3, 44, 0, 1, 0 ], [ 1, 7, 19, 0, 1, 0 ], [ 2, 7, 11, 5, 1, 2 ],
      [ 3, 4, 11, 1, 0, 0 ], [ 3, 7, 8, 4, 3, 3 ], [ 4, 7, 7, 7, 3, 3 ],
      [ 2, 3, 27, 3, 1, 2 ], [ 3, 3, 15, 0, 0, 1 ], [ 3, 7, 7, -1, 2, 2 ],
      [ 5, 5, 7, 0, 0, 5 ], [ 1, 4, 35, 0, 0, 1 ], [ 1, 9, 15, 0, 0, 1 ],
      [ 4, 6, 6, -3, 1, 1 ], [ 5, 6, 6, 3, 0, 5 ], [ 1, 3, 48, 1, 1, 1 ],
      [ 1, 11, 13, 6, 1, 0 ], [ 2, 5, 15, 5, 2, 1 ], [ 2, 9, 9, -7, 1, 1 ],
      [ 3, 3, 15, 1, 2, 0 ], [ 3, 4, 12, 1, 0, 2 ], [ 3, 5, 10, 3, 2, 2 ],
      [ 3, 6, 9, 5, 3, 1 ], [ 4, 5, 8, 2, 3, 3 ], [ 1, 2, 66, 1, 1, 0 ],
      [ 1, 6, 23, 2, 0, 1 ], [ 2, 3, 23, 1, 1, 1 ], [ 3, 3, 17, -1, 2, 2 ],
      [ 3, 6, 8, 3, 2, 0 ], [ 3, 6, 9, 4, 1, 3 ] ],
  [ [ 1, 5, 27, 3, 1, 0 ], [ 1, 5, 29, 5, 1, 1 ], [ 1, 10, 15, 8, 1, 0 ],
      [ 3, 5, 9, 0, 1, 1 ], [ 3, 5, 11, 5, 3, 2 ], [ 5, 5, 6, 0, 2, 3 ],
      [ 5, 5, 7, -1, 3, 4 ], [ 1, 1, 132, 1, 1, 0 ], [ 1, 2, 66, 0, 1, 0 ],
      [ 1, 6, 24, 5, 1, 1 ], [ 1, 8, 17, 1, 0, 1 ], [ 2, 2, 33, 0, 1, 0 ],
      [ 2, 2, 44, 1, 1, 2 ], [ 2, 3, 22, 1, 0, 0 ], [ 2, 3, 23, 0, 1, 1 ],
      [ 2, 4, 17, 3, 0, 0 ], [ 2, 4, 17, 1, 2, 0 ], [ 2, 4, 18, 4, 1, 1 ],
      [ 2, 5, 14, 3, 1, 1 ], [ 2, 5, 14, 1, 2, 1 ], [ 2, 5, 16, 5, 2, 2 ],
      [ 2, 6, 11, 1, 0, 0 ], [ 2, 6, 12, 5, 0, 0 ], [ 2, 6, 12, 1, 0, 2 ],
      [ 2, 6, 13, 5, 1, 2 ], [ 2, 7, 12, 7, 2, 2 ], [ 2, 8, 9, 5, 0, 0 ],
      [ 2, 8, 9, 3, 2, 0 ], [ 4, 6, 6, -2, 1, 2 ], [ 4, 6, 7, 5, 3, 1 ],
      [ 5, 6, 6, -2, 3, 4 ], [ 5, 6, 6, 2, 3, 5 ] ],
  [ [ 1, 1, 132, 0, 1, 0 ], [ 1, 2, 66, 1, 0, 0 ], [ 1, 4, 33, 1, 0, 0 ],
      [ 1, 5, 28, 1, 1, 1 ], [ 1, 8, 17, 3, 1, 0 ], [ 1, 8, 18, 7, 0, 0 ],
      [ 1, 9, 15, 2, 1, 0 ], [ 1, 9, 16, 7, 0, 0 ], [ 1, 12, 13, 9, 1, 1 ],
      [ 2, 6, 13, 6, 2, 1 ], [ 3, 3, 16, 2, 3, 1 ], [ 3, 4, 12, 3, 2, 1 ],
      [ 3, 5, 10, 3, 3, 1 ], [ 4, 5, 7, 0, 1, 2 ], [ 4, 6, 7, -4, 1, 3 ],
      [ 4, 6, 7, 4, 3, 3 ], [ 1, 1, 176, 1, 1, 1 ], [ 1, 3, 44, 1, 0, 0 ],
      [ 1, 3, 48, 1, 0, 1 ], [ 1, 6, 22, 1, 0, 0 ], [ 1, 6, 23, 5, 0, 0 ],
      [ 1, 6, 24, 5, 0, 1 ], [ 1, 7, 20, 3, 1, 1 ], [ 1, 8, 17, 0, 0, 1 ],
      [ 1, 11, 12, 1, 0, 0 ], [ 1, 12, 12, 7, 0, 0 ], [ 2, 3, 23, 1, 0, 1 ],
      [ 2, 4, 17, 0, 0, 1 ], [ 2, 9, 10, 9, 1, 2 ], [ 3, 4, 13, 3, 3, 2 ],
      [ 3, 7, 8, 5, 2, 3 ], [ 4, 5, 7, -1, 2, 1 ], [ 5, 5, 6, 1, 2, 3 ],
      [ 5, 6, 6, -5, 2, 2 ] ],
  [ [ 3, 4, 12, 4, 0, 0 ], [ 3, 7, 7, 2, 2, 2 ], [ 4, 4, 11, 0, 0, 4 ],
      [ 1, 12, 14, 12, 0, 0 ], [ 2, 7, 10, 4, 0, 0 ], [ 5, 6, 6, 0, 4, 4 ],
      [ 2, 3, 27, 2, 2, 2 ], [ 3, 3, 15, 0, 2, 0 ], [ 3, 4, 11, 0, 0, 0 ],
      [ 1, 3, 44, 0, 0, 0 ], [ 1, 11, 12, 0, 0, 0 ], [ 3, 4, 12, 0, 0, 2 ],
      [ 3, 5, 9, 2, 0, 0 ], [ 3, 7, 8, 6, 2, 2 ], [ 1, 2, 66, 0, 0, 0 ],
      [ 2, 3, 22, 0, 0, 0 ], [ 3, 3, 17, 2, 2, 2 ], [ 3, 6, 8, 4, 0, 0 ],
      [ 1, 8, 17, 4, 0, 0 ], [ 2, 4, 17, 0, 2, 0 ], [ 2, 9, 9, 6, 2, 2 ],
      [ 5, 5, 6, -2, 2, 2 ], [ 1, 4, 34, 4, 0, 0 ], [ 2, 2, 33, 0, 0, 0 ],
      [ 2, 6, 11, 0, 0, 0 ], [ 1, 1, 132, 0, 0, 0 ], [ 1, 4, 33, 0, 0, 0 ],
      [ 2, 6, 13, 6, 2, 0 ], [ 4, 7, 7, 6, 0, 4 ], [ 1, 6, 22, 0, 0, 0 ],
      [ 2, 5, 14, 4, 0, 0 ], [ 2, 7, 11, 4, 2, 2 ], [ 4, 6, 7, 6, 0, 0 ],
      [ 1, 7, 19, 2, 0, 0 ], [ 4, 5, 8, 2, 4, 2 ], [ 1, 1, 176, 0, 0, 1 ],
      [ 1, 3, 45, 3, 1, 0 ], [ 1, 3, 48, 0, 0, 1 ], [ 1, 11, 15, 11, 1, 0 ],
      [ 3, 3, 20, 2, 2, 3 ], [ 3, 4, 13, 4, 1, 2 ], [ 3, 5, 9, 1, 0, 1 ],
      [ 3, 7, 9, 7, 3, 3 ], [ 1, 6, 23, 1, 0, 1 ], [ 1, 12, 12, 6, 0, 1 ],
      [ 2, 2, 36, 2, 2, 1 ], [ 2, 3, 24, 3, 2, 1 ], [ 2, 6, 12, 3, 2, 1 ],
      [ 2, 8, 9, 2, 1, 2 ], [ 3, 4, 12, 2, 3, 0 ], [ 3, 4, 12, 1, 3, 1 ],
      [ 3, 5, 10, 3, 3, 0 ], [ 3, 6, 8, -2, 2, 1 ], [ 4, 5, 8, 1, 3, 3 ],
      [ 4, 6, 6, 1, 2, 2 ], [ 4, 6, 7, -5, 1, 2 ], [ 1, 5, 28, 2, 0, 1 ],
      [ 1, 11, 13, 5, 1, 1 ], [ 4, 5, 7, 1, 0, 2 ], [ 1, 2, 76, 2, 1, 1 ],
      [ 1, 7, 20, 5, 1, 0 ], [ 2, 4, 19, 1, 1, 2 ], [ 2, 5, 14, 3, 0, 1 ],
      [ 2, 7, 10, 3, 1, 1 ], [ 4, 5, 8, 3, 4, 1 ], [ 4, 6, 8, 6, 4, 3 ] ],
  [ [ 1, 6, 23, 0, 0, 1 ], [ 2, 3, 23, 0, 0, 1 ], [ 3, 8, 8, -7, 2, 2 ] ],
  [ [ 1, 1, 133, 1, 1, 0 ], [ 1, 3, 49, 3, 1, 1 ], [ 1, 6, 23, 4, 1, 0 ],
      [ 1, 9, 15, 1, 1, 0 ], [ 2, 5, 15, 5, 2, 0 ], [ 3, 5, 10, 4, 2, 1 ],
      [ 5, 5, 7, 3, 5, 0 ], [ 1, 5, 28, 5, 1, 0 ], [ 1, 8, 18, 5, 1, 1 ],
      [ 1, 10, 14, 4, 0, 1 ], [ 1, 10, 14, 3, 1, 1 ], [ 2, 4, 18, 3, 2, 1 ],
      [ 2, 7, 10, 1, 2, 0 ], [ 2, 9, 10, 9, 2, 1 ], [ 3, 4, 14, 2, 2, 3 ],
      [ 3, 6, 9, -5, 2, 1 ], [ 4, 4, 10, 2, 2, 3 ], [ 4, 5, 7, -2, 1, 1 ],
      [ 4, 5, 8, 3, 2, 3 ], [ 4, 6, 7, 3, 1, 4 ], [ 1, 2, 76, 1, 1, 1 ],
      [ 1, 4, 36, 3, 1, 1 ], [ 1, 10, 16, 10, 1, 0 ], [ 1, 12, 13, 9, 0, 1 ],
      [ 2, 4, 19, 1, 0, 2 ], [ 2, 6, 12, 4, 1, 1 ], [ 3, 4, 12, -3, 1, 1 ],
      [ 3, 6, 8, 2, 1, 2 ], [ 4, 4, 9, 1, 3, 1 ], [ 4, 4, 9, -1, 1, 2 ],
      [ 1, 1, 177, 1, 1, 1 ], [ 1, 2, 67, 2, 1, 0 ], [ 1, 7, 21, 6, 1, 1 ],
      [ 1, 9, 17, 8, 1, 1 ], [ 2, 3, 27, 1, 2, 2 ], [ 3, 7, 7, 4, 1, 1 ] ],
  [ [ 1, 1, 177, 0, 0, 1 ], [ 1, 3, 45, 3, 0, 0 ], [ 1, 4, 36, 3, 0, 1 ],
      [ 1, 7, 21, 6, 0, 1 ], [ 1, 9, 15, 3, 0, 0 ], [ 1, 9, 16, 6, 1, 0 ],
      [ 1, 12, 13, 9, 1, 0 ], [ 4, 4, 9, 0, 3, 1 ], [ 4, 6, 7, -3, 2, 3 ],
      [ 2, 3, 23, 3, 1, 0 ], [ 2, 5, 14, -2, 1, 1 ], [ 5, 5, 6, 0, 3, 2 ],
      [ 1, 5, 27, 3, 0, 0 ], [ 1, 5, 27, 2, 1, 0 ], [ 1, 7, 20, 3, 0, 1 ],
      [ 1, 9, 15, 0, 1, 0 ], [ 1, 9, 16, 5, 1, 1 ], [ 1, 9, 17, 9, 0, 0 ],
      [ 1, 9, 17, 8, 0, 1 ], [ 2, 5, 15, 2, 1, 2 ], [ 2, 8, 9, 4, 1, 1 ],
      [ 2, 8, 9, 2, 2, 1 ], [ 3, 3, 20, 1, 2, 3 ], [ 3, 5, 9, 0, 0, 1 ],
      [ 3, 6, 9, 6, 1, 1 ], [ 4, 4, 9, -2, 2, 1 ], [ 4, 5, 8, 4, 3, 0 ],
      [ 4, 5, 9, -3, 3, 3 ], [ 4, 6, 6, 3, 1, 1 ], [ 4, 6, 7, -5, 2, 1 ],
      [ 5, 6, 6, -3, 2, 4 ], [ 5, 6, 6, 3, 4, 4 ], [ 5, 6, 6, 3, 2, 5 ],
      [ 1, 1, 133, 0, 1, 0 ], [ 1, 2, 76, 1, 0, 1 ], [ 1, 4, 34, 3, 1, 0 ],
      [ 1, 5, 28, 1, 0, 1 ], [ 1, 7, 19, 1, 0, 0 ], [ 1, 7, 20, 2, 1, 1 ],
      [ 2, 5, 16, 5, 1, 2 ], [ 2, 8, 10, 7, 1, 1 ], [ 4, 5, 7, 1, 2, 1 ],
      [ 4, 5, 8, -4, 1, 2 ], [ 4, 5, 9, 3, 3, 4 ] ],
  [ [ 1, 1, 133, 0, 0, 0 ], [ 2, 5, 15, 2, 0, 2 ], [ 2, 6, 13, 4, 2, 2 ],
      [ 1, 2, 67, 2, 0, 0 ], [ 2, 8, 9, 2, 0, 2 ], [ 2, 8, 11, 8, 2, 2 ],
      [ 3, 3, 17, 0, 2, 2 ], [ 3, 5, 10, 4, 2, 0 ], [ 3, 5, 11, -4, 2, 2 ],
      [ 1, 7, 19, 0, 0, 0 ], [ 2, 3, 23, 2, 2, 0 ], [ 2, 3, 27, 2, 0, 2 ],
      [ 2, 4, 19, 0, 0, 2 ], [ 3, 6, 8, 2, 0, 2 ], [ 3, 7, 7, 0, 2, 2 ],
      [ 3, 7, 8, 6, 0, 2 ], [ 4, 5, 7, 0, 0, 2 ], [ 1, 13, 13, 12, 0, 0 ],
      [ 2, 2, 45, 2, 2, 2 ], [ 2, 5, 14, 2, 2, 0 ], [ 2, 7, 10, 0, 2, 0 ],
      [ 5, 5, 7, -2, 2, 4 ], [ 1, 8, 18, 6, 1, 0 ], [ 2, 2, 36, 1, 2, 1 ],
      [ 2, 4, 17, 2, 1, 0 ], [ 2, 8, 9, 1, 1, 2 ], [ 2, 8, 10, 6, 1, 2 ],
      [ 3, 6, 8, -3, 1, 1 ], [ 4, 5, 8, 5, 1, 1 ], [ 4, 5, 8, 3, 0, 3 ],
      [ 1, 8, 17, 2, 1, 0 ], [ 3, 5, 9, 1, 1, 0 ], [ 3, 5, 11, 3, 2, 3 ],
      [ 1, 2, 76, 0, 0, 1 ], [ 1, 12, 12, 5, 1, 1 ], [ 2, 4, 20, 4, 1, 2 ],
      [ 2, 6, 12, 4, 0, 1 ], [ 2, 7, 10, 3, 0, 1 ], [ 2, 7, 11, 6, 1, 1 ],
      [ 2, 8, 10, 7, 0, 1 ], [ 3, 4, 12, -2, 2, 1 ], [ 3, 7, 8, 5, 3, 2 ],
      [ 4, 5, 8, 1, 4, 2 ], [ 5, 5, 6, 1, 3, 2 ], [ 5, 6, 6, 5, 3, 3 ],
      [ 1, 5, 28, 0, 0, 1 ], [ 1, 7, 21, 7, 1, 0 ], [ 3, 3, 16, -2, 2, 1 ],
      [ 3, 7, 7, 3, 1, 2 ], [ 5, 5, 7, 3, 5, 2 ] ],
  [ [ 1, 2, 67, 1, 1, 0 ], [ 1, 8, 18, 5, 0, 1 ], [ 1, 10, 15, 7, 1, 1 ],
      [ 2, 3, 27, 2, 1, 2 ], [ 2, 4, 18, -3, 1, 1 ], [ 3, 3, 17, 1, 2, 2 ],
      [ 3, 4, 14, 1, 2, 3 ], [ 3, 5, 10, -4, 1, 1 ], [ 3, 7, 7, 4, 0, 1 ],
      [ 3, 7, 7, 3, 0, 2 ], [ 3, 7, 7, 1, 2, 2 ], [ 5, 5, 6, -1, 1, 3 ],
      [ 5, 6, 7, 6, 5, 1 ], [ 6, 6, 6, -1, 5, 5 ], [ 1, 1, 178, 1, 1, 1 ],
      [ 1, 3, 45, 2, 1, 0 ], [ 1, 7, 20, 1, 1, 1 ], [ 2, 7, 10, -2, 1, 1 ],
      [ 2, 7, 11, 6, 0, 1 ], [ 2, 7, 12, 7, 1, 2 ], [ 3, 3, 16, 1, 3, 1 ],
      [ 3, 4, 12, 3, 2, 0 ], [ 3, 5, 10, 3, 0, 2 ], [ 3, 5, 10, -1, 2, 2 ],
      [ 3, 6, 8, -1, 1, 2 ], [ 3, 6, 9, 5, 2, 2 ], [ 3, 7, 8, 5, 1, 3 ],
      [ 4, 5, 7, 0, 2, 1 ] ],
  [ [ 1, 1, 134, 1, 1, 0 ], [ 1, 10, 14, 4, 1, 0 ], [ 1, 10, 14, 2, 1, 1 ],
      [ 2, 2, 34, 1, 2, 0 ], [ 2, 8, 10, 7, 1, 0 ], [ 3, 4, 14, 2, 0, 3 ],
      [ 3, 7, 8, 5, 3, 0 ], [ 4, 4, 10, 0, 2, 3 ], [ 4, 5, 7, 2, 1, 1 ],
      [ 1, 1, 178, 0, 0, 1 ], [ 1, 5, 29, 4, 1, 1 ], [ 1, 11, 13, 5, 0, 1 ],
      [ 2, 3, 23, 3, 0, 0 ], [ 3, 5, 11, 3, 0, 3 ], [ 1, 2, 67, 0, 1, 0 ],
      [ 1, 3, 49, 2, 1, 1 ], [ 1, 5, 27, 1, 1, 0 ], [ 3, 3, 15, 1, 1, 0 ],
      [ 3, 6, 9, 6, 1, 0 ], [ 3, 6, 9, 4, 3, 2 ], [ 5, 5, 7, 3, 3, 4 ],
      [ 1, 4, 36, 2, 1, 1 ], [ 1, 6, 24, 6, 1, 0 ], [ 1, 6, 24, 4, 1, 1 ],
      [ 2, 2, 45, 1, 2, 2 ], [ 2, 3, 24, 3, 1, 1 ], [ 2, 6, 12, 3, 2, 0 ],
      [ 3, 5, 10, 3, 1, 2 ], [ 3, 6, 9, 3, 2, 3 ], [ 3, 6, 10, 6, 2, 3 ],
      [ 4, 4, 9, 1, 1, 2 ], [ 4, 6, 6, 3, 0, 1 ], [ 4, 6, 6, 2, 1, 2 ],
      [ 5, 6, 6, 6, 1, 1 ], [ 5, 6, 6, 3, 1, 5 ], [ 6, 6, 6, 3, 5, 6 ] ],
  [ [ 1, 2, 67, 1, 0, 0 ], [ 1, 2, 77, 2, 1, 1 ], [ 1, 5, 27, 0, 1, 0 ],
      [ 1, 5, 28, 5, 0, 0 ], [ 1, 7, 20, 5, 0, 0 ], [ 1, 8, 17, 3, 0, 0 ],
      [ 1, 8, 17, 1, 1, 0 ], [ 1, 11, 14, 8, 1, 1 ], [ 2, 2, 36, -1, 1, 1 ],
      [ 2, 8, 9, 4, 0, 1 ], [ 2, 8, 9, 1, 2, 1 ], [ 3, 5, 9, 0, 1, 0 ],
      [ 4, 4, 11, -2, 3, 3 ], [ 4, 5, 8, 5, 1, 0 ], [ 4, 6, 7, -4, 3, 1 ],
      [ 5, 6, 7, 4, 5, 5 ], [ 1, 1, 134, 0, 1, 0 ], [ 1, 3, 49, 2, 0, 1 ],
      [ 1, 4, 34, 3, 0, 0 ], [ 1, 5, 29, 4, 0, 1 ], [ 1, 9, 16, 5, 0, 1 ],
      [ 1, 10, 14, 5, 0, 0 ], [ 1, 11, 14, 9, 0, 0 ], [ 2, 5, 14, 2, 1, 1 ],
      [ 2, 5, 15, 5, 1, 1 ], [ 2, 5, 15, 1, 1, 2 ], [ 2, 7, 10, 3, 1, 0 ],
      [ 3, 4, 13, -3, 1, 2 ], [ 4, 5, 8, 4, 3, 1 ], [ 4, 5, 8, -2, 3, 2 ],
      [ 5, 5, 6, 2, 3, 0 ], [ 5, 5, 6, 2, 3, 1 ], [ 5, 5, 8, 3, 4, 5 ] ],
  [ [ 1, 2, 67, 0, 0, 0 ], [ 1, 3, 45, 2, 0, 0 ], [ 1, 5, 27, 2, 0, 0 ],
      [ 1, 11, 13, 6, 0, 0 ], [ 2, 4, 17, 2, 0, 0 ], [ 3, 4, 13, -2, 2, 2 ],
      [ 4, 6, 7, 2, 2, 4 ], [ 1, 1, 134, 0, 0, 0 ], [ 1, 6, 23, 4, 0, 0 ],
      [ 1, 9, 15, 2, 0, 0 ], [ 1, 10, 15, 8, 0, 0 ], [ 2, 8, 9, 2, 2, 0 ],
      [ 3, 5, 10, 2, 2, 2 ], [ 3, 7, 8, 6, 2, 0 ], [ 1, 1, 179, 1, 1, 1 ],
      [ 1, 3, 45, 1, 1, 0 ], [ 1, 3, 49, 1, 1, 1 ], [ 1, 7, 20, 2, 0, 1 ],
      [ 1, 8, 17, 0, 1, 0 ], [ 1, 8, 19, 8, 1, 0 ], [ 1, 11, 13, 5, 1, 0 ],
      [ 1, 11, 13, 4, 1, 1 ], [ 3, 3, 17, -1, 1, 2 ], [ 3, 4, 13, 2, 3, 2 ],
      [ 4, 5, 7, 1, 2, 0 ], [ 1, 4, 34, 2, 1, 0 ], [ 1, 4, 36, 2, 0, 1 ],
      [ 1, 4, 36, 1, 1, 1 ], [ 1, 6, 24, 4, 0, 1 ], [ 1, 10, 14, 1, 1, 1 ],
      [ 1, 10, 15, 7, 0, 1 ], [ 1, 12, 14, 11, 1, 1 ], [ 2, 3, 24, 2, 2, 1 ],
      [ 2, 6, 12, 2, 2, 1 ], [ 2, 8, 9, 4, 1, 0 ], [ 3, 4, 12, 3, 1, 1 ],
      [ 3, 4, 14, 2, 1, 3 ], [ 3, 6, 8, 2, 2, 1 ], [ 4, 4, 9, 1, 3, 0 ],
      [ 4, 4, 9, 0, 1, 2 ], [ 4, 4, 10, -2, 3, 2 ], [ 4, 4, 10, 1, 2, 3 ],
      [ 4, 5, 8, 3, 1, 3 ], [ 4, 6, 7, -3, 3, 2 ], [ 4, 6, 7, 3, 4, 2 ] ],
  [ [ 1, 1, 179, 0, 0, 1 ], [ 1, 3, 45, 0, 1, 0 ], [ 1, 10, 14, 3, 0, 1 ],
      [ 1, 12, 14, 11, 0, 1 ], [ 2, 2, 36, 1, 1, 1 ], [ 2, 3, 27, 1, 1, 2 ],
      [ 2, 6, 12, -3, 1, 1 ], [ 2, 7, 11, 6, 1, 0 ], [ 3, 3, 15, 0, 1, 0 ],
      [ 3, 3, 16, 2, 3, 0 ], [ 3, 3, 20, 1, 1, 3 ], [ 3, 4, 12, 1, 3, 0 ],
      [ 3, 4, 12, 3, 0, 1 ], [ 3, 4, 15, 4, 3, 3 ], [ 3, 5, 9, 1, 0, 0 ],
      [ 3, 5, 10, -3, 2, 1 ], [ 3, 5, 12, 5, 3, 3 ], [ 3, 6, 8, 1, 1, 2 ],
      [ 3, 6, 9, 5, 0, 2 ], [ 3, 7, 7, -2, 1, 2 ], [ 3, 7, 8, 6, 1, 2 ],
      [ 3, 7, 8, 3, 3, 3 ], [ 1, 2, 77, 1, 1, 1 ], [ 1, 6, 23, 3, 1, 0 ],
      [ 1, 7, 20, 4, 1, 0 ], [ 2, 5, 14, 3, 1, 0 ], [ 2, 7, 10, 2, 1, 1 ],
      [ 2, 7, 11, 5, 2, 1 ], [ 4, 5, 7, 2, 0, 1 ], [ 4, 7, 7, 6, 3, 4 ],
      [ 5, 6, 7, 6, 5, 3 ] ],
  [ [ 1, 2, 68, 2, 1, 0 ], [ 1, 2, 77, 1, 0, 1 ], [ 1, 8, 18, 4, 1, 1 ],
      [ 2, 2, 36, 0, 1, 1 ], [ 2, 2, 45, 1, 1, 2 ], [ 2, 4, 17, 1, 1, 0 ],
      [ 2, 4, 18, 2, 2, 1 ], [ 2, 4, 20, 3, 2, 2 ], [ 2, 5, 14, 1, 2, 0 ],
      [ 2, 5, 14, 2, 0, 1 ], [ 2, 5, 14, -1, 1, 1 ], [ 2, 6, 12, 4, 1, 0 ],
      [ 2, 8, 9, -3, 1, 1 ], [ 2, 8, 9, 1, 0, 2 ], [ 2, 8, 10, 6, 2, 1 ],
      [ 2, 8, 10, 5, 2, 2 ], [ 3, 6, 8, 3, 1, 1 ], [ 3, 6, 8, 0, 1, 2 ],
      [ 4, 5, 8, -1, 2, 3 ], [ 5, 6, 6, -4, 2, 3 ], [ 5, 6, 6, 4, 3, 4 ],
      [ 1, 1, 135, 1, 1, 0 ], [ 1, 3, 49, 1, 0, 1 ], [ 1, 11, 14, 8, 0, 1 ],
      [ 2, 3, 23, 1, 2, 0 ], [ 2, 3, 27, 1, 0, 2 ], [ 2, 5, 15, 1, 0, 2 ],
      [ 2, 7, 11, 5, 2, 0 ], [ 2, 7, 11, 3, 2, 2 ], [ 3, 5, 11, 3, 1, 3 ],
      [ 5, 5, 7, 3, 5, 1 ] ],
  [ [ 3, 5, 10, -2, 1, 2 ], [ 5, 5, 6, 1, 1, 3 ], [ 6, 6, 6, 5, 5, 5 ],
      [ 1, 2, 77, 0, 0, 1 ], [ 1, 7, 21, 7, 0, 0 ], [ 1, 9, 16, 4, 1, 1 ],
      [ 4, 4, 9, 2, 2, 1 ], [ 1, 1, 180, 1, 1, 1 ], [ 1, 3, 45, 1, 0, 0 ],
      [ 1, 5, 27, 1, 0, 0 ], [ 1, 5, 28, 4, 1, 0 ], [ 1, 7, 20, 1, 0, 1 ],
      [ 1, 8, 19, 7, 1, 1 ], [ 1, 12, 12, 5, 0, 1 ], [ 1, 12, 14, 11, 1, 0 ],
      [ 2, 4, 18, 3, 1, 1 ], [ 2, 6, 13, 6, 1, 1 ], [ 3, 4, 13, 4, 3, 1 ],
      [ 3, 5, 10, 2, 3, 1 ], [ 4, 4, 10, -1, 1, 3 ], [ 4, 5, 7, 2, 1, 0 ],
      [ 4, 7, 7, 7, 2, 3 ], [ 5, 6, 6, 1, 4, 4 ], [ 5, 6, 7, -3, 4, 4 ],
      [ 1, 1, 135, 0, 1, 0 ], [ 1, 3, 49, 0, 0, 1 ], [ 1, 4, 34, 1, 1, 0 ],
      [ 1, 4, 36, 1, 0, 1 ], [ 1, 4, 37, 4, 1, 1 ], [ 1, 6, 25, 6, 1, 1 ],
      [ 1, 9, 15, 1, 0, 0 ], [ 1, 9, 17, 8, 1, 0 ], [ 1, 11, 15, 11, 0, 0 ],
      [ 2, 3, 24, -2, 1, 1 ], [ 2, 9, 9, 7, 1, 1 ], [ 3, 4, 13, 1, 3, 2 ],
      [ 3, 6, 8, -1, 2, 1 ], [ 4, 5, 9, 5, 3, 3 ], [ 4, 5, 9, 2, 3, 4 ] ],
  [ [ 2, 8, 9, 0, 0, 2 ], [ 3, 5, 9, 0, 0, 0 ], [ 2, 3, 23, 0, 2, 0 ],
      [ 6, 6, 7, 6, 6, 6 ], [ 1, 6, 24, 6, 0, 0 ], [ 1, 9, 15, 0, 0, 0 ],
      [ 4, 4, 9, 0, 0, 2 ], [ 1, 3, 45, 0, 0, 0 ], [ 1, 12, 12, 6, 0, 0 ],
      [ 3, 7, 7, 4, 0, 0 ], [ 2, 2, 45, 0, 0, 2 ], [ 5, 6, 6, 6, 0, 0 ],
      [ 2, 5, 15, 0, 0, 2 ], [ 5, 5, 8, -2, 4, 4 ], [ 1, 2, 68, 2, 0, 0 ],
      [ 1, 5, 27, 0, 0, 0 ], [ 1, 8, 17, 2, 0, 0 ], [ 1, 8, 18, 6, 0, 0 ],
      [ 2, 9, 9, 6, 0, 2 ], [ 3, 6, 8, 2, 2, 0 ], [ 4, 5, 7, 0, 2, 0 ],
      [ 4, 6, 7, -4, 2, 2 ], [ 2, 3, 27, 0, 0, 2 ], [ 2, 6, 13, 4, 0, 2 ],
      [ 3, 5, 10, 0, 2, 2 ], [ 5, 6, 6, 2, 4, 4 ], [ 2, 5, 14, 0, 2, 0 ],
      [ 2, 7, 11, 4, 0, 2 ], [ 1, 1, 135, 0, 0, 0 ], [ 1, 4, 34, 2, 0, 0 ],
      [ 1, 9, 16, 6, 0, 0 ], [ 1, 10, 16, 10, 0, 0 ], [ 2, 5, 16, 4, 2, 2 ],
      [ 4, 5, 8, 4, 2, 2 ], [ 5, 5, 7, 4, 4, 0 ], [ 3, 3, 20, 0, 0, 3 ],
      [ 3, 5, 11, 5, 3, 0 ], [ 2, 2, 36, 0, 0, 1 ], [ 2, 8, 11, 8, 1, 2 ],
      [ 3, 8, 8, 7, 3, 3 ], [ 1, 13, 13, 11, 1, 1 ], [ 4, 7, 7, 5, 4, 4 ],
      [ 1, 4, 36, 0, 0, 1 ], [ 4, 4, 10, 1, 4, 2 ], [ 4, 6, 6, 3, 0, 0 ],
      [ 4, 6, 7, 3, 4, 0 ], [ 1, 1, 180, 0, 0, 1 ], [ 3, 4, 13, 4, 3, 0 ],
      [ 1, 3, 46, 3, 1, 0 ], [ 3, 4, 12, 0, 3, 0 ], [ 4, 4, 12, 3, 3, 4 ],
      [ 5, 5, 8, 2, 4, 5 ], [ 2, 5, 14, 1, 1, 1 ], [ 5, 6, 6, -3, 3, 3 ],
      [ 1, 7, 20, 0, 0, 1 ], [ 1, 7, 21, 5, 1, 1 ], [ 3, 3, 16, 2, 2, 1 ],
      [ 3, 3, 17, 1, 1, 2 ], [ 3, 7, 8, 6, 2, 1 ], [ 4, 5, 9, 5, 4, 0 ],
      [ 1, 6, 24, 3, 1, 1 ], [ 1, 12, 12, 4, 1, 1 ], [ 2, 3, 24, 1, 2, 1 ],
      [ 2, 4, 17, 0, 1, 0 ], [ 2, 4, 18, 4, 1, 0 ], [ 2, 6, 12, 1, 2, 1 ],
      [ 3, 3, 18, 3, 3, 2 ], [ 3, 4, 12, 2, 2, 1 ], [ 4, 5, 8, 5, 0, 0 ],
      [ 4, 6, 6, -1, 1, 2 ], [ 4, 6, 7, 5, 2, 2 ], [ 4, 6, 7, 1, 2, 4 ],
      [ 4, 6, 8, 5, 0, 4 ], [ 5, 6, 7, 5, 0, 5 ], [ 1, 4, 35, 4, 1, 0 ],
      [ 1, 5, 29, 3, 1, 1 ], [ 4, 5, 9, 3, 0, 4 ], [ 5, 5, 7, -1, 4, 3 ],
      [ 1, 4, 34, 0, 1, 0 ], [ 1, 8, 19, 7, 0, 1 ], [ 2, 2, 34, 1, 1, 0 ],
      [ 2, 4, 18, 3, 0, 1 ], [ 2, 7, 10, -1, 1, 1 ], [ 4, 4, 9, 0, 3, 0 ],
      [ 4, 4, 10, 3, 4, 0 ], [ 4, 5, 8, -4, 2, 1 ], [ 4, 5, 8, -3, 2, 2 ],
      [ 4, 5, 10, 5, 4, 4 ] ],
  [ [ 1, 2, 68, 1, 1, 0 ], [ 1, 3, 50, 3, 1, 1 ], [ 1, 10, 14, 3, 1, 0 ],
      [ 1, 10, 15, 7, 1, 0 ], [ 1, 11, 14, 8, 1, 0 ], [ 2, 3, 23, 2, 1, 0 ],
      [ 2, 5, 14, 0, 1, 1 ], [ 2, 5, 15, 4, 2, 1 ], [ 2, 7, 11, 4, 1, 2 ],
      [ 2, 9, 9, 7, 0, 1 ], [ 3, 3, 17, 0, 1, 2 ], [ 3, 4, 13, 3, 2, 2 ],
      [ 3, 5, 10, 4, 1, 1 ], [ 3, 5, 10, 1, 2, 2 ], [ 3, 5, 11, 5, 2, 2 ],
      [ 3, 5, 11, 2, 2, 3 ], [ 3, 6, 8, 3, 0, 1 ], [ 3, 6, 8, 1, 0, 2 ],
      [ 3, 6, 9, 5, 1, 2 ], [ 3, 7, 8, 5, 3, 1 ], [ 4, 4, 11, 3, 4, 3 ],
      [ 4, 5, 8, -2, 1, 3 ], [ 5, 5, 6, -1, 3, 1 ], [ 5, 5, 6, 0, 1, 3 ],
      [ 5, 6, 6, 5, 0, 3 ] ],
  [ [ 1, 1, 181, 1, 1, 1 ], [ 1, 5, 29, 3, 0, 1 ], [ 1, 6, 23, 2, 1, 0 ],
      [ 1, 7, 21, 5, 0, 1 ], [ 1, 11, 13, 3, 1, 1 ], [ 1, 13, 13, 11, 0, 1 ],
      [ 3, 5, 10, 4, 0, 1 ], [ 3, 7, 9, 7, 2, 3 ], [ 5, 6, 7, 6, 5, 2 ],
      [ 1, 1, 136, 1, 1, 0 ], [ 1, 2, 68, 0, 1, 0 ], [ 1, 2, 78, 2, 1, 1 ],
      [ 1, 8, 18, 4, 0, 1 ], [ 1, 9, 16, 5, 1, 0 ], [ 1, 10, 14, 2, 0, 1 ],
      [ 1, 10, 16, 9, 1, 1 ], [ 2, 2, 34, 0, 1, 0 ], [ 2, 3, 28, 3, 2, 2 ],
      [ 2, 4, 17, 1, 0, 0 ], [ 2, 4, 18, 3, 2, 0 ], [ 2, 4, 18, 1, 2, 1 ],
      [ 2, 4, 20, 3, 0, 2 ], [ 2, 5, 14, 3, 0, 0 ], [ 2, 6, 13, 4, 1, 2 ],
      [ 2, 6, 13, 3, 2, 2 ], [ 2, 7, 10, 3, 0, 0 ], [ 2, 7, 10, 2, 0, 1 ],
      [ 2, 7, 10, 1, 1, 1 ], [ 2, 8, 9, 1, 2, 0 ], [ 2, 8, 10, 7, 0, 0 ],
      [ 3, 4, 14, 1, 1, 3 ], [ 4, 4, 10, 3, 4, 1 ], [ 4, 5, 8, -3, 3, 1 ],
      [ 4, 6, 7, -1, 3, 3 ], [ 4, 6, 8, -4, 3, 3 ] ],
  [ [ 1, 1, 136, 0, 1, 0 ], [ 1, 1, 181, 0, 0, 1 ], [ 1, 3, 46, 3, 0, 0 ],
      [ 1, 4, 34, 1, 0, 0 ], [ 1, 10, 16, 9, 0, 1 ], [ 1, 11, 13, 4, 0, 1 ],
      [ 1, 12, 13, 9, 0, 0 ], [ 2, 2, 37, 2, 2, 1 ], [ 2, 7, 10, 0, 1, 1 ],
      [ 2, 7, 11, -5, 1, 1 ], [ 3, 4, 14, 1, 0, 3 ], [ 3, 5, 10, 2, 3, 0 ],
      [ 3, 7, 8, 2, 3, 3 ], [ 4, 5, 7, -1, 1, 1 ], [ 1, 2, 68, 1, 0, 0 ],
      [ 1, 6, 23, 3, 0, 0 ], [ 1, 6, 24, 3, 0, 1 ], [ 1, 8, 17, 1, 0, 0 ],
      [ 1, 8, 18, 5, 1, 0 ], [ 1, 12, 13, 8, 1, 1 ], [ 2, 3, 24, 2, 1, 1 ],
      [ 2, 6, 12, 3, 1, 1 ], [ 2, 9, 9, 6, 1, 2 ], [ 3, 3, 16, -1, 2, 1 ],
      [ 3, 4, 12, -1, 2, 1 ], [ 3, 6, 8, 3, 1, 0 ], [ 3, 6, 8, 1, 2, 1 ],
      [ 3, 6, 9, 3, 1, 3 ], [ 3, 6, 9, 2, 2, 3 ], [ 3, 7, 8, -6, 1, 1 ],
      [ 4, 5, 9, 4, 4, 3 ], [ 5, 5, 7, 0, 3, 4 ] ],
  [ [ 1, 10, 14, 4, 0, 0 ], [ 2, 3, 23, 2, 0, 0 ], [ 2, 7, 11, 6, 0, 0 ],
      [ 4, 5, 7, 2, 0, 0 ], [ 1, 5, 28, 4, 0, 0 ], [ 5, 5, 6, 2, 2, 2 ],
      [ 3, 6, 8, 0, 0, 2 ], [ 4, 6, 7, 2, 0, 4 ], [ 1, 7, 20, 4, 0, 0 ],
      [ 3, 8, 8, 8, 2, 2 ], [ 4, 5, 8, 2, 4, 0 ], [ 5, 5, 7, 4, 4, 2 ],
      [ 1, 2, 68, 0, 0, 0 ], [ 1, 4, 34, 0, 0, 0 ], [ 2, 4, 17, 0, 0, 0 ],
      [ 2, 8, 9, 4, 0, 0 ], [ 5, 6, 6, 4, 0, 4 ], [ 1, 4, 35, 4, 0, 0 ],
      [ 1, 8, 19, 8, 0, 0 ], [ 3, 3, 17, 0, 0, 2 ], [ 4, 4, 9, 2, 2, 0 ],
      [ 4, 5, 8, 4, 0, 2 ], [ 2, 2, 35, 2, 2, 0 ], [ 2, 7, 11, 2, 2, 2 ],
      [ 2, 8, 11, 8, 2, 0 ], [ 3, 3, 18, -2, 2, 2 ], [ 1, 1, 136, 0, 0, 0 ],
      [ 1, 8, 17, 0, 0, 0 ], [ 2, 5, 16, 4, 0, 2 ], [ 2, 8, 9, 0, 2, 0 ],
      [ 1, 2, 78, 1, 1, 1 ], [ 1, 6, 24, 2, 1, 1 ], [ 1, 7, 20, 3, 1, 0 ],
      [ 1, 8, 18, 3, 1, 1 ], [ 2, 3, 24, 2, 0, 1 ], [ 2, 4, 18, -2, 1, 1 ],
      [ 2, 4, 20, 3, 1, 2 ], [ 2, 5, 14, 1, 0, 1 ], [ 2, 5, 15, -4, 1, 1 ],
      [ 2, 8, 9, 3, 1, 1 ], [ 2, 8, 10, -6, 1, 1 ], [ 3, 6, 8, 0, 2, 1 ],
      [ 4, 5, 8, 2, 4, 1 ], [ 4, 5, 8, 2, 2, 3 ], [ 4, 6, 6, 1, 1, 2 ],
      [ 4, 6, 7, 5, 0, 2 ], [ 4, 6, 8, 6, 4, 1 ], [ 5, 6, 7, 5, 4, 5 ],
      [ 1, 5, 29, 2, 1, 1 ], [ 1, 9, 16, 4, 0, 1 ], [ 1, 9, 17, 7, 1, 1 ],
      [ 1, 11, 15, 10, 1, 1 ], [ 3, 5, 11, 5, 3, 1 ], [ 3, 5, 11, 1, 2, 3 ],
      [ 3, 7, 7, -3, 1, 1 ], [ 4, 5, 9, 5, 4, 2 ], [ 4, 5, 9, 3, 2, 4 ] ],
  [ [ 1, 3, 50, 2, 1, 1 ], [ 1, 5, 30, 5, 1, 1 ], [ 1, 6, 23, 1, 1, 0 ],
      [ 1, 6, 24, 5, 1, 0 ], [ 1, 10, 14, 1, 0, 1 ], [ 1, 10, 15, 6, 1, 1 ],
      [ 1, 11, 13, 4, 1, 0 ], [ 1, 13, 14, 13, 1, 1 ], [ 2, 5, 15, 5, 1, 0 ],
      [ 2, 7, 10, 2, 1, 0 ], [ 3, 4, 13, 3, 0, 2 ], [ 3, 4, 15, 4, 2, 3 ],
      [ 3, 5, 10, 1, 3, 1 ], [ 4, 4, 10, 1, 1, 3 ], [ 4, 5, 7, 1, 1, 1 ],
      [ 4, 5, 8, 3, 3, 2 ], [ 4, 6, 7, 3, 4, 1 ], [ 4, 7, 7, 6, 1, 4 ],
      [ 5, 6, 7, 3, 5, 5 ], [ 1, 1, 182, 1, 1, 1 ], [ 1, 2, 78, 1, 0, 1 ],
      [ 1, 3, 46, 2, 1, 0 ], [ 1, 4, 37, 3, 1, 1 ], [ 1, 7, 21, 6, 1, 0 ],
      [ 1, 7, 22, 7, 1, 1 ], [ 1, 9, 16, 3, 1, 1 ], [ 1, 11, 15, 10, 0, 1 ],
      [ 2, 3, 28, 3, 1, 2 ], [ 3, 4, 12, 3, 1, 0 ], [ 3, 7, 7, 2, 1, 2 ],
      [ 4, 4, 9, -1, 2, 1 ], [ 4, 6, 7, 4, 0, 3 ], [ 4, 6, 7, 4, 2, 3 ] ],
  [ [ 1, 1, 182, 0, 0, 1 ], [ 1, 9, 17, 7, 0, 1 ], [ 2, 9, 9, 5, 2, 2 ],
      [ 3, 3, 21, 2, 3, 3 ], [ 3, 5, 11, 5, 1, 2 ], [ 5, 6, 7, -4, 3, 4 ],
      [ 1, 5, 28, 3, 1, 0 ], [ 1, 12, 12, 3, 1, 1 ], [ 2, 3, 24, 3, 2, 0 ],
      [ 2, 6, 12, 3, 0, 1 ], [ 3, 4, 12, -2, 1, 1 ], [ 3, 6, 9, 1, 2, 3 ],
      [ 3, 6, 10, 5, 3, 3 ], [ 4, 6, 7, 2, 1, 4 ], [ 4, 6, 8, 5, 3, 4 ],
      [ 1, 6, 24, 1, 1, 1 ], [ 1, 10, 14, 0, 0, 1 ], [ 2, 3, 24, -1, 1, 1 ],
      [ 2, 7, 12, 7, 2, 0 ], [ 3, 3, 16, 1, 3, 0 ], [ 3, 4, 14, 0, 0, 3 ],
      [ 4, 6, 6, -2, 1, 1 ], [ 4, 6, 6, 0, 1, 2 ], [ 5, 6, 6, 2, 2, 5 ],
      [ 1, 2, 69, 2, 1, 0 ], [ 1, 3, 50, 2, 0, 1 ], [ 3, 6, 9, 4, 3, 0 ],
      [ 3, 7, 9, 7, 3, 0 ], [ 1, 10, 14, 2, 1, 0 ], [ 1, 13, 14, 13, 1, 0 ],
      [ 2, 2, 46, 1, 2, 2 ], [ 2, 6, 13, 6, 1, 0 ], [ 4, 4, 10, 0, 1, 3 ],
      [ 4, 6, 7, 3, 3, 3 ], [ 1, 5, 29, 1, 1, 1 ], [ 1, 6, 23, 0, 1, 0 ],
      [ 2, 7, 11, 1, 2, 2 ], [ 1, 1, 137, 1, 1, 0 ], [ 1, 11, 13, 2, 1, 1 ],
      [ 5, 5, 6, 0, 0, 3 ], [ 1, 2, 78, 0, 0, 1 ], [ 1, 4, 37, 3, 0, 1 ],
      [ 2, 4, 20, 1, 2, 2 ], [ 2, 5, 14, 0, 0, 1 ], [ 4, 4, 10, 3, 3, 2 ],
      [ 5, 5, 8, -3, 3, 4 ] ],
  [ [ 1, 1, 137, 0, 1, 0 ], [ 1, 3, 50, 1, 1, 1 ], [ 1, 4, 35, 3, 1, 0 ],
      [ 1, 5, 29, 2, 0, 1 ], [ 1, 11, 13, 5, 0, 0 ], [ 1, 12, 13, 8, 0, 1 ],
      [ 2, 2, 37, 1, 2, 1 ], [ 2, 3, 23, 1, 1, 0 ], [ 2, 5, 14, 2, 1, 0 ],
      [ 2, 5, 16, 4, 1, 2 ], [ 2, 6, 13, 5, 2, 1 ], [ 3, 3, 16, 1, 2, 1 ],
      [ 3, 4, 12, 1, 2, 1 ], [ 3, 4, 13, 3, 1, 2 ], [ 3, 5, 10, 4, 1, 0 ],
      [ 3, 5, 10, 2, 1, 2 ], [ 3, 5, 11, 4, 3, 2 ], [ 3, 5, 12, 5, 2, 3 ],
      [ 4, 5, 8, 4, 1, 2 ], [ 4, 5, 9, 3, 1, 4 ], [ 5, 5, 6, 1, 3, 1 ],
      [ 5, 5, 6, -1, 2, 2 ], [ 5, 5, 7, 2, 5, 2 ], [ 5, 5, 7, 2, 3, 4 ],
      [ 5, 5, 8, 4, 5, 4 ], [ 5, 6, 6, 5, 2, 3 ] ],
  [ [ 1, 3, 46, 2, 0, 0 ], [ 1, 6, 23, 2, 0, 0 ], [ 2, 3, 28, 2, 2, 2 ],
      [ 2, 5, 15, 4, 2, 0 ], [ 2, 7, 12, 6, 2, 2 ], [ 3, 4, 12, 2, 2, 0 ],
      [ 3, 7, 7, 2, 0, 2 ], [ 3, 7, 8, -4, 2, 2 ], [ 4, 6, 7, 2, 4, 2 ],
      [ 4, 7, 7, 6, 2, 4 ], [ 5, 6, 7, 6, 4, 4 ], [ 1, 1, 137, 0, 0, 0 ],
      [ 1, 2, 69, 2, 0, 0 ], [ 1, 9, 17, 8, 0, 0 ], [ 2, 6, 13, 2, 2, 2 ],
      [ 2, 9, 10, 8, 2, 2 ], [ 3, 5, 10, 2, 0, 2 ], [ 1, 1, 183, 1, 1, 1 ],
      [ 1, 7, 21, 4, 1, 1 ], [ 1, 11, 13, 1, 1, 1 ], [ 1, 12, 13, 8, 1, 0 ],
      [ 3, 3, 16, 0, 2, 1 ], [ 3, 7, 7, -1, 1, 2 ], [ 3, 7, 8, 4, 2, 3 ],
      [ 5, 5, 7, 3, 4, 3 ], [ 1, 3, 46, 1, 1, 0 ], [ 1, 6, 24, 2, 0, 1 ],
      [ 1, 8, 18, 2, 1, 1 ], [ 1, 12, 12, 4, 0, 1 ], [ 2, 3, 24, 1, 1, 1 ],
      [ 2, 4, 18, 2, 1, 1 ], [ 2, 6, 12, -2, 1, 1 ], [ 2, 7, 10, 1, 0, 1 ],
      [ 2, 7, 12, 7, 2, 1 ], [ 2, 9, 10, 9, 1, 1 ], [ 3, 4, 12, 0, 2, 1 ],
      [ 3, 6, 8, -2, 1, 1 ], [ 3, 7, 8, -5, 1, 2 ], [ 4, 4, 12, 2, 3, 4 ],
      [ 4, 5, 7, 0, 1, 1 ], [ 4, 5, 8, 0, 2, 3 ], [ 4, 6, 6, 1, 0, 2 ],
      [ 4, 6, 7, 5, 2, 0 ], [ 4, 6, 7, 5, 1, 2 ] ],
  [ [ 2, 3, 23, 0, 1, 0 ], [ 2, 8, 9, 3, 0, 1 ], [ 2, 8, 11, 8, 2, 1 ],
      [ 3, 5, 11, 2, 0, 3 ], [ 3, 6, 8, 3, 0, 0 ], [ 3, 8, 8, 7, 0, 3 ],
      [ 5, 5, 6, 0, 3, 1 ], [ 1, 1, 183, 0, 0, 1 ], [ 1, 3, 46, 0, 1, 0 ],
      [ 1, 4, 37, 2, 1, 1 ], [ 1, 10, 15, 6, 0, 1 ], [ 3, 3, 16, 0, 3, 0 ],
      [ 3, 4, 12, 3, 0, 0 ], [ 3, 4, 15, 3, 3, 3 ], [ 1, 2, 79, 2, 1, 1 ],
      [ 1, 7, 20, 2, 1, 0 ], [ 1, 8, 18, 3, 0, 1 ], [ 1, 10, 14, 1, 1, 0 ],
      [ 1, 10, 16, 9, 1, 0 ], [ 1, 11, 14, 7, 1, 1 ], [ 2, 4, 19, 4, 2, 1 ],
      [ 2, 9, 10, 9, 1, 0 ], [ 4, 4, 10, -3, 3, 1 ], [ 4, 4, 11, 2, 4, 3 ],
      [ 4, 5, 7, 1, 0, 1 ], [ 5, 5, 7, 4, 4, 1 ], [ 1, 2, 69, 1, 1, 0 ],
      [ 1, 3, 50, 1, 0, 1 ], [ 1, 6, 25, 5, 1, 1 ], [ 1, 9, 16, 2, 1, 1 ],
      [ 1, 9, 18, 9, 1, 1 ], [ 1, 11, 15, 10, 1, 0 ], [ 2, 3, 24, 0, 1, 1 ],
      [ 2, 8, 9, -2, 1, 1 ], [ 3, 3, 18, 2, 3, 2 ], [ 3, 4, 13, -1, 2, 2 ],
      [ 3, 5, 10, 3, 2, 1 ], [ 3, 6, 8, 1, 2, 0 ], [ 3, 6, 9, 5, 2, 0 ],
      [ 3, 6, 9, 4, 3, 1 ], [ 3, 6, 9, -3, 2, 2 ], [ 3, 6, 9, 3, 3, 2 ],
      [ 4, 4, 9, 1, 2, 1 ], [ 4, 5, 9, 5, 2, 3 ] ],
  [ [ 1, 10, 14, 0, 1, 0 ], [ 4, 4, 10, 0, 0, 3 ], [ 4, 6, 6, 2, 1, 1 ],
      [ 5, 6, 6, 2, 0, 5 ], [ 1, 5, 29, 5, 1, 0 ], [ 5, 5, 9, 5, 5, 5 ],
      [ 2, 5, 15, 5, 0, 0 ], [ 3, 3, 17, 3, 3, 1 ], [ 2, 2, 37, -1, 1, 1 ],
      [ 2, 3, 28, 1, 2, 2 ], [ 2, 7, 10, 0, 0, 1 ], [ 2, 8, 10, 5, 0, 2 ],
      [ 5, 5, 8, 5, 5, 0 ], [ 1, 2, 69, 0, 1, 0 ], [ 1, 11, 13, 3, 0, 1 ],
      [ 2, 9, 9, 7, 0, 0 ], [ 3, 6, 9, -4, 1, 2 ], [ 3, 7, 7, 3, 1, 1 ],
      [ 1, 6, 25, 5, 0, 1 ], [ 1, 12, 12, 2, 1, 1 ], [ 2, 2, 46, 1, 1, 2 ],
      [ 2, 3, 24, 1, 0, 1 ], [ 2, 6, 12, 1, 2, 0 ], [ 2, 6, 13, 5, 2, 0 ],
      [ 2, 6, 13, -5, 1, 1 ], [ 3, 4, 12, 2, 1, 1 ], [ 4, 6, 7, 4, 3, 2 ],
      [ 1, 3, 50, 0, 0, 1 ], [ 1, 5, 29, 1, 0, 1 ], [ 2, 3, 23, 1, 0, 0 ],
      [ 3, 5, 11, 2, 1, 3 ], [ 5, 5, 6, -2, 2, 1 ], [ 5, 5, 7, 1, 3, 4 ],
      [ 1, 1, 138, 1, 1, 0 ], [ 1, 8, 18, 1, 1, 1 ], [ 2, 2, 35, 1, 2, 0 ],
      [ 2, 4, 18, 2, 0, 1 ], [ 2, 5, 16, 3, 2, 2 ], [ 2, 6, 13, 1, 2, 2 ],
      [ 2, 6, 14, 6, 1, 2 ], [ 2, 8, 9, 3, 1, 0 ], [ 3, 5, 10, -1, 1, 2 ],
      [ 3, 6, 9, 5, 2, 1 ], [ 4, 5, 8, 1, 2, 3 ], [ 5, 5, 6, 1, 3, 0 ],
      [ 5, 6, 6, 5, 1, 3 ] ],
  [ [ 1, 1, 184, 1, 1, 1 ], [ 1, 2, 69, 1, 0, 0 ], [ 1, 3, 46, 1, 0, 0 ],
      [ 1, 4, 37, 2, 0, 1 ], [ 1, 4, 37, 1, 1, 1 ], [ 1, 5, 29, 0, 0, 1 ],
      [ 1, 7, 21, 4, 0, 1 ], [ 1, 8, 18, 5, 0, 0 ], [ 1, 8, 19, 7, 1, 0 ],
      [ 1, 8, 19, 6, 1, 1 ], [ 1, 10, 14, 3, 0, 0 ], [ 1, 10, 15, 7, 0, 0 ],
      [ 1, 12, 12, 5, 0, 0 ], [ 1, 12, 14, 11, 0, 0 ], [ 2, 4, 18, -1, 1, 1 ],
      [ 2, 7, 10, 1, 1, 0 ], [ 4, 5, 9, 5, 4, 1 ], [ 4, 5, 9, -4, 3, 2 ],
      [ 4, 6, 7, 5, 2, 1 ], [ 5, 6, 6, 1, 2, 5 ], [ 5, 6, 7, -5, 4, 2 ],
      [ 1, 1, 138, 0, 1, 0 ], [ 1, 2, 79, 1, 1, 1 ], [ 1, 4, 35, 3, 0, 0 ],
      [ 1, 5, 28, 3, 0, 0 ], [ 1, 5, 28, 2, 1, 0 ], [ 1, 6, 23, 1, 0, 0 ],
      [ 1, 6, 24, 5, 0, 0 ], [ 1, 6, 24, 1, 0, 1 ], [ 1, 7, 20, 3, 0, 0 ],
      [ 1, 9, 16, 5, 0, 0 ], [ 1, 9, 16, 4, 1, 0 ], [ 1, 9, 16, 3, 0, 1 ],
      [ 1, 9, 16, 1, 1, 1 ], [ 2, 3, 25, 3, 2, 1 ], [ 3, 7, 8, -5, 2, 1 ],
      [ 4, 4, 9, 0, 2, 1 ], [ 4, 5, 7, 1, 1, 0 ], [ 4, 6, 7, 4, 1, 3 ] ],
  [ [ 1, 7, 21, 6, 0, 0 ], [ 2, 5, 14, 2, 0, 0 ], [ 3, 5, 10, 4, 0, 0 ],
      [ 1, 1, 138, 0, 0, 0 ], [ 1, 3, 46, 0, 0, 0 ], [ 2, 2, 35, 0, 2, 0 ],
      [ 2, 3, 23, 0, 0, 0 ], [ 2, 7, 12, 6, 0, 2 ], [ 1, 11, 14, 8, 0, 0 ],
      [ 2, 3, 28, 2, 0, 2 ], [ 2, 7, 10, 2, 0, 0 ], [ 2, 9, 10, 8, 0, 2 ],
      [ 3, 4, 13, 2, 2, 2 ], [ 1, 2, 69, 0, 0, 0 ], [ 1, 6, 23, 0, 0, 0 ],
      [ 2, 6, 13, 6, 0, 0 ], [ 3, 3, 16, 2, 2, 0 ], [ 3, 6, 8, 0, 2, 0 ],
      [ 5, 6, 6, 4, 2, 4 ], [ 1, 2, 79, 1, 0, 1 ], [ 1, 7, 20, 1, 1, 0 ],
      [ 2, 2, 37, 1, 1, 1 ], [ 2, 4, 20, 2, 1, 2 ], [ 2, 8, 10, 5, 1, 2 ],
      [ 3, 5, 10, 1, 3, 0 ], [ 4, 5, 8, 1, 4, 1 ], [ 4, 7, 7, -6, 1, 3 ],
      [ 1, 1, 184, 0, 0, 1 ], [ 1, 3, 47, 3, 1, 0 ], [ 1, 4, 35, 2, 1, 0 ],
      [ 3, 7, 8, 4, 0, 3 ], [ 5, 5, 7, 1, 5, 2 ], [ 1, 3, 51, 3, 1, 1 ],
      [ 1, 11, 13, 3, 1, 0 ], [ 3, 4, 13, -2, 1, 2 ], [ 3, 7, 7, 1, 1, 2 ],
      [ 3, 7, 9, 7, 3, 2 ], [ 1, 6, 24, 0, 0, 1 ], [ 1, 8, 18, 4, 1, 0 ],
      [ 1, 12, 12, 1, 1, 1 ], [ 2, 3, 24, 0, 0, 1 ], [ 2, 5, 15, 4, 1, 1 ],
      [ 2, 6, 12, 3, 1, 0 ], [ 2, 6, 12, 2, 1, 1 ], [ 2, 9, 9, -6, 1, 1 ],
      [ 3, 3, 18, 1, 3, 2 ], [ 3, 4, 12, 2, 0, 1 ], [ 3, 6, 8, 2, 1, 1 ],
      [ 3, 8, 8, 8, 1, 2 ], [ 4, 5, 8, 2, 0, 3 ], [ 4, 6, 7, 1, 4, 2 ],
      [ 4, 6, 8, -5, 3, 2 ], [ 4, 6, 8, 6, 3, 3 ] ],
  [ [ 1, 5, 30, 4, 1, 1 ], [ 1, 8, 19, 6, 0, 1 ], [ 2, 3, 28, 2, 1, 2 ],
      [ 2, 4, 18, 1, 1, 1 ], [ 2, 5, 14, 1, 1, 0 ], [ 2, 7, 11, 5, 1, 1 ],
      [ 2, 7, 11, 4, 2, 1 ], [ 2, 7, 11, 3, 1, 2 ], [ 3, 7, 7, 0, 1, 2 ],
      [ 3, 7, 8, 4, 3, 2 ], [ 4, 5, 8, -1, 3, 2 ], [ 5, 6, 6, -1, 3, 4 ],
      [ 5, 6, 7, -4, 4, 3 ], [ 5, 6, 7, 5, 5, 4 ], [ 1, 2, 79, 0, 0, 1 ],
      [ 1, 7, 20, 0, 1, 0 ], [ 1, 11, 14, 7, 0, 1 ], [ 2, 2, 37, 0, 1, 1 ],
      [ 2, 5, 15, 4, 0, 1 ], [ 2, 5, 15, 3, 2, 1 ], [ 2, 7, 10, 0, 1, 0 ],
      [ 2, 8, 9, 2, 1, 1 ], [ 3, 3, 16, -1, 1, 1 ], [ 3, 5, 10, 3, 2, 0 ],
      [ 3, 6, 9, -5, 1, 1 ], [ 4, 5, 7, 0, 0, 1 ], [ 4, 5, 8, 2, 1, 3 ],
      [ 5, 5, 8, 5, 5, 3 ] ],
  [ [ 1, 2, 70, 2, 1, 0 ], [ 1, 4, 37, 1, 0, 1 ], [ 1, 4, 38, 4, 1, 1 ],
      [ 1, 5, 28, 1, 1, 0 ], [ 1, 6, 24, 4, 1, 0 ], [ 1, 8, 18, 2, 0, 1 ],
      [ 2, 4, 18, 3, 1, 0 ], [ 2, 4, 18, 0, 1, 1 ], [ 2, 6, 13, 3, 0, 2 ],
      [ 2, 6, 13, 3, 1, 2 ], [ 3, 5, 10, 1, 1, 2 ], [ 3, 6, 10, 6, 3, 2 ],
      [ 4, 4, 10, -1, 3, 2 ], [ 4, 6, 6, 2, 0, 1 ], [ 4, 6, 7, 4, 3, 0 ],
      [ 4, 6, 7, -5, 1, 1 ], [ 4, 6, 7, 1, 1, 4 ], [ 4, 6, 8, 5, 1, 4 ],
      [ 5, 6, 6, 4, 1, 4 ], [ 5, 6, 6, 2, 1, 5 ], [ 6, 6, 6, -2, 4, 5 ],
      [ 1, 1, 139, 1, 1, 0 ], [ 1, 1, 185, 1, 1, 1 ], [ 1, 5, 30, 4, 0, 1 ],
      [ 1, 7, 21, 3, 1, 1 ], [ 1, 9, 17, 7, 1, 0 ], [ 1, 10, 15, 6, 1, 0 ],
      [ 2, 7, 11, 3, 0, 2 ], [ 3, 5, 10, -2, 2, 1 ], [ 3, 7, 7, 3, 0, 1 ],
      [ 5, 5, 7, -2, 3, 3 ] ],
  [ [ 1, 5, 28, 0, 1, 0 ], [ 1, 5, 29, 5, 0, 0 ], [ 1, 10, 15, 5, 1, 1 ],
      [ 2, 2, 37, 0, 0, 1 ], [ 2, 3, 24, 3, 1, 0 ], [ 3, 3, 16, 1, 1, 1 ],
      [ 3, 4, 15, 2, 3, 3 ], [ 3, 5, 10, 0, 3, 0 ], [ 3, 5, 10, -3, 1, 1 ],
      [ 3, 5, 10, 0, 1, 2 ], [ 3, 5, 11, -4, 1, 2 ], [ 3, 5, 12, 4, 3, 3 ],
      [ 4, 5, 7, 0, 1, 0 ], [ 5, 5, 6, 1, 2, 2 ], [ 5, 6, 6, -5, 1, 2 ],
      [ 1, 1, 185, 0, 0, 1 ], [ 1, 3, 47, 3, 0, 0 ], [ 1, 12, 12, 3, 0, 1 ],
      [ 2, 6, 12, -1, 1, 1 ], [ 3, 3, 21, 2, 2, 3 ], [ 3, 4, 13, 4, 2, 1 ],
      [ 3, 6, 9, 2, 0, 3 ], [ 3, 6, 9, 2, 1, 3 ], [ 3, 6, 10, 5, 0, 3 ],
      [ 3, 7, 8, 6, 1, 1 ], [ 1, 1, 139, 0, 1, 0 ], [ 1, 4, 35, 1, 1, 0 ],
      [ 2, 5, 14, 0, 1, 0 ], [ 4, 5, 10, 5, 3, 4 ], [ 5, 5, 6, 0, 3, 0 ],
      [ 5, 5, 7, 2, 5, 0 ], [ 5, 5, 7, -1, 2, 4 ], [ 5, 5, 8, 3, 3, 5 ],
      [ 1, 4, 37, 0, 0, 1 ], [ 1, 11, 13, 2, 0, 1 ], [ 1, 13, 13, 11, 0, 0 ],
      [ 2, 7, 11, 5, 0, 1 ], [ 4, 6, 7, 0, 3, 3 ] ],
  [ [ 1, 1, 139, 0, 0, 0 ], [ 1, 4, 35, 2, 0, 0 ], [ 1, 5, 28, 2, 0, 0 ],
      [ 1, 7, 20, 2, 0, 0 ], [ 1, 11, 13, 4, 0, 0 ], [ 2, 3, 24, 2, 2, 0 ],
      [ 2, 4, 21, 4, 2, 2 ], [ 2, 5, 16, 2, 2, 2 ], [ 3, 4, 13, 0, 2, 2 ],
      [ 4, 5, 8, 4, 2, 0 ], [ 4, 5, 9, 2, 2, 4 ], [ 5, 5, 6, 0, 2, 2 ],
      [ 5, 5, 7, -2, 4, 2 ], [ 1, 2, 70, 2, 0, 0 ], [ 1, 10, 14, 2, 0, 0 ],
      [ 2, 2, 47, 2, 2, 2 ], [ 2, 7, 11, 4, 2, 0 ], [ 2, 9, 10, 8, 2, 0 ],
      [ 3, 6, 9, 4, 2, 2 ], [ 1, 2, 80, 2, 1, 1 ], [ 1, 4, 36, 4, 1, 0 ],
      [ 1, 8, 20, 8, 1, 1 ], [ 1, 11, 14, 7, 1, 0 ], [ 1, 12, 14, 10, 1, 1 ],
      [ 2, 2, 35, 1, 1, 0 ], [ 2, 4, 18, 1, 0, 1 ], [ 2, 4, 20, 1, 1, 2 ],
      [ 2, 6, 12, 2, 0, 1 ], [ 2, 8, 9, -1, 1, 1 ], [ 2, 8, 10, 6, 1, 1 ],
      [ 3, 4, 12, -1, 1, 1 ], [ 3, 4, 14, 4, 3, 2 ], [ 3, 6, 8, 2, 0, 1 ],
      [ 4, 4, 9, 1, 2, 0 ], [ 4, 4, 11, -1, 3, 3 ], [ 4, 5, 8, 1, 4, 0 ],
      [ 4, 5, 8, 4, 2, 1 ], [ 4, 5, 8, -1, 1, 3 ], [ 4, 6, 7, 1, 0, 4 ],
      [ 4, 6, 8, 5, 2, 4 ], [ 4, 6, 8, 3, 4, 4 ], [ 1, 3, 51, 2, 1, 1 ],
      [ 1, 4, 35, 0, 1, 0 ], [ 1, 7, 21, 5, 1, 0 ], [ 1, 9, 16, 2, 0, 1 ],
      [ 1, 9, 17, 6, 1, 1 ], [ 3, 5, 11, 1, 1, 3 ], [ 3, 7, 8, 6, 0, 1 ],
      [ 4, 5, 7, 1, 0, 0 ], [ 5, 5, 7, -3, 4, 1 ] ],
  [ [ 1, 1, 186, 1, 1, 1 ], [ 1, 2, 70, 1, 1, 0 ], [ 1, 3, 47, 2, 1, 0 ],
      [ 1, 3, 51, 2, 0, 1 ], [ 1, 6, 25, 4, 1, 1 ], [ 1, 7, 22, 6, 1, 1 ],
      [ 1, 8, 18, 1, 0, 1 ], [ 1, 11, 13, 2, 1, 0 ], [ 1, 12, 13, 7, 1, 1 ],
      [ 2, 3, 25, 3, 1, 1 ], [ 2, 3, 28, 1, 1, 2 ], [ 2, 4, 19, 4, 1, 1 ],
      [ 2, 6, 12, 1, 1, 1 ], [ 2, 7, 12, 6, 1, 2 ], [ 3, 3, 16, 0, 1, 1 ],
      [ 3, 3, 18, -1, 2, 2 ], [ 3, 4, 12, 1, 2, 0 ], [ 3, 4, 13, 3, 3, 1 ],
      [ 3, 4, 13, 1, 2, 2 ], [ 3, 5, 10, 1, 0, 2 ], [ 3, 5, 11, -3, 2, 2 ],
      [ 3, 7, 7, 1, 0, 2 ], [ 3, 7, 8, 6, 1, 0 ], [ 3, 7, 8, 5, 2, 2 ],
      [ 3, 7, 8, 4, 1, 3 ], [ 4, 6, 7, -2, 2, 3 ], [ 4, 6, 7, 2, 3, 3 ],
      [ 5, 5, 7, 0, 4, 3 ] ],
  [ [ 1, 1, 186, 0, 0, 1 ], [ 1, 6, 25, 6, 1, 0 ], [ 1, 7, 21, 3, 0, 1 ],
      [ 3, 7, 9, 6, 3, 3 ], [ 1, 9, 16, 3, 1, 0 ], [ 1, 10, 16, 8, 1, 1 ],
      [ 3, 4, 15, 3, 0, 3 ], [ 3, 6, 10, 6, 3, 0 ], [ 4, 4, 10, 2, 4, 1 ],
      [ 4, 6, 7, -3, 1, 3 ], [ 2, 2, 38, 2, 2, 1 ], [ 2, 2, 47, 1, 2, 2 ],
      [ 2, 3, 24, 3, 0, 0 ], [ 2, 6, 12, 3, 0, 0 ], [ 2, 8, 11, 7, 2, 2 ],
      [ 3, 3, 17, 3, 3, 0 ], [ 3, 5, 11, 1, 0, 3 ], [ 1, 3, 51, 1, 1, 1 ],
      [ 1, 7, 21, 2, 1, 1 ], [ 3, 3, 21, 1, 2, 3 ], [ 3, 6, 9, 2, 3, 2 ],
      [ 3, 7, 9, 7, 3, 1 ], [ 5, 5, 6, 2, 2, 1 ], [ 1, 2, 70, 0, 1, 0 ],
      [ 1, 9, 18, 9, 1, 0 ], [ 1, 12, 14, 10, 0, 1 ], [ 2, 3, 28, 1, 0, 2 ],
      [ 2, 4, 18, 3, 0, 0 ], [ 2, 4, 18, 1, 2, 0 ], [ 2, 5, 16, 3, 0, 2 ],
      [ 2, 6, 12, 0, 1, 1 ], [ 2, 7, 10, 1, 0, 0 ], [ 2, 8, 9, 1, 1, 1 ],
      [ 2, 8, 10, 6, 0, 1 ], [ 2, 9, 10, 9, 0, 0 ], [ 3, 4, 12, 1, 1, 1 ],
      [ 3, 6, 8, 2, 1, 0 ], [ 3, 6, 8, -1, 1, 1 ], [ 4, 4, 9, -1, 1, 1 ],
      [ 4, 5, 9, -4, 1, 3 ], [ 1, 7, 22, 6, 0, 1 ], [ 1, 11, 13, 1, 0, 1 ],
      [ 5, 5, 7, 2, 5, 1 ], [ 1, 1, 140, 1, 1, 0 ], [ 1, 2, 80, 1, 1, 1 ],
      [ 1, 8, 18, 0, 0, 1 ], [ 2, 2, 35, 0, 1, 0 ], [ 2, 4, 18, 0, 0, 1 ],
      [ 2, 4, 20, 1, 0, 2 ], [ 2, 5, 14, 1, 0, 0 ], [ 2, 5, 16, 1, 2, 2 ],
      [ 2, 8, 9, 3, 0, 0 ], [ 2, 8, 10, 5, 2, 0 ], [ 2, 8, 10, 5, 2, 1 ],
      [ 4, 7, 7, -4, 3, 3 ] ],
  [ [ 1, 1, 140, 0, 1, 0 ], [ 1, 4, 35, 1, 0, 0 ], [ 1, 6, 25, 4, 0, 1 ],
      [ 1, 9, 16, 1, 0, 1 ], [ 1, 9, 17, 6, 0, 1 ], [ 1, 10, 14, 1, 0, 0 ],
      [ 1, 10, 16, 9, 0, 0 ], [ 1, 11, 13, 0, 0, 1 ], [ 1, 13, 14, 13, 0, 0 ],
      [ 2, 3, 25, 2, 2, 1 ], [ 2, 5, 16, 3, 1, 2 ], [ 2, 7, 11, 5, 1, 0 ],
      [ 2, 9, 10, 8, 1, 2 ], [ 3, 8, 8, 7, 2, 3 ], [ 4, 5, 8, -4, 1, 1 ],
      [ 4, 6, 6, -1, 1, 1 ], [ 4, 6, 7, 4, 3, 1 ], [ 5, 6, 7, 5, 1, 5 ],
      [ 1, 2, 70, 1, 0, 0 ], [ 1, 2, 80, 1, 0, 1 ], [ 1, 5, 28, 1, 0, 0 ],
      [ 1, 5, 29, 4, 1, 0 ], [ 1, 5, 30, 3, 1, 1 ], [ 1, 7, 20, 1, 0, 0 ],
      [ 1, 8, 18, 3, 1, 0 ], [ 1, 8, 19, 7, 0, 0 ], [ 2, 5, 15, -3, 1, 1 ],
      [ 2, 8, 9, 2, 0, 1 ], [ 2, 8, 9, 0, 1, 1 ], [ 3, 6, 9, -4, 2, 1 ],
      [ 4, 5, 8, 3, 3, 0 ], [ 4, 5, 8, 2, 3, 2 ], [ 4, 5, 9, 3, 4, 3 ] ],
  [ [ 1, 2, 70, 0, 0, 0 ], [ 1, 8, 18, 4, 0, 0 ], [ 2, 4, 19, 4, 2, 0 ],
      [ 3, 3, 18, 2, 2, 2 ], [ 1, 12, 12, 4, 0, 0 ], [ 4, 4, 13, 4, 4, 4 ],
      [ 4, 5, 8, 0, 4, 0 ], [ 2, 5, 14, 0, 0, 0 ], [ 3, 4, 13, 4, 2, 0 ],
      [ 4, 6, 7, 0, 0, 4 ], [ 1, 3, 47, 2, 0, 0 ], [ 1, 7, 20, 0, 0, 0 ],
      [ 3, 4, 12, 0, 2, 0 ], [ 4, 5, 7, 0, 0, 0 ], [ 4, 7, 7, -6, 2, 2 ],
      [ 1, 5, 28, 0, 0, 0 ], [ 1, 12, 13, 8, 0, 0 ], [ 2, 9, 9, 4, 2, 2 ],
      [ 1, 4, 36, 4, 0, 0 ], [ 4, 5, 9, 2, 0, 4 ], [ 2, 2, 35, 0, 0, 0 ],
      [ 3, 5, 10, 0, 0, 2 ], [ 4, 5, 10, 4, 4, 4 ], [ 1, 4, 35, 0, 0, 0 ],
      [ 1, 11, 15, 10, 0, 0 ], [ 3, 4, 13, 2, 0, 2 ], [ 4, 4, 9, 0, 2, 0 ],
      [ 1, 1, 140, 0, 0, 0 ], [ 1, 9, 16, 4, 0, 0 ], [ 5, 5, 6, 2, 2, 0 ],
      [ 1, 6, 24, 4, 0, 0 ], [ 1, 10, 14, 0, 0, 0 ], [ 2, 7, 10, 0, 0, 0 ],
      [ 3, 7, 9, -6, 2, 2 ], [ 2, 3, 28, 0, 0, 2 ], [ 3, 7, 7, 0, 0, 2 ],
      [ 4, 6, 7, 2, 4, 0 ], [ 4, 7, 7, 4, 4, 4 ], [ 1, 2, 80, 0, 0, 1 ],
      [ 1, 7, 22, 7, 1, 0 ], [ 1, 12, 12, 2, 0, 1 ], [ 1, 12, 14, 10, 1, 0 ],
      [ 2, 4, 21, 4, 1, 2 ], [ 2, 6, 13, 5, 1, 1 ], [ 3, 4, 12, 2, 1, 0 ],
      [ 3, 4, 12, 0, 1, 1 ], [ 4, 4, 9, 1, 1, 1 ], [ 4, 4, 11, 3, 3, 3 ],
      [ 4, 6, 7, 1, 3, 3 ], [ 4, 6, 8, 5, 4, 3 ], [ 1, 1, 187, 1, 1, 1 ],
      [ 1, 3, 47, 1, 1, 0 ], [ 1, 7, 21, 1, 1, 1 ], [ 3, 3, 16, 0, 0, 1 ],
      [ 3, 7, 7, -2, 1, 1 ], [ 4, 7, 7, 7, 2, 2 ], [ 5, 7, 7, 7, 5, 5 ],
      [ 1, 4, 38, 3, 1, 1 ], [ 1, 10, 15, 5, 0, 1 ], [ 1, 10, 16, 8, 0, 1 ],
      [ 2, 8, 9, 2, 1, 0 ], [ 2, 8, 10, 6, 1, 0 ], [ 3, 4, 15, 3, 2, 3 ],
      [ 3, 6, 8, 1, 1, 1 ], [ 4, 4, 10, 2, 3, 2 ], [ 4, 5, 8, 3, 3, 1 ],
      [ 4, 5, 9, -2, 3, 3 ], [ 4, 5, 10, 5, 2, 4 ], [ 1, 3, 51, 1, 0, 1 ],
      [ 1, 9, 16, 0, 0, 1 ], [ 1, 11, 13, 1, 1, 0 ], [ 1, 13, 13, 10, 1, 1 ],
      [ 3, 4, 13, 2, 1, 2 ], [ 4, 5, 9, 1, 2, 4 ] ],
  [ [ 1, 5, 30, 3, 0, 1 ], [ 1, 11, 14, 6, 1, 1 ], [ 2, 7, 11, 2, 1, 2 ],
      [ 3, 5, 11, 0, 0, 3 ], [ 3, 7, 7, 3, 0, 0 ], [ 3, 7, 8, 4, 3, 0 ],
      [ 4, 4, 11, -2, 2, 3 ], [ 4, 5, 8, -3, 1, 2 ], [ 1, 1, 187, 0, 0, 1 ],
      [ 1, 3, 47, 0, 1, 0 ], [ 1, 8, 19, 5, 1, 1 ], [ 2, 4, 19, 3, 2, 1 ],
      [ 3, 4, 13, 3, 3, 0 ], [ 5, 5, 7, 2, 4, 3 ], [ 1, 3, 51, 0, 0, 1 ],
      [ 1, 6, 24, 3, 1, 0 ], [ 1, 11, 13, 0, 1, 0 ], [ 2, 5, 15, 2, 2, 1 ],
      [ 3, 4, 14, -3, 2, 2 ], [ 3, 6, 9, 1, 3, 2 ], [ 3, 6, 9, 1, 1, 3 ],
      [ 3, 6, 10, -5, 2, 2 ], [ 3, 6, 10, 5, 2, 3 ], [ 4, 6, 6, 1, 1, 1 ],
      [ 4, 6, 7, 2, 4, 1 ], [ 5, 6, 7, 5, 3, 5 ], [ 1, 4, 38, 3, 0, 1 ],
      [ 1, 12, 15, 12, 1, 1 ], [ 2, 6, 13, 5, 0, 1 ], [ 3, 3, 16, 1, 2, 0 ],
      [ 3, 4, 12, 1, 0, 1 ], [ 3, 5, 10, 3, 1, 1 ], [ 5, 6, 6, -3, 1, 4 ],
      [ 5, 6, 6, 3, 3, 4 ], [ 6, 6, 6, -3, 3, 5 ] ],
  [ [ 1, 6, 26, 6, 1, 1 ], [ 1, 12, 13, 7, 0, 1 ], [ 2, 2, 38, 1, 2, 1 ],
      [ 2, 2, 47, 1, 1, 2 ], [ 2, 3, 24, 1, 2, 0 ], [ 2, 3, 25, -2, 1, 1 ],
      [ 2, 6, 12, 2, 1, 0 ], [ 2, 6, 12, 1, 0, 1 ], [ 2, 6, 13, 2, 1, 2 ],
      [ 2, 6, 14, 5, 2, 2 ], [ 2, 7, 11, -4, 1, 1 ], [ 2, 7, 12, 7, 1, 1 ],
      [ 2, 8, 10, 3, 2, 2 ], [ 2, 8, 11, 7, 0, 2 ], [ 2, 9, 10, 8, 2, 1 ],
      [ 3, 4, 13, -3, 2, 1 ], [ 3, 6, 8, 0, 1, 1 ], [ 3, 8, 8, 7, 1, 3 ],
      [ 4, 5, 8, 1, 1, 3 ], [ 4, 6, 7, -2, 3, 2 ], [ 5, 5, 8, 3, 5, 4 ],
      [ 1, 1, 141, 1, 1, 0 ], [ 1, 2, 71, 2, 1, 0 ], [ 1, 11, 15, 9, 1, 1 ],
      [ 2, 3, 29, 3, 2, 2 ], [ 2, 5, 15, 3, 2, 0 ], [ 2, 5, 17, 5, 2, 2 ],
      [ 2, 9, 9, 5, 0, 2 ], [ 3, 3, 17, 2, 3, 1 ], [ 3, 5, 10, 2, 2, 1 ],
      [ 3, 5, 11, 3, 3, 2 ] ],
  [ [ 1, 1, 141, 0, 1, 0 ], [ 1, 1, 188, 1, 1, 1 ], [ 1, 2, 81, 2, 1, 1 ],
      [ 1, 3, 47, 1, 0, 0 ], [ 1, 3, 52, 3, 1, 1 ], [ 1, 4, 36, 3, 1, 0 ],
      [ 1, 5, 30, 2, 1, 1 ], [ 1, 6, 25, 3, 1, 1 ], [ 1, 7, 21, 5, 0, 0 ],
      [ 1, 7, 21, 2, 0, 1 ], [ 1, 9, 16, 2, 1, 0 ], [ 1, 9, 17, 7, 0, 0 ],
      [ 1, 10, 15, 4, 1, 1 ], [ 1, 10, 17, 10, 1, 1 ], [ 1, 11, 13, 3, 0, 0 ],
      [ 1, 12, 12, 1, 0, 1 ], [ 1, 12, 13, 7, 1, 0 ], [ 1, 13, 13, 10, 0, 1 ],
      [ 2, 3, 25, 1, 2, 1 ], [ 2, 5, 15, 4, 1, 0 ], [ 2, 6, 13, 4, 2, 1 ],
      [ 2, 9, 9, 5, 1, 2 ], [ 3, 4, 13, 4, 1, 1 ], [ 3, 4, 13, -1, 1, 2 ],
      [ 3, 4, 15, 3, 1, 3 ], [ 3, 5, 10, 3, 0, 1 ], [ 3, 6, 9, 5, 1, 1 ],
      [ 3, 7, 8, 3, 2, 3 ], [ 4, 4, 9, 0, 1, 1 ], [ 4, 5, 8, 0, 3, 2 ],
      [ 4, 5, 8, 0, 1, 3 ], [ 4, 5, 9, 2, 1, 4 ], [ 4, 7, 7, -5, 2, 3 ] ],
  [ [ 1, 5, 29, 4, 0, 0 ], [ 2, 6, 13, 2, 0, 2 ], [ 5, 6, 6, -2, 2, 4 ],
      [ 1, 2, 71, 2, 0, 0 ], [ 1, 3, 47, 0, 0, 0 ], [ 2, 3, 24, 0, 2, 0 ],
      [ 3, 3, 16, 0, 2, 0 ], [ 3, 3, 18, 0, 2, 2 ], [ 3, 4, 12, 2, 0, 0 ],
      [ 3, 5, 11, 4, 2, 2 ], [ 3, 6, 8, 2, 0, 0 ], [ 3, 6, 9, 4, 0, 2 ],
      [ 3, 7, 8, 6, 0, 0 ], [ 1, 10, 15, 6, 0, 0 ], [ 2, 7, 11, 2, 0, 2 ],
      [ 4, 4, 11, 4, 4, 2 ], [ 4, 5, 8, -2, 2, 2 ], [ 5, 6, 7, 6, 4, 0 ],
      [ 1, 1, 141, 0, 0, 0 ], [ 1, 6, 25, 6, 0, 0 ], [ 2, 2, 47, 0, 0, 2 ],
      [ 5, 5, 7, 2, 2, 4 ], [ 1, 3, 48, 3, 1, 0 ], [ 1, 8, 18, 2, 1, 0 ],
      [ 1, 12, 12, 0, 0, 1 ], [ 2, 4, 18, 2, 1, 0 ], [ 2, 6, 12, 0, 0, 1 ],
      [ 2, 9, 9, 6, 1, 1 ], [ 3, 4, 12, 0, 0, 1 ], [ 3, 6, 9, 5, 0, 1 ],
      [ 3, 6, 9, 1, 0, 3 ], [ 3, 6, 10, 5, 1, 3 ], [ 3, 6, 10, 4, 3, 3 ],
      [ 4, 4, 12, 1, 2, 4 ], [ 4, 5, 8, 1, 0, 3 ], [ 4, 6, 6, 0, 1, 1 ],
      [ 4, 6, 7, 5, 1, 1 ], [ 5, 5, 6, -1, 1, 2 ], [ 5, 6, 6, 1, 1, 5 ],
      [ 6, 6, 6, 0, 5, 5 ], [ 1, 1, 188, 0, 0, 1 ], [ 1, 8, 19, 6, 1, 0 ],
      [ 1, 12, 15, 12, 1, 0 ], [ 3, 3, 21, 1, 1, 3 ], [ 3, 5, 11, 5, 2, 1 ],
      [ 3, 5, 12, 4, 0, 3 ], [ 3, 7, 7, 2, 1, 1 ], [ 5, 5, 7, -3, 3, 2 ],
      [ 1, 4, 38, 2, 1, 1 ], [ 1, 8, 19, 5, 0, 1 ], [ 2, 4, 19, -3, 1, 1 ],
      [ 2, 5, 16, 5, 2, 1 ], [ 4, 4, 10, 0, 3, 2 ], [ 4, 5, 8, 3, 2, 2 ],
      [ 4, 6, 8, 6, 2, 3 ], [ 1, 5, 31, 5, 1, 1 ], [ 1, 11, 15, 9, 0, 1 ],
      [ 5, 5, 7, 1, 4, 3 ] ],
  [ [ 1, 2, 71, 1, 1, 0 ], [ 1, 2, 81, 1, 1, 1 ], [ 1, 7, 21, 4, 1, 0 ],
      [ 2, 2, 38, -1, 1, 1 ], [ 2, 7, 11, 1, 1, 2 ], [ 2, 8, 9, 1, 0, 1 ],
      [ 2, 8, 11, 8, 1, 1 ], [ 3, 3, 18, 1, 2, 2 ], [ 3, 5, 11, 5, 2, 0 ],
      [ 3, 7, 8, 4, 3, 1 ], [ 4, 6, 7, 5, 0, 1 ], [ 5, 6, 6, 1, 0, 5 ],
      [ 5, 6, 7, 5, 5, 0 ], [ 1, 5, 30, 1, 1, 1 ], [ 1, 9, 18, 8, 1, 1 ],
      [ 1, 10, 15, 5, 1, 0 ], [ 2, 3, 24, 2, 1, 0 ], [ 2, 3, 29, 3, 1, 2 ],
      [ 2, 5, 15, 3, 1, 1 ], [ 2, 5, 15, 1, 2, 1 ], [ 2, 7, 11, 3, 2, 1 ],
      [ 2, 9, 10, -8, 1, 1 ], [ 3, 5, 10, -1, 2, 1 ], [ 3, 6, 8, 1, 0, 1 ],
      [ 3, 7, 8, 5, 0, 2 ], [ 4, 5, 8, -2, 3, 1 ], [ 4, 5, 8, 1, 3, 2 ],
      [ 4, 5, 9, -3, 2, 3 ], [ 5, 5, 8, 2, 3, 5 ] ],
  [ [ 1, 1, 189, 1, 1, 1 ], [ 1, 2, 71, 0, 1, 0 ], [ 1, 5, 29, 3, 1, 0 ],
      [ 1, 5, 30, 2, 0, 1 ], [ 1, 7, 21, 1, 0, 1 ], [ 1, 9, 17, 5, 1, 1 ],
      [ 1, 9, 18, 8, 0, 1 ], [ 1, 11, 14, 6, 0, 1 ], [ 2, 7, 11, 5, 0, 0 ],
      [ 3, 6, 9, 4, 1, 2 ], [ 5, 6, 7, 6, 3, 4 ], [ 1, 1, 142, 1, 1, 0 ],
      [ 1, 2, 81, 1, 0, 1 ], [ 1, 4, 38, 2, 0, 1 ], [ 1, 4, 38, 1, 1, 1 ],
      [ 1, 6, 24, 2, 1, 0 ], [ 1, 6, 25, 3, 0, 1 ], [ 1, 9, 16, 1, 1, 0 ],
      [ 1, 10, 16, 8, 1, 0 ], [ 2, 2, 36, 1, 2, 0 ], [ 2, 3, 25, 2, 1, 1 ],
      [ 2, 4, 21, 3, 2, 2 ], [ 2, 6, 13, 1, 1, 2 ], [ 2, 6, 14, 5, 0, 2 ],
      [ 2, 7, 12, 5, 2, 2 ], [ 2, 8, 9, 1, 1, 0 ], [ 3, 6, 10, 6, 3, 1 ],
      [ 4, 4, 10, 1, 4, 1 ], [ 4, 4, 10, 1, 3, 2 ], [ 4, 5, 9, 4, 3, 3 ],
      [ 4, 6, 6, 1, 0, 1 ], [ 4, 6, 7, 5, 1, 0 ], [ 4, 6, 7, -3, 3, 1 ],
      [ 4, 6, 7, -4, 1, 2 ], [ 5, 6, 7, 5, 2, 5 ] ],
  [ [ 2, 5, 17, 5, 1, 2 ], [ 2, 8, 9, 0, 0, 1 ], [ 5, 5, 8, 5, 5, 1 ],
      [ 1, 9, 16, 0, 1, 0 ], [ 1, 9, 18, 9, 0, 0 ], [ 4, 4, 9, 0, 0, 1 ],
      [ 1, 1, 189, 0, 0, 1 ], [ 1, 3, 48, 3, 0, 0 ], [ 1, 7, 21, 0, 0, 1 ],
      [ 1, 12, 12, 3, 0, 0 ], [ 3, 3, 22, 3, 3, 3 ], [ 3, 7, 9, 6, 0, 3 ],
      [ 4, 7, 7, 7, 1, 2 ], [ 2, 5, 15, 3, 0, 1 ], [ 5, 5, 8, 2, 5, 4 ],
      [ 2, 2, 38, 1, 1, 1 ], [ 3, 5, 11, 4, 3, 0 ], [ 3, 5, 12, 3, 3, 3 ],
      [ 1, 6, 24, 3, 0, 0 ], [ 1, 7, 22, 5, 1, 1 ], [ 4, 6, 7, 3, 2, 3 ],
      [ 1, 1, 142, 0, 1, 0 ], [ 1, 2, 81, 0, 0, 1 ], [ 1, 4, 36, 3, 0, 0 ],
      [ 1, 7, 22, 7, 0, 0 ], [ 1, 9, 16, 3, 0, 0 ], [ 1, 9, 17, 6, 1, 0 ],
      [ 1, 11, 16, 11, 1, 1 ], [ 2, 5, 16, 2, 1, 2 ], [ 2, 8, 10, -5, 1, 1 ],
      [ 4, 4, 10, 3, 3, 1 ], [ 4, 5, 8, 4, 1, 1 ], [ 5, 5, 8, -3, 4, 3 ],
      [ 1, 2, 71, 1, 0, 0 ], [ 1, 3, 52, 2, 1, 1 ], [ 1, 6, 25, 2, 1, 1 ],
      [ 1, 8, 18, 3, 0, 0 ], [ 1, 8, 18, 1, 1, 0 ], [ 1, 11, 14, 7, 0, 0 ],
      [ 2, 3, 25, 2, 0, 1 ], [ 2, 7, 12, 7, 1, 0 ], [ 2, 9, 9, 6, 0, 1 ],
      [ 3, 3, 17, -2, 2, 1 ], [ 3, 4, 13, 1, 1, 2 ], [ 3, 6, 8, 1, 1, 0 ],
      [ 3, 6, 9, 5, 1, 0 ], [ 3, 6, 9, 3, 3, 1 ], [ 3, 8, 8, -7, 1, 2 ],
      [ 4, 5, 9, 2, 4, 3 ], [ 5, 5, 6, -1, 2, 1 ], [ 5, 6, 6, 5, 2, 2 ] ],
  [ [ 1, 11, 13, 2, 0, 0 ], [ 3, 4, 14, 4, 2, 2 ], [ 3, 5, 11, 4, 0, 2 ],
      [ 3, 6, 9, -2, 2, 2 ], [ 5, 5, 7, 0, 2, 4 ], [ 1, 1, 142, 0, 0, 0 ],
      [ 1, 2, 71, 0, 0, 0 ], [ 2, 3, 24, 2, 0, 0 ], [ 2, 3, 29, 2, 2, 2 ],
      [ 2, 5, 15, 4, 0, 0 ], [ 2, 5, 16, 2, 0, 2 ], [ 2, 6, 13, 4, 2, 0 ],
      [ 2, 8, 9, 2, 0, 0 ], [ 3, 5, 10, 2, 2, 0 ], [ 1, 3, 52, 2, 0, 1 ],
      [ 1, 11, 15, 9, 1, 0 ], [ 3, 3, 17, 1, 3, 1 ], [ 3, 4, 13, 0, 1, 2 ],
      [ 3, 5, 11, 4, 3, 1 ], [ 3, 5, 12, 4, 2, 3 ], [ 5, 5, 7, 1, 5, 1 ],
      [ 1, 4, 36, 2, 1, 0 ], [ 1, 8, 18, 0, 1, 0 ], [ 1, 8, 20, 8, 1, 0 ],
      [ 2, 2, 38, 0, 1, 1 ], [ 2, 6, 12, 1, 1, 0 ], [ 2, 6, 13, 5, 1, 0 ],
      [ 2, 8, 9, 0, 1, 0 ], [ 2, 8, 10, 4, 1, 2 ], [ 2, 8, 11, 8, 1, 0 ],
      [ 2, 8, 11, 7, 1, 2 ], [ 3, 3, 18, -1, 1, 2 ], [ 3, 5, 10, 3, 1, 0 ],
      [ 3, 6, 8, 0, 0, 1 ], [ 3, 7, 8, 5, 1, 2 ], [ 3, 7, 8, 3, 3, 2 ],
      [ 3, 8, 8, 8, 1, 1 ], [ 4, 4, 9, 1, 1, 0 ], [ 4, 4, 10, 3, 3, 0 ],
      [ 4, 5, 8, 4, 0, 1 ], [ 4, 5, 8, 0, 0, 3 ], [ 4, 7, 7, 6, 3, 3 ],
      [ 5, 5, 6, 1, 1, 2 ], [ 5, 5, 8, 5, 5, 2 ], [ 5, 6, 6, -4, 1, 3 ],
      [ 5, 6, 6, 4, 3, 3 ], [ 6, 6, 6, 4, 5, 5 ] ],
  [ [ 1, 1, 190, 1, 1, 1 ], [ 1, 3, 48, 2, 1, 0 ], [ 1, 3, 52, 1, 1, 1 ],
      [ 1, 4, 38, 1, 0, 1 ], [ 1, 4, 39, 4, 1, 1 ], [ 1, 5, 30, 1, 0, 1 ],
      [ 1, 6, 24, 1, 1, 0 ], [ 1, 6, 25, 5, 1, 0 ], [ 1, 6, 25, 1, 1, 1 ],
      [ 1, 7, 22, 5, 0, 1 ], [ 1, 8, 19, 4, 1, 1 ], [ 1, 10, 15, 4, 0, 1 ],
      [ 1, 10, 15, 3, 1, 1 ], [ 1, 11, 14, 6, 1, 0 ], [ 1, 12, 13, 6, 1, 1 ],
      [ 1, 13, 14, 12, 1, 1 ], [ 2, 3, 25, -1, 1, 1 ], [ 2, 4, 19, 2, 2, 1 ],
      [ 2, 6, 13, -4, 1, 1 ], [ 3, 4, 12, 1, 1, 0 ], [ 3, 4, 13, 2, 3, 1 ],
      [ 3, 4, 13, 1, 0, 2 ], [ 3, 4, 15, 2, 2, 3 ], [ 3, 5, 10, 1, 2, 1 ],
      [ 3, 7, 7, 2, 0, 1 ], [ 3, 7, 8, 5, 2, 0 ], [ 4, 4, 11, 0, 3, 3 ],
      [ 4, 5, 9, 5, 3, 2 ], [ 4, 6, 7, -4, 2, 1 ], [ 4, 6, 7, 1, 4, 1 ],
      [ 4, 7, 7, 5, 3, 4 ], [ 5, 6, 7, 4, 4, 5 ] ],
  [ [ 1, 1, 143, 1, 1, 0 ], [ 1, 5, 30, 0, 0, 1 ], [ 2, 3, 25, 3, 2, 0 ],
      [ 5, 5, 7, 1, 5, 0 ], [ 1, 8, 20, 7, 1, 1 ], [ 2, 2, 38, 0, 0, 1 ],
      [ 2, 4, 19, 3, 1, 1 ], [ 2, 5, 16, 5, 2, 0 ], [ 2, 8, 10, 1, 2, 2 ],
      [ 2, 10, 10, 10, 1, 2 ], [ 4, 5, 8, -3, 2, 1 ], [ 1, 2, 82, 2, 1, 1 ],
      [ 2, 4, 21, 3, 0, 2 ], [ 2, 7, 11, 4, 1, 1 ], [ 3, 8, 8, 6, 3, 3 ],
      [ 1, 1, 190, 0, 0, 1 ], [ 1, 10, 17, 10, 1, 0 ], [ 2, 7, 11, 1, 0, 2 ],
      [ 1, 5, 30, 5, 1, 0 ], [ 1, 6, 24, 0, 1, 0 ], [ 2, 5, 15, -2, 1, 1 ],
      [ 2, 6, 13, 1, 0, 2 ], [ 2, 6, 14, 5, 1, 2 ], [ 3, 3, 16, 1, 1, 0 ],
      [ 4, 6, 6, 0, 0, 1 ], [ 4, 6, 8, 6, 3, 0 ], [ 4, 6, 8, 4, 3, 4 ],
      [ 5, 6, 6, 0, 3, 4 ], [ 5, 6, 6, 0, 0, 5 ], [ 1, 13, 14, 12, 0, 1 ],
      [ 2, 7, 11, 3, 2, 0 ], [ 3, 5, 10, 0, 2, 1 ], [ 5, 5, 9, 4, 5, 5 ],
      [ 1, 9, 17, 5, 0, 1 ], [ 2, 3, 29, 1, 2, 2 ], [ 2, 9, 9, 3, 2, 2 ],
      [ 3, 7, 7, -1, 1, 1 ], [ 1, 2, 72, 2, 1, 0 ], [ 1, 4, 38, 0, 0, 1 ],
      [ 2, 2, 48, 1, 2, 2 ], [ 2, 4, 18, 1, 1, 0 ], [ 2, 6, 12, 0, 1, 0 ],
      [ 3, 6, 8, 0, 1, 0 ], [ 4, 4, 11, -3, 3, 2 ], [ 6, 6, 6, -3, 4, 4 ],
      [ 6, 6, 6, 3, 4, 6 ], [ 6, 6, 7, 5, 6, 6 ] ],
  [ [ 1, 1, 143, 0, 1, 0 ], [ 1, 3, 52, 1, 0, 1 ], [ 1, 4, 36, 1, 1, 0 ],
      [ 1, 5, 29, 3, 0, 0 ], [ 1, 5, 29, 2, 1, 0 ], [ 1, 6, 25, 2, 0, 1 ],
      [ 1, 8, 20, 7, 0, 1 ], [ 1, 11, 13, 1, 0, 0 ], [ 1, 11, 14, 5, 1, 1 ],
      [ 1, 13, 14, 12, 1, 0 ], [ 2, 3, 24, 1, 1, 0 ], [ 2, 3, 25, 1, 1, 1 ],
      [ 2, 4, 19, 3, 0, 1 ], [ 2, 5, 16, 1, 1, 2 ], [ 3, 4, 14, 3, 3, 2 ],
      [ 3, 5, 10, -2, 1, 1 ], [ 3, 5, 11, 4, 1, 2 ], [ 3, 5, 11, 2, 3, 2 ],
      [ 3, 5, 12, 4, 1, 3 ], [ 3, 7, 8, 5, 2, 1 ], [ 4, 4, 11, 2, 3, 3 ],
      [ 4, 5, 8, 4, 1, 0 ], [ 4, 5, 9, 1, 1, 4 ], [ 5, 5, 6, 1, 2, 1 ],
      [ 5, 5, 6, 0, 1, 2 ], [ 5, 5, 7, 3, 4, 2 ], [ 5, 5, 7, 1, 2, 4 ],
      [ 5, 5, 8, -1, 4, 4 ], [ 5, 6, 6, 5, 0, 2 ] ],
  [ [ 1, 2, 72, 2, 0, 0 ], [ 1, 6, 24, 2, 0, 0 ], [ 1, 7, 21, 4, 0, 0 ],
      [ 1, 8, 18, 2, 0, 0 ], [ 1, 8, 19, 6, 0, 0 ], [ 1, 11, 13, 0, 0, 0 ],
      [ 2, 4, 21, 2, 2, 2 ], [ 3, 4, 13, 0, 0, 2 ], [ 4, 5, 9, 4, 4, 2 ],
      [ 2, 5, 15, 2, 2, 0 ], [ 2, 7, 11, 0, 0, 2 ], [ 3, 6, 10, 6, 2, 2 ],
      [ 2, 3, 29, 2, 0, 2 ], [ 2, 6, 13, 0, 0, 2 ], [ 5, 6, 7, 6, 2, 4 ],
      [ 1, 1, 143, 0, 0, 0 ], [ 1, 3, 48, 2, 0, 0 ], [ 1, 4, 36, 2, 0, 0 ],
      [ 1, 9, 16, 2, 0, 0 ], [ 1, 12, 12, 2, 0, 0 ], [ 1, 12, 14, 10, 0, 0 ],
      [ 2, 7, 12, 6, 2, 0 ], [ 3, 8, 8, -6, 2, 2 ], [ 4, 6, 7, 4, 2, 2 ],
      [ 1, 3, 52, 0, 0, 1 ], [ 1, 5, 31, 4, 1, 1 ], [ 1, 7, 21, 3, 1, 0 ],
      [ 3, 3, 19, 3, 3, 2 ], [ 3, 7, 7, 1, 1, 1 ], [ 4, 7, 7, 5, 0, 4 ],
      [ 4, 7, 7, 3, 4, 4 ], [ 1, 2, 82, 1, 1, 1 ], [ 1, 10, 16, 7, 1, 1 ],
      [ 1, 11, 16, 11, 1, 0 ], [ 2, 4, 18, 0, 1, 0 ], [ 2, 4, 19, 4, 1, 0 ],
      [ 2, 4, 21, 3, 1, 2 ], [ 3, 3, 18, 1, 1, 2 ], [ 3, 4, 14, 4, 1, 2 ],
      [ 3, 4, 15, 1, 2, 3 ], [ 4, 4, 10, -2, 3, 1 ], [ 4, 5, 8, 3, 0, 2 ],
      [ 4, 6, 6, 1, 0, 0 ], [ 4, 6, 7, 5, 0, 0 ], [ 4, 6, 7, 1, 4, 0 ],
      [ 4, 6, 8, 5, 4, 0 ], [ 4, 7, 8, 7, 4, 4 ], [ 1, 1, 191, 1, 1, 1 ],
      [ 1, 4, 37, 4, 1, 0 ], [ 1, 7, 23, 7, 1, 1 ], [ 3, 4, 13, 4, 1, 0 ],
      [ 3, 7, 8, 2, 2, 3 ], [ 4, 5, 9, 1, 0, 4 ], [ 1, 3, 48, 1, 1, 0 ],
      [ 1, 4, 36, 0, 1, 0 ], [ 1, 6, 26, 5, 1, 1 ], [ 2, 2, 36, 1, 1, 0 ],
      [ 2, 3, 25, 0, 1, 1 ], [ 2, 7, 12, 6, 2, 1 ], [ 3, 4, 12, 0, 1, 0 ],
      [ 4, 4, 9, 0, 1, 0 ], [ 4, 4, 10, 1, 4, 0 ], [ 4, 4, 12, 1, 1, 4 ],
      [ 4, 4, 13, 3, 4, 4 ], [ 4, 5, 10, 3, 4, 4 ], [ 4, 6, 7, -3, 2, 2 ],
      [ 4, 6, 7, 3, 3, 2 ] ],
  [ [ 1, 1, 191, 0, 0, 1 ], [ 1, 2, 72, 1, 1, 0 ], [ 1, 3, 48, 0, 1, 0 ],
      [ 1, 6, 26, 5, 0, 1 ], [ 1, 10, 15, 2, 1, 1 ], [ 2, 2, 39, 2, 2, 1 ],
      [ 2, 3, 24, 0, 1, 0 ], [ 2, 3, 25, 1, 0, 1 ], [ 2, 3, 29, 2, 1, 2 ],
      [ 3, 3, 16, 0, 1, 0 ], [ 3, 3, 17, 2, 3, 0 ], [ 3, 3, 18, 0, 1, 2 ],
      [ 3, 3, 22, 2, 3, 3 ], [ 3, 4, 12, 1, 0, 0 ], [ 3, 4, 15, 2, 0, 3 ],
      [ 3, 5, 10, 3, 0, 0 ], [ 3, 5, 11, -4, 2, 1 ], [ 3, 5, 12, 2, 3, 3 ],
      [ 3, 6, 8, 1, 0, 0 ], [ 3, 6, 9, 5, 0, 0 ], [ 3, 6, 9, -3, 1, 2 ],
      [ 3, 6, 9, 3, 2, 2 ], [ 3, 7, 8, -3, 2, 2 ], [ 3, 7, 8, 3, 0, 3 ],
      [ 3, 7, 9, 7, 2, 2 ], [ 1, 2, 82, 1, 0, 1 ], [ 1, 5, 31, 4, 0, 1 ],
      [ 1, 7, 22, 6, 1, 0 ], [ 1, 8, 19, 4, 0, 1 ], [ 2, 4, 19, 1, 2, 1 ],
      [ 2, 7, 11, 4, 0, 1 ], [ 2, 7, 11, 2, 2, 1 ], [ 4, 5, 8, 3, 1, 2 ],
      [ 4, 6, 7, 3, 0, 3 ], [ 5, 6, 7, 6, 4, 3 ] ],
  [ [ 1, 1, 144, 1, 1, 0 ], [ 1, 2, 72, 0, 1, 0 ], [ 1, 6, 25, 1, 0, 1 ],
      [ 2, 2, 36, 0, 1, 0 ], [ 2, 3, 26, 3, 2, 1 ], [ 2, 4, 18, 1, 0, 0 ],
      [ 2, 4, 19, 3, 2, 0 ], [ 2, 5, 15, 2, 1, 1 ], [ 2, 5, 16, 5, 1, 1 ],
      [ 2, 5, 16, 1, 0, 2 ], [ 2, 8, 9, 1, 0, 0 ], [ 2, 8, 11, 7, 2, 0 ],
      [ 4, 6, 8, 6, 3, 2 ], [ 1, 3, 53, 3, 1, 1 ], [ 1, 9, 17, 4, 1, 1 ],
      [ 3, 5, 11, 1, 3, 2 ], [ 5, 5, 6, 0, 2, 1 ], [ 1, 5, 29, 1, 1, 0 ],
      [ 1, 10, 15, 4, 1, 0 ], [ 3, 5, 11, 5, 1, 1 ], [ 3, 7, 7, 0, 1, 1 ],
      [ 5, 5, 7, 3, 3, 3 ], [ 5, 5, 7, -1, 1, 4 ], [ 1, 2, 82, 0, 0, 1 ],
      [ 1, 12, 14, 9, 1, 1 ], [ 1, 14, 14, 14, 1, 1 ], [ 2, 2, 48, 1, 1, 2 ],
      [ 2, 3, 24, 1, 0, 0 ], [ 2, 4, 21, 1, 2, 2 ], [ 2, 6, 12, 1, 0, 0 ],
      [ 2, 6, 13, 5, 0, 0 ], [ 2, 6, 14, 6, 2, 1 ], [ 2, 7, 12, 7, 0, 0 ],
      [ 2, 7, 12, 5, 0, 2 ], [ 2, 8, 10, 4, 2, 1 ], [ 2, 9, 10, 7, 2, 2 ],
      [ 3, 4, 13, 3, 2, 1 ], [ 4, 4, 11, 1, 3, 3 ], [ 5, 6, 6, -2, 3, 3 ],
      [ 5, 6, 6, 2, 3, 4 ] ],
  [ [ 1, 4, 39, 3, 1, 1 ], [ 1, 5, 29, 0, 1, 0 ], [ 1, 5, 30, 5, 0, 0 ],
      [ 1, 10, 15, 5, 0, 0 ], [ 4, 5, 9, 5, 3, 0 ], [ 2, 7, 12, -6, 1, 1 ],
      [ 3, 3, 17, 2, 2, 1 ], [ 3, 7, 8, 3, 1, 3 ], [ 5, 5, 7, 0, 5, 0 ],
      [ 1, 1, 192, 1, 1, 1 ], [ 1, 2, 72, 1, 0, 0 ], [ 1, 3, 48, 1, 0, 0 ],
      [ 1, 6, 25, 0, 0, 1 ], [ 1, 7, 22, 4, 1, 1 ], [ 1, 8, 18, 1, 0, 0 ],
      [ 1, 8, 19, 5, 1, 0 ], [ 1, 12, 12, 1, 0, 0 ], [ 1, 12, 13, 7, 0, 0 ],
      [ 1, 12, 13, 6, 0, 1 ], [ 2, 3, 25, 0, 0, 1 ], [ 2, 6, 13, 3, 2, 1 ],
      [ 3, 4, 13, 1, 3, 1 ], [ 3, 7, 8, 1, 2, 3 ], [ 4, 6, 7, -1, 2, 3 ],
      [ 4, 6, 8, -5, 1, 3 ], [ 1, 1, 144, 0, 1, 0 ], [ 1, 4, 36, 1, 0, 0 ],
      [ 1, 6, 24, 1, 0, 0 ], [ 1, 6, 25, 5, 0, 0 ], [ 1, 8, 19, 3, 1, 1 ],
      [ 1, 9, 16, 1, 0, 0 ], [ 1, 9, 18, 8, 1, 0 ], [ 1, 10, 15, 1, 1, 1 ],
      [ 1, 10, 16, 7, 0, 1 ], [ 2, 4, 19, -2, 1, 1 ], [ 2, 9, 9, -5, 1, 1 ],
      [ 3, 4, 15, 2, 1, 3 ], [ 3, 5, 10, 2, 1, 1 ], [ 3, 6, 9, 4, 2, 1 ],
      [ 3, 7, 9, 6, 2, 3 ], [ 4, 5, 9, 4, 0, 3 ], [ 5, 5, 6, 1, 2, 0 ],
      [ 5, 5, 7, 3, 4, 0 ], [ 5, 6, 6, 5, 1, 2 ] ],
  [ [ 3, 8, 8, 8, 0, 0 ], [ 5, 5, 8, -4, 4, 2 ], [ 2, 9, 9, 6, 0, 0 ],
      [ 3, 6, 8, 0, 0, 0 ], [ 2, 3, 24, 0, 0, 0 ], [ 5, 5, 6, 0, 0, 2 ],
      [ 5, 5, 8, 4, 4, 4 ], [ 2, 5, 17, 4, 2, 2 ], [ 3, 4, 12, 0, 0, 0 ],
      [ 4, 7, 7, 2, 4, 4 ], [ 1, 12, 12, 0, 0, 0 ], [ 4, 6, 7, 0, 4, 0 ],
      [ 1, 6, 24, 0, 0, 0 ], [ 1, 3, 48, 0, 0, 0 ], [ 4, 4, 13, 2, 4, 4 ],
      [ 3, 7, 7, 2, 0, 0 ], [ 3, 3, 16, 0, 0, 0 ], [ 6, 6, 7, 6, 6, 0 ],
      [ 1, 12, 15, 12, 0, 0 ], [ 3, 4, 13, 4, 0, 0 ], [ 4, 4, 11, 4, 4, 0 ],
      [ 1, 4, 36, 0, 0, 0 ], [ 4, 4, 9, 0, 0, 0 ], [ 1, 10, 16, 8, 0, 0 ],
      [ 2, 8, 9, 0, 0, 0 ], [ 2, 8, 11, 8, 0, 0 ], [ 4, 5, 10, 4, 0, 4 ],
      [ 1, 4, 37, 4, 0, 0 ], [ 1, 13, 13, 10, 0, 0 ], [ 4, 5, 9, 0, 0, 4 ],
      [ 1, 1, 144, 0, 0, 0 ], [ 1, 9, 16, 0, 0, 0 ], [ 2, 2, 37, 2, 2, 0 ],
      [ 4, 5, 10, 2, 4, 4 ], [ 3, 3, 19, -2, 2, 2 ], [ 1, 8, 20, 8, 0, 0 ],
      [ 4, 5, 8, 4, 0, 0 ], [ 1, 2, 72, 0, 0, 0 ], [ 1, 8, 18, 0, 0, 0 ],
      [ 3, 6, 9, 4, 2, 0 ], [ 2, 4, 19, 4, 0, 0 ], [ 3, 3, 18, 0, 0, 2 ],
      [ 3, 5, 11, -2, 2, 2 ], [ 1, 5, 29, 2, 0, 0 ], [ 4, 6, 9, 6, 4, 4 ],
      [ 5, 6, 6, -4, 2, 2 ], [ 1, 9, 17, 6, 0, 0 ], [ 2, 5, 16, 0, 0, 2 ],
      [ 2, 9, 9, 2, 2, 2 ], [ 4, 5, 9, 4, 4, 0 ], [ 1, 1, 192, 0, 0, 1 ],
      [ 1, 3, 49, 3, 1, 0 ], [ 1, 12, 13, 6, 1, 0 ], [ 3, 4, 13, 2, 3, 0 ],
      [ 1, 4, 39, 3, 0, 1 ], [ 1, 10, 15, 3, 0, 1 ], [ 3, 4, 16, 4, 3, 3 ],
      [ 3, 6, 10, 3, 3, 3 ], [ 4, 4, 10, -1, 2, 2 ], [ 4, 6, 7, 3, 1, 3 ] ],
  [ [ 1, 2, 83, 2, 1, 1 ], [ 1, 7, 21, 2, 1, 0 ], [ 1, 11, 14, 5, 0, 1 ],
      [ 1, 12, 14, 9, 0, 1 ], [ 2, 2, 39, 1, 2, 1 ], [ 2, 3, 29, 1, 1, 2 ],
      [ 2, 5, 15, 3, 1, 0 ], [ 2, 5, 15, 2, 0, 1 ], [ 2, 5, 15, -1, 1, 1 ],
      [ 2, 6, 13, 4, 1, 1 ], [ 2, 7, 11, 4, 1, 0 ], [ 2, 7, 11, -3, 1, 1 ],
      [ 2, 7, 11, 1, 2, 1 ], [ 2, 7, 12, 5, 1, 2 ], [ 2, 8, 10, 5, 1, 1 ],
      [ 2, 8, 11, 7, 2, 1 ], [ 3, 4, 13, -3, 1, 1 ], [ 3, 5, 10, 1, 2, 0 ],
      [ 3, 7, 8, -5, 1, 1 ], [ 3, 7, 8, -4, 1, 2 ], [ 3, 7, 8, 2, 3, 2 ],
      [ 4, 5, 8, 2, 3, 1 ], [ 4, 7, 7, 6, 0, 3 ], [ 5, 6, 6, 1, 3, 4 ],
      [ 5, 6, 7, 5, 5, 3 ], [ 5, 6, 7, -5, 1, 4 ] ],
  [ [ 3, 6, 10, 6, 1, 2 ], [ 5, 6, 6, -5, 1, 1 ], [ 1, 13, 13, 9, 1, 1 ],
      [ 2, 9, 9, 1, 2, 2 ], [ 1, 1, 193, 1, 1, 1 ], [ 1, 3, 53, 2, 1, 1 ],
      [ 1, 6, 25, 4, 1, 0 ], [ 1, 7, 22, 4, 0, 1 ], [ 2, 3, 29, 1, 0, 2 ],
      [ 2, 5, 15, 1, 2, 0 ], [ 3, 5, 11, -3, 1, 2 ], [ 3, 7, 9, 6, 1, 3 ],
      [ 5, 5, 7, -1, 3, 3 ], [ 1, 1, 145, 1, 1, 0 ], [ 1, 2, 73, 2, 1, 0 ],
      [ 1, 5, 31, 3, 1, 1 ], [ 1, 9, 17, 5, 1, 0 ], [ 1, 11, 15, 8, 1, 1 ],
      [ 2, 7, 13, 7, 2, 2 ], [ 3, 3, 17, -1, 2, 1 ], [ 3, 5, 10, 2, 0, 1 ],
      [ 3, 7, 7, 1, 0, 1 ], [ 5, 6, 7, 4, 5, 4 ] ],
  [ [ 1, 1, 145, 0, 1, 0 ], [ 1, 1, 193, 0, 0, 1 ], [ 1, 2, 83, 1, 1, 1 ],
      [ 1, 3, 49, 3, 0, 0 ], [ 1, 4, 37, 3, 1, 0 ], [ 1, 7, 21, 3, 0, 0 ],
      [ 1, 8, 19, 2, 1, 1 ], [ 1, 11, 14, 4, 1, 1 ], [ 1, 12, 14, 9, 1, 0 ],
      [ 2, 3, 25, 3, 1, 0 ], [ 2, 4, 19, 2, 1, 1 ], [ 4, 4, 11, -1, 2, 3 ],
      [ 4, 5, 10, 4, 3, 4 ], [ 5, 5, 7, -1, 4, 2 ], [ 1, 3, 53, 2, 0, 1 ],
      [ 1, 4, 39, 2, 1, 1 ], [ 1, 5, 29, 1, 0, 0 ], [ 1, 5, 30, 4, 1, 0 ],
      [ 1, 9, 17, 4, 0, 1 ], [ 1, 9, 18, 7, 1, 1 ], [ 1, 11, 15, 9, 0, 0 ],
      [ 1, 12, 13, 5, 1, 1 ], [ 2, 5, 15, 1, 1, 1 ], [ 2, 6, 13, 4, 0, 1 ],
      [ 2, 9, 9, 4, 1, 2 ], [ 3, 4, 13, -2, 2, 1 ], [ 3, 4, 14, -3, 1, 2 ],
      [ 3, 6, 9, 2, 3, 1 ], [ 4, 5, 8, 2, 3, 0 ], [ 4, 5, 9, 4, 2, 3 ],
      [ 4, 6, 8, -3, 3, 3 ], [ 5, 6, 6, -3, 2, 3 ], [ 5, 6, 6, 3, 0, 4 ],
      [ 5, 6, 6, 3, 2, 4 ] ],
  [ [ 1, 1, 145, 0, 0, 0 ], [ 1, 5, 29, 0, 0, 0 ], [ 2, 3, 25, 2, 2, 0 ],
      [ 2, 5, 17, 4, 0, 2 ], [ 5, 5, 6, 0, 2, 0 ], [ 1, 11, 14, 6, 0, 0 ],
      [ 2, 5, 15, 0, 2, 0 ], [ 2, 7, 11, 2, 2, 0 ], [ 2, 8, 11, 6, 2, 2 ],
      [ 3, 4, 14, -2, 2, 2 ], [ 3, 5, 10, 0, 2, 0 ], [ 4, 5, 8, 2, 2, 2 ],
      [ 5, 6, 7, -2, 4, 4 ], [ 1, 7, 22, 6, 0, 0 ], [ 2, 3, 29, 0, 0, 2 ],
      [ 2, 4, 21, 2, 0, 2 ], [ 2, 7, 12, 4, 2, 2 ], [ 3, 7, 8, 4, 2, 2 ],
      [ 4, 6, 7, 4, 0, 2 ], [ 1, 2, 73, 2, 0, 0 ], [ 1, 10, 17, 10, 0, 0 ],
      [ 2, 2, 49, 2, 2, 2 ], [ 2, 9, 9, 4, 0, 2 ], [ 1, 3, 53, 1, 1, 1 ],
      [ 1, 5, 31, 3, 0, 1 ], [ 3, 5, 11, 5, 1, 0 ], [ 5, 5, 7, 3, 4, 1 ],
      [ 5, 5, 8, 2, 2, 5 ], [ 5, 5, 9, 3, 5, 5 ], [ 1, 8, 19, 3, 0, 1 ],
      [ 1, 11, 14, 5, 1, 0 ], [ 2, 2, 39, -1, 1, 1 ], [ 2, 4, 20, 4, 2, 1 ],
      [ 2, 5, 15, 0, 1, 1 ], [ 2, 5, 16, 4, 2, 1 ], [ 2, 8, 10, 3, 1, 2 ],
      [ 3, 4, 14, 2, 3, 2 ], [ 4, 4, 12, 4, 4, 3 ], [ 4, 5, 8, -1, 3, 1 ],
      [ 4, 5, 8, -1, 2, 2 ], [ 4, 6, 8, 6, 3, 1 ], [ 5, 6, 8, 6, 5, 5 ],
      [ 1, 7, 21, 1, 1, 0 ], [ 1, 9, 17, 3, 1, 1 ], [ 3, 7, 8, -4, 2, 1 ],
      [ 3, 7, 9, 7, 1, 2 ], [ 1, 2, 83, 1, 0, 1 ], [ 1, 6, 26, 4, 1, 1 ],
      [ 2, 3, 26, 3, 1, 1 ], [ 2, 4, 21, 2, 1, 2 ], [ 2, 8, 10, 5, 0, 1 ],
      [ 2, 8, 11, -7, 1, 1 ], [ 3, 7, 8, 1, 3, 2 ], [ 4, 6, 7, -1, 3, 2 ],
      [ 4, 6, 8, 5, 4, 2 ] ],
  [ [ 1, 2, 73, 1, 1, 0 ], [ 1, 4, 39, 2, 0, 1 ], [ 1, 4, 39, 1, 1, 1 ],
      [ 1, 9, 18, 7, 0, 1 ], [ 1, 10, 15, 2, 0, 1 ], [ 1, 10, 17, 9, 1, 1 ],
      [ 1, 11, 15, 8, 0, 1 ], [ 2, 9, 10, 8, 1, 1 ], [ 3, 3, 19, 2, 3, 2 ],
      [ 3, 4, 15, 1, 1, 3 ], [ 3, 5, 11, 3, 2, 2 ], [ 3, 6, 9, -4, 1, 1 ],
      [ 4, 5, 9, 5, 3, 1 ], [ 4, 5, 9, -1, 3, 3 ], [ 1, 1, 194, 1, 1, 1 ],
      [ 1, 2, 83, 0, 0, 1 ], [ 1, 3, 49, 2, 1, 0 ], [ 1, 7, 21, 0, 1, 0 ],
      [ 1, 7, 22, 3, 1, 1 ], [ 1, 8, 19, 1, 1, 1 ], [ 1, 10, 15, 3, 1, 0 ],
      [ 1, 10, 16, 7, 1, 0 ], [ 2, 4, 19, 2, 0, 1 ], [ 3, 4, 13, 3, 2, 0 ],
      [ 3, 5, 10, -1, 1, 1 ], [ 3, 6, 9, -1, 2, 2 ], [ 3, 6, 10, 5, 3, 2 ],
      [ 3, 7, 7, 0, 0, 1 ], [ 3, 7, 9, 7, 2, 0 ], [ 4, 4, 11, 4, 4, 1 ],
      [ 4, 6, 7, -2, 1, 3 ], [ 4, 6, 7, 2, 2, 3 ], [ 4, 7, 7, 7, 1, 1 ],
      [ 5, 6, 7, 6, 4, 1 ], [ 6, 6, 7, 6, 6, 5 ] ],
  [ [ 1, 6, 26, 4, 0, 1 ], [ 1, 10, 17, 9, 0, 1 ], [ 2, 2, 39, 1, 1, 1 ],
      [ 2, 3, 26, 2, 2, 1 ], [ 2, 3, 30, 3, 2, 2 ], [ 2, 8, 10, 3, 0, 2 ],
      [ 2, 9, 10, 8, 0, 1 ], [ 2, 9, 10, 7, 0, 2 ], [ 3, 4, 15, 1, 0, 3 ],
      [ 3, 5, 12, 5, 3, 2 ], [ 3, 6, 9, -3, 2, 1 ], [ 3, 6, 10, 4, 0, 3 ],
      [ 3, 6, 10, 4, 2, 3 ], [ 3, 6, 10, 2, 3, 3 ], [ 3, 7, 8, 3, 3, 0 ],
      [ 4, 5, 9, 4, 1, 3 ], [ 4, 6, 7, 4, 1, 2 ], [ 1, 1, 194, 0, 0, 1 ],
      [ 1, 2, 73, 0, 1, 0 ], [ 1, 3, 53, 1, 0, 1 ], [ 2, 3, 25, 3, 0, 0 ],
      [ 3, 3, 17, 1, 3, 0 ], [ 3, 3, 17, 1, 2, 1 ], [ 3, 3, 22, 2, 2, 3 ],
      [ 3, 6, 9, 2, 3, 0 ], [ 3, 7, 9, 5, 3, 3 ], [ 1, 5, 31, 2, 1, 1 ],
      [ 1, 13, 13, 9, 0, 1 ], [ 2, 5, 15, 3, 0, 0 ], [ 5, 5, 7, 1, 1, 4 ],
      [ 1, 1, 146, 1, 1, 0 ], [ 1, 6, 26, 6, 1, 0 ], [ 1, 8, 20, 6, 1, 1 ],
      [ 2, 2, 37, 1, 2, 0 ], [ 2, 2, 49, 1, 2, 2 ], [ 2, 4, 19, -1, 1, 1 ],
      [ 2, 6, 13, 3, 2, 0 ], [ 2, 8, 10, 5, 1, 0 ], [ 4, 5, 8, 3, 2, 1 ],
      [ 4, 6, 7, 3, 3, 0 ] ],
  [ [ 1, 1, 146, 0, 1, 0 ], [ 1, 3, 53, 0, 0, 1 ], [ 1, 4, 37, 3, 0, 0 ],
      [ 1, 11, 16, 11, 0, 0 ], [ 1, 12, 15, 11, 1, 1 ], [ 2, 2, 39, 0, 1, 1 ],
      [ 2, 5, 17, 4, 1, 2 ], [ 2, 6, 13, 2, 2, 1 ], [ 3, 4, 13, 3, 1, 1 ],
      [ 3, 4, 14, 1, 3, 2 ], [ 3, 5, 10, 2, 1, 0 ], [ 3, 5, 10, 1, 1, 1 ],
      [ 5, 5, 6, -1, 1, 1 ], [ 5, 5, 8, 4, 5, 3 ], [ 5, 6, 7, 5, 5, 1 ],
      [ 6, 6, 6, 1, 5, 5 ], [ 1, 2, 73, 1, 0, 0 ], [ 1, 5, 32, 5, 1, 1 ],
      [ 1, 8, 19, 5, 0, 0 ], [ 1, 8, 20, 7, 1, 0 ], [ 2, 5, 15, 1, 0, 1 ],
      [ 2, 5, 16, -4, 1, 1 ], [ 2, 7, 11, 3, 1, 1 ], [ 2, 9, 10, 8, 1, 0 ],
      [ 3, 3, 17, 0, 2, 1 ], [ 3, 5, 12, 3, 2, 3 ], [ 3, 7, 8, 3, 3, 1 ],
      [ 4, 5, 8, -2, 1, 2 ], [ 4, 5, 9, 4, 4, 1 ], [ 5, 5, 7, 0, 1, 4 ],
      [ 5, 5, 8, -2, 3, 4 ] ],
  [ [ 1, 5, 30, 4, 0, 0 ], [ 1, 7, 21, 2, 0, 0 ], [ 1, 10, 15, 4, 0, 0 ],
      [ 1, 13, 14, 12, 0, 0 ], [ 2, 7, 11, 4, 0, 0 ], [ 3, 6, 9, 2, 2, 2 ],
      [ 5, 6, 7, 6, 4, 2 ], [ 1, 1, 146, 0, 0, 0 ], [ 1, 2, 73, 0, 0, 0 ],
      [ 1, 3, 49, 2, 0, 0 ], [ 1, 6, 25, 4, 0, 0 ], [ 1, 9, 18, 8, 0, 0 ],
      [ 2, 2, 37, 0, 2, 0 ], [ 2, 4, 19, 2, 2, 0 ], [ 4, 5, 9, -4, 2, 2 ],
      [ 4, 6, 7, 4, 2, 0 ], [ 1, 2, 84, 2, 1, 1 ], [ 1, 4, 39, 1, 0, 1 ],
      [ 1, 4, 40, 4, 1, 1 ], [ 1, 7, 22, 5, 1, 0 ], [ 1, 8, 20, 6, 0, 1 ],
      [ 1, 10, 15, 1, 0, 1 ], [ 1, 10, 16, 6, 1, 1 ], [ 1, 12, 15, 11, 0, 1 ],
      [ 2, 4, 19, 1, 1, 1 ], [ 2, 4, 21, 1, 1, 2 ], [ 2, 6, 13, -3, 1, 1 ],
      [ 3, 4, 13, 3, 0, 1 ], [ 3, 4, 16, 4, 2, 3 ], [ 4, 4, 10, 2, 3, 1 ],
      [ 4, 4, 10, 1, 2, 2 ], [ 4, 4, 11, 3, 4, 2 ], [ 4, 5, 8, 3, 2, 0 ],
      [ 4, 6, 7, 3, 3, 1 ], [ 4, 6, 8, 5, 4, 1 ], [ 4, 6, 8, -4, 2, 3 ],
      [ 4, 6, 8, 4, 4, 3 ], [ 5, 6, 7, 3, 4, 5 ], [ 1, 1, 195, 1, 1, 1 ],
      [ 1, 3, 49, 1, 1, 0 ], [ 1, 4, 37, 2, 1, 0 ], [ 1, 5, 31, 1, 1, 1 ],
      [ 1, 7, 23, 6, 1, 1 ], [ 1, 8, 19, 4, 1, 0 ], [ 1, 9, 17, 2, 1, 1 ],
      [ 1, 9, 19, 9, 1, 1 ], [ 3, 3, 19, 1, 3, 2 ], [ 4, 5, 9, 5, 2, 2 ],
      [ 4, 7, 7, 5, 2, 4 ] ],
  [ [ 1, 1, 195, 0, 0, 1 ], [ 1, 3, 49, 0, 1, 0 ], [ 1, 7, 22, 2, 1, 1 ],
      [ 3, 4, 13, 1, 3, 0 ], [ 4, 6, 7, 0, 2, 3 ], [ 1, 4, 39, 0, 0, 1 ],
      [ 1, 6, 25, 3, 1, 0 ], [ 1, 10, 15, 0, 0, 1 ], [ 3, 4, 15, 0, 0, 3 ],
      [ 3, 7, 7, 1, 0, 0 ], [ 3, 7, 9, 6, 3, 0 ], [ 4, 7, 7, 5, 1, 4 ],
      [ 2, 2, 39, 0, 0, 1 ], [ 3, 5, 11, 5, 0, 0 ], [ 3, 6, 11, 6, 3, 3 ],
      [ 2, 5, 15, 0, 0, 1 ], [ 3, 3, 17, 0, 3, 0 ], [ 3, 5, 12, 3, 0, 3 ],
      [ 5, 5, 8, 1, 2, 5 ], [ 1, 6, 27, 6, 1, 1 ], [ 1, 7, 23, 6, 0, 1 ],
      [ 2, 3, 26, -2, 1, 1 ], [ 3, 3, 18, 3, 3, 1 ], [ 3, 3, 22, 1, 2, 3 ],
      [ 3, 6, 9, 3, 0, 2 ], [ 3, 6, 9, 3, 1, 2 ], [ 3, 8, 8, 7, 2, 2 ],
      [ 4, 6, 7, 4, 2, 1 ], [ 5, 6, 7, 4, 0, 5 ], [ 1, 3, 54, 3, 1, 1 ],
      [ 1, 11, 15, 8, 1, 0 ], [ 2, 3, 30, 3, 1, 2 ], [ 2, 9, 9, 5, 1, 1 ],
      [ 3, 4, 14, 3, 2, 2 ], [ 3, 5, 10, 0, 1, 1 ], [ 3, 6, 9, 1, 3, 1 ],
      [ 3, 7, 9, 6, 3, 2 ], [ 4, 5, 9, 3, 3, 3 ], [ 5, 5, 6, 1, 1, 1 ],
      [ 5, 6, 6, 3, 1, 4 ], [ 6, 6, 6, 3, 5, 5 ], [ 1, 7, 22, 3, 0, 1 ],
      [ 1, 11, 14, 3, 1, 1 ], [ 2, 5, 16, 5, 1, 0 ], [ 2, 7, 13, 7, 1, 2 ],
      [ 4, 4, 11, 2, 2, 3 ], [ 4, 7, 7, 6, 2, 3 ], [ 1, 5, 31, 2, 0, 1 ],
      [ 1, 8, 19, 2, 0, 1 ], [ 2, 4, 19, 0, 1, 1 ], [ 4, 5, 9, -3, 3, 2 ],
      [ 5, 5, 7, -2, 4, 1 ], [ 5, 5, 7, -2, 2, 3 ] ],
  [ [ 1, 2, 74, 2, 1, 0 ], [ 1, 2, 84, 1, 1, 1 ], [ 1, 5, 30, 3, 1, 0 ],
      [ 1, 6, 26, 3, 1, 1 ], [ 1, 12, 13, 5, 0, 1 ], [ 2, 2, 49, 1, 1, 2 ],
      [ 2, 3, 26, 1, 2, 1 ], [ 2, 4, 19, 3, 1, 0 ], [ 2, 4, 21, 1, 0, 2 ],
      [ 2, 6, 13, 4, 1, 0 ], [ 2, 6, 14, 6, 1, 1 ], [ 2, 6, 14, 4, 1, 2 ],
      [ 2, 6, 14, 3, 2, 2 ], [ 2, 8, 10, -4, 1, 1 ], [ 2, 8, 10, 3, 2, 1 ],
      [ 2, 9, 10, 7, 2, 0 ], [ 3, 4, 14, 4, 3, 1 ], [ 4, 5, 8, 1, 3, 1 ],
      [ 4, 6, 7, 2, 3, 2 ], [ 4, 6, 8, 4, 1, 4 ], [ 4, 6, 8, 3, 3, 4 ],
      [ 5, 6, 6, 4, 0, 3 ], [ 5, 6, 6, 4, 2, 3 ], [ 1, 1, 147, 1, 1, 0 ],
      [ 1, 9, 17, 3, 0, 1 ], [ 1, 9, 17, 1, 1, 1 ], [ 1, 10, 15, 2, 1, 0 ],
      [ 1, 11, 14, 4, 0, 1 ], [ 2, 3, 25, 1, 2, 0 ], [ 2, 5, 17, 3, 2, 2 ],
      [ 2, 7, 11, 1, 2, 0 ], [ 2, 9, 11, 9, 2, 2 ], [ 3, 5, 11, 3, 3, 1 ],
      [ 3, 7, 9, 7, 2, 1 ] ],
  [ [ 1, 1, 147, 0, 1, 0 ], [ 1, 1, 196, 1, 1, 1 ], [ 1, 2, 84, 1, 0, 1 ],
      [ 1, 3, 49, 1, 0, 0 ], [ 1, 4, 37, 1, 1, 0 ], [ 1, 7, 21, 1, 0, 0 ],
      [ 1, 7, 22, 1, 1, 1 ], [ 1, 8, 21, 8, 1, 1 ], [ 1, 9, 17, 5, 0, 0 ],
      [ 1, 9, 17, 4, 1, 0 ], [ 1, 11, 16, 10, 1, 1 ], [ 1, 12, 13, 5, 1, 0 ],
      [ 1, 12, 13, 4, 1, 1 ], [ 1, 12, 15, 11, 1, 0 ], [ 2, 4, 19, 1, 0, 1 ],
      [ 2, 5, 15, 2, 1, 0 ], [ 2, 6, 13, 1, 2, 1 ], [ 2, 7, 11, 3, 0, 1 ],
      [ 2, 7, 12, 6, 1, 1 ], [ 2, 9, 10, 7, 1, 2 ], [ 3, 4, 13, 2, 2, 1 ],
      [ 3, 5, 10, 1, 0, 1 ], [ 3, 7, 8, 5, 1, 1 ], [ 3, 7, 8, 2, 1, 3 ],
      [ 4, 4, 10, -1, 3, 1 ], [ 4, 5, 8, 0, 3, 1 ], [ 4, 5, 10, 4, 1, 4 ],
      [ 4, 6, 7, 1, 2, 3 ], [ 4, 6, 8, 5, 3, 3 ], [ 5, 6, 6, -1, 2, 4 ],
      [ 5, 6, 7, 5, 5, 2 ], [ 5, 6, 7, 5, 4, 4 ] ],
  [ [ 1, 7, 21, 0, 0, 0 ], [ 2, 4, 21, 0, 0, 2 ], [ 3, 7, 7, 0, 0, 0 ],
      [ 1, 1, 147, 0, 0, 0 ], [ 1, 4, 37, 2, 0, 0 ], [ 2, 8, 11, 6, 0, 2 ],
      [ 3, 5, 10, 2, 0, 0 ], [ 4, 5, 10, 4, 2, 4 ], [ 1, 3, 49, 0, 0, 0 ],
      [ 1, 12, 13, 6, 0, 0 ], [ 2, 3, 25, 0, 2, 0 ], [ 2, 5, 16, 4, 2, 0 ],
      [ 4, 5, 8, 0, 2, 2 ], [ 5, 5, 7, 2, 4, 2 ], [ 1, 14, 14, 14, 0, 0 ],
      [ 2, 7, 11, 0, 2, 0 ], [ 3, 5, 12, -4, 2, 2 ], [ 5, 5, 7, 0, 0, 4 ],
      [ 1, 2, 74, 2, 0, 0 ], [ 2, 6, 15, 6, 2, 2 ], [ 3, 3, 17, 2, 2, 0 ],
      [ 3, 6, 10, 6, 2, 0 ], [ 1, 6, 26, 6, 0, 0 ], [ 2, 2, 49, 0, 0, 2 ],
      [ 2, 3, 30, 2, 2, 2 ], [ 3, 6, 9, 0, 2, 2 ], [ 6, 6, 7, 4, 6, 6 ],
      [ 1, 2, 84, 0, 0, 1 ], [ 2, 4, 22, 4, 1, 2 ], [ 4, 7, 8, 7, 4, 0 ],
      [ 1, 7, 23, 7, 1, 0 ], [ 4, 7, 7, 7, 0, 0 ], [ 1, 4, 38, 4, 1, 0 ],
      [ 1, 10, 16, 6, 0, 1 ], [ 2, 2, 37, 1, 1, 0 ], [ 2, 2, 40, 2, 2, 1 ],
      [ 2, 8, 10, 2, 1, 2 ], [ 3, 4, 16, 3, 3, 3 ], [ 4, 4, 10, 2, 3, 0 ],
      [ 4, 5, 8, -3, 1, 1 ], [ 1, 4, 37, 0, 1, 0 ], [ 1, 11, 16, 10, 0, 1 ],
      [ 3, 5, 11, 3, 3, 0 ], [ 3, 5, 13, 5, 3, 3 ], [ 1, 3, 50, 3, 1, 0 ],
      [ 1, 8, 19, 1, 0, 1 ], [ 2, 4, 20, 4, 1, 1 ], [ 2, 7, 11, -2, 1, 1 ],
      [ 2, 7, 12, 6, 0, 1 ], [ 3, 4, 14, 4, 3, 0 ], [ 3, 8, 8, 6, 0, 3 ],
      [ 4, 4, 13, 3, 3, 4 ], [ 4, 5, 8, 1, 2, 2 ], [ 4, 7, 7, 6, 1, 3 ],
      [ 1, 1, 196, 0, 0, 1 ], [ 1, 5, 31, 1, 0, 1 ], [ 3, 4, 13, 0, 3, 0 ],
      [ 3, 7, 8, 2, 0, 3 ], [ 5, 7, 7, 7, 4, 5 ], [ 3, 6, 10, 4, 1, 3 ],
      [ 5, 6, 6, 5, 1, 1 ], [ 3, 3, 17, -1, 1, 1 ] ],
  [ [ 1, 2, 74, 1, 1, 0 ], [ 1, 5, 31, 0, 0, 1 ], [ 1, 8, 19, 0, 0, 1 ],
      [ 1, 10, 15, 1, 1, 0 ], [ 1, 10, 17, 9, 1, 0 ], [ 2, 4, 19, 0, 0, 1 ],
      [ 2, 9, 9, 5, 0, 1 ], [ 3, 3, 19, -1, 2, 2 ], [ 3, 5, 11, 4, 2, 1 ],
      [ 3, 5, 11, 3, 0, 2 ], [ 3, 5, 11, -1, 2, 2 ], [ 3, 5, 12, 3, 1, 3 ],
      [ 3, 6, 9, 4, 1, 1 ], [ 4, 5, 9, 5, 1, 2 ], [ 4, 5, 9, -3, 1, 3 ],
      [ 4, 6, 7, -2, 3, 1 ], [ 5, 6, 7, 2, 4, 5 ], [ 1, 3, 54, 2, 1, 1 ],
      [ 1, 6, 26, 3, 0, 1 ], [ 1, 11, 14, 4, 1, 0 ], [ 1, 11, 14, 2, 1, 1 ],
      [ 2, 3, 25, 2, 1, 0 ], [ 2, 3, 26, 2, 1, 1 ], [ 3, 4, 14, 3, 0, 2 ],
      [ 3, 6, 9, 1, 2, 2 ], [ 3, 6, 10, -5, 1, 2 ], [ 3, 7, 8, 5, 0, 1 ],
      [ 3, 8, 8, 7, 0, 2 ], [ 4, 4, 11, 0, 2, 3 ], [ 5, 5, 6, 0, 1, 1 ],
      [ 5, 6, 6, 5, 0, 1 ] ],
  [ [ 1, 2, 74, 0, 1, 0 ], [ 1, 6, 26, 2, 1, 1 ], [ 1, 12, 14, 8, 1, 1 ],
      [ 2, 3, 26, 2, 0, 1 ], [ 2, 4, 19, 3, 0, 0 ], [ 2, 4, 19, 1, 2, 0 ],
      [ 2, 5, 16, 5, 0, 0 ], [ 2, 6, 13, 3, 1, 1 ], [ 2, 7, 12, 3, 2, 2 ],
      [ 3, 4, 13, -1, 2, 1 ], [ 4, 4, 12, -2, 3, 3 ], [ 4, 6, 7, 0, 3, 2 ],
      [ 1, 1, 197, 1, 1, 1 ], [ 1, 5, 31, 5, 1, 0 ], [ 1, 7, 22, 2, 0, 1 ],
      [ 3, 3, 17, 1, 1, 1 ], [ 3, 6, 9, -2, 1, 2 ], [ 1, 3, 54, 2, 0, 1 ],
      [ 1, 6, 25, 2, 1, 0 ], [ 1, 10, 15, 0, 1, 0 ], [ 3, 5, 10, 0, 0, 1 ],
      [ 3, 5, 11, 3, 1, 2 ], [ 5, 5, 7, 2, 3, 3 ], [ 1, 1, 148, 1, 1, 0 ],
      [ 1, 4, 40, 3, 1, 1 ], [ 1, 9, 18, 7, 1, 0 ], [ 2, 2, 37, 0, 1, 0 ],
      [ 2, 3, 30, 1, 2, 2 ], [ 2, 8, 10, 5, 0, 0 ], [ 2, 8, 10, 3, 2, 0 ],
      [ 2, 9, 10, 7, 2, 1 ], [ 2, 10, 10, 10, 1, 1 ], [ 3, 6, 10, 6, 2, 1 ],
      [ 3, 7, 8, 5, 1, 0 ], [ 4, 4, 10, -1, 1, 2 ], [ 4, 5, 9, -4, 3, 1 ],
      [ 4, 5, 10, 5, 4, 3 ], [ 5, 5, 6, 1, 1, 0 ], [ 5, 6, 6, -2, 1, 4 ],
      [ 6, 6, 6, 2, 5, 5 ] ],
  [ [ 1, 1, 197, 0, 0, 1 ], [ 1, 2, 74, 1, 0, 0 ], [ 1, 3, 50, 3, 0, 0 ],
      [ 1, 3, 54, 1, 1, 1 ], [ 1, 5, 30, 3, 0, 0 ], [ 1, 5, 30, 2, 1, 0 ],
      [ 1, 8, 19, 3, 1, 0 ], [ 1, 8, 20, 7, 0, 0 ], [ 1, 9, 17, 2, 0, 1 ],
      [ 1, 9, 18, 6, 1, 1 ], [ 1, 11, 14, 5, 0, 0 ], [ 1, 12, 14, 9, 0, 0 ],
      [ 2, 7, 11, 3, 1, 0 ], [ 2, 9, 9, 3, 1, 2 ], [ 3, 3, 22, 1, 1, 3 ],
      [ 3, 4, 14, 3, 1, 2 ], [ 3, 6, 9, 1, 3, 0 ], [ 3, 6, 9, 4, 0, 1 ],
      [ 3, 6, 10, 5, 3, 0 ], [ 3, 8, 9, 8, 3, 3 ], [ 4, 5, 8, 1, 3, 0 ],
      [ 4, 5, 9, -2, 2, 3 ], [ 4, 6, 7, -4, 1, 1 ], [ 4, 6, 8, -5, 3, 1 ],
      [ 5, 6, 7, 4, 3, 5 ], [ 1, 1, 148, 0, 1, 0 ], [ 1, 2, 85, 2, 1, 1 ],
      [ 1, 4, 37, 1, 0, 0 ], [ 1, 4, 40, 3, 0, 1 ], [ 1, 5, 32, 4, 1, 1 ],
      [ 1, 6, 25, 3, 0, 0 ], [ 1, 7, 22, 5, 0, 0 ], [ 1, 10, 15, 3, 0, 0 ],
      [ 1, 10, 16, 7, 0, 0 ], [ 1, 11, 14, 1, 1, 1 ], [ 1, 13, 14, 11, 1, 1 ],
      [ 2, 5, 16, 4, 1, 1 ], [ 4, 4, 11, 1, 2, 3 ], [ 4, 5, 8, 2, 1, 2 ] ],
  [ [ 1, 4, 38, 4, 0, 0 ], [ 2, 2, 37, 0, 0, 0 ], [ 2, 5, 15, 2, 0, 0 ],
      [ 2, 6, 13, 4, 0, 0 ], [ 5, 6, 7, -4, 2, 4 ], [ 1, 1, 148, 0, 0, 0 ],
      [ 1, 4, 37, 0, 0, 0 ], [ 2, 5, 17, 2, 2, 2 ], [ 2, 6, 13, 2, 2, 0 ],
      [ 5, 5, 8, 0, 4, 4 ], [ 3, 3, 19, 2, 2, 2 ], [ 3, 7, 8, 4, 0, 2 ],
      [ 1, 2, 74, 0, 0, 0 ], [ 2, 3, 25, 2, 0, 0 ], [ 2, 9, 10, 8, 0, 0 ],
      [ 3, 5, 11, 2, 2, 2 ], [ 2, 3, 30, 2, 0, 2 ], [ 2, 4, 19, 0, 2, 0 ],
      [ 2, 7, 12, 4, 0, 2 ], [ 3, 6, 10, -4, 2, 2 ], [ 1, 8, 19, 4, 0, 0 ],
      [ 3, 5, 11, 4, 2, 0 ], [ 3, 7, 8, -2, 2, 2 ], [ 4, 5, 8, 2, 0, 2 ],
      [ 5, 5, 7, 0, 4, 2 ], [ 1, 6, 26, 1, 1, 1 ], [ 1, 8, 20, 5, 1, 1 ],
      [ 2, 2, 40, 1, 2, 1 ], [ 2, 3, 26, -1, 1, 1 ], [ 2, 4, 20, 3, 2, 1 ],
      [ 2, 5, 16, 4, 0, 1 ], [ 2, 5, 16, 3, 2, 1 ], [ 2, 7, 11, 2, 1, 1 ],
      [ 2, 7, 12, 5, 2, 1 ], [ 2, 8, 10, 1, 1, 2 ], [ 2, 8, 11, 6, 1, 2 ],
      [ 3, 5, 10, 1, 1, 0 ], [ 3, 8, 8, 6, 2, 3 ], [ 4, 5, 8, -2, 2, 1 ],
      [ 4, 6, 7, 1, 3, 2 ], [ 4, 6, 8, -5, 2, 2 ], [ 5, 6, 6, 4, 1, 3 ],
      [ 5, 6, 7, -5, 4, 1 ], [ 6, 6, 6, -1, 4, 5 ], [ 1, 5, 32, 4, 0, 1 ],
      [ 1, 11, 15, 7, 1, 1 ], [ 3, 3, 17, 0, 1, 1 ], [ 3, 5, 11, -4, 1, 1 ],
      [ 3, 5, 12, 2, 2, 3 ], [ 4, 5, 9, 3, 4, 2 ], [ 5, 5, 7, 0, 3, 3 ] ],
  [ [ 1, 1, 198, 1, 1, 1 ], [ 1, 2, 85, 1, 1, 1 ], [ 1, 3, 50, 2, 1, 0 ],
      [ 1, 3, 54, 1, 0, 1 ], [ 1, 6, 25, 1, 1, 0 ], [ 1, 6, 26, 5, 1, 0 ],
      [ 1, 7, 22, 4, 1, 0 ], [ 1, 7, 22, 1, 0, 1 ], [ 1, 11, 14, 3, 0, 1 ],
      [ 1, 11, 16, 10, 1, 0 ], [ 1, 12, 13, 3, 1, 1 ],
      [ 1, 13, 14, 11, 0, 1 ], [ 2, 3, 30, 2, 1, 2 ], [ 2, 5, 15, 1, 1, 0 ],
      [ 2, 6, 13, 3, 0, 1 ], [ 2, 7, 12, 6, 1, 0 ], [ 2, 7, 12, 4, 1, 2 ],
      [ 3, 4, 13, 3, 1, 0 ], [ 3, 4, 13, -2, 1, 1 ], [ 3, 4, 14, -1, 2, 2 ],
      [ 3, 7, 8, 4, 1, 2 ], [ 3, 7, 8, 1, 1, 3 ], [ 3, 7, 9, -6, 1, 2 ],
      [ 4, 4, 10, 1, 3, 1 ], [ 4, 6, 7, 2, 0, 3 ], [ 4, 6, 7, 2, 1, 3 ],
      [ 4, 7, 7, -6, 1, 2 ], [ 4, 7, 7, 4, 3, 4 ], [ 4, 7, 8, 7, 3, 4 ],
      [ 5, 6, 7, -3, 3, 4 ], [ 5, 6, 7, 3, 5, 4 ] ],
  [ [ 1, 10, 16, 5, 1, 1 ], [ 3, 4, 16, 2, 3, 3 ], [ 4, 4, 10, -2, 2, 1 ],
      [ 1, 1, 198, 0, 0, 1 ], [ 1, 9, 19, 9, 1, 0 ], [ 3, 3, 22, 0, 0, 3 ],
      [ 2, 9, 11, 9, 2, 0 ], [ 5, 5, 6, 0, 0, 1 ], [ 2, 2, 50, 1, 2, 2 ],
      [ 2, 6, 14, 6, 1, 0 ], [ 5, 6, 6, 3, 3, 3 ], [ 2, 3, 26, 3, 2, 0 ],
      [ 2, 8, 11, 7, 1, 1 ], [ 3, 8, 8, 5, 3, 3 ], [ 2, 5, 17, 1, 2, 2 ],
      [ 3, 3, 23, 3, 3, 3 ], [ 1, 6, 25, 0, 1, 0 ], [ 1, 13, 13, 8, 1, 1 ],
      [ 1, 4, 40, 2, 1, 1 ], [ 4, 4, 10, 1, 1, 2 ], [ 6, 6, 7, 3, 6, 6 ],
      [ 1, 2, 85, 1, 0, 1 ], [ 1, 10, 16, 6, 1, 0 ], [ 1, 13, 14, 11, 1, 0 ],
      [ 2, 4, 22, 3, 2, 2 ], [ 2, 8, 10, 4, 1, 1 ], [ 2, 8, 10, 2, 2, 1 ],
      [ 2, 10, 10, 9, 2, 2 ], [ 4, 4, 10, 0, 3, 1 ], [ 4, 4, 11, -1, 1, 3 ],
      [ 4, 5, 8, 3, 1, 1 ], [ 1, 1, 149, 1, 1, 0 ], [ 1, 7, 22, 0, 0, 1 ],
      [ 1, 7, 23, 5, 1, 1 ], [ 1, 9, 17, 3, 1, 0 ], [ 2, 5, 17, 3, 0, 2 ],
      [ 1, 2, 75, 2, 1, 0 ], [ 1, 3, 54, 0, 0, 1 ], [ 1, 9, 17, 1, 0, 1 ],
      [ 1, 9, 18, 6, 0, 1 ], [ 2, 9, 9, 3, 0, 2 ], [ 3, 6, 9, 4, 1, 0 ],
      [ 3, 7, 9, 6, 3, 1 ], [ 5, 5, 7, -3, 3, 1 ], [ 1, 5, 30, 1, 1, 0 ],
      [ 1, 6, 26, 2, 0, 1 ], [ 1, 12, 14, 8, 0, 1 ], [ 2, 3, 26, 1, 1, 1 ],
      [ 2, 6, 14, 5, 2, 1 ], [ 2, 6, 14, 1, 2, 2 ], [ 2, 6, 15, 6, 1, 2 ],
      [ 2, 7, 12, 5, 2, 0 ], [ 2, 9, 9, -4, 1, 1 ], [ 3, 4, 13, 1, 2, 1 ],
      [ 3, 6, 9, 3, 2, 1 ], [ 4, 5, 9, 0, 3, 3 ], [ 4, 6, 8, -4, 3, 2 ],
      [ 4, 6, 8, 2, 3, 4 ], [ 4, 6, 9, 6, 3, 4 ] ],
  [ [ 1, 5, 30, 0, 1, 0 ], [ 1, 5, 31, 5, 0, 0 ], [ 1, 8, 20, 5, 0, 1 ],
      [ 2, 3, 25, 1, 1, 0 ], [ 2, 4, 20, -3, 1, 1 ], [ 2, 5, 15, 0, 1, 0 ],
      [ 3, 5, 11, -2, 1, 2 ], [ 4, 5, 8, 0, 3, 0 ], [ 5, 5, 7, -2, 3, 2 ],
      [ 5, 5, 7, 1, 4, 2 ], [ 5, 5, 8, 1, 1, 5 ], [ 5, 5, 9, 4, 4, 5 ],
      [ 1, 1, 149, 0, 1, 0 ], [ 1, 4, 38, 3, 1, 0 ], [ 2, 2, 40, -1, 1, 1 ],
      [ 2, 5, 17, 3, 1, 2 ], [ 3, 3, 17, 0, 0, 1 ], [ 3, 5, 10, 0, 1, 0 ],
      [ 3, 5, 12, 1, 2, 3 ], [ 4, 5, 10, 3, 3, 4 ], [ 5, 5, 6, 0, 1, 0 ],
      [ 5, 5, 8, 4, 5, 0 ], [ 5, 5, 8, 3, 4, 4 ], [ 5, 6, 6, 5, 0, 0 ],
      [ 1, 9, 17, 0, 0, 1 ], [ 1, 12, 13, 4, 0, 1 ], [ 1, 13, 13, 9, 0, 0 ],
      [ 2, 6, 13, -2, 1, 1 ], [ 2, 7, 11, -1, 1, 1 ], [ 2, 9, 11, 9, 1, 2 ],
      [ 3, 4, 13, 0, 2, 1 ], [ 3, 7, 8, 2, 3, 1 ], [ 4, 7, 7, -3, 3, 3 ],
      [ 1, 2, 85, 0, 0, 1 ], [ 1, 6, 27, 5, 1, 1 ], [ 1, 7, 23, 7, 0, 0 ],
      [ 2, 3, 26, 0, 1, 1 ], [ 2, 8, 11, 7, 0, 1 ], [ 3, 8, 8, 7, 1, 2 ] ],
  [ [ 1, 1, 149, 0, 0, 0 ], [ 1, 5, 30, 2, 0, 0 ], [ 1, 6, 25, 2, 0, 0 ],
      [ 1, 9, 17, 4, 0, 0 ], [ 2, 9, 10, 6, 2, 2 ], [ 5, 6, 6, 2, 2, 4 ],
      [ 1, 2, 75, 2, 0, 0 ], [ 1, 3, 50, 2, 0, 0 ], [ 1, 10, 15, 2, 0, 0 ],
      [ 1, 11, 15, 8, 0, 0 ], [ 2, 7, 12, 2, 2, 2 ], [ 3, 3, 19, 0, 2, 2 ],
      [ 3, 4, 13, 2, 2, 0 ], [ 3, 4, 14, 2, 2, 2 ], [ 3, 5, 11, 0, 2, 2 ],
      [ 3, 7, 8, 4, 2, 0 ], [ 4, 4, 11, 2, 4, 2 ], [ 4, 6, 7, -2, 2, 2 ],
      [ 1, 3, 50, 1, 1, 0 ], [ 1, 4, 40, 2, 0, 1 ], [ 1, 4, 40, 1, 1, 1 ],
      [ 1, 6, 27, 5, 0, 1 ], [ 1, 8, 20, 6, 1, 0 ], [ 1, 11, 14, 3, 1, 0 ],
      [ 1, 12, 14, 8, 1, 0 ], [ 2, 3, 26, 1, 0, 1 ], [ 2, 4, 19, 2, 1, 0 ],
      [ 2, 9, 10, -7, 1, 1 ], [ 3, 4, 14, -2, 1, 2 ], [ 3, 6, 10, 5, 3, 1 ],
      [ 4, 4, 10, 0, 1, 2 ], [ 4, 4, 11, -2, 3, 2 ], [ 4, 4, 12, 3, 4, 3 ],
      [ 4, 4, 13, 2, 3, 4 ], [ 4, 5, 8, 3, 0, 1 ], [ 4, 5, 9, 2, 3, 3 ],
      [ 4, 6, 7, -3, 1, 2 ], [ 4, 6, 7, 3, 2, 2 ], [ 4, 6, 7, -1, 1, 3 ],
      [ 4, 6, 8, 5, 0, 3 ], [ 1, 1, 199, 1, 1, 1 ], [ 1, 3, 55, 3, 1, 1 ],
      [ 1, 7, 23, 5, 0, 1 ], [ 1, 8, 19, 2, 1, 0 ], [ 1, 11, 15, 7, 0, 1 ],
      [ 1, 12, 13, 4, 1, 0 ], [ 1, 13, 15, 13, 1, 1 ], [ 3, 5, 11, -3, 2, 1 ],
      [ 3, 7, 8, 4, 2, 1 ], [ 5, 5, 7, 1, 3, 3 ] ],
  [ [ 1, 1, 199, 0, 0, 1 ], [ 1, 3, 50, 0, 1, 0 ], [ 1, 5, 32, 3, 1, 1 ],
      [ 1, 10, 17, 8, 1, 1 ], [ 2, 2, 40, 1, 1, 1 ], [ 2, 3, 25, 0, 1, 0 ],
      [ 2, 7, 11, 2, 0, 1 ], [ 2, 7, 11, 1, 1, 1 ], [ 3, 4, 13, 3, 0, 0 ],
      [ 3, 4, 16, 3, 0, 3 ], [ 3, 5, 10, 1, 0, 0 ], [ 3, 7, 8, 5, 0, 0 ],
      [ 3, 7, 8, 2, 3, 0 ], [ 3, 7, 8, 1, 0, 3 ], [ 4, 5, 8, -1, 1, 2 ],
      [ 1, 2, 75, 1, 1, 0 ], [ 1, 6, 26, 1, 0, 1 ], [ 1, 12, 13, 2, 1, 1 ],
      [ 2, 3, 27, 3, 2, 1 ], [ 2, 3, 30, 1, 1, 2 ], [ 2, 6, 14, -5, 1, 1 ],
      [ 3, 3, 17, 1, 2, 0 ], [ 3, 3, 18, 2, 3, 1 ], [ 3, 3, 19, 1, 2, 2 ],
      [ 3, 4, 13, 2, 1, 1 ], [ 3, 5, 11, 1, 2, 2 ], [ 3, 5, 12, 5, 2, 2 ],
      [ 3, 6, 9, 3, 2, 0 ], [ 3, 6, 10, 3, 2, 3 ], [ 3, 6, 11, 6, 2, 3 ],
      [ 3, 7, 8, 3, 2, 2 ], [ 3, 7, 9, -5, 2, 2 ], [ 5, 6, 7, 6, 3, 3 ] ],
  [ [ 1, 2, 86, 2, 1, 1 ], [ 2, 2, 40, 0, 1, 1 ], [ 2, 3, 30, 1, 0, 2 ],
      [ 2, 4, 22, 3, 0, 2 ], [ 2, 6, 14, 3, 0, 2 ], [ 2, 6, 14, 3, 1, 2 ],
      [ 2, 8, 10, 4, 0, 1 ], [ 2, 8, 10, 1, 2, 1 ], [ 2, 8, 10, 1, 0, 2 ],
      [ 2, 8, 11, 5, 2, 2 ], [ 2, 10, 10, 9, 0, 2 ], [ 5, 6, 6, -1, 3, 3 ],
      [ 5, 6, 7, -5, 2, 3 ], [ 1, 2, 75, 0, 1, 0 ], [ 1, 13, 15, 13, 1, 0 ],
      [ 2, 3, 25, 1, 0, 0 ], [ 2, 9, 9, 5, 0, 0 ], [ 3, 5, 11, 2, 3, 1 ],
      [ 5, 6, 7, 2, 5, 4 ], [ 1, 11, 14, 2, 0, 1 ], [ 2, 5, 15, 1, 0, 0 ],
      [ 2, 7, 11, 3, 0, 0 ], [ 3, 5, 13, 5, 2, 3 ], [ 3, 6, 9, 2, 1, 2 ],
      [ 1, 1, 150, 1, 1, 0 ], [ 1, 6, 26, 0, 0, 1 ], [ 2, 2, 38, 1, 2, 0 ],
      [ 2, 2, 50, 1, 1, 2 ], [ 2, 3, 26, 0, 0, 1 ], [ 2, 5, 16, -3, 1, 1 ],
      [ 2, 5, 18, 5, 2, 2 ], [ 2, 6, 13, 1, 2, 0 ], [ 2, 6, 14, 5, 2, 0 ],
      [ 2, 7, 11, 0, 1, 1 ], [ 2, 7, 12, -5, 1, 1 ], [ 2, 7, 12, 1, 2, 2 ],
      [ 2, 8, 11, 7, 1, 0 ], [ 3, 8, 8, -7, 1, 1 ], [ 3, 8, 8, 6, 1, 3 ],
      [ 4, 6, 8, 6, 1, 2 ] ],
  [ [ 1, 1, 150, 0, 1, 0 ], [ 1, 1, 200, 1, 1, 1 ], [ 1, 2, 75, 1, 0, 0 ],
      [ 1, 3, 50, 1, 0, 0 ], [ 1, 4, 38, 3, 0, 0 ], [ 1, 4, 40, 1, 0, 1 ],
      [ 1, 4, 41, 4, 1, 1 ], [ 1, 5, 30, 1, 0, 0 ], [ 1, 5, 31, 4, 1, 0 ],
      [ 1, 5, 32, 3, 0, 1 ], [ 1, 6, 25, 1, 0, 0 ], [ 1, 6, 26, 5, 0, 0 ],
      [ 1, 7, 24, 7, 1, 1 ], [ 1, 8, 19, 3, 0, 0 ], [ 1, 8, 19, 1, 1, 0 ],
      [ 1, 9, 17, 2, 1, 0 ], [ 1, 9, 18, 7, 0, 0 ], [ 1, 10, 15, 1, 0, 0 ],
      [ 1, 10, 16, 5, 0, 1 ], [ 1, 10, 17, 9, 0, 0 ], [ 1, 10, 17, 8, 0, 1 ],
      [ 1, 12, 13, 5, 0, 0 ], [ 1, 12, 13, 1, 1, 1 ], [ 1, 12, 15, 11, 0, 0 ],
      [ 1, 13, 13, 8, 0, 1 ], [ 2, 6, 13, 2, 1, 1 ], [ 2, 9, 9, 2, 1, 2 ],
      [ 3, 4, 13, 2, 0, 1 ], [ 3, 4, 16, 3, 2, 3 ], [ 3, 6, 9, -2, 2, 1 ],
      [ 3, 7, 9, -6, 2, 1 ], [ 4, 5, 8, 3, 1, 0 ], [ 4, 5, 9, 4, 3, 2 ],
      [ 4, 5, 9, 1, 3, 3 ], [ 4, 6, 7, 4, 1, 1 ], [ 4, 6, 7, -3, 2, 1 ],
      [ 4, 7, 7, -5, 1, 3 ], [ 5, 6, 7, 4, 1, 5 ] ],
  [ [ 2, 3, 30, 0, 0, 2 ], [ 3, 5, 10, 0, 0, 0 ], [ 1, 5, 30, 0, 0, 0 ],
      [ 4, 6, 9, 6, 2, 4 ], [ 1, 11, 14, 4, 0, 0 ], [ 2, 3, 25, 0, 0, 0 ],
      [ 2, 7, 12, 6, 0, 0 ], [ 3, 3, 17, 0, 2, 0 ], [ 3, 4, 14, 0, 2, 2 ],
      [ 5, 6, 6, 0, 2, 4 ], [ 1, 2, 75, 0, 0, 0 ], [ 1, 3, 50, 0, 0, 0 ],
      [ 2, 4, 19, 2, 0, 0 ], [ 3, 6, 9, 4, 0, 0 ], [ 3, 6, 9, 2, 0, 2 ],
      [ 2, 5, 15, 0, 0, 0 ], [ 1, 10, 15, 0, 0, 0 ], [ 5, 5, 6, 0, 0, 0 ],
      [ 1, 1, 150, 0, 0, 0 ], [ 1, 6, 25, 0, 0, 0 ], [ 2, 8, 11, 6, 2, 0 ],
      [ 5, 5, 7, 2, 4, 0 ], [ 1, 7, 22, 4, 0, 0 ], [ 2, 6, 13, 0, 2, 0 ],
      [ 2, 7, 13, 6, 2, 2 ], [ 2, 2, 40, 0, 0, 1 ], [ 2, 8, 12, 8, 1, 2 ],
      [ 3, 5, 12, 5, 3, 0 ], [ 3, 7, 8, -3, 1, 2 ], [ 1, 9, 19, 8, 1, 1 ],
      [ 4, 5, 9, 5, 2, 0 ], [ 1, 3, 55, 2, 1, 1 ], [ 1, 11, 15, 7, 1, 0 ],
      [ 3, 4, 15, 4, 3, 2 ], [ 3, 5, 11, 4, 1, 1 ], [ 3, 5, 12, 2, 0, 3 ],
      [ 3, 7, 8, 0, 0, 3 ], [ 3, 7, 9, 4, 3, 3 ], [ 3, 8, 9, 8, 3, 0 ],
      [ 5, 5, 7, 3, 3, 2 ], [ 1, 1, 200, 0, 0, 1 ], [ 1, 3, 51, 3, 1, 0 ],
      [ 1, 8, 19, 0, 1, 0 ], [ 1, 8, 21, 8, 1, 0 ], [ 3, 3, 19, -1, 1, 2 ],
      [ 3, 3, 23, 2, 3, 3 ], [ 3, 7, 9, 7, 1, 1 ], [ 3, 7, 9, 5, 0, 3 ],
      [ 5, 5, 8, 0, 0, 5 ], [ 5, 7, 7, 6, 5, 5 ], [ 1, 4, 40, 0, 0, 1 ],
      [ 1, 14, 14, 13, 1, 1 ], [ 4, 4, 11, 1, 4, 2 ], [ 4, 4, 11, 1, 1, 3 ],
      [ 1, 4, 38, 2, 1, 0 ], [ 1, 8, 20, 4, 1, 1 ], [ 2, 4, 20, 2, 2, 1 ],
      [ 2, 5, 16, 2, 2, 1 ], [ 2, 8, 10, 4, 1, 0 ], [ 4, 4, 10, 1, 3, 0 ],
      [ 4, 5, 8, 2, 2, 1 ], [ 4, 7, 8, 7, 2, 4 ], [ 5, 6, 7, -3, 4, 3 ],
      [ 1, 2, 86, 1, 1, 1 ], [ 1, 7, 22, 3, 1, 0 ], [ 2, 4, 22, 3, 1, 2 ],
      [ 2, 6, 13, 3, 1, 0 ], [ 4, 6, 8, 3, 4, 3 ], [ 4, 7, 8, 7, 4, 3 ] ],
  [ [ 1, 2, 86, 1, 0, 1 ], [ 1, 3, 55, 2, 0, 1 ], [ 1, 5, 32, 2, 1, 1 ],
      [ 1, 7, 23, 6, 1, 0 ], [ 1, 8, 21, 7, 1, 1 ], [ 1, 9, 18, 5, 1, 1 ],
      [ 1, 9, 19, 8, 0, 1 ], [ 1, 11, 14, 2, 1, 0 ], [ 1, 11, 14, 1, 0, 1 ],
      [ 1, 14, 14, 13, 0, 1 ], [ 2, 4, 20, 3, 1, 1 ], [ 2, 7, 11, 2, 1, 0 ],
      [ 2, 8, 10, -3, 1, 1 ], [ 2, 8, 11, 6, 2, 1 ], [ 2, 9, 11, 9, 2, 1 ],
      [ 3, 4, 14, 1, 2, 2 ], [ 3, 5, 11, 4, 0, 1 ], [ 3, 5, 12, 2, 1, 3 ],
      [ 3, 6, 9, -1, 1, 2 ], [ 3, 6, 10, -5, 2, 1 ], [ 3, 6, 10, 5, 2, 2 ],
      [ 3, 7, 8, 1, 3, 1 ], [ 4, 4, 11, 0, 1, 3 ], [ 4, 5, 8, 1, 1, 2 ],
      [ 4, 5, 9, 5, 2, 1 ], [ 4, 5, 9, 3, 2, 3 ], [ 4, 6, 7, 4, 0, 1 ],
      [ 4, 6, 7, 2, 3, 1 ], [ 5, 5, 7, 2, 4, 1 ], [ 5, 6, 7, 4, 2, 5 ] ],
  [ [ 1, 6, 26, 4, 1, 0 ], [ 1, 8, 21, 7, 0, 1 ], [ 1, 12, 13, 3, 0, 1 ],
      [ 2, 4, 20, 3, 0, 1 ], [ 2, 5, 16, 3, 2, 0 ], [ 2, 6, 13, -1, 1, 1 ],
      [ 3, 4, 14, 4, 2, 1 ], [ 3, 5, 12, 5, 1, 2 ], [ 3, 6, 10, 4, 3, 2 ],
      [ 4, 6, 7, 4, 1, 0 ], [ 4, 6, 7, 2, 3, 0 ], [ 4, 6, 7, 1, 1, 3 ],
      [ 4, 6, 8, 5, 2, 3 ], [ 1, 1, 201, 1, 1, 1 ], [ 1, 5, 33, 5, 1, 1 ],
      [ 1, 7, 23, 4, 1, 1 ], [ 2, 3, 31, 3, 2, 2 ], [ 3, 7, 9, 5, 2, 3 ],
      [ 5, 7, 7, 7, 3, 5 ], [ 1, 1, 151, 1, 1, 0 ], [ 1, 3, 55, 1, 1, 1 ],
      [ 1, 9, 17, 1, 1, 0 ], [ 1, 11, 14, 0, 0, 1 ], [ 2, 7, 13, 7, 2, 0 ],
      [ 3, 3, 18, -2, 2, 1 ], [ 3, 7, 9, 7, 1, 0 ], [ 1, 2, 76, 2, 1, 0 ],
      [ 1, 2, 86, 0, 0, 1 ], [ 1, 10, 16, 4, 1, 1 ], [ 1, 10, 18, 10, 1, 1 ],
      [ 2, 4, 19, 1, 1, 0 ], [ 2, 4, 22, 1, 2, 2 ], [ 2, 9, 9, 4, 1, 1 ],
      [ 3, 4, 16, 3, 1, 3 ], [ 3, 6, 10, 6, 1, 1 ], [ 4, 4, 10, 2, 2, 1 ],
      [ 4, 5, 10, -3, 3, 3 ], [ 5, 6, 6, -4, 1, 2 ], [ 6, 6, 6, 4, 4, 5 ] ],
  [ [ 2, 2, 41, 2, 2, 1 ], [ 2, 3, 26, 3, 1, 0 ], [ 2, 5, 17, 5, 2, 1 ],
      [ 2, 5, 17, 2, 1, 2 ], [ 3, 5, 11, 2, 3, 0 ], [ 5, 5, 8, 4, 5, 2 ],
      [ 5, 5, 8, 1, 4, 4 ], [ 1, 1, 201, 0, 0, 1 ], [ 1, 3, 51, 3, 0, 0 ],
      [ 1, 12, 13, 3, 1, 0 ], [ 3, 6, 10, 3, 0, 3 ], [ 3, 7, 10, 7, 3, 3 ],
      [ 4, 6, 7, 0, 1, 3 ], [ 1, 1, 151, 0, 1, 0 ], [ 1, 4, 38, 1, 1, 0 ],
      [ 1, 5, 32, 1, 1, 1 ], [ 1, 9, 17, 0, 1, 0 ], [ 1, 9, 19, 9, 0, 0 ],
      [ 2, 5, 16, 4, 1, 0 ], [ 2, 7, 11, 1, 0, 1 ], [ 2, 7, 13, 7, 2, 1 ],
      [ 4, 5, 8, 0, 1, 2 ], [ 4, 5, 10, 2, 3, 4 ], [ 4, 7, 7, 5, 3, 3 ],
      [ 5, 5, 8, 3, 5, 3 ], [ 1, 6, 27, 4, 1, 1 ], [ 1, 9, 17, 3, 0, 0 ],
      [ 1, 9, 18, 6, 1, 0 ], [ 1, 12, 15, 10, 1, 1 ], [ 2, 3, 27, 3, 1, 1 ],
      [ 2, 5, 18, 5, 1, 2 ], [ 2, 6, 13, 2, 0, 1 ], [ 2, 9, 9, 1, 1, 2 ],
      [ 3, 3, 18, 1, 3, 1 ], [ 3, 4, 13, -1, 1, 1 ], [ 3, 5, 11, 2, 1, 2 ],
      [ 3, 5, 12, 5, 3, 1 ], [ 3, 5, 12, 4, 3, 2 ], [ 3, 6, 9, -3, 1, 1 ],
      [ 3, 7, 8, -3, 2, 1 ], [ 4, 5, 9, 3, 0, 3 ], [ 5, 6, 6, 1, 2, 4 ],
      [ 5, 6, 7, -5, 3, 2 ], [ 5, 6, 7, 5, 0, 4 ] ],
  [ [ 2, 2, 51, 2, 2, 2 ], [ 2, 3, 26, 2, 2, 0 ], [ 2, 7, 13, 6, 0, 2 ],
      [ 3, 5, 11, 2, 0, 2 ], [ 5, 6, 6, 2, 0, 4 ], [ 1, 1, 151, 0, 0, 0 ],
      [ 1, 2, 76, 2, 0, 0 ], [ 1, 4, 38, 2, 0, 0 ], [ 1, 5, 31, 4, 0, 0 ],
      [ 1, 8, 19, 2, 0, 0 ], [ 1, 8, 20, 6, 0, 0 ], [ 1, 10, 16, 6, 0, 0 ],
      [ 1, 11, 16, 10, 0, 0 ], [ 2, 5, 17, 2, 0, 2 ], [ 2, 9, 9, 2, 0, 2 ],
      [ 3, 4, 14, 2, 0, 2 ], [ 4, 5, 8, 2, 2, 0 ], [ 4, 5, 9, 2, 4, 2 ],
      [ 5, 5, 8, 2, 4, 4 ], [ 5, 6, 7, -4, 4, 2 ], [ 1, 3, 55, 1, 0, 1 ],
      [ 1, 4, 39, 4, 1, 0 ], [ 1, 5, 32, 2, 0, 1 ], [ 1, 11, 15, 6, 1, 1 ],
      [ 3, 3, 19, 1, 1, 2 ], [ 3, 5, 11, 1, 3, 1 ], [ 4, 5, 9, 3, 4, 0 ],
      [ 4, 5, 11, 5, 4, 4 ], [ 5, 5, 7, -1, 4, 1 ], [ 5, 5, 8, -2, 4, 3 ],
      [ 1, 4, 38, 0, 1, 0 ], [ 1, 8, 20, 4, 0, 1 ], [ 1, 11, 14, 1, 1, 0 ],
      [ 1, 12, 14, 7, 1, 1 ], [ 2, 2, 38, 1, 1, 0 ], [ 2, 4, 19, 0, 1, 0 ],
      [ 2, 4, 20, 4, 1, 0 ], [ 2, 4, 20, 1, 2, 1 ], [ 2, 5, 16, 3, 1, 1 ],
      [ 2, 5, 16, 1, 2, 1 ], [ 2, 6, 13, 1, 1, 1 ], [ 3, 3, 20, 3, 3, 2 ],
      [ 3, 4, 14, 3, 3, 1 ], [ 3, 4, 14, 2, 1, 2 ], [ 4, 4, 10, 0, 3, 0 ],
      [ 4, 4, 11, 3, 4, 0 ], [ 4, 4, 12, 2, 4, 3 ], [ 4, 5, 8, 3, 0, 0 ],
      [ 4, 5, 8, 1, 0, 2 ], [ 4, 5, 10, 3, 0, 4 ], [ 4, 6, 7, -1, 3, 1 ],
      [ 4, 6, 8, 6, 2, 1 ], [ 4, 6, 8, 3, 0, 4 ], [ 4, 6, 8, 3, 2, 4 ],
      [ 4, 6, 9, 5, 4, 4 ], [ 5, 6, 8, 6, 4, 5 ] ],
  [ [ 1, 3, 55, 0, 0, 1 ], [ 1, 11, 14, 0, 1, 0 ], [ 3, 4, 15, -3, 2, 2 ],
      [ 4, 4, 11, 0, 0, 3 ], [ 2, 7, 11, 0, 0, 1 ], [ 6, 6, 7, 6, 6, 1 ],
      [ 1, 1, 202, 1, 1, 1 ], [ 1, 3, 51, 2, 1, 0 ], [ 1, 4, 41, 3, 1, 1 ],
      [ 1, 6, 27, 4, 0, 1 ], [ 1, 7, 23, 4, 0, 1 ], [ 1, 12, 15, 10, 0, 1 ],
      [ 2, 3, 27, 2, 2, 1 ], [ 2, 3, 31, 3, 1, 2 ], [ 2, 6, 13, 0, 1, 1 ],
      [ 3, 4, 13, 1, 2, 0 ], [ 3, 4, 13, 1, 1, 1 ], [ 3, 7, 8, -1, 2, 2 ],
      [ 4, 7, 7, -4, 2, 3 ], [ 1, 2, 76, 1, 1, 0 ], [ 1, 2, 87, 2, 1, 1 ],
      [ 1, 7, 22, 2, 1, 0 ], [ 1, 9, 18, 5, 0, 1 ], [ 1, 10, 16, 5, 1, 0 ],
      [ 1, 11, 16, 9, 1, 1 ], [ 2, 7, 12, 3, 1, 2 ], [ 3, 3, 19, 0, 1, 2 ],
      [ 3, 6, 9, 1, 1, 2 ], [ 3, 6, 10, 5, 0, 2 ], [ 3, 7, 8, -4, 1, 1 ],
      [ 4, 4, 11, 3, 4, 1 ], [ 4, 6, 7, 1, 0, 3 ], [ 4, 6, 8, 5, 1, 3 ] ],
  [ [ 1, 1, 152, 1, 1, 0 ], [ 1, 8, 20, 3, 1, 1 ], [ 2, 2, 38, 0, 1, 0 ],
      [ 2, 3, 26, 3, 0, 0 ], [ 2, 4, 20, -2, 1, 1 ], [ 2, 7, 12, 3, 0, 2 ],
      [ 2, 8, 10, 1, 2, 0 ], [ 2, 8, 11, 7, 0, 0 ], [ 2, 10, 10, 9, 1, 2 ],
      [ 3, 7, 8, 1, 3, 0 ], [ 4, 5, 8, -1, 2, 1 ], [ 1, 1, 202, 0, 0, 1 ],
      [ 1, 10, 17, 8, 1, 0 ], [ 3, 5, 13, 4, 3, 3 ], [ 5, 5, 7, -1, 2, 3 ],
      [ 1, 5, 31, 3, 1, 0 ], [ 1, 6, 27, 6, 1, 0 ], [ 3, 3, 17, 1, 1, 0 ],
      [ 3, 5, 11, -1, 1, 2 ], [ 3, 6, 9, 0, 1, 2 ], [ 5, 5, 9, 5, 5, 4 ],
      [ 5, 6, 7, 6, 3, 0 ], [ 1, 2, 76, 0, 1, 0 ], [ 1, 4, 41, 3, 0, 1 ],
      [ 2, 2, 51, 1, 2, 2 ], [ 2, 4, 19, 1, 0, 0 ], [ 2, 4, 20, 3, 2, 0 ],
      [ 2, 5, 16, 3, 0, 1 ], [ 2, 6, 13, 3, 0, 0 ], [ 2, 6, 14, 2, 1, 2 ],
      [ 2, 6, 15, 5, 2, 2 ], [ 3, 6, 10, 6, 1, 0 ], [ 3, 6, 10, 3, 1, 3 ],
      [ 3, 6, 10, 2, 2, 3 ], [ 4, 4, 11, 3, 3, 2 ], [ 5, 6, 6, -3, 1, 3 ],
      [ 5, 6, 6, 2, 1, 4 ], [ 6, 6, 6, -2, 3, 5 ], [ 6, 6, 6, 2, 3, 6 ],
      [ 6, 6, 7, 5, 5, 6 ] ],
  [ [ 1, 1, 152, 0, 1, 0 ], [ 1, 2, 76, 1, 0, 0 ], [ 1, 2, 87, 1, 1, 1 ],
      [ 1, 3, 56, 3, 1, 1 ], [ 1, 4, 38, 1, 0, 0 ], [ 1, 5, 32, 1, 0, 1 ],
      [ 1, 7, 22, 3, 0, 0 ], [ 1, 8, 19, 1, 0, 0 ], [ 1, 8, 20, 5, 1, 0 ],
      [ 1, 11, 14, 3, 0, 0 ], [ 1, 11, 16, 9, 0, 1 ], [ 1, 12, 13, 2, 0, 1 ],
      [ 1, 13, 14, 11, 0, 0 ], [ 2, 2, 41, 1, 2, 1 ], [ 2, 5, 17, 1, 1, 2 ],
      [ 2, 6, 14, 5, 1, 1 ], [ 2, 7, 11, 1, 1, 0 ], [ 2, 8, 10, 3, 1, 1 ],
      [ 2, 8, 11, -6, 1, 1 ], [ 2, 9, 9, 4, 0, 1 ], [ 3, 4, 13, 0, 1, 1 ],
      [ 3, 4, 14, -1, 1, 2 ], [ 3, 5, 11, 4, 1, 0 ], [ 3, 5, 12, 1, 1, 3 ],
      [ 3, 6, 9, 2, 2, 1 ], [ 3, 8, 9, 8, 2, 3 ], [ 4, 5, 9, 3, 4, 1 ],
      [ 4, 5, 9, -4, 1, 2 ], [ 4, 5, 9, 3, 1, 3 ], [ 5, 5, 8, 4, 5, 1 ],
      [ 5, 6, 7, -4, 3, 3 ], [ 5, 6, 7, 4, 5, 3 ] ],
  [ [ 1, 2, 76, 0, 0, 0 ], [ 1, 12, 14, 8, 0, 0 ], [ 2, 4, 19, 0, 0, 0 ],
      [ 2, 5, 16, 4, 0, 0 ], [ 2, 7, 11, 2, 0, 0 ], [ 3, 4, 13, 0, 2, 0 ],
      [ 3, 3, 19, 0, 0, 2 ], [ 3, 4, 14, 4, 2, 0 ], [ 6, 6, 7, 6, 6, 4 ],
      [ 1, 3, 51, 2, 0, 0 ], [ 1, 8, 19, 0, 0, 0 ], [ 3, 3, 20, -2, 2, 2 ],
      [ 4, 4, 13, 2, 2, 4 ], [ 4, 5, 8, 0, 0, 2 ], [ 4, 7, 7, 6, 2, 2 ],
      [ 1, 8, 21, 8, 0, 0 ], [ 1, 12, 13, 4, 0, 0 ], [ 5, 6, 6, 4, 2, 2 ],
      [ 1, 4, 38, 0, 0, 0 ], [ 1, 6, 26, 4, 0, 0 ], [ 3, 7, 9, 6, 2, 2 ],
      [ 4, 6, 7, 4, 0, 0 ], [ 1, 1, 152, 0, 0, 0 ], [ 1, 9, 17, 2, 0, 0 ],
      [ 2, 9, 10, 6, 0, 2 ], [ 1, 4, 39, 4, 0, 0 ], [ 1, 7, 23, 6, 0, 0 ],
      [ 3, 7, 8, 2, 2, 2 ], [ 4, 7, 8, 6, 4, 4 ], [ 2, 2, 39, 2, 2, 0 ],
      [ 2, 3, 31, 2, 2, 2 ], [ 4, 7, 7, 4, 0, 4 ], [ 1, 1, 203, 1, 1, 1 ],
      [ 1, 3, 51, 1, 1, 0 ], [ 1, 5, 32, 0, 0, 1 ], [ 1, 7, 23, 3, 1, 1 ],
      [ 1, 12, 13, 2, 1, 0 ], [ 1, 12, 15, 10, 1, 0 ], [ 1, 13, 13, 7, 1, 1 ],
      [ 3, 4, 13, 2, 1, 0 ], [ 3, 5, 11, 3, 2, 1 ], [ 3, 7, 9, 5, 1, 3 ],
      [ 4, 5, 9, 1, 4, 2 ], [ 4, 7, 7, -5, 2, 2 ], [ 1, 2, 87, 1, 0, 1 ],
      [ 1, 6, 28, 6, 1, 1 ], [ 1, 7, 22, 1, 1, 0 ], [ 1, 10, 16, 4, 0, 1 ],
      [ 1, 10, 16, 3, 1, 1 ], [ 1, 12, 16, 12, 1, 1 ], [ 2, 3, 27, -2, 1, 1 ],
      [ 2, 4, 22, 2, 1, 2 ], [ 2, 6, 14, 5, 0, 1 ], [ 2, 7, 12, 5, 1, 1 ],
      [ 2, 7, 12, 4, 2, 1 ], [ 3, 4, 13, 1, 0, 1 ], [ 3, 4, 16, 2, 2, 3 ],
      [ 3, 8, 8, -6, 1, 2 ], [ 4, 4, 10, -1, 2, 1 ], [ 4, 5, 10, 3, 2, 4 ],
      [ 4, 6, 7, 3, 0, 2 ], [ 4, 6, 7, 3, 1, 2 ], [ 4, 6, 8, -2, 3, 3 ],
      [ 4, 6, 8, 2, 4, 3 ], [ 4, 7, 8, 7, 4, 1 ] ],
  [ [ 1, 6, 27, 3, 1, 1 ], [ 1, 9, 18, 4, 1, 1 ], [ 2, 3, 27, 1, 2, 1 ],
      [ 2, 9, 9, -3, 1, 1 ], [ 3, 3, 17, 0, 1, 0 ], [ 3, 3, 18, 2, 3, 0 ],
      [ 3, 5, 12, 1, 0, 3 ], [ 3, 6, 9, 3, 1, 1 ], [ 3, 6, 10, 1, 2, 3 ],
      [ 3, 6, 11, 5, 3, 3 ], [ 3, 8, 8, -5, 2, 2 ], [ 4, 5, 9, -1, 2, 3 ],
      [ 1, 1, 203, 0, 0, 1 ], [ 1, 3, 51, 0, 1, 0 ], [ 1, 12, 14, 7, 0, 1 ],
      [ 2, 6, 13, 1, 0, 1 ], [ 2, 7, 11, 0, 1, 0 ], [ 3, 3, 23, 2, 2, 3 ],
      [ 3, 4, 14, 3, 3, 0 ], [ 3, 4, 14, -3, 2, 1 ], [ 3, 6, 9, 1, 0, 2 ],
      [ 3, 6, 10, 5, 1, 2 ], [ 3, 7, 8, 0, 3, 0 ], [ 3, 7, 9, 7, 0, 0 ],
      [ 5, 6, 6, -1, 1, 4 ], [ 5, 6, 7, 5, 3, 4 ], [ 6, 6, 7, -2, 5, 5 ],
      [ 1, 4, 41, 2, 1, 1 ], [ 1, 11, 15, 6, 0, 1 ], [ 2, 5, 16, -2, 1, 1 ],
      [ 2, 10, 10, -9, 1, 1 ], [ 4, 5, 8, -2, 1, 1 ], [ 1, 2, 87, 0, 0, 1 ],
      [ 1, 6, 26, 3, 1, 0 ], [ 1, 7, 22, 0, 1, 0 ], [ 2, 7, 13, 6, 1, 2 ],
      [ 4, 6, 7, 0, 0, 3 ], [ 4, 7, 7, 3, 3, 4 ], [ 5, 5, 7, 2, 2, 3 ],
      [ 5, 6, 7, 6, 2, 3 ] ],
  [ [ 1, 2, 77, 2, 1, 0 ], [ 1, 11, 17, 11, 1, 1 ], [ 2, 5, 17, 5, 2, 0 ],
      [ 2, 9, 9, 1, 0, 2 ], [ 3, 3, 18, 2, 2, 1 ], [ 5, 6, 7, 4, 5, 0 ],
      [ 1, 5, 32, 5, 1, 0 ], [ 1, 12, 13, 1, 0, 1 ], [ 2, 2, 41, -1, 1, 1 ],
      [ 2, 2, 51, 1, 1, 2 ], [ 2, 6, 13, 2, 1, 0 ], [ 2, 6, 14, 4, 2, 1 ],
      [ 2, 8, 11, 5, 0, 2 ], [ 3, 4, 14, 4, 1, 1 ], [ 4, 6, 7, 1, 3, 1 ],
      [ 4, 6, 8, 3, 1, 4 ], [ 5, 6, 8, 5, 5, 5 ], [ 1, 8, 20, 2, 1, 1 ],
      [ 1, 10, 18, 10, 1, 0 ], [ 2, 3, 26, 1, 2, 0 ], [ 2, 4, 20, 2, 1, 1 ],
      [ 2, 6, 14, 1, 1, 2 ], [ 2, 6, 15, 5, 0, 2 ], [ 2, 7, 12, 5, 0, 1 ],
      [ 2, 9, 10, 7, 1, 1 ], [ 3, 6, 9, -1, 2, 1 ], [ 4, 5, 8, 1, 2, 1 ],
      [ 4, 5, 10, 5, 3, 3 ], [ 5, 5, 8, -1, 3, 4 ], [ 5, 6, 6, -2, 2, 3 ],
      [ 5, 6, 6, 2, 3, 3 ], [ 1, 1, 153, 1, 1, 0 ], [ 1, 5, 33, 4, 1, 1 ],
      [ 2, 3, 31, 1, 2, 2 ], [ 2, 5, 17, 1, 0, 2 ], [ 3, 5, 11, 1, 1, 2 ],
      [ 5, 5, 7, 3, 3, 0 ], [ 5, 5, 9, 3, 4, 5 ] ],
  [ [ 1, 3, 56, 2, 1, 1 ], [ 1, 4, 41, 2, 0, 1 ], [ 1, 4, 41, 1, 1, 1 ],
      [ 1, 5, 31, 3, 0, 0 ], [ 1, 5, 31, 2, 1, 0 ], [ 1, 5, 33, 4, 0, 1 ],
      [ 1, 8, 20, 3, 0, 1 ], [ 1, 10, 17, 7, 1, 1 ], [ 1, 11, 15, 7, 0, 0 ],
      [ 1, 12, 13, 0, 0, 1 ], [ 1, 13, 15, 13, 0, 0 ], [ 2, 4, 21, 4, 2, 1 ],
      [ 2, 6, 13, 0, 0, 1 ], [ 3, 4, 13, 0, 0, 1 ], [ 3, 4, 14, 1, 1, 2 ],
      [ 3, 4, 16, 1, 2, 3 ], [ 4, 5, 9, 4, 3, 0 ], [ 4, 5, 9, -2, 3, 2 ],
      [ 5, 5, 8, -3, 3, 3 ], [ 5, 6, 7, -1, 4, 4 ], [ 1, 1, 153, 0, 1, 0 ],
      [ 1, 1, 204, 1, 1, 1 ], [ 1, 3, 51, 1, 0, 0 ], [ 1, 4, 39, 3, 1, 0 ],
      [ 1, 7, 24, 6, 1, 1 ], [ 1, 9, 17, 1, 0, 0 ], [ 1, 9, 19, 8, 1, 0 ],
      [ 1, 12, 13, 1, 1, 0 ], [ 1, 12, 14, 7, 1, 0 ], [ 1, 13, 14, 10, 1, 1 ],
      [ 2, 9, 10, 6, 1, 2 ], [ 3, 5, 11, 0, 1, 2 ], [ 3, 5, 12, -4, 1, 2 ],
      [ 4, 4, 12, -1, 3, 3 ], [ 4, 5, 9, 5, 1, 1 ], [ 4, 5, 10, 3, 1, 4 ],
      [ 4, 6, 7, 3, 2, 1 ], [ 4, 6, 7, 0, 3, 1 ], [ 5, 6, 7, 3, 3, 5 ] ],
  [ [ 1, 3, 51, 0, 0, 0 ], [ 1, 6, 27, 6, 0, 0 ], [ 3, 4, 13, 2, 0, 0 ],
      [ 4, 7, 7, 4, 2, 4 ], [ 1, 9, 18, 6, 0, 0 ], [ 3, 6, 10, 6, 0, 0 ],
      [ 2, 2, 51, 0, 0, 2 ], [ 2, 3, 26, 0, 2, 0 ], [ 2, 8, 11, 4, 2, 2 ],
      [ 3, 3, 17, 0, 0, 0 ], [ 3, 5, 11, 4, 0, 0 ], [ 1, 11, 14, 2, 0, 0 ],
      [ 2, 3, 31, 2, 0, 2 ], [ 2, 7, 12, 4, 2, 0 ], [ 3, 4, 15, 4, 2, 2 ],
      [ 3, 6, 9, 0, 0, 2 ], [ 3, 7, 8, 0, 2, 2 ], [ 3, 7, 9, 6, 0, 2 ],
      [ 4, 6, 7, 2, 2, 2 ], [ 1, 2, 77, 2, 0, 0 ], [ 1, 9, 17, 0, 0, 0 ],
      [ 2, 5, 18, 4, 2, 2 ], [ 2, 9, 9, 0, 0, 2 ], [ 3, 6, 9, 2, 2, 0 ],
      [ 1, 7, 22, 2, 0, 0 ], [ 2, 4, 23, 4, 2, 2 ], [ 2, 5, 16, 2, 2, 0 ],
      [ 4, 7, 7, 6, 0, 2 ], [ 5, 7, 7, -4, 4, 4 ], [ 1, 1, 153, 0, 0, 0 ],
      [ 1, 13, 13, 8, 0, 0 ], [ 2, 5, 17, 0, 0, 2 ], [ 2, 9, 10, 6, 2, 0 ],
      [ 1, 1, 204, 0, 0, 1 ], [ 1, 7, 24, 6, 0, 1 ], [ 1, 12, 13, 0, 1, 0 ],
      [ 3, 7, 9, 3, 3, 3 ], [ 1, 3, 52, 3, 1, 0 ], [ 1, 10, 16, 2, 1, 1 ],
      [ 1, 12, 16, 12, 1, 0 ], [ 3, 4, 16, 2, 0, 3 ], [ 4, 4, 10, 1, 2, 1 ],
      [ 4, 4, 13, 1, 2, 4 ], [ 4, 6, 7, 3, 2, 0 ], [ 3, 5, 11, 1, 3, 0 ],
      [ 3, 5, 12, 0, 0, 3 ], [ 2, 2, 41, 1, 1, 1 ], [ 2, 8, 11, 5, 1, 2 ],
      [ 3, 8, 8, 4, 3, 3 ], [ 5, 6, 6, 0, 3, 3 ], [ 1, 3, 56, 2, 0, 1 ],
      [ 1, 7, 23, 3, 0, 1 ], [ 3, 3, 23, 1, 2, 3 ], [ 3, 7, 9, 5, 3, 2 ],
      [ 3, 8, 9, 8, 3, 2 ], [ 5, 5, 7, 3, 3, 1 ], [ 1, 6, 27, 3, 0, 1 ],
      [ 1, 11, 16, 9, 1, 0 ], [ 2, 3, 27, 2, 1, 1 ], [ 2, 8, 10, 3, 0, 1 ],
      [ 2, 8, 12, 8, 2, 1 ], [ 2, 9, 10, 7, 0, 1 ], [ 3, 4, 14, 0, 1, 2 ],
      [ 3, 6, 9, 3, 0, 1 ], [ 3, 7, 8, 3, 1, 2 ], [ 3, 8, 8, 7, 1, 1 ],
      [ 4, 4, 11, -3, 3, 1 ], [ 4, 5, 9, -2, 1, 3 ], [ 4, 6, 7, -1, 2, 2 ],
      [ 4, 6, 8, 5, 3, 2 ], [ 1, 7, 23, 5, 1, 0 ], [ 1, 7, 23, 2, 1, 1 ],
      [ 5, 5, 7, 1, 4, 1 ], [ 1, 2, 88, 2, 1, 1 ], [ 1, 8, 20, 1, 1, 1 ],
      [ 2, 4, 20, 2, 0, 1 ], [ 2, 4, 22, 1, 1, 2 ], [ 2, 8, 10, -2, 1, 1 ],
      [ 4, 5, 8, 0, 2, 1 ], [ 4, 7, 8, 7, 4, 2 ] ],
  [ [ 1, 2, 77, 1, 1, 0 ], [ 1, 3, 56, 1, 1, 1 ], [ 1, 6, 27, 2, 1, 1 ],
      [ 1, 8, 21, 6, 1, 1 ], [ 1, 11, 15, 6, 1, 0 ], [ 2, 2, 41, 0, 1, 1 ],
      [ 2, 3, 26, 2, 1, 0 ], [ 2, 3, 27, 2, 0, 1 ], [ 2, 3, 31, 2, 1, 2 ],
      [ 2, 4, 20, -1, 1, 1 ], [ 2, 5, 16, 2, 1, 1 ], [ 2, 5, 17, 5, 1, 1 ],
      [ 2, 7, 12, 2, 1, 2 ], [ 2, 9, 10, 7, 1, 0 ], [ 3, 3, 18, -1, 2, 1 ],
      [ 3, 3, 20, 2, 3, 2 ], [ 3, 4, 14, 1, 0, 2 ], [ 3, 5, 11, 3, 2, 0 ],
      [ 3, 5, 11, -2, 2, 1 ], [ 3, 5, 11, 1, 0, 2 ], [ 3, 5, 12, -3, 2, 2 ],
      [ 3, 7, 8, 4, 1, 1 ], [ 3, 7, 8, 3, 0, 2 ], [ 3, 7, 8, 1, 2, 2 ],
      [ 3, 8, 8, 7, 0, 1 ], [ 4, 5, 8, 2, 1, 1 ], [ 5, 5, 7, 0, 4, 1 ],
      [ 5, 5, 8, 2, 5, 3 ] ],
  [ [ 1, 1, 205, 1, 1, 1 ], [ 1, 2, 77, 0, 1, 0 ], [ 1, 5, 31, 1, 1, 0 ],
      [ 1, 7, 23, 1, 1, 1 ], [ 1, 9, 18, 4, 0, 1 ], [ 1, 9, 19, 7, 1, 1 ],
      [ 1, 11, 15, 5, 1, 1 ], [ 1, 13, 13, 7, 0, 1 ], [ 1, 13, 14, 10, 0, 1 ],
      [ 2, 7, 11, 1, 0, 0 ], [ 3, 5, 11, -3, 1, 1 ], [ 5, 6, 7, 6, 3, 2 ],
      [ 1, 1, 154, 1, 1, 0 ], [ 1, 2, 88, 1, 1, 1 ], [ 1, 4, 41, 1, 0, 1 ],
      [ 1, 4, 42, 4, 1, 1 ], [ 1, 6, 26, 2, 1, 0 ], [ 1, 9, 18, 5, 1, 0 ],
      [ 1, 10, 16, 4, 1, 0 ], [ 1, 10, 16, 1, 1, 1 ], [ 1, 10, 17, 7, 0, 1 ],
      [ 2, 2, 39, 1, 2, 0 ], [ 2, 4, 22, 1, 0, 2 ], [ 2, 6, 14, 1, 0, 2 ],
      [ 2, 6, 15, 5, 1, 2 ], [ 2, 8, 10, 3, 1, 0 ], [ 2, 9, 10, 6, 2, 1 ],
      [ 2, 9, 10, 5, 2, 2 ], [ 3, 4, 16, 2, 1, 3 ], [ 3, 6, 9, 1, 2, 1 ],
      [ 4, 4, 10, 0, 2, 1 ], [ 4, 4, 11, -1, 3, 2 ], [ 4, 5, 9, 4, 3, 1 ],
      [ 4, 5, 10, 4, 4, 3 ], [ 4, 6, 7, 1, 3, 0 ], [ 4, 6, 8, 5, 3, 0 ],
      [ 4, 6, 8, -4, 1, 3 ], [ 4, 6, 8, 4, 3, 3 ] ],
  [ [ 1, 1, 205, 0, 0, 1 ], [ 1, 2, 88, 1, 0, 1 ], [ 1, 3, 52, 3, 0, 0 ],
      [ 1, 7, 22, 1, 0, 0 ], [ 1, 12, 13, 3, 0, 0 ], [ 1, 13, 14, 10, 1, 0 ],
      [ 2, 2, 41, 0, 0, 1 ], [ 3, 5, 11, 0, 3, 0 ], [ 4, 4, 12, 3, 3, 3 ],
      [ 1, 1, 154, 0, 1, 0 ], [ 1, 4, 39, 3, 0, 0 ], [ 1, 8, 21, 6, 0, 1 ],
      [ 1, 10, 16, 5, 0, 0 ], [ 1, 10, 16, 3, 0, 1 ], [ 2, 4, 20, 1, 1, 1 ],
      [ 3, 4, 17, 4, 3, 3 ], [ 3, 5, 13, 4, 0, 3 ], [ 5, 5, 7, 1, 4, 0 ],
      [ 1, 2, 77, 1, 0, 0 ], [ 1, 5, 31, 0, 1, 0 ], [ 1, 5, 32, 5, 0, 0 ],
      [ 1, 6, 27, 1, 1, 1 ], [ 1, 8, 20, 5, 0, 0 ], [ 1, 8, 21, 7, 1, 0 ],
      [ 2, 3, 27, -1, 1, 1 ], [ 3, 6, 9, 3, 1, 0 ], [ 3, 7, 8, 3, 2, 1 ],
      [ 4, 5, 9, 5, 1, 0 ], [ 4, 6, 9, 6, 4, 3 ], [ 1, 3, 56, 1, 0, 1 ],
      [ 1, 4, 41, 0, 0, 1 ], [ 1, 6, 26, 3, 0, 0 ], [ 1, 9, 18, 3, 1, 1 ],
      [ 1, 11, 14, 1, 0, 0 ], [ 1, 14, 14, 13, 0, 0 ], [ 2, 7, 12, 5, 1, 0 ],
      [ 2, 9, 9, 3, 1, 1 ], [ 3, 4, 15, 3, 3, 2 ], [ 3, 6, 9, 0, 2, 1 ],
      [ 3, 8, 9, 8, 3, 1 ], [ 4, 5, 9, 2, 2, 3 ], [ 5, 5, 9, 2, 4, 5 ],
      [ 5, 6, 6, -3, 2, 2 ], [ 5, 6, 6, 3, 2, 3 ] ],
  [ [ 1, 5, 31, 2, 0, 0 ], [ 2, 6, 13, 2, 0, 0 ], [ 3, 5, 11, 0, 0, 2 ],
      [ 5, 6, 7, 4, 4, 4 ], [ 1, 10, 17, 8, 0, 0 ], [ 2, 3, 26, 2, 0, 0 ],
      [ 2, 7, 12, 2, 0, 2 ], [ 2, 9, 11, 8, 2, 2 ], [ 4, 5, 9, 4, 2, 2 ],
      [ 1, 1, 154, 0, 0, 0 ], [ 1, 11, 14, 0, 0, 0 ], [ 2, 2, 39, 0, 2, 0 ],
      [ 2, 5, 18, 4, 0, 2 ], [ 2, 7, 11, 0, 0, 0 ], [ 3, 4, 14, 0, 0, 2 ],
      [ 1, 2, 77, 0, 0, 0 ], [ 1, 7, 22, 0, 0, 0 ], [ 2, 9, 9, 4, 0, 0 ],
      [ 5, 5, 8, -2, 2, 4 ], [ 5, 6, 6, 4, 0, 2 ], [ 1, 8, 20, 2, 0, 1 ],
      [ 1, 12, 14, 6, 1, 1 ], [ 2, 4, 20, 0, 1, 1 ], [ 2, 6, 13, 1, 1, 0 ],
      [ 2, 6, 14, 5, 1, 0 ], [ 2, 6, 14, -4, 1, 1 ], [ 3, 4, 14, 2, 3, 1 ],
      [ 4, 4, 12, -2, 2, 3 ], [ 4, 5, 8, 1, 2, 0 ], [ 4, 7, 8, -5, 3, 3 ],
      [ 5, 6, 6, 1, 3, 3 ], [ 5, 6, 7, 5, 4, 3 ], [ 1, 5, 33, 3, 1, 1 ],
      [ 1, 9, 19, 7, 0, 1 ], [ 3, 7, 8, 4, 0, 1 ], [ 4, 5, 9, -3, 2, 2 ],
      [ 5, 5, 7, -1, 3, 2 ], [ 1, 3, 56, 0, 0, 1 ], [ 1, 4, 39, 2, 1, 0 ],
      [ 1, 11, 17, 11, 1, 0 ], [ 3, 4, 15, 4, 1, 2 ], [ 5, 5, 8, -4, 4, 1 ],
      [ 5, 5, 8, 4, 4, 3 ], [ 1, 2, 88, 0, 0, 1 ], [ 1, 7, 24, 7, 1, 0 ],
      [ 1, 8, 20, 4, 1, 0 ], [ 2, 4, 23, 4, 1, 2 ], [ 2, 5, 16, 2, 0, 1 ],
      [ 2, 5, 16, -1, 1, 1 ], [ 2, 8, 10, 2, 1, 1 ], [ 3, 3, 20, 1, 3, 2 ],
      [ 4, 5, 8, 2, 0, 1 ], [ 4, 6, 8, 6, 1, 1 ], [ 4, 6, 8, 4, 4, 1 ],
      [ 5, 6, 8, 6, 3, 5 ] ],
  [ [ 1, 1, 206, 1, 1, 1 ], [ 1, 3, 52, 2, 1, 0 ], [ 1, 6, 26, 1, 1, 0 ],
      [ 1, 6, 27, 5, 1, 0 ], [ 1, 6, 27, 2, 0, 1 ], [ 1, 7, 23, 2, 0, 1 ],
      [ 2, 3, 27, 1, 1, 1 ], [ 2, 3, 31, 1, 1, 2 ], [ 2, 5, 16, 3, 1, 0 ],
      [ 2, 7, 12, -4, 1, 1 ], [ 2, 7, 12, 1, 1, 2 ], [ 2, 7, 13, 7, 1, 1 ],
      [ 3, 3, 18, 1, 2, 1 ], [ 3, 4, 13, 1, 1, 0 ], [ 3, 6, 10, -3, 2, 2 ],
      [ 3, 6, 10, 3, 3, 2 ], [ 3, 7, 8, 4, 1, 0 ], [ 3, 7, 8, 3, 2, 0 ],
      [ 3, 7, 8, -2, 1, 2 ], [ 3, 7, 9, 6, 1, 2 ], [ 3, 7, 10, 7, 2, 3 ],
      [ 4, 7, 7, 6, 1, 2 ], [ 4, 7, 7, 4, 1, 4 ], [ 4, 7, 7, 2, 3, 4 ],
      [ 5, 5, 7, 0, 2, 3 ], [ 5, 6, 6, 1, 1, 4 ], [ 5, 6, 7, 6, 3, 1 ],
      [ 5, 6, 7, 5, 1, 4 ], [ 6, 6, 7, 5, 6, 5 ] ],
  [ [ 1, 2, 78, 2, 1, 0 ], [ 1, 6, 28, 5, 1, 1 ], [ 2, 2, 42, 2, 2, 1 ],
      [ 2, 3, 27, 0, 1, 1 ], [ 2, 4, 20, 3, 1, 0 ], [ 2, 8, 12, 7, 2, 2 ],
      [ 3, 3, 18, 1, 3, 0 ], [ 3, 5, 12, 3, 3, 2 ], [ 3, 6, 10, 4, 3, 0 ],
      [ 3, 6, 10, -4, 1, 2 ], [ 3, 6, 10, 2, 0, 3 ], [ 3, 6, 10, 2, 1, 3 ],
      [ 3, 6, 11, 5, 0, 3 ], [ 4, 6, 7, -2, 1, 2 ], [ 5, 6, 6, 4, 1, 2 ],
      [ 5, 6, 6, 0, 1, 4 ], [ 6, 6, 6, 0, 4, 5 ], [ 1, 1, 206, 0, 0, 1 ],
      [ 1, 3, 57, 3, 1, 1 ], [ 2, 3, 27, 3, 2, 0 ], [ 2, 3, 31, 1, 0, 2 ],
      [ 3, 3, 18, 0, 2, 1 ], [ 3, 3, 23, 1, 1, 3 ], [ 3, 5, 13, 3, 3, 3 ],
      [ 3, 7, 9, 5, 3, 0 ], [ 3, 7, 9, 2, 3, 3 ], [ 1, 1, 155, 1, 1, 0 ],
      [ 1, 5, 33, 3, 0, 1 ], [ 2, 7, 13, 5, 2, 2 ], [ 5, 5, 7, 1, 2, 3 ],
      [ 1, 6, 26, 0, 1, 0 ], [ 1, 8, 22, 8, 1, 1 ], [ 2, 2, 52, 1, 2, 2 ],
      [ 2, 4, 20, 1, 0, 1 ], [ 2, 5, 16, 1, 2, 0 ], [ 2, 5, 16, 1, 1, 1 ],
      [ 2, 6, 13, 0, 1, 0 ], [ 4, 6, 7, 0, 3, 0 ], [ 4, 6, 8, 6, 1, 0 ],
      [ 4, 6, 8, -3, 2, 3 ], [ 5, 5, 8, 3, 3, 4 ] ],
  [ [ 1, 1, 155, 0, 1, 0 ], [ 1, 2, 89, 2, 1, 1 ], [ 1, 4, 39, 1, 1, 0 ],
      [ 1, 5, 31, 1, 0, 0 ], [ 1, 5, 32, 4, 1, 0 ], [ 1, 6, 28, 5, 0, 1 ],
      [ 1, 7, 23, 5, 0, 0 ], [ 1, 8, 20, 1, 0, 1 ], [ 1, 9, 18, 2, 1, 1 ],
      [ 1, 9, 20, 9, 1, 1 ], [ 2, 3, 26, 1, 1, 0 ], [ 2, 3, 27, 1, 0, 1 ],
      [ 2, 4, 21, 4, 1, 1 ], [ 2, 5, 16, 0, 1, 1 ], [ 2, 5, 17, 4, 2, 1 ],
      [ 2, 5, 18, 4, 1, 2 ], [ 2, 8, 10, -1, 1, 1 ], [ 2, 8, 11, 6, 1, 1 ],
      [ 2, 9, 11, 9, 1, 1 ], [ 3, 5, 13, 4, 2, 3 ], [ 3, 6, 9, -2, 1, 1 ],
      [ 3, 8, 8, 5, 2, 3 ], [ 4, 5, 8, 2, 1, 0 ], [ 4, 5, 9, -4, 2, 1 ],
      [ 4, 5, 9, 0, 2, 3 ], [ 4, 5, 11, 5, 3, 4 ], [ 5, 5, 7, 2, 3, 2 ],
      [ 5, 5, 8, -3, 4, 2 ], [ 5, 6, 6, 1, 0, 4 ], [ 5, 6, 7, 5, 4, 0 ],
      [ 5, 6, 7, 5, 2, 4 ] ],
  [ [ 1, 6, 26, 2, 0, 0 ], [ 2, 6, 15, 4, 2, 2 ], [ 3, 7, 9, 6, 2, 0 ],
      [ 1, 1, 155, 0, 0, 0 ], [ 1, 4, 39, 2, 0, 0 ], [ 1, 5, 31, 0, 0, 0 ],
      [ 1, 9, 19, 8, 0, 0 ], [ 2, 5, 16, 0, 2, 0 ], [ 3, 5, 12, 4, 2, 2 ],
      [ 4, 5, 8, 0, 2, 0 ], [ 4, 5, 9, 4, 0, 2 ], [ 4, 5, 10, 2, 2, 4 ],
      [ 5, 5, 7, 0, 4, 0 ], [ 1, 3, 52, 2, 0, 0 ], [ 1, 12, 13, 2, 0, 0 ],
      [ 1, 12, 15, 10, 0, 0 ], [ 2, 9, 11, 8, 0, 2 ], [ 3, 8, 8, 6, 2, 2 ],
      [ 4, 4, 11, -2, 2, 2 ], [ 4, 6, 7, 0, 2, 2 ], [ 1, 2, 78, 2, 0, 0 ],
      [ 1, 10, 18, 10, 0, 0 ], [ 2, 3, 31, 0, 0, 2 ], [ 6, 6, 7, 6, 6, 2 ],
      [ 1, 4, 40, 4, 1, 0 ], [ 1, 8, 20, 0, 0, 1 ], [ 1, 10, 16, 2, 0, 1 ],
      [ 1, 10, 18, 9, 1, 1 ], [ 2, 2, 39, 1, 1, 0 ], [ 2, 4, 20, 0, 0, 1 ],
      [ 2, 9, 9, -2, 1, 1 ], [ 3, 4, 16, 1, 1, 3 ], [ 3, 6, 10, 4, 3, 1 ],
      [ 4, 4, 10, 1, 2, 0 ], [ 4, 5, 10, 5, 4, 0 ], [ 4, 5, 10, 5, 4, 2 ],
      [ 4, 5, 10, 5, 2, 3 ], [ 4, 6, 7, -3, 1, 1 ], [ 4, 6, 8, 1, 2, 4 ],
      [ 4, 6, 9, 5, 0, 4 ], [ 4, 7, 7, -6, 1, 1 ], [ 5, 6, 7, 3, 0, 5 ],
      [ 1, 4, 39, 0, 1, 0 ], [ 1, 5, 33, 2, 1, 1 ], [ 1, 13, 13, 6, 1, 1 ],
      [ 1, 13, 15, 12, 1, 1 ], [ 3, 3, 19, 3, 3, 1 ], [ 3, 5, 11, 3, 1, 1 ],
      [ 4, 5, 9, 5, 0, 0 ], [ 5, 7, 7, -5, 3, 4 ], [ 1, 3, 52, 1, 1, 0 ],
      [ 1, 4, 42, 3, 1, 1 ], [ 1, 6, 27, 1, 0, 1 ], [ 2, 3, 28, 3, 2, 1 ],
      [ 2, 7, 12, 3, 2, 1 ], [ 3, 4, 14, 4, 1, 0 ], [ 4, 4, 11, 2, 3, 2 ],
      [ 4, 4, 13, 1, 1, 4 ], [ 4, 4, 14, 3, 4, 4 ], [ 4, 6, 7, 1, 2, 2 ],
      [ 4, 6, 8, -5, 1, 2 ], [ 1, 1, 207, 1, 1, 1 ], [ 1, 7, 23, 1, 0, 1 ],
      [ 1, 11, 15, 5, 0, 1 ], [ 3, 4, 13, 0, 1, 0 ], [ 3, 7, 8, -2, 2, 1 ] ],
  [ [ 2, 3, 26, 0, 1, 0 ], [ 2, 9, 11, 9, 1, 0 ], [ 3, 3, 23, 0, 0, 3 ],
      [ 3, 8, 8, 7, 0, 0 ], [ 3, 8, 8, 5, 0, 3 ], [ 1, 4, 42, 3, 0, 1 ],
      [ 1, 13, 15, 12, 0, 1 ], [ 4, 4, 10, -1, 1, 1 ], [ 6, 6, 7, 6, 6, 3 ],
      [ 1, 1, 207, 0, 0, 1 ], [ 1, 3, 52, 0, 1, 0 ], [ 1, 10, 18, 9, 0, 1 ],
      [ 3, 4, 13, 1, 0, 0 ], [ 3, 4, 16, 1, 0, 3 ], [ 2, 8, 11, 5, 2, 1 ],
      [ 5, 6, 6, 3, 0, 3 ], [ 1, 2, 78, 1, 1, 0 ], [ 1, 6, 27, 0, 0, 1 ],
      [ 1, 7, 23, 0, 0, 1 ], [ 1, 7, 24, 5, 1, 1 ], [ 1, 9, 18, 3, 0, 1 ],
      [ 1, 9, 18, 1, 1, 1 ], [ 1, 12, 15, 9, 1, 1 ], [ 2, 3, 27, 0, 0, 1 ],
      [ 2, 6, 15, 6, 2, 1 ], [ 2, 9, 9, 3, 0, 1 ], [ 3, 3, 20, -1, 2, 2 ],
      [ 3, 4, 14, 3, 2, 1 ], [ 3, 5, 11, 2, 2, 1 ], [ 3, 6, 9, 1, 2, 0 ],
      [ 3, 6, 10, 5, 2, 0 ], [ 3, 6, 10, 5, 2, 1 ], [ 3, 8, 9, -7, 2, 2 ],
      [ 4, 5, 9, 1, 2, 3 ], [ 4, 6, 7, -2, 2, 1 ], [ 4, 6, 8, 5, 3, 1 ],
      [ 4, 7, 8, -6, 3, 2 ], [ 5, 6, 7, 2, 3, 5 ], [ 1, 2, 89, 1, 1, 1 ],
      [ 1, 5, 34, 5, 1, 1 ], [ 1, 7, 23, 4, 1, 0 ], [ 1, 10, 16, 3, 1, 0 ],
      [ 1, 10, 17, 7, 1, 0 ], [ 1, 11, 16, 8, 1, 1 ], [ 2, 8, 10, 1, 1, 1 ],
      [ 2, 8, 11, 6, 0, 1 ], [ 4, 4, 11, 2, 4, 1 ], [ 4, 5, 9, -3, 3, 1 ],
      [ 4, 5, 9, 3, 3, 2 ], [ 4, 7, 7, 5, 0, 3 ] ],
  [ [ 1, 3, 57, 2, 1, 1 ], [ 1, 5, 33, 1, 1, 1 ], [ 1, 11, 15, 4, 1, 1 ],
      [ 3, 5, 11, 3, 0, 1 ], [ 3, 5, 13, 4, 1, 3 ], [ 3, 6, 11, 6, 3, 2 ],
      [ 5, 5, 7, -2, 3, 1 ], [ 5, 6, 7, 4, 5, 2 ], [ 1, 1, 156, 1, 1, 0 ],
      [ 1, 2, 78, 0, 1, 0 ], [ 1, 2, 89, 1, 0, 1 ], [ 1, 12, 14, 6, 0, 1 ],
      [ 2, 2, 39, 0, 1, 0 ], [ 2, 2, 42, 1, 2, 1 ], [ 2, 2, 52, 1, 1, 2 ],
      [ 2, 3, 26, 1, 0, 0 ], [ 2, 3, 32, 3, 2, 2 ], [ 2, 4, 20, 3, 0, 0 ],
      [ 2, 4, 20, 1, 2, 0 ], [ 2, 4, 23, 3, 2, 2 ], [ 2, 5, 16, 3, 0, 0 ],
      [ 2, 5, 16, 1, 0, 1 ], [ 2, 5, 17, -4, 1, 1 ], [ 2, 5, 18, 3, 2, 2 ],
      [ 2, 6, 13, 1, 0, 0 ], [ 2, 6, 14, 5, 0, 0 ], [ 2, 6, 14, 3, 2, 1 ],
      [ 2, 7, 12, 5, 0, 0 ], [ 2, 7, 12, 1, 0, 2 ], [ 2, 8, 10, 3, 0, 0 ],
      [ 2, 8, 10, 2, 0, 1 ], [ 2, 8, 10, 0, 1, 1 ], [ 2, 8, 11, 5, 2, 0 ],
      [ 2, 8, 11, 3, 2, 2 ], [ 2, 8, 12, 7, 0, 2 ], [ 2, 9, 10, 7, 0, 0 ],
      [ 3, 4, 14, 1, 3, 1 ], [ 4, 5, 8, -1, 1, 1 ], [ 5, 6, 8, 6, 5, 4 ] ],
  [ [ 1, 1, 156, 0, 1, 0 ], [ 1, 2, 78, 1, 0, 0 ], [ 1, 3, 57, 2, 0, 1 ],
      [ 1, 4, 39, 1, 0, 0 ], [ 1, 8, 20, 3, 1, 0 ], [ 1, 8, 21, 7, 0, 0 ],
      [ 1, 9, 18, 5, 0, 0 ], [ 1, 9, 18, 4, 1, 0 ], [ 1, 10, 16, 1, 0, 1 ],
      [ 1, 10, 17, 6, 1, 1 ], [ 1, 11, 16, 9, 0, 0 ], [ 2, 9, 10, -6, 1, 1 ],
      [ 3, 4, 15, -3, 1, 2 ], [ 3, 4, 17, 4, 2, 3 ], [ 3, 6, 9, 2, 1, 1 ],
      [ 4, 5, 9, 2, 4, 1 ], [ 4, 5, 9, 2, 0, 3 ], [ 1, 1, 208, 1, 1, 1 ],
      [ 1, 2, 89, 0, 0, 1 ], [ 1, 3, 52, 1, 0, 0 ], [ 1, 5, 33, 2, 0, 1 ],
      [ 1, 6, 26, 1, 0, 0 ], [ 1, 6, 27, 5, 0, 0 ], [ 1, 7, 24, 7, 0, 0 ],
      [ 1, 7, 24, 5, 0, 1 ], [ 1, 8, 21, 5, 1, 1 ], [ 1, 12, 13, 1, 0, 0 ],
      [ 1, 12, 14, 7, 0, 0 ], [ 1, 13, 15, 12, 1, 0 ], [ 2, 4, 21, 3, 2, 1 ],
      [ 2, 7, 13, 7, 1, 0 ], [ 3, 3, 18, -1, 1, 1 ], [ 3, 5, 12, 5, 2, 1 ],
      [ 3, 7, 9, 6, 2, 1 ], [ 3, 7, 9, 4, 2, 3 ], [ 4, 4, 10, 1, 1, 1 ],
      [ 4, 5, 9, 4, 1, 2 ], [ 4, 7, 7, 5, 2, 3 ], [ 5, 6, 7, 4, 5, 1 ],
      [ 5, 7, 7, 7, 4, 4 ], [ 6, 6, 7, -3, 4, 5 ] ],
  [ [ 1, 4, 40, 4, 0, 0 ], [ 1, 12, 16, 12, 0, 0 ], [ 4, 4, 13, 0, 0, 4 ],
      [ 1, 10, 16, 4, 0, 0 ], [ 2, 2, 39, 0, 0, 0 ], [ 3, 4, 14, 4, 0, 0 ],
      [ 1, 3, 52, 0, 0, 0 ], [ 1, 4, 39, 0, 0, 0 ], [ 3, 4, 13, 0, 0, 0 ],
      [ 4, 4, 11, 2, 4, 0 ], [ 4, 5, 11, 4, 4, 4 ], [ 1, 1, 156, 0, 0, 0 ],
      [ 1, 12, 13, 0, 0, 0 ], [ 4, 5, 10, 2, 0, 4 ], [ 2, 3, 26, 0, 0, 0 ],
      [ 5, 5, 7, -2, 2, 2 ], [ 2, 7, 12, 0, 0, 2 ], [ 3, 7, 8, 4, 0, 0 ],
      [ 2, 6, 13, 0, 0, 0 ], [ 3, 5, 12, 4, 0, 2 ], [ 5, 6, 6, 0, 0, 4 ],
      [ 2, 6, 15, 6, 2, 0 ], [ 3, 3, 18, 2, 2, 0 ], [ 3, 6, 10, 4, 2, 2 ],
      [ 1, 8, 20, 4, 0, 0 ], [ 4, 5, 9, 2, 4, 0 ], [ 1, 2, 78, 0, 0, 0 ],
      [ 1, 6, 26, 0, 0, 0 ], [ 3, 6, 9, 0, 2, 0 ], [ 4, 6, 9, 4, 4, 4 ],
      [ 1, 11, 15, 6, 0, 0 ], [ 3, 3, 20, 2, 2, 2 ], [ 3, 4, 15, -2, 2, 2 ],
      [ 4, 5, 8, 2, 0, 0 ], [ 4, 7, 8, 6, 0, 4 ], [ 1, 5, 32, 4, 0, 0 ],
      [ 2, 4, 21, 4, 2, 0 ], [ 4, 6, 9, 6, 4, 0 ], [ 5, 5, 9, -2, 4, 4 ],
      [ 1, 1, 208, 0, 0, 1 ], [ 1, 3, 53, 3, 1, 0 ], [ 1, 11, 16, 8, 0, 1 ],
      [ 3, 5, 13, 2, 3, 3 ], [ 4, 5, 11, 5, 2, 4 ], [ 5, 5, 7, -1, 1, 3 ],
      [ 1, 10, 16, 0, 0, 1 ], [ 1, 12, 14, 6, 1, 0 ], [ 1, 14, 14, 12, 1, 1 ],
      [ 2, 8, 10, 2, 1, 0 ], [ 2, 8, 11, 6, 1, 0 ], [ 3, 4, 14, 2, 3, 0 ],
      [ 3, 4, 16, 0, 0, 3 ], [ 3, 8, 8, 3, 3, 3 ], [ 4, 4, 12, 0, 3, 3 ],
      [ 4, 5, 8, 1, 1, 1 ], [ 4, 5, 10, 1, 2, 4 ], [ 4, 7, 7, -2, 3, 3 ],
      [ 1, 3, 57, 1, 1, 1 ], [ 1, 11, 15, 5, 1, 0 ], [ 3, 4, 15, 2, 3, 2 ],
      [ 3, 5, 11, -1, 2, 1 ], [ 3, 7, 9, 5, 3, 1 ], [ 1, 4, 42, 2, 1, 1 ],
      [ 1, 12, 15, 9, 0, 1 ], [ 2, 5, 16, 0, 0, 1 ], [ 2, 6, 14, 4, 1, 1 ],
      [ 2, 9, 9, 2, 1, 1 ], [ 3, 4, 14, -3, 1, 1 ], [ 3, 6, 10, -5, 1, 1 ],
      [ 3, 6, 10, 1, 1, 3 ], [ 3, 6, 11, 5, 2, 3 ], [ 4, 4, 11, 0, 3, 2 ],
      [ 4, 5, 9, 2, 1, 3 ], [ 5, 6, 6, -4, 1, 1 ], [ 5, 6, 6, 3, 1, 3 ],
      [ 6, 6, 6, -3, 3, 4 ], [ 6, 6, 6, 3, 4, 5 ] ],
  [ [ 2, 3, 32, 3, 1, 2 ], [ 2, 7, 12, 4, 1, 1 ], [ 3, 7, 8, 2, 1, 2 ],
      [ 2, 2, 42, -1, 1, 1 ], [ 2, 5, 17, 5, 1, 0 ], [ 3, 3, 18, 1, 1, 1 ],
      [ 3, 5, 12, 5, 2, 0 ], [ 5, 7, 7, 6, 0, 5 ] ],
  [ [ 1, 2, 90, 2, 1, 1 ], [ 1, 4, 42, 2, 0, 1 ], [ 1, 4, 42, 1, 1, 1 ],
      [ 1, 5, 32, 3, 1, 0 ], [ 1, 6, 28, 4, 1, 1 ], [ 1, 8, 21, 5, 0, 1 ],
      [ 1, 10, 16, 2, 1, 0 ], [ 1, 12, 14, 5, 1, 1 ], [ 1, 14, 14, 12, 0, 1 ],
      [ 2, 3, 28, 3, 1, 1 ], [ 2, 4, 21, -3, 1, 1 ], [ 2, 4, 23, 3, 0, 2 ],
      [ 2, 6, 14, 4, 0, 1 ], [ 2, 7, 12, 3, 2, 0 ], [ 3, 4, 14, -2, 2, 1 ],
      [ 3, 6, 10, 2, 3, 2 ], [ 4, 4, 10, 0, 1, 1 ], [ 4, 4, 11, 1, 3, 2 ],
      [ 4, 4, 12, 2, 3, 3 ], [ 4, 6, 7, 3, 1, 1 ], [ 4, 6, 7, 2, 1, 2 ],
      [ 4, 6, 8, -5, 2, 1 ], [ 4, 6, 8, 2, 1, 4 ], [ 4, 6, 9, 5, 3, 4 ],
      [ 5, 6, 7, 3, 2, 5 ], [ 1, 1, 157, 1, 1, 0 ], [ 1, 1, 209, 1, 1, 1 ],
      [ 1, 2, 79, 2, 1, 0 ], [ 1, 3, 57, 1, 0, 1 ], [ 1, 5, 33, 1, 0, 1 ],
      [ 1, 6, 27, 4, 1, 0 ], [ 1, 7, 25, 7, 1, 1 ], [ 1, 9, 18, 2, 0, 1 ],
      [ 1, 9, 19, 7, 1, 0 ], [ 1, 9, 19, 6, 1, 1 ], [ 2, 7, 13, 5, 0, 2 ],
      [ 3, 7, 9, -6, 1, 1 ], [ 5, 6, 7, -4, 1, 4 ] ],
  [ [ 1, 3, 57, 0, 0, 1 ], [ 1, 10, 17, 6, 0, 1 ], [ 1, 11, 17, 11, 0, 0 ],
      [ 2, 3, 27, 3, 1, 0 ], [ 2, 9, 11, 8, 1, 2 ], [ 3, 3, 18, 0, 1, 1 ],
      [ 3, 4, 15, 1, 3, 2 ], [ 3, 4, 17, 3, 3, 3 ], [ 3, 6, 10, 1, 0, 3 ],
      [ 3, 6, 11, 5, 1, 3 ], [ 3, 6, 11, 4, 3, 3 ], [ 3, 7, 8, -3, 1, 1 ],
      [ 3, 8, 9, 7, 3, 3 ], [ 5, 5, 7, 0, 3, 2 ], [ 1, 1, 209, 0, 0, 1 ],
      [ 1, 3, 53, 3, 0, 0 ], [ 1, 12, 15, 9, 1, 0 ], [ 2, 2, 42, 1, 1, 1 ],
      [ 2, 9, 9, -1, 1, 1 ], [ 3, 3, 24, 2, 3, 3 ], [ 3, 5, 12, 4, 3, 0 ],
      [ 3, 5, 12, 4, 3, 1 ], [ 3, 5, 12, 4, 1, 2 ], [ 3, 5, 12, 2, 3, 2 ],
      [ 3, 6, 9, 2, 0, 1 ], [ 3, 7, 9, 4, 0, 3 ], [ 4, 5, 9, -1, 1, 3 ],
      [ 1, 5, 33, 0, 0, 1 ], [ 1, 13, 13, 7, 0, 0 ], [ 1, 13, 13, 6, 0, 1 ],
      [ 2, 5, 16, 2, 1, 0 ], [ 2, 10, 10, 9, 1, 1 ], [ 4, 5, 8, 0, 1, 1 ],
      [ 4, 5, 10, -4, 3, 2 ], [ 5, 5, 8, 0, 3, 4 ], [ 1, 1, 157, 0, 1, 0 ],
      [ 1, 4, 40, 3, 1, 0 ], [ 2, 7, 13, 6, 2, 1 ], [ 4, 5, 10, 2, 1, 4 ],
      [ 5, 6, 7, 3, 5, 3 ] ],
  [ [ 1, 1, 157, 0, 0, 0 ], [ 1, 13, 14, 10, 0, 0 ], [ 2, 2, 53, 2, 2, 2 ],
      [ 2, 5, 17, 4, 2, 0 ], [ 2, 5, 18, 2, 2, 2 ], [ 2, 6, 15, 4, 0, 2 ],
      [ 2, 7, 13, 6, 2, 0 ], [ 2, 9, 10, 4, 2, 2 ], [ 1, 2, 79, 2, 0, 0 ],
      [ 1, 7, 23, 4, 0, 0 ], [ 2, 3, 27, 2, 2, 0 ], [ 2, 3, 32, 2, 2, 2 ],
      [ 2, 4, 23, 2, 2, 2 ], [ 2, 8, 11, 4, 0, 2 ], [ 2, 8, 11, 2, 2, 2 ],
      [ 2, 9, 11, 8, 2, 0 ], [ 3, 3, 20, 0, 2, 2 ], [ 3, 5, 11, 2, 2, 0 ],
      [ 3, 7, 8, 2, 0, 2 ], [ 3, 7, 9, -4, 2, 2 ], [ 3, 8, 8, 6, 0, 2 ],
      [ 4, 6, 7, 2, 0, 2 ], [ 1, 2, 90, 1, 1, 1 ], [ 1, 6, 28, 4, 0, 1 ],
      [ 1, 8, 20, 2, 1, 0 ], [ 2, 2, 42, 0, 1, 1 ], [ 2, 3, 28, 2, 2, 1 ],
      [ 2, 4, 20, 2, 1, 0 ], [ 2, 4, 23, 3, 1, 2 ], [ 2, 7, 12, 4, 0, 1 ],
      [ 2, 7, 12, 2, 2, 1 ], [ 2, 8, 10, 1, 0, 1 ], [ 2, 8, 11, 4, 1, 2 ],
      [ 2, 8, 12, 8, 1, 1 ], [ 2, 8, 12, 7, 1, 2 ], [ 2, 10, 10, 9, 0, 1 ],
      [ 3, 7, 8, -1, 1, 2 ], [ 3, 8, 8, 5, 1, 3 ], [ 4, 5, 8, 1, 0, 1 ],
      [ 4, 6, 8, -3, 3, 2 ], [ 4, 6, 8, 3, 4, 2 ], [ 4, 7, 8, 7, 3, 3 ],
      [ 5, 5, 8, 3, 5, 2 ], [ 1, 7, 23, 3, 1, 0 ], [ 1, 8, 21, 6, 1, 0 ],
      [ 1, 11, 15, 3, 1, 1 ], [ 3, 5, 11, 3, 1, 0 ], [ 3, 5, 11, 1, 2, 1 ],
      [ 3, 7, 8, 2, 2, 1 ], [ 3, 7, 9, -5, 1, 2 ], [ 5, 5, 7, 1, 3, 2 ] ],
  [ [ 1, 2, 79, 1, 1, 0 ], [ 1, 4, 42, 1, 0, 1 ], [ 1, 4, 43, 4, 1, 1 ],
      [ 1, 5, 34, 4, 1, 1 ], [ 1, 9, 18, 1, 0, 1 ], [ 1, 9, 19, 6, 0, 1 ],
      [ 1, 11, 15, 4, 0, 1 ], [ 1, 13, 14, 9, 1, 1 ], [ 1, 14, 15, 14, 1, 1 ],
      [ 2, 7, 13, 5, 1, 2 ], [ 3, 3, 20, 1, 2, 2 ], [ 3, 5, 11, 0, 2, 1 ],
      [ 3, 6, 10, 1, 3, 2 ], [ 3, 6, 11, -5, 2, 2 ], [ 4, 4, 12, 1, 3, 3 ],
      [ 4, 5, 9, -1, 3, 2 ], [ 4, 6, 8, -1, 3, 3 ], [ 4, 6, 9, -4, 3, 3 ],
      [ 4, 7, 7, 5, 1, 3 ], [ 1, 1, 210, 1, 1, 1 ], [ 1, 2, 90, 1, 0, 1 ],
      [ 1, 3, 53, 2, 1, 0 ], [ 1, 3, 58, 3, 1, 1 ], [ 1, 7, 24, 6, 1, 0 ],
      [ 1, 7, 24, 4, 1, 1 ], [ 1, 10, 16, 1, 1, 0 ], [ 1, 10, 18, 9, 1, 0 ],
      [ 1, 11, 16, 8, 1, 0 ], [ 2, 9, 9, 1, 1, 1 ], [ 3, 4, 14, 3, 2, 0 ],
      [ 3, 4, 15, 3, 2, 2 ], [ 3, 6, 9, -1, 1, 1 ], [ 4, 4, 11, 1, 4, 1 ],
      [ 4, 5, 10, -4, 1, 3 ], [ 4, 6, 7, 3, 0, 1 ], [ 4, 6, 7, 2, 2, 1 ],
      [ 5, 6, 7, 3, 1, 5 ] ],
  [ [ 2, 2, 42, 0, 0, 1 ], [ 2, 5, 17, 4, 1, 1 ], [ 2, 5, 18, 3, 0, 2 ],
      [ 2, 8, 11, 1, 2, 2 ], [ 5, 6, 8, 6, 5, 0 ], [ 2, 3, 27, 3, 0, 0 ],
      [ 5, 5, 9, -3, 3, 4 ], [ 5, 5, 9, 3, 3, 5 ], [ 2, 9, 9, 3, 0, 0 ],
      [ 3, 6, 11, 6, 3, 0 ], [ 2, 2, 53, 1, 2, 2 ], [ 2, 6, 14, 3, 2, 0 ],
      [ 2, 8, 11, -5, 1, 1 ], [ 3, 8, 8, 2, 3, 3 ], [ 1, 13, 13, 5, 1, 1 ],
      [ 3, 3, 19, 3, 3, 0 ], [ 1, 6, 28, 6, 1, 0 ], [ 3, 7, 10, 7, 3, 0 ],
      [ 4, 6, 7, 3, 1, 0 ], [ 1, 4, 42, 0, 0, 1 ], [ 3, 6, 10, 0, 0, 3 ],
      [ 4, 4, 12, -3, 3, 2 ], [ 1, 1, 210, 0, 0, 1 ], [ 6, 7, 7, 7, 6, 6 ],
      [ 1, 1, 158, 1, 1, 0 ], [ 1, 9, 20, 9, 1, 0 ], [ 2, 2, 40, 1, 2, 0 ],
      [ 2, 8, 10, 1, 1, 0 ], [ 4, 5, 10, 5, 4, 1 ], [ 5, 5, 8, 3, 5, 0 ],
      [ 1, 5, 34, 4, 0, 1 ], [ 2, 5, 17, 5, 0, 0 ], [ 5, 5, 7, 1, 1, 3 ],
      [ 5, 7, 7, 5, 5, 5 ], [ 1, 11, 17, 10, 1, 1 ], [ 2, 9, 11, 9, 0, 0 ],
      [ 1, 2, 90, 0, 0, 1 ], [ 1, 10, 16, 0, 1, 0 ], [ 2, 4, 23, 1, 2, 2 ],
      [ 2, 7, 13, -6, 1, 1 ], [ 2, 7, 14, 7, 2, 2 ], [ 4, 4, 10, 0, 0, 1 ],
      [ 4, 7, 7, 4, 3, 3 ], [ 1, 9, 18, 3, 1, 0 ], [ 2, 5, 18, 1, 2, 2 ],
      [ 2, 6, 15, 4, 1, 2 ], [ 2, 6, 15, 3, 2, 2 ], [ 2, 9, 9, 0, 1, 1 ],
      [ 3, 5, 12, 1, 3, 2 ], [ 3, 6, 10, -4, 2, 1 ], [ 4, 5, 10, 3, 4, 3 ],
      [ 4, 6, 8, -4, 3, 1 ], [ 5, 6, 8, 4, 5, 5 ], [ 1, 5, 33, 5, 1, 0 ],
      [ 1, 14, 15, 14, 1, 0 ], [ 2, 7, 13, 7, 0, 0 ], [ 3, 3, 18, 0, 0, 1 ],
      [ 3, 5, 11, -2, 1, 1 ], [ 5, 6, 7, -2, 3, 4 ], [ 1, 2, 79, 0, 1, 0 ],
      [ 1, 9, 18, 0, 0, 1 ], [ 3, 6, 9, 2, 1, 0 ], [ 1, 12, 16, 11, 1, 1 ],
      [ 2, 3, 32, 1, 2, 2 ], [ 2, 6, 14, 2, 2, 1 ], [ 2, 8, 10, 0, 0, 1 ],
      [ 2, 9, 10, 5, 0, 2 ], [ 3, 4, 14, 3, 1, 1 ], [ 4, 4, 11, 3, 3, 1 ],
      [ 6, 6, 6, 1, 2, 6 ], [ 6, 6, 7, -5, 5, 2 ], [ 6, 6, 7, 4, 5, 6 ] ],
  [ [ 1, 1, 158, 0, 1, 0 ], [ 1, 2, 79, 1, 0, 0 ], [ 1, 4, 40, 3, 0, 0 ],
      [ 1, 5, 32, 3, 0, 0 ], [ 1, 5, 32, 2, 1, 0 ], [ 1, 6, 29, 6, 1, 1 ],
      [ 1, 8, 20, 3, 0, 0 ], [ 1, 8, 20, 1, 1, 0 ], [ 1, 8, 21, 4, 1, 1 ],
      [ 1, 10, 16, 3, 0, 0 ], [ 1, 10, 17, 7, 0, 0 ], [ 1, 11, 17, 10, 0, 1 ],
      [ 1, 12, 16, 11, 0, 1 ], [ 2, 3, 28, -2, 1, 1 ], [ 2, 4, 21, 2, 2, 1 ],
      [ 2, 5, 17, 4, 0, 1 ], [ 2, 5, 17, 3, 2, 1 ], [ 2, 5, 18, 3, 1, 2 ],
      [ 2, 6, 14, -3, 1, 1 ], [ 2, 9, 9, 2, 0, 1 ], [ 2, 9, 10, 5, 1, 2 ],
      [ 3, 4, 14, 3, 0, 1 ], [ 3, 6, 9, 1, 1, 1 ], [ 3, 7, 8, -1, 2, 1 ],
      [ 4, 5, 8, 1, 1, 0 ], [ 4, 5, 9, 1, 4, 1 ], [ 4, 5, 10, -2, 3, 3 ],
      [ 5, 5, 8, -1, 4, 3 ], [ 5, 5, 8, 2, 3, 4 ], [ 5, 5, 9, 4, 5, 4 ],
      [ 5, 6, 6, -1, 2, 3 ], [ 5, 6, 7, 5, 4, 2 ], [ 5, 6, 7, -5, 1, 3 ] ],
  [ [ 1, 3, 53, 2, 0, 0 ], [ 1, 6, 27, 4, 0, 0 ], [ 3, 5, 12, -2, 2, 2 ],
      [ 3, 6, 10, 4, 0, 2 ], [ 4, 6, 7, 2, 2, 0 ], [ 5, 6, 7, 6, 2, 2 ],
      [ 1, 1, 158, 0, 0, 0 ], [ 1, 2, 79, 0, 0, 0 ], [ 1, 9, 18, 4, 0, 0 ],
      [ 2, 3, 32, 2, 0, 2 ], [ 2, 5, 16, 2, 0, 0 ], [ 2, 7, 13, 4, 2, 2 ],
      [ 2, 8, 11, 6, 0, 0 ], [ 3, 7, 8, 2, 2, 0 ], [ 5, 6, 7, 0, 4, 4 ],
      [ 1, 1, 211, 1, 1, 1 ], [ 1, 3, 53, 1, 1, 0 ], [ 1, 7, 24, 4, 0, 1 ],
      [ 1, 11, 15, 2, 1, 1 ], [ 3, 3, 19, 2, 3, 1 ], [ 3, 5, 12, -4, 2, 1 ],
      [ 3, 7, 9, 4, 1, 3 ], [ 4, 7, 7, 3, 2, 4 ], [ 5, 5, 7, 0, 1, 3 ],
      [ 1, 4, 40, 2, 1, 0 ], [ 1, 6, 28, 3, 1, 1 ], [ 1, 8, 20, 0, 1, 0 ],
      [ 1, 8, 22, 8, 1, 0 ], [ 1, 8, 22, 7, 1, 1 ], [ 2, 3, 28, 1, 2, 1 ],
      [ 2, 4, 21, 3, 1, 1 ], [ 2, 7, 12, -3, 1, 1 ], [ 2, 7, 12, 1, 2, 1 ],
      [ 2, 8, 10, 0, 1, 0 ], [ 2, 8, 12, 8, 1, 0 ], [ 3, 3, 20, -1, 1, 2 ],
      [ 3, 7, 8, 1, 1, 2 ], [ 3, 7, 10, 7, 3, 2 ], [ 3, 8, 8, 6, 1, 2 ],
      [ 4, 4, 10, 1, 1, 0 ], [ 4, 4, 11, 3, 3, 0 ], [ 4, 5, 8, 0, 0, 1 ],
      [ 4, 6, 7, -1, 1, 2 ], [ 4, 6, 8, 5, 2, 2 ], [ 4, 6, 8, 4, 0, 3 ],
      [ 4, 6, 8, 4, 2, 3 ], [ 4, 7, 7, 6, 1, 1 ], [ 5, 6, 6, 4, 1, 1 ],
      [ 5, 6, 7, 5, 4, 1 ], [ 6, 6, 6, 1, 4, 5 ], [ 6, 6, 7, -3, 5, 4 ] ],
  [ [ 1, 1, 211, 0, 0, 1 ], [ 1, 2, 91, 2, 1, 1 ], [ 1, 3, 53, 0, 1, 0 ],
      [ 1, 7, 23, 2, 1, 0 ], [ 1, 8, 22, 7, 0, 1 ], [ 1, 10, 17, 5, 1, 1 ],
      [ 2, 2, 43, 2, 2, 1 ], [ 2, 4, 21, 3, 0, 1 ], [ 2, 5, 16, 1, 1, 0 ],
      [ 3, 4, 14, 1, 3, 0 ], [ 3, 4, 17, 2, 3, 3 ], [ 3, 5, 11, 3, 0, 0 ],
      [ 3, 7, 10, 6, 3, 3 ], [ 4, 7, 7, 6, 0, 1 ], [ 5, 7, 7, 6, 4, 5 ],
      [ 1, 3, 58, 2, 1, 1 ], [ 1, 6, 27, 3, 1, 0 ], [ 1, 11, 15, 4, 1, 0 ],
      [ 1, 12, 14, 5, 0, 1 ], [ 1, 13, 14, 9, 0, 1 ], [ 2, 3, 32, 2, 1, 2 ],
      [ 2, 6, 15, 6, 1, 1 ], [ 2, 7, 12, 4, 1, 0 ], [ 2, 9, 11, 8, 2, 1 ],
      [ 3, 3, 18, 1, 2, 0 ], [ 3, 4, 15, 4, 3, 1 ], [ 3, 4, 15, 3, 0, 2 ],
      [ 3, 5, 12, 5, 1, 1 ], [ 3, 6, 9, 0, 1, 1 ], [ 3, 7, 8, 3, 1, 1 ],
      [ 3, 7, 8, 0, 1, 2 ], [ 3, 7, 9, 4, 3, 2 ], [ 4, 5, 9, 1, 1, 3 ],
      [ 4, 6, 8, 3, 3, 3 ], [ 4, 7, 8, 6, 3, 4 ] ],
  [ [ 1, 2, 80, 2, 1, 0 ], [ 1, 5, 32, 1, 1, 0 ], [ 1, 12, 14, 4, 1, 1 ],
      [ 1, 13, 14, 9, 1, 0 ], [ 2, 2, 53, 1, 1, 2 ], [ 2, 4, 20, 1, 1, 0 ],
      [ 2, 6, 14, 4, 1, 0 ], [ 2, 6, 14, 1, 2, 1 ], [ 2, 9, 10, 5, 2, 0 ],
      [ 2, 9, 10, 5, 2, 1 ], [ 3, 4, 14, 2, 2, 1 ], [ 3, 5, 12, -3, 1, 2 ],
      [ 3, 6, 10, 5, 1, 1 ], [ 3, 6, 10, 4, 1, 2 ], [ 4, 4, 12, -1, 2, 3 ],
      [ 4, 5, 9, 0, 1, 3 ], [ 4, 6, 8, 1, 1, 4 ], [ 4, 6, 9, 5, 1, 4 ],
      [ 5, 5, 8, 1, 3, 4 ], [ 5, 6, 6, 4, 0, 1 ], [ 5, 6, 6, -2, 1, 3 ],
      [ 5, 6, 6, 2, 2, 3 ], [ 6, 6, 6, 2, 4, 5 ], [ 1, 1, 159, 1, 1, 0 ],
      [ 1, 3, 58, 2, 0, 1 ], [ 1, 10, 17, 6, 1, 0 ], [ 1, 11, 15, 1, 1, 1 ],
      [ 2, 3, 27, 1, 2, 0 ], [ 2, 5, 19, 5, 2, 2 ], [ 3, 5, 11, 2, 1, 1 ],
      [ 3, 5, 13, 3, 2, 3 ], [ 3, 7, 9, -5, 2, 1 ], [ 5, 5, 7, 2, 3, 1 ] ],
  [ [ 1, 1, 212, 1, 1, 1 ], [ 1, 2, 91, 1, 1, 1 ], [ 1, 3, 53, 1, 0, 0 ],
      [ 1, 5, 32, 0, 1, 0 ], [ 1, 5, 33, 5, 0, 0 ], [ 1, 6, 28, 3, 0, 1 ],
      [ 1, 7, 23, 3, 0, 0 ], [ 1, 7, 24, 3, 1, 1 ], [ 1, 11, 16, 7, 1, 1 ],
      [ 1, 12, 14, 5, 1, 0 ], [ 1, 12, 16, 11, 1, 0 ], [ 2, 3, 28, 2, 1, 1 ],
      [ 2, 5, 16, 0, 1, 0 ], [ 3, 7, 8, 1, 2, 1 ], [ 4, 4, 11, -2, 3, 1 ],
      [ 4, 4, 13, 4, 4, 3 ], [ 4, 5, 8, 0, 1, 0 ], [ 4, 6, 7, -1, 2, 1 ],
      [ 5, 6, 8, 5, 0, 5 ], [ 1, 1, 159, 0, 1, 0 ], [ 1, 3, 58, 1, 1, 1 ],
      [ 1, 4, 40, 1, 1, 0 ], [ 1, 4, 43, 3, 1, 1 ], [ 1, 5, 34, 3, 1, 1 ],
      [ 1, 8, 21, 4, 0, 1 ], [ 1, 9, 18, 2, 1, 0 ], [ 1, 9, 19, 7, 0, 0 ],
      [ 1, 9, 20, 8, 1, 1 ], [ 1, 11, 15, 5, 0, 0 ], [ 2, 4, 21, 1, 2, 1 ],
      [ 2, 9, 10, 6, 1, 1 ], [ 3, 4, 15, 3, 1, 2 ], [ 3, 6, 10, 5, 0, 1 ],
      [ 4, 5, 9, 4, 2, 1 ], [ 4, 5, 9, 2, 3, 2 ], [ 4, 5, 9, 1, 0, 3 ],
      [ 4, 5, 10, 1, 1, 4 ], [ 5, 5, 7, 2, 3, 0 ], [ 5, 6, 7, -3, 2, 4 ],
      [ 5, 6, 7, 3, 4, 4 ] ],
  [ [ 1, 2, 80, 2, 0, 0 ], [ 1, 3, 53, 0, 0, 0 ], [ 1, 5, 32, 2, 0, 0 ],
      [ 1, 8, 20, 2, 0, 0 ], [ 1, 8, 21, 6, 0, 0 ], [ 1, 12, 14, 6, 0, 0 ],
      [ 2, 7, 12, 2, 2, 0 ], [ 3, 6, 9, 2, 0, 0 ], [ 3, 8, 9, 8, 2, 2 ],
      [ 4, 5, 9, 4, 2, 0 ], [ 4, 6, 9, 6, 4, 2 ], [ 2, 3, 27, 0, 2, 0 ],
      [ 2, 6, 15, 2, 2, 2 ], [ 3, 3, 18, 0, 2, 0 ], [ 3, 6, 10, -2, 2, 2 ],
      [ 2, 2, 53, 0, 0, 2 ], [ 2, 10, 11, 10, 2, 2 ], [ 5, 6, 7, 6, 2, 0 ],
      [ 1, 1, 159, 0, 0, 0 ], [ 1, 4, 40, 2, 0, 0 ], [ 1, 6, 28, 6, 0, 0 ],
      [ 1, 7, 24, 6, 0, 0 ], [ 1, 10, 16, 2, 0, 0 ], [ 1, 13, 15, 12, 0, 0 ],
      [ 2, 4, 23, 2, 0, 2 ], [ 4, 4, 11, 2, 2, 2 ], [ 1, 1, 212, 0, 0, 1 ],
      [ 1, 9, 19, 5, 1, 1 ], [ 1, 9, 20, 8, 0, 1 ], [ 3, 3, 21, 3, 3, 2 ],
      [ 3, 3, 24, 2, 2, 3 ], [ 3, 4, 15, 4, 3, 0 ], [ 3, 5, 13, 3, 0, 3 ],
      [ 3, 7, 8, 0, 2, 1 ], [ 4, 5, 9, 1, 4, 0 ], [ 1, 3, 54, 3, 1, 0 ],
      [ 1, 6, 28, 2, 1, 1 ], [ 1, 10, 18, 8, 1, 1 ], [ 2, 3, 28, 2, 0, 1 ],
      [ 2, 4, 20, 0, 1, 0 ], [ 2, 4, 21, 4, 1, 0 ], [ 2, 9, 11, -8, 1, 1 ],
      [ 3, 3, 20, 1, 1, 2 ], [ 3, 4, 14, 0, 3, 0 ], [ 3, 4, 17, 3, 0, 3 ],
      [ 3, 6, 9, 1, 0, 1 ], [ 3, 8, 9, 7, 0, 3 ], [ 4, 4, 14, 3, 3, 4 ],
      [ 4, 5, 8, 1, 0, 0 ], [ 4, 5, 10, -3, 2, 3 ], [ 4, 6, 7, 1, 1, 2 ],
      [ 4, 6, 8, 5, 0, 2 ], [ 4, 6, 8, 1, 0, 4 ], [ 4, 6, 9, 5, 2, 4 ],
      [ 4, 6, 9, 3, 4, 4 ], [ 1, 4, 41, 4, 1, 0 ], [ 1, 7, 23, 1, 1, 0 ],
      [ 1, 11, 15, 3, 0, 1 ], [ 4, 5, 11, 3, 4, 4 ], [ 4, 7, 7, 3, 0, 4 ],
      [ 1, 2, 91, 1, 0, 1 ], [ 1, 4, 40, 0, 1, 0 ], [ 1, 4, 43, 3, 0, 1 ],
      [ 2, 2, 40, 1, 1, 0 ], [ 2, 4, 23, 2, 1, 2 ], [ 4, 4, 10, 0, 1, 0 ],
      [ 4, 4, 11, 1, 4, 0 ], [ 4, 4, 11, -1, 2, 2 ], [ 4, 5, 10, 1, 0, 4 ],
      [ 4, 6, 7, 3, 0, 0 ], [ 4, 6, 8, 3, 4, 0 ], [ 4, 7, 8, 5, 4, 4 ] ],
  [ [ 1, 2, 91, 0, 0, 1 ], [ 1, 7, 23, 0, 1, 0 ], [ 2, 8, 11, 4, 2, 1 ],
      [ 4, 7, 8, 7, 3, 0 ], [ 3, 3, 19, -2, 2, 1 ], [ 3, 5, 12, 3, 2, 2 ],
      [ 5, 5, 7, 0, 0, 3 ], [ 1, 2, 80, 1, 1, 0 ], [ 1, 3, 58, 1, 0, 1 ],
      [ 1, 11, 17, 10, 1, 0 ], [ 2, 2, 43, 1, 2, 1 ], [ 2, 5, 17, -3, 1, 1 ],
      [ 2, 9, 9, 1, 0, 1 ], [ 3, 3, 20, 0, 1, 2 ], [ 3, 4, 15, -1, 2, 2 ],
      [ 3, 5, 11, 1, 2, 0 ], [ 3, 6, 11, 6, 3, 1 ], [ 4, 5, 10, 4, 3, 3 ],
      [ 5, 5, 8, 3, 5, 1 ], [ 1, 5, 34, 3, 0, 1 ], [ 1, 8, 21, 3, 1, 1 ],
      [ 1, 12, 15, 8, 1, 1 ], [ 2, 3, 27, 2, 1, 0 ], [ 2, 3, 32, 1, 1, 2 ],
      [ 2, 4, 21, -2, 1, 1 ], [ 2, 6, 14, 3, 1, 1 ], [ 2, 7, 14, 7, 1, 2 ],
      [ 3, 4, 14, -1, 2, 1 ], [ 3, 5, 11, 2, 0, 1 ], [ 3, 7, 8, 3, 0, 1 ],
      [ 3, 7, 8, 1, 0, 2 ], [ 3, 7, 9, 5, 2, 2 ], [ 4, 5, 9, -3, 1, 2 ],
      [ 5, 6, 7, -2, 4, 3 ], [ 5, 6, 7, 2, 5, 3 ] ],
  [ [ 1, 1, 160, 1, 1, 0 ], [ 1, 6, 28, 1, 1, 1 ], [ 1, 9, 18, 1, 1, 0 ],
      [ 2, 2, 40, 0, 1, 0 ], [ 2, 3, 28, -1, 1, 1 ], [ 2, 3, 32, 1, 0, 2 ],
      [ 2, 8, 10, 1, 0, 0 ], [ 2, 8, 12, 7, 2, 0 ], [ 2, 9, 10, 6, 0, 1 ],
      [ 2, 10, 10, 9, 0, 0 ], [ 3, 6, 10, 3, 3, 1 ], [ 4, 5, 10, 2, 4, 3 ],
      [ 4, 6, 7, 0, 1, 2 ], [ 4, 7, 7, -4, 1, 3 ], [ 1, 1, 213, 1, 1, 1 ],
      [ 1, 3, 58, 0, 0, 1 ], [ 1, 7, 25, 6, 1, 1 ], [ 3, 5, 13, 5, 3, 2 ],
      [ 3, 7, 9, 3, 2, 3 ], [ 1, 6, 27, 2, 1, 0 ], [ 1, 13, 13, 5, 0, 1 ],
      [ 1, 13, 13, 4, 1, 1 ], [ 3, 3, 19, 1, 3, 1 ], [ 3, 7, 9, 6, 1, 1 ],
      [ 5, 6, 7, 6, 1, 2 ], [ 1, 2, 80, 0, 1, 0 ], [ 1, 10, 17, 5, 0, 1 ],
      [ 1, 10, 18, 8, 0, 1 ], [ 2, 4, 20, 1, 0, 0 ], [ 2, 4, 21, 3, 2, 0 ],
      [ 2, 5, 16, 1, 0, 0 ], [ 2, 6, 15, 1, 2, 2 ], [ 2, 6, 16, 6, 1, 2 ],
      [ 2, 7, 12, 3, 1, 1 ], [ 2, 9, 10, 3, 2, 2 ], [ 2, 10, 10, 8, 1, 2 ],
      [ 3, 4, 17, 3, 2, 3 ], [ 3, 7, 8, 3, 1, 0 ], [ 3, 8, 8, -6, 1, 1 ],
      [ 4, 5, 9, -4, 1, 1 ], [ 4, 6, 8, 4, 1, 3 ] ],
  [ [ 1, 1, 213, 0, 0, 1 ], [ 1, 3, 54, 3, 0, 0 ], [ 1, 4, 43, 2, 1, 1 ],
      [ 1, 6, 27, 3, 0, 0 ], [ 1, 7, 24, 3, 0, 1 ], [ 1, 9, 18, 3, 0, 0 ],
      [ 1, 9, 19, 6, 1, 0 ], [ 1, 12, 15, 9, 0, 0 ], [ 3, 6, 10, 3, 3, 0 ],
      [ 4, 6, 9, 6, 3, 3 ], [ 4, 7, 7, -5, 1, 2 ], [ 2, 5, 17, 2, 2, 1 ],
      [ 3, 5, 14, 5, 3, 3 ], [ 3, 6, 11, 3, 3, 3 ], [ 5, 5, 8, -1, 2, 4 ],
      [ 1, 2, 80, 1, 0, 0 ], [ 1, 5, 32, 1, 0, 0 ], [ 1, 5, 33, 4, 1, 0 ],
      [ 1, 7, 24, 2, 1, 1 ], [ 1, 8, 20, 1, 0, 0 ], [ 1, 8, 21, 5, 1, 0 ],
      [ 1, 9, 18, 0, 1, 0 ], [ 1, 9, 20, 9, 0, 0 ], [ 2, 5, 18, 2, 1, 2 ],
      [ 2, 9, 9, 0, 0, 1 ], [ 3, 3, 24, 1, 2, 3 ], [ 3, 6, 9, 1, 1, 0 ],
      [ 3, 6, 9, 0, 0, 1 ], [ 3, 6, 10, 5, 1, 0 ], [ 3, 7, 9, 6, 0, 1 ],
      [ 4, 5, 9, 3, 3, 0 ], [ 4, 5, 9, 0, 0, 3 ], [ 4, 6, 7, 1, 2, 1 ],
      [ 4, 6, 9, 6, 4, 1 ], [ 5, 6, 6, -3, 1, 2 ], [ 5, 6, 6, 3, 2, 2 ],
      [ 5, 6, 7, -5, 3, 1 ], [ 5, 6, 8, 5, 4, 5 ], [ 6, 6, 6, -1, 3, 5 ],
      [ 6, 6, 7, -4, 5, 3 ], [ 1, 1, 160, 0, 1, 0 ], [ 1, 4, 40, 1, 0, 0 ],
      [ 1, 5, 34, 2, 1, 1 ], [ 1, 7, 25, 6, 0, 1 ], [ 1, 10, 16, 1, 0, 0 ],
      [ 1, 10, 18, 9, 0, 0 ], [ 1, 11, 16, 7, 0, 1 ], [ 2, 5, 19, 5, 1, 2 ],
      [ 2, 9, 10, 6, 1, 0 ], [ 4, 5, 9, 3, 3, 1 ], [ 4, 5, 9, 0, 3, 2 ],
      [ 4, 7, 7, -3, 2, 3 ], [ 5, 5, 8, 3, 4, 3 ] ],
  [ [ 1, 8, 20, 0, 0, 0 ], [ 4, 5, 8, 0, 0, 0 ], [ 3, 3, 20, 0, 0, 2 ],
      [ 4, 7, 7, 6, 0, 0 ], [ 3, 3, 21, -2, 2, 2 ], [ 5, 6, 6, 4, 0, 0 ],
      [ 1, 2, 80, 0, 0, 0 ], [ 2, 9, 9, 2, 0, 0 ], [ 2, 4, 21, 4, 0, 0 ],
      [ 2, 5, 16, 0, 0, 0 ], [ 1, 8, 22, 8, 0, 0 ], [ 6, 6, 7, -4, 4, 4 ],
      [ 1, 7, 23, 2, 0, 0 ], [ 3, 5, 11, 0, 2, 0 ], [ 3, 8, 8, -4, 2, 2 ],
      [ 4, 7, 8, 6, 4, 0 ], [ 3, 6, 11, 6, 2, 2 ], [ 1, 5, 32, 0, 0, 0 ],
      [ 1, 13, 13, 6, 0, 0 ], [ 4, 5, 9, 0, 4, 0 ], [ 4, 6, 9, 2, 4, 4 ],
      [ 3, 7, 8, 0, 0, 2 ], [ 4, 4, 11, 0, 4, 0 ], [ 1, 4, 40, 0, 0, 0 ],
      [ 5, 5, 8, 4, 4, 2 ], [ 1, 14, 14, 12, 0, 0 ], [ 2, 7, 12, 4, 0, 0 ],
      [ 4, 5, 10, 0, 0, 4 ], [ 5, 5, 7, 2, 2, 2 ], [ 1, 10, 16, 0, 0, 0 ],
      [ 3, 8, 9, 8, 2, 0 ], [ 2, 3, 27, 2, 0, 0 ], [ 4, 5, 11, 2, 4, 4 ],
      [ 1, 1, 160, 0, 0, 0 ], [ 1, 4, 41, 4, 0, 0 ], [ 2, 2, 41, 2, 2, 0 ],
      [ 2, 5, 18, 2, 0, 2 ], [ 5, 5, 8, 4, 4, 0 ], [ 2, 3, 32, 0, 0, 2 ],
      [ 2, 8, 11, 4, 2, 0 ], [ 2, 10, 11, 10, 2, 0 ], [ 3, 7, 10, -6, 2, 2 ],
      [ 1, 11, 16, 8, 0, 0 ], [ 3, 4, 15, 2, 2, 2 ], [ 4, 5, 9, -2, 2, 2 ],
      [ 4, 5, 11, 4, 0, 4 ], [ 1, 2, 92, 2, 1, 1 ], [ 1, 6, 28, 2, 0, 1 ],
      [ 1, 7, 24, 5, 1, 0 ], [ 1, 12, 14, 3, 1, 1 ], [ 2, 2, 43, -1, 1, 1 ],
      [ 2, 3, 28, 1, 1, 1 ], [ 2, 4, 23, 1, 1, 2 ], [ 2, 6, 14, 3, 0, 1 ],
      [ 2, 8, 11, 5, 1, 1 ], [ 2, 8, 11, 3, 1, 2 ], [ 2, 8, 12, 7, 2, 1 ],
      [ 3, 4, 14, -2, 1, 1 ], [ 3, 5, 12, 5, 1, 0 ], [ 3, 8, 8, 4, 2, 3 ],
      [ 4, 4, 12, 2, 2, 3 ], [ 4, 6, 7, 1, 0, 2 ], [ 4, 6, 8, 3, 4, 1 ],
      [ 4, 6, 8, 5, 1, 2 ], [ 4, 7, 8, 6, 4, 3 ], [ 5, 6, 8, 3, 5, 5 ],
      [ 1, 3, 59, 3, 1, 1 ], [ 1, 5, 35, 5, 1, 1 ], [ 1, 9, 19, 5, 0, 1 ],
      [ 1, 11, 15, 3, 1, 0 ], [ 3, 4, 15, -2, 1, 2 ], [ 3, 5, 11, -1, 1, 1 ],
      [ 3, 5, 13, 3, 1, 3 ], [ 4, 5, 9, 3, 2, 2 ], [ 5, 5, 7, -1, 3, 1 ],
      [ 5, 5, 9, 2, 3, 5 ] ],
  [ [ 1, 1, 214, 1, 1, 1 ], [ 1, 3, 54, 2, 1, 0 ], [ 1, 4, 43, 2, 0, 1 ],
      [ 1, 4, 43, 1, 1, 1 ], [ 1, 5, 34, 1, 1, 1 ], [ 1, 6, 27, 1, 1, 0 ],
      [ 1, 6, 28, 5, 1, 0 ], [ 1, 6, 29, 5, 1, 1 ], [ 1, 7, 24, 1, 1, 1 ],
      [ 1, 8, 21, 2, 1, 1 ], [ 1, 10, 17, 4, 1, 1 ], [ 1, 10, 19, 10, 1, 1 ],
      [ 1, 11, 15, 2, 0, 1 ], [ 1, 12, 15, 8, 0, 1 ], [ 2, 3, 28, 0, 1, 1 ],
      [ 2, 4, 21, 2, 1, 1 ], [ 2, 6, 15, 5, 2, 1 ], [ 3, 4, 14, 3, 1, 0 ],
      [ 3, 4, 14, 1, 2, 1 ], [ 3, 4, 17, 3, 1, 3 ], [ 3, 6, 10, -3, 1, 2 ],
      [ 3, 6, 10, 3, 2, 2 ], [ 3, 7, 8, 1, 2, 0 ], [ 3, 7, 9, 6, 1, 0 ],
      [ 3, 7, 10, 7, 3, 1 ], [ 4, 5, 9, 1, 3, 2 ], [ 4, 6, 7, -2, 1, 1 ],
      [ 4, 6, 7, 0, 2, 1 ], [ 4, 7, 7, 3, 1, 4 ], [ 4, 7, 8, 6, 1, 4 ],
      [ 5, 6, 7, 6, 2, 1 ], [ 5, 6, 7, -4, 4, 1 ], [ 5, 6, 7, 2, 2, 5 ],
      [ 6, 6, 7, 4, 6, 5 ] ],
  [ [ 1, 2, 92, 1, 1, 1 ], [ 1, 8, 21, 3, 0, 1 ], [ 2, 2, 43, 1, 1, 1 ],
      [ 2, 3, 28, 3, 2, 0 ], [ 2, 4, 22, 4, 2, 1 ], [ 2, 4, 23, 1, 0, 2 ],
      [ 2, 7, 12, 3, 0, 1 ], [ 2, 7, 13, 6, 1, 1 ], [ 2, 8, 11, 3, 0, 2 ],
      [ 4, 7, 8, 7, 2, 3 ], [ 1, 1, 161, 1, 1, 0 ], [ 1, 1, 214, 0, 0, 1 ],
      [ 1, 5, 34, 2, 0, 1 ], [ 2, 5, 17, 3, 2, 0 ], [ 2, 7, 13, 3, 2, 2 ],
      [ 3, 7, 10, 6, 0, 3 ], [ 1, 2, 81, 2, 1, 0 ], [ 1, 6, 27, 0, 1, 0 ],
      [ 1, 13, 15, 11, 1, 1 ], [ 2, 3, 33, 3, 2, 2 ], [ 2, 9, 11, 7, 2, 2 ],
      [ 3, 5, 11, 1, 1, 1 ], [ 3, 6, 9, 0, 1, 0 ], [ 5, 6, 7, 4, 3, 4 ],
      [ 1, 6, 29, 5, 0, 1 ], [ 1, 12, 14, 4, 0, 1 ], [ 2, 2, 54, 1, 2, 2 ],
      [ 2, 3, 28, 1, 0, 1 ], [ 2, 5, 18, 5, 2, 1 ], [ 2, 6, 14, -2, 1, 1 ],
      [ 2, 6, 15, 6, 1, 0 ], [ 2, 6, 15, 3, 0, 2 ], [ 2, 6, 15, 3, 1, 2 ],
      [ 2, 7, 12, 1, 2, 0 ], [ 3, 3, 18, 1, 1, 0 ], [ 3, 4, 14, 0, 2, 1 ],
      [ 4, 6, 8, 4, 3, 2 ], [ 4, 6, 8, 0, 3, 3 ], [ 5, 6, 6, 0, 2, 3 ],
      [ 6, 6, 6, 1, 1, 6 ], [ 6, 6, 7, 5, 6, 0 ], [ 6, 6, 7, 3, 5, 6 ] ],
  [ [ 1, 1, 161, 0, 1, 0 ], [ 1, 2, 92, 1, 0, 1 ], [ 1, 4, 41, 3, 1, 0 ],
      [ 1, 6, 28, 1, 0, 1 ], [ 1, 7, 23, 1, 0, 0 ], [ 1, 8, 21, 1, 1, 1 ],
      [ 2, 2, 43, 0, 1, 1 ], [ 2, 3, 27, 1, 1, 0 ], [ 2, 3, 29, 3, 2, 1 ],
      [ 2, 4, 21, 2, 0, 1 ], [ 2, 5, 17, 4, 1, 0 ], [ 2, 5, 17, 3, 1, 1 ],
      [ 2, 5, 17, 1, 2, 1 ], [ 2, 5, 18, 1, 1, 2 ], [ 2, 7, 12, -2, 1, 1 ],
      [ 2, 7, 13, 6, 0, 1 ], [ 2, 8, 11, 5, 0, 1 ], [ 2, 8, 12, -7, 1, 1 ],
      [ 3, 5, 11, 2, 1, 0 ], [ 3, 5, 13, 2, 2, 3 ], [ 3, 7, 8, -2, 1, 1 ],
      [ 3, 8, 8, -5, 1, 2 ], [ 4, 5, 11, 4, 3, 4 ], [ 5, 5, 7, -1, 2, 2 ],
      [ 5, 5, 8, 2, 5, 2 ], [ 5, 6, 6, 1, 2, 3 ], [ 5, 6, 7, -5, 2, 2 ],
      [ 5, 6, 7, 5, 3, 3 ], [ 5, 6, 7, 1, 4, 4 ], [ 5, 6, 8, -3, 4, 4 ] ],
  [ [ 1, 3, 54, 2, 0, 0 ], [ 1, 6, 27, 2, 0, 0 ], [ 2, 7, 13, 4, 0, 2 ],
      [ 3, 4, 14, 2, 2, 0 ], [ 4, 7, 7, 2, 2, 4 ], [ 4, 7, 8, 6, 2, 4 ],
      [ 5, 6, 7, 2, 4, 4 ], [ 1, 5, 33, 4, 0, 0 ], [ 1, 10, 17, 6, 0, 0 ],
      [ 2, 9, 10, 2, 2, 2 ], [ 3, 5, 13, -4, 2, 2 ], [ 1, 1, 161, 0, 0, 0 ],
      [ 1, 2, 81, 2, 0, 0 ], [ 1, 9, 18, 2, 0, 0 ], [ 5, 6, 6, -2, 2, 2 ],
      [ 1, 7, 23, 0, 0, 0 ], [ 1, 11, 15, 4, 0, 0 ], [ 1, 14, 15, 14, 0, 0 ],
      [ 2, 4, 23, 0, 0, 2 ], [ 2, 7, 12, 0, 2, 0 ], [ 3, 4, 15, 0, 2, 2 ],
      [ 3, 7, 8, 0, 2, 0 ], [ 4, 4, 11, 0, 2, 2 ], [ 4, 6, 7, 0, 0, 2 ],
      [ 1, 1, 215, 1, 1, 1 ], [ 1, 7, 24, 2, 0, 1 ], [ 1, 9, 19, 4, 1, 1 ],
      [ 1, 12, 15, 8, 1, 0 ], [ 3, 5, 11, 0, 1, 1 ], [ 5, 7, 7, 7, 3, 4 ],
      [ 1, 3, 54, 1, 1, 0 ], [ 1, 8, 22, 6, 1, 1 ], [ 1, 12, 14, 4, 1, 0 ],
      [ 1, 12, 14, 2, 1, 1 ], [ 2, 4, 21, -1, 1, 1 ], [ 2, 6, 15, -5, 1, 1 ],
      [ 3, 4, 14, 2, 1, 1 ], [ 4, 4, 12, 0, 2, 3 ], [ 4, 4, 14, 2, 3, 4 ],
      [ 4, 6, 7, 1, 2, 0 ], [ 4, 6, 8, 5, 2, 0 ], [ 4, 6, 8, -2, 2, 3 ],
      [ 4, 6, 8, 2, 3, 3 ], [ 1, 3, 59, 2, 1, 1 ], [ 1, 7, 25, 7, 1, 0 ],
      [ 1, 11, 15, 1, 0, 1 ], [ 1, 13, 13, 3, 1, 1 ], [ 1, 13, 15, 11, 0, 1 ],
      [ 3, 8, 9, 8, 1, 2 ], [ 5, 5, 9, 5, 5, 3 ], [ 1, 2, 92, 0, 0, 1 ],
      [ 1, 4, 43, 1, 0, 1 ], [ 1, 4, 44, 4, 1, 1 ], [ 1, 6, 28, 0, 0, 1 ],
      [ 1, 11, 16, 7, 1, 0 ], [ 2, 3, 28, 0, 0, 1 ], [ 2, 4, 24, 4, 1, 2 ],
      [ 2, 10, 10, -8, 1, 1 ], [ 3, 4, 16, 4, 3, 2 ], [ 4, 4, 11, 1, 2, 2 ],
      [ 4, 4, 12, 4, 4, 1 ], [ 4, 4, 12, 3, 4, 2 ], [ 4, 5, 9, -2, 3, 1 ],
      [ 4, 6, 8, 1, 4, 2 ], [ 4, 6, 9, -5, 3, 2 ] ],
  [ [ 1, 3, 59, 2, 0, 1 ], [ 1, 11, 15, 2, 1, 0 ], [ 2, 2, 43, 0, 0, 1 ],
      [ 2, 3, 27, 0, 1, 0 ], [ 3, 3, 18, 0, 1, 0 ], [ 3, 3, 19, 2, 3, 0 ],
      [ 3, 3, 19, 2, 2, 1 ], [ 3, 4, 15, 1, 2, 2 ], [ 3, 5, 12, 5, 0, 0 ],
      [ 3, 5, 12, 3, 3, 1 ], [ 3, 5, 12, 3, 0, 2 ], [ 3, 5, 12, -1, 2, 2 ],
      [ 3, 7, 8, 3, 0, 0 ], [ 3, 7, 9, 4, 3, 0 ], [ 3, 8, 9, 7, 3, 0 ],
      [ 4, 6, 7, 2, 1, 1 ], [ 5, 6, 7, 2, 0, 5 ], [ 1, 1, 215, 0, 0, 1 ],
      [ 1, 2, 81, 1, 1, 0 ], [ 1, 3, 54, 0, 1, 0 ], [ 2, 3, 33, 3, 1, 2 ],
      [ 3, 3, 21, 2, 3, 2 ], [ 3, 3, 24, 1, 1, 3 ], [ 3, 4, 14, 3, 0, 0 ],
      [ 3, 6, 9, 1, 0, 0 ], [ 3, 6, 10, 5, 0, 0 ], [ 3, 6, 11, 4, 0, 3 ],
      [ 3, 6, 11, 4, 2, 3 ], [ 3, 6, 11, 2, 3, 3 ], [ 3, 7, 9, 5, 0, 2 ],
      [ 1, 5, 34, 1, 0, 1 ], [ 1, 13, 14, 8, 1, 1 ], [ 2, 5, 17, 3, 0, 1 ],
      [ 4, 4, 13, -2, 3, 3 ], [ 4, 5, 10, 5, 3, 2 ], [ 5, 5, 8, -2, 3, 3 ],
      [ 5, 5, 10, 4, 5, 5 ], [ 5, 6, 7, 3, 5, 0 ], [ 1, 4, 43, 0, 0, 1 ],
      [ 1, 10, 17, 5, 1, 0 ], [ 1, 11, 15, 0, 0, 1 ], [ 2, 7, 13, 4, 1, 2 ],
      [ 4, 6, 8, -3, 1, 3 ], [ 4, 7, 7, -1, 3, 3 ] ],
  [ [ 1, 8, 22, 6, 0, 1 ], [ 1, 10, 18, 8, 1, 0 ], [ 2, 2, 54, 1, 1, 2 ],
      [ 2, 4, 21, 1, 1, 1 ], [ 2, 6, 14, 1, 2, 0 ], [ 2, 6, 15, 5, 2, 0 ],
      [ 2, 9, 10, -5, 1, 1 ], [ 3, 5, 12, 3, 1, 2 ], [ 3, 6, 10, 4, 2, 1 ],
      [ 4, 5, 9, 4, 1, 1 ], [ 4, 5, 10, 4, 0, 3 ], [ 4, 6, 8, 5, 2, 1 ],
      [ 5, 6, 7, 1, 2, 5 ], [ 1, 3, 59, 1, 1, 1 ], [ 1, 5, 33, 3, 1, 0 ],
      [ 2, 3, 27, 1, 0, 0 ], [ 3, 6, 11, 6, 1, 2 ], [ 5, 5, 7, 1, 3, 1 ],
      [ 1, 2, 81, 0, 1, 0 ], [ 1, 5, 34, 0, 0, 1 ], [ 1, 13, 15, 11, 1, 0 ],
      [ 2, 9, 9, 1, 0, 0 ], [ 3, 5, 11, 1, 0, 1 ], [ 3, 5, 13, 1, 2, 3 ],
      [ 5, 5, 9, 3, 5, 4 ], [ 1, 1, 162, 1, 1, 0 ], [ 1, 12, 14, 1, 1, 1 ],
      [ 1, 14, 14, 11, 1, 1 ], [ 2, 2, 41, 1, 2, 0 ], [ 2, 5, 18, 1, 0, 2 ],
      [ 2, 6, 14, 2, 1, 1 ], [ 2, 8, 11, 5, 1, 0 ], [ 2, 9, 10, 1, 2, 2 ],
      [ 2, 10, 11, 10, 1, 2 ], [ 3, 4, 14, 2, 0, 1 ], [ 3, 8, 9, 7, 2, 3 ],
      [ 4, 4, 12, 1, 2, 3 ], [ 5, 6, 6, 2, 0, 3 ], [ 5, 6, 6, 2, 1, 3 ],
      [ 6, 6, 6, -2, 2, 5 ] ],
  [ [ 1, 1, 162, 0, 1, 0 ], [ 1, 1, 216, 1, 1, 1 ], [ 1, 2, 81, 1, 0, 0 ],
      [ 1, 2, 93, 2, 1, 1 ], [ 1, 3, 54, 1, 0, 0 ], [ 1, 4, 41, 3, 0, 0 ],
      [ 1, 6, 27, 1, 0, 0 ], [ 1, 6, 28, 5, 0, 0 ], [ 1, 7, 24, 5, 0, 0 ],
      [ 1, 7, 24, 1, 0, 1 ], [ 1, 8, 21, 5, 0, 0 ], [ 1, 8, 21, 2, 0, 1 ],
      [ 1, 8, 22, 7, 1, 0 ], [ 1, 9, 18, 1, 0, 0 ], [ 1, 9, 20, 8, 1, 0 ],
      [ 1, 10, 17, 4, 0, 1 ], [ 1, 10, 17, 3, 1, 1 ], [ 1, 11, 16, 6, 1, 1 ],
      [ 1, 12, 14, 5, 0, 0 ], [ 1, 12, 16, 11, 0, 0 ], [ 1, 13, 13, 4, 0, 1 ],
      [ 1, 13, 14, 9, 0, 0 ], [ 1, 13, 16, 13, 1, 1 ], [ 2, 4, 21, 0, 1, 1 ],
      [ 2, 7, 12, 3, 1, 0 ], [ 2, 7, 12, 2, 1, 1 ], [ 2, 7, 13, 5, 2, 1 ],
      [ 2, 9, 10, 4, 1, 2 ], [ 3, 4, 17, 2, 2, 3 ], [ 3, 7, 8, 2, 1, 1 ],
      [ 3, 7, 9, 2, 2, 3 ], [ 3, 8, 9, 8, 2, 1 ], [ 4, 4, 11, 2, 3, 1 ],
      [ 4, 5, 9, 4, 0, 1 ], [ 4, 6, 8, 1, 3, 3 ], [ 4, 6, 9, 5, 4, 3 ],
      [ 4, 7, 8, 7, 3, 2 ], [ 5, 6, 7, -3, 4, 2 ], [ 5, 6, 7, 3, 5, 2 ] ],
  [ [ 1, 9, 18, 0, 0, 0 ], [ 4, 7, 7, -4, 2, 2 ], [ 2, 5, 18, 0, 0, 2 ],
      [ 2, 9, 9, 0, 0, 0 ], [ 2, 3, 27, 0, 0, 0 ], [ 3, 5, 11, 2, 0, 0 ],
      [ 1, 6, 27, 0, 0, 0 ], [ 4, 6, 7, 0, 2, 0 ], [ 1, 3, 54, 0, 0, 0 ],
      [ 3, 7, 9, 6, 0, 0 ], [ 2, 6, 15, 6, 0, 0 ], [ 5, 5, 8, 2, 2, 4 ],
      [ 1, 2, 81, 0, 0, 0 ], [ 1, 11, 17, 10, 0, 0 ], [ 2, 3, 33, 2, 2, 2 ],
      [ 2, 4, 21, 2, 2, 0 ], [ 2, 9, 10, 6, 0, 0 ], [ 2, 9, 10, 4, 0, 2 ],
      [ 3, 4, 15, 2, 0, 2 ], [ 3, 5, 12, 2, 2, 2 ], [ 3, 6, 10, 4, 2, 0 ],
      [ 5, 6, 7, 4, 0, 4 ], [ 1, 1, 162, 0, 0, 0 ], [ 1, 9, 19, 6, 0, 0 ],
      [ 2, 2, 41, 0, 2, 0 ], [ 2, 5, 17, 4, 0, 0 ], [ 2, 5, 19, 4, 2, 2 ],
      [ 2, 7, 13, 2, 2, 2 ], [ 4, 5, 10, 4, 4, 2 ], [ 1, 7, 25, 5, 1, 1 ],
      [ 4, 7, 7, 5, 2, 2 ], [ 5, 5, 8, 4, 4, 1 ], [ 2, 2, 44, 2, 2, 1 ],
      [ 2, 8, 11, 2, 1, 2 ], [ 3, 5, 12, 3, 3, 0 ], [ 3, 8, 8, 4, 0, 3 ],
      [ 5, 5, 8, 1, 5, 2 ], [ 1, 7, 24, 0, 0, 1 ], [ 1, 13, 13, 2, 1, 1 ],
      [ 4, 7, 7, 1, 2, 4 ], [ 1, 1, 216, 0, 0, 1 ], [ 1, 3, 55, 3, 1, 0 ],
      [ 3, 3, 25, 3, 3, 3 ], [ 3, 7, 9, 3, 0, 3 ], [ 2, 5, 17, -2, 1, 1 ],
      [ 2, 6, 14, 3, 1, 0 ], [ 5, 6, 8, 6, 5, 3 ], [ 1, 3, 59, 1, 0, 1 ],
      [ 1, 8, 21, 4, 1, 0 ], [ 1, 11, 15, 1, 1, 0 ], [ 3, 3, 19, -1, 2, 1 ],
      [ 3, 3, 21, 1, 3, 2 ], [ 3, 4, 15, 2, 1, 2 ], [ 3, 5, 12, 4, 2, 1 ],
      [ 3, 7, 9, 4, 3, 1 ], [ 3, 7, 9, 5, 1, 2 ], [ 3, 7, 9, 3, 3, 2 ],
      [ 5, 5, 7, 0, 3, 1 ], [ 1, 4, 41, 2, 1, 0 ], [ 1, 5, 35, 4, 1, 1 ],
      [ 1, 11, 17, 9, 1, 1 ], [ 4, 5, 9, 3, 0, 2 ], [ 5, 5, 8, 0, 4, 3 ],
      [ 5, 7, 7, 6, 1, 5 ] ],
  [ [ 1, 3, 59, 0, 0, 1 ], [ 1, 6, 29, 4, 1, 1 ], [ 1, 8, 23, 8, 1, 1 ],
      [ 1, 11, 15, 0, 1, 0 ], [ 1, 12, 14, 3, 0, 1 ], [ 1, 14, 14, 11, 0, 1 ],
      [ 2, 3, 29, 3, 1, 1 ], [ 2, 4, 21, 1, 0, 1 ], [ 2, 6, 14, -1, 1, 1 ],
      [ 2, 7, 13, 6, 1, 0 ], [ 3, 4, 15, 4, 2, 1 ], [ 3, 4, 16, -3, 2, 2 ],
      [ 3, 5, 11, 0, 0, 1 ], [ 3, 8, 8, 5, 2, 2 ], [ 4, 4, 12, -1, 1, 3 ],
      [ 4, 7, 7, 3, 3, 3 ], [ 5, 5, 7, -2, 2, 1 ], [ 5, 6, 7, -4, 2, 3 ],
      [ 5, 6, 7, 4, 4, 3 ], [ 1, 2, 93, 1, 1, 1 ], [ 1, 5, 35, 4, 0, 1 ],
      [ 1, 7, 24, 4, 1, 0 ], [ 1, 9, 19, 4, 0, 1 ], [ 1, 9, 20, 7, 1, 1 ],
      [ 2, 8, 11, -4, 1, 1 ], [ 2, 8, 11, 3, 2, 1 ], [ 2, 10, 11, 10, 2, 1 ],
      [ 3, 5, 14, 5, 2, 3 ], [ 3, 6, 10, -1, 2, 2 ], [ 3, 6, 11, 5, 3, 2 ],
      [ 3, 8, 9, 7, 1, 3 ], [ 4, 5, 9, -3, 2, 1 ], [ 4, 5, 9, 3, 1, 2 ],
      [ 4, 6, 7, 2, 0, 1 ], [ 4, 6, 8, -5, 1, 1 ], [ 5, 6, 7, 2, 1, 5 ] ],
  [ [ 2, 3, 33, 1, 2, 2 ], [ 5, 7, 7, 4, 5, 5 ], [ 2, 5, 18, 5, 2, 0 ],
      [ 2, 7, 12, -1, 1, 1 ], [ 3, 8, 8, 6, 1, 1 ], [ 1, 4, 44, 3, 1, 1 ],
      [ 1, 5, 34, 5, 1, 0 ], [ 4, 4, 11, -1, 1, 2 ], [ 4, 6, 9, 4, 3, 4 ],
      [ 1, 9, 19, 3, 1, 1 ], [ 1, 10, 19, 10, 1, 0 ], [ 5, 5, 9, 5, 5, 0 ],
      [ 1, 6, 28, 4, 1, 0 ], [ 1, 8, 21, 1, 0, 1 ], [ 1, 10, 18, 7, 1, 1 ],
      [ 2, 4, 22, 4, 1, 1 ], [ 2, 6, 15, 2, 1, 2 ], [ 2, 6, 16, 5, 2, 2 ],
      [ 2, 9, 10, 4, 2, 1 ], [ 2, 10, 10, 7, 2, 2 ], [ 3, 4, 17, 1, 2, 3 ],
      [ 3, 6, 10, 2, 3, 1 ], [ 4, 5, 10, 4, 2, 3 ], [ 4, 6, 7, 2, 1, 0 ],
      [ 4, 6, 8, 4, 3, 0 ], [ 4, 7, 8, 7, 3, 1 ], [ 5, 6, 8, -4, 3, 4 ],
      [ 1, 1, 163, 1, 1, 0 ], [ 1, 9, 19, 5, 1, 0 ], [ 1, 13, 13, 1, 1, 1 ],
      [ 1, 13, 14, 8, 0, 1 ], [ 2, 7, 13, 5, 2, 0 ], [ 3, 7, 9, 1, 2, 3 ],
      [ 3, 7, 10, 6, 2, 3 ], [ 5, 5, 7, 1, 3, 0 ], [ 1, 2, 82, 2, 1, 0 ],
      [ 1, 2, 93, 1, 0, 1 ], [ 1, 12, 16, 10, 1, 1 ], [ 1, 13, 16, 13, 1, 0 ],
      [ 2, 4, 21, 3, 1, 0 ], [ 2, 4, 24, 3, 2, 2 ], [ 2, 6, 14, 2, 0, 1 ],
      [ 3, 4, 14, -1, 1, 1 ], [ 4, 4, 11, -1, 3, 1 ], [ 6, 6, 6, -1, 4, 4 ],
      [ 6, 6, 7, 5, 6, 4 ], [ 1, 1, 217, 1, 1, 1 ], [ 1, 7, 25, 5, 0, 1 ],
      [ 1, 11, 17, 9, 0, 1 ], [ 2, 7, 13, 1, 2, 2 ], [ 2, 9, 11, 7, 0, 2 ],
      [ 3, 7, 9, 3, 1, 3 ] ],
  [ [ 1, 1, 217, 0, 0, 1 ], [ 1, 3, 55, 3, 0, 0 ], [ 1, 8, 21, 0, 0, 1 ],
      [ 1, 12, 14, 3, 1, 0 ], [ 1, 13, 13, 5, 0, 0 ], [ 1, 13, 14, 8, 1, 0 ],
      [ 2, 3, 28, 3, 1, 0 ], [ 2, 4, 21, 0, 0, 1 ], [ 4, 4, 13, 3, 4, 3 ],
      [ 5, 5, 7, 1, 2, 2 ], [ 5, 7, 7, 7, 2, 4 ], [ 1, 1, 163, 0, 1, 0 ],
      [ 1, 2, 93, 0, 0, 1 ], [ 1, 4, 41, 1, 1, 0 ], [ 1, 7, 25, 7, 0, 0 ],
      [ 1, 10, 17, 2, 1, 1 ], [ 3, 4, 17, 2, 0, 3 ], [ 3, 5, 13, 2, 0, 3 ],
      [ 4, 5, 11, 4, 1, 4 ], [ 1, 5, 33, 3, 0, 0 ], [ 1, 5, 33, 2, 1, 0 ],
      [ 1, 9, 20, 7, 0, 1 ], [ 1, 12, 15, 7, 1, 1 ], [ 2, 6, 14, 1, 1, 1 ],
      [ 3, 4, 15, 3, 3, 1 ], [ 3, 5, 12, -4, 1, 1 ], [ 3, 5, 12, -2, 1, 2 ],
      [ 3, 6, 11, 4, 1, 3 ], [ 4, 5, 9, 4, 1, 0 ], [ 4, 6, 9, 6, 2, 3 ],
      [ 5, 6, 7, -3, 3, 3 ], [ 1, 3, 60, 3, 1, 1 ], [ 1, 4, 44, 3, 0, 1 ],
      [ 1, 6, 29, 4, 0, 1 ], [ 1, 11, 15, 3, 0, 0 ], [ 2, 3, 29, 2, 2, 1 ],
      [ 3, 4, 15, -1, 1, 2 ], [ 3, 8, 9, 7, 3, 2 ], [ 5, 5, 9, 2, 5, 4 ],
      [ 5, 6, 6, 3, 0, 2 ], [ 5, 6, 6, 3, 1, 2 ], [ 6, 6, 6, 3, 3, 5 ] ],
  [ [ 1, 1, 163, 0, 0, 0 ], [ 1, 4, 41, 2, 0, 0 ], [ 2, 3, 28, 2, 2, 0 ],
      [ 2, 5, 17, 2, 2, 0 ], [ 2, 5, 19, 4, 0, 2 ], [ 2, 8, 11, 2, 0, 2 ],
      [ 2, 8, 13, 8, 2, 2 ], [ 3, 5, 12, 4, 2, 0 ], [ 3, 5, 12, 0, 2, 2 ],
      [ 4, 5, 11, 4, 2, 4 ], [ 5, 5, 7, 0, 2, 2 ], [ 5, 5, 8, -2, 4, 2 ],
      [ 5, 5, 8, 0, 2, 4 ], [ 5, 6, 8, 6, 4, 4 ], [ 1, 2, 82, 2, 0, 0 ],
      [ 2, 2, 55, 2, 2, 2 ], [ 2, 3, 33, 2, 0, 2 ], [ 2, 6, 15, 2, 0, 2 ],
      [ 2, 7, 14, 6, 2, 2 ], [ 2, 9, 10, 4, 2, 0 ], [ 3, 6, 10, 2, 2, 2 ],
      [ 1, 4, 42, 4, 1, 0 ], [ 1, 12, 16, 10, 0, 1 ], [ 2, 2, 41, 1, 1, 0 ],
      [ 2, 2, 44, 1, 2, 1 ], [ 2, 5, 17, 2, 1, 1 ], [ 2, 5, 18, 5, 1, 1 ],
      [ 2, 6, 14, 0, 1, 1 ], [ 2, 7, 12, 2, 0, 1 ], [ 2, 7, 12, 1, 1, 1 ],
      [ 2, 8, 11, 1, 1, 2 ], [ 2, 8, 12, 6, 1, 2 ], [ 2, 9, 11, 8, 1, 1 ],
      [ 3, 4, 14, 1, 1, 1 ], [ 3, 6, 10, -4, 1, 1 ], [ 3, 8, 8, 6, 0, 1 ],
      [ 3, 8, 8, 4, 1, 3 ], [ 4, 4, 11, 2, 3, 0 ], [ 4, 5, 10, -1, 3, 3 ],
      [ 5, 6, 6, -1, 1, 3 ], [ 5, 6, 7, 5, 0, 3 ], [ 5, 6, 8, 6, 5, 1 ],
      [ 6, 6, 7, -1, 5, 5 ], [ 1, 4, 41, 0, 1, 0 ], [ 1, 11, 16, 6, 0, 1 ],
      [ 3, 3, 19, 1, 2, 1 ], [ 3, 5, 11, 1, 1, 0 ], [ 3, 5, 13, 2, 1, 3 ],
      [ 3, 7, 8, 2, 0, 1 ], [ 5, 5, 8, 2, 4, 3 ], [ 5, 7, 7, 6, 3, 5 ] ],
  [ [ 1, 1, 218, 1, 1, 1 ], [ 1, 2, 82, 1, 1, 0 ], [ 1, 3, 55, 2, 1, 0 ],
      [ 1, 7, 26, 7, 1, 1 ], [ 1, 10, 17, 1, 1, 1 ], [ 1, 10, 18, 7, 0, 1 ],
      [ 1, 11, 18, 11, 1, 1 ], [ 2, 3, 33, 2, 1, 2 ], [ 2, 7, 12, 0, 1, 1 ],
      [ 2, 7, 13, -5, 1, 1 ], [ 2, 9, 11, 8, 0, 1 ], [ 3, 3, 19, 0, 2, 1 ],
      [ 3, 3, 21, -1, 2, 2 ], [ 3, 4, 14, 1, 2, 0 ], [ 3, 4, 17, 2, 1, 3 ],
      [ 3, 5, 12, 1, 2, 2 ], [ 3, 5, 13, 5, 2, 2 ], [ 3, 6, 10, -3, 2, 1 ],
      [ 3, 6, 10, 3, 0, 2 ], [ 3, 6, 10, 3, 1, 2 ], [ 3, 7, 8, 2, 1, 0 ],
      [ 3, 7, 8, -1, 1, 1 ], [ 3, 7, 9, 5, 2, 0 ], [ 3, 7, 9, -3, 2, 2 ],
      [ 3, 7, 10, 7, 2, 2 ], [ 3, 7, 10, 6, 1, 3 ], [ 4, 5, 10, 4, 1, 3 ],
      [ 4, 7, 7, 4, 2, 3 ], [ 5, 6, 7, 6, 1, 1 ], [ 5, 6, 7, 3, 5, 1 ],
      [ 6, 6, 7, 3, 6, 5 ] ],
  [ [ 1, 2, 82, 0, 1, 0 ], [ 1, 6, 30, 6, 1, 1 ], [ 1, 10, 17, 3, 0, 1 ],
      [ 1, 12, 14, 2, 0, 1 ], [ 2, 3, 28, 3, 0, 0 ], [ 2, 3, 29, -2, 1, 1 ],
      [ 2, 4, 21, 3, 0, 0 ], [ 2, 4, 21, 1, 2, 0 ], [ 2, 6, 15, 5, 1, 1 ],
      [ 2, 6, 15, 1, 1, 2 ], [ 2, 6, 16, 5, 0, 2 ], [ 2, 7, 12, 3, 0, 0 ],
      [ 2, 9, 12, 9, 2, 2 ], [ 3, 4, 14, 0, 1, 1 ], [ 3, 4, 18, 4, 3, 3 ],
      [ 3, 6, 10, 2, 3, 0 ], [ 4, 6, 7, -1, 1, 1 ], [ 4, 6, 8, 4, 3, 1 ],
      [ 4, 6, 8, -2, 3, 2 ], [ 5, 6, 8, 5, 1, 5 ], [ 1, 1, 218, 0, 0, 1 ],
      [ 1, 5, 33, 1, 1, 0 ], [ 1, 9, 19, 2, 1, 1 ], [ 1, 9, 21, 9, 1, 1 ],
      [ 3, 3, 19, 1, 3, 0 ], [ 3, 3, 25, 2, 3, 3 ], [ 3, 7, 9, 5, 2, 1 ],
      [ 5, 6, 7, -4, 3, 2 ], [ 1, 5, 35, 3, 1, 1 ], [ 1, 6, 29, 6, 1, 0 ],
      [ 1, 10, 17, 4, 1, 0 ], [ 1, 13, 13, 3, 0, 1 ], [ 5, 6, 7, 6, 1, 0 ],
      [ 1, 1, 164, 1, 1, 0 ], [ 1, 2, 94, 2, 1, 1 ], [ 1, 4, 44, 2, 1, 1 ],
      [ 1, 8, 22, 5, 1, 1 ], [ 2, 2, 41, 0, 1, 0 ], [ 2, 2, 55, 1, 2, 2 ],
      [ 2, 4, 22, 3, 2, 1 ], [ 2, 4, 24, 3, 0, 2 ], [ 2, 6, 14, 3, 0, 0 ],
      [ 2, 8, 11, 5, 0, 0 ], [ 2, 8, 11, 3, 2, 0 ], [ 4, 4, 11, 1, 1, 2 ],
      [ 4, 6, 8, 3, 2, 3 ] ],
  [ [ 1, 1, 164, 0, 1, 0 ], [ 1, 3, 60, 2, 1, 1 ], [ 1, 4, 41, 1, 0, 0 ],
      [ 1, 5, 33, 0, 1, 0 ], [ 1, 5, 34, 5, 0, 0 ], [ 1, 11, 16, 7, 0, 0 ],
      [ 1, 14, 15, 13, 1, 1 ], [ 2, 2, 44, -1, 1, 1 ], [ 2, 5, 17, 2, 0, 1 ],
      [ 2, 5, 17, -1, 1, 1 ], [ 2, 5, 19, 4, 1, 2 ], [ 3, 3, 20, 3, 3, 1 ],
      [ 3, 4, 15, 1, 1, 2 ], [ 3, 5, 11, 0, 1, 0 ], [ 3, 5, 12, -3, 2, 1 ],
      [ 4, 4, 12, 1, 1, 3 ], [ 4, 5, 10, 5, 3, 0 ], [ 5, 5, 7, 0, 3, 0 ],
      [ 5, 5, 8, 2, 5, 0 ], [ 5, 5, 8, -3, 4, 1 ], [ 5, 5, 8, 1, 4, 3 ],
      [ 5, 5, 8, 1, 2, 4 ], [ 5, 5, 9, -1, 4, 4 ], [ 5, 5, 9, 2, 2, 5 ],
      [ 5, 5, 10, 3, 5, 5 ], [ 1, 2, 82, 1, 0, 0 ], [ 1, 6, 29, 3, 1, 1 ],
      [ 1, 8, 21, 3, 1, 0 ], [ 1, 8, 22, 7, 0, 0 ], [ 1, 10, 17, 5, 0, 0 ],
      [ 1, 12, 17, 12, 1, 1 ], [ 2, 3, 29, 1, 2, 1 ], [ 2, 6, 15, 5, 0, 1 ],
      [ 2, 9, 11, 8, 1, 0 ], [ 2, 9, 11, 7, 1, 2 ], [ 3, 4, 14, 1, 0, 1 ],
      [ 3, 7, 8, 1, 1, 1 ], [ 3, 8, 8, 3, 2, 3 ], [ 4, 7, 8, -6, 1, 3 ] ],
  [ [ 3, 4, 15, 4, 2, 0 ], [ 4, 4, 15, 4, 4, 4 ], [ 4, 7, 7, 2, 0, 4 ],
      [ 4, 7, 8, 4, 4, 4 ], [ 1, 6, 28, 4, 0, 0 ], [ 1, 12, 14, 4, 0, 0 ],
      [ 2, 7, 13, 6, 0, 0 ], [ 5, 6, 7, 4, 2, 4 ], [ 2, 7, 14, 6, 0, 2 ],
      [ 3, 4, 14, 0, 2, 0 ], [ 3, 6, 10, 0, 2, 2 ], [ 4, 6, 7, 2, 0, 0 ],
      [ 1, 3, 55, 2, 0, 0 ], [ 1, 7, 24, 4, 0, 0 ], [ 1, 11, 15, 2, 0, 0 ],
      [ 1, 12, 15, 8, 0, 0 ], [ 3, 4, 16, 4, 2, 2 ], [ 4, 5, 9, 2, 2, 2 ],
      [ 4, 7, 8, 6, 4, 2 ], [ 1, 2, 82, 0, 0, 0 ], [ 1, 4, 42, 4, 0, 0 ],
      [ 1, 10, 18, 8, 0, 0 ], [ 2, 2, 41, 0, 0, 0 ], [ 3, 3, 21, 2, 2, 2 ],
      [ 4, 5, 10, 4, 4, 0 ], [ 4, 6, 9, 4, 0, 4 ], [ 1, 1, 164, 0, 0, 0 ],
      [ 1, 4, 41, 0, 0, 0 ], [ 1, 5, 33, 2, 0, 0 ], [ 1, 8, 21, 4, 0, 0 ],
      [ 1, 9, 20, 8, 0, 0 ], [ 2, 4, 21, 0, 2, 0 ], [ 4, 5, 9, 4, 0, 0 ],
      [ 1, 1, 219, 1, 1, 1 ], [ 1, 3, 55, 1, 1, 0 ], [ 1, 3, 60, 2, 0, 1 ],
      [ 1, 5, 35, 3, 0, 1 ], [ 1, 7, 25, 4, 1, 1 ], [ 1, 9, 19, 3, 0, 1 ],
      [ 1, 9, 19, 1, 1, 1 ], [ 1, 11, 17, 9, 1, 0 ], [ 3, 4, 15, 0, 1, 2 ],
      [ 4, 5, 9, -1, 2, 2 ], [ 4, 7, 7, 5, 0, 2 ], [ 1, 2, 94, 1, 1, 1 ],
      [ 1, 4, 44, 2, 0, 1 ], [ 1, 4, 44, 1, 1, 1 ], [ 1, 7, 24, 3, 1, 0 ],
      [ 1, 12, 14, 2, 1, 0 ], [ 1, 12, 15, 7, 0, 1 ], [ 1, 12, 16, 10, 1, 0 ],
      [ 1, 14, 15, 13, 0, 1 ], [ 2, 4, 24, 3, 1, 2 ], [ 2, 6, 14, 1, 0, 1 ],
      [ 2, 9, 10, 5, 1, 1 ], [ 3, 4, 14, 2, 1, 0 ], [ 3, 4, 15, -3, 2, 1 ],
      [ 3, 6, 10, 1, 3, 1 ], [ 4, 4, 11, 1, 3, 1 ], [ 4, 4, 11, 0, 1, 2 ],
      [ 4, 4, 12, -2, 3, 2 ], [ 4, 4, 12, 0, 1, 3 ], [ 4, 5, 9, 2, 3, 1 ],
      [ 4, 5, 10, 3, 3, 3 ], [ 4, 6, 7, 1, 1, 1 ], [ 4, 6, 8, 2, 4, 1 ],
      [ 4, 7, 8, 6, 4, 1 ], [ 5, 6, 8, 5, 3, 5 ] ],
  [ [ 2, 2, 44, 1, 1, 1 ], [ 2, 5, 17, 1, 1, 1 ], [ 2, 8, 11, 4, 1, 1 ],
      [ 2, 8, 11, 2, 2, 1 ], [ 3, 5, 11, 1, 0, 0 ], [ 3, 5, 14, 4, 3, 3 ],
      [ 3, 8, 9, 6, 3, 3 ], [ 5, 5, 8, 2, 5, 1 ], [ 1, 1, 219, 0, 0, 1 ],
      [ 1, 3, 55, 0, 1, 0 ], [ 1, 6, 28, 3, 1, 0 ], [ 3, 3, 19, 0, 3, 0 ],
      [ 3, 4, 15, 3, 3, 0 ], [ 3, 7, 10, 5, 3, 3 ], [ 4, 7, 7, 2, 1, 4 ],
      [ 1, 2, 94, 1, 0, 1 ], [ 1, 7, 25, 6, 1, 0 ], [ 1, 8, 22, 5, 0, 1 ],
      [ 1, 11, 16, 5, 1, 1 ], [ 2, 4, 22, -3, 1, 1 ], [ 2, 5, 17, 3, 1, 0 ],
      [ 2, 7, 13, 3, 1, 2 ], [ 4, 4, 11, -2, 2, 1 ], [ 4, 7, 7, 4, 0, 3 ],
      [ 5, 5, 7, 2, 2, 1 ], [ 5, 7, 7, -6, 1, 4 ], [ 5, 7, 7, 6, 2, 5 ],
      [ 1, 3, 60, 1, 1, 1 ], [ 1, 11, 16, 6, 1, 0 ], [ 1, 12, 14, 1, 0, 1 ],
      [ 1, 14, 15, 13, 1, 0 ], [ 2, 3, 33, 1, 1, 2 ], [ 2, 6, 15, 4, 2, 1 ],
      [ 2, 7, 12, 2, 1, 0 ], [ 2, 8, 12, 7, 1, 1 ], [ 3, 4, 15, 4, 1, 1 ],
      [ 3, 4, 15, 1, 0, 2 ], [ 3, 5, 12, 2, 3, 1 ], [ 3, 6, 10, 1, 2, 2 ],
      [ 3, 6, 11, -5, 1, 2 ], [ 3, 7, 8, 0, 1, 1 ], [ 3, 7, 9, -4, 1, 2 ],
      [ 3, 7, 9, 2, 3, 2 ], [ 3, 8, 9, 7, 3, 1 ], [ 4, 4, 11, 0, 3, 1 ],
      [ 5, 6, 7, -1, 3, 4 ], [ 5, 6, 8, 5, 5, 4 ] ],
  [ [ 1, 6, 29, 3, 0, 1 ], [ 2, 2, 44, 0, 1, 1 ], [ 2, 3, 29, 2, 1, 1 ],
      [ 2, 5, 17, 0, 1, 1 ], [ 2, 5, 18, 4, 2, 1 ], [ 2, 6, 15, 1, 0, 2 ],
      [ 2, 6, 16, 5, 1, 2 ], [ 2, 8, 11, 1, 0, 2 ], [ 2, 8, 12, 5, 2, 2 ],
      [ 4, 6, 8, -4, 1, 2 ], [ 5, 6, 8, 6, 5, 2 ], [ 1, 1, 165, 1, 1, 0 ],
      [ 1, 2, 83, 2, 1, 0 ], [ 2, 5, 19, 3, 2, 2 ], [ 2, 9, 11, 7, 2, 0 ],
      [ 3, 5, 13, 5, 1, 2 ], [ 3, 5, 13, 1, 1, 3 ], [ 1, 5, 35, 2, 1, 1 ],
      [ 2, 3, 33, 1, 0, 2 ], [ 2, 5, 17, 1, 2, 0 ], [ 2, 7, 13, 3, 0, 2 ],
      [ 3, 3, 19, -1, 1, 1 ], [ 5, 5, 9, -3, 4, 3 ], [ 5, 6, 7, 4, 1, 4 ],
      [ 1, 2, 94, 0, 0, 1 ], [ 1, 12, 14, 0, 0, 1 ], [ 2, 2, 55, 1, 1, 2 ],
      [ 2, 3, 28, 1, 2, 0 ], [ 2, 4, 24, 1, 2, 2 ], [ 2, 6, 14, 2, 1, 0 ],
      [ 2, 6, 14, 0, 0, 1 ], [ 2, 7, 12, 1, 0, 1 ], [ 2, 7, 14, 7, 2, 0 ],
      [ 2, 7, 14, 7, 2, 1 ], [ 2, 8, 12, 7, 0, 1 ], [ 3, 4, 14, 0, 0, 1 ],
      [ 3, 6, 10, -2, 1, 2 ], [ 4, 7, 7, 0, 3, 3 ], [ 5, 5, 8, -1, 1, 4 ],
      [ 5, 6, 6, 1, 1, 3 ], [ 5, 6, 7, 5, 2, 3 ], [ 6, 6, 7, 5, 5, 5 ] ],
  [ [ 1, 1, 165, 0, 1, 0 ], [ 1, 1, 220, 1, 1, 1 ], [ 1, 3, 55, 1, 0, 0 ],
      [ 1, 3, 60, 1, 0, 1 ], [ 1, 4, 42, 3, 1, 0 ], [ 1, 4, 44, 1, 0, 1 ],
      [ 1, 4, 45, 4, 1, 1 ], [ 1, 5, 33, 1, 0, 0 ], [ 1, 5, 34, 4, 1, 0 ],
      [ 1, 5, 36, 5, 1, 1 ], [ 1, 6, 29, 2, 1, 1 ], [ 1, 7, 25, 4, 0, 1 ],
      [ 1, 9, 19, 5, 0, 0 ], [ 1, 9, 19, 4, 1, 0 ], [ 1, 10, 17, 2, 0, 1 ],
      [ 1, 10, 19, 9, 1, 1 ], [ 1, 11, 15, 1, 0, 0 ], [ 1, 12, 14, 1, 1, 0 ],
      [ 1, 12, 15, 7, 1, 0 ], [ 1, 13, 13, 2, 0, 1 ], [ 1, 13, 14, 7, 1, 1 ],
      [ 1, 13, 15, 11, 0, 0 ], [ 2, 3, 29, 2, 0, 1 ], [ 2, 9, 10, 3, 1, 2 ],
      [ 3, 4, 16, 3, 3, 2 ], [ 3, 4, 17, 1, 1, 3 ], [ 3, 5, 12, 4, 1, 1 ],
      [ 3, 5, 12, 2, 1, 2 ], [ 3, 5, 13, 4, 3, 2 ], [ 3, 8, 9, -7, 1, 2 ],
      [ 4, 4, 13, 2, 4, 3 ], [ 4, 5, 9, 2, 3, 0 ], [ 4, 5, 9, -1, 3, 1 ],
      [ 4, 5, 9, -2, 1, 2 ], [ 4, 5, 11, 3, 3, 4 ], [ 4, 6, 7, 0, 1, 1 ],
      [ 4, 6, 8, 5, 1, 1 ], [ 4, 7, 7, 5, 1, 2 ], [ 5, 6, 7, 1, 1, 5 ] ],
  [ [ 1, 3, 55, 0, 0, 0 ], [ 2, 8, 11, 0, 0, 2 ], [ 3, 4, 14, 2, 0, 0 ],
      [ 3, 5, 11, 0, 0, 0 ], [ 1, 13, 13, 4, 0, 0 ], [ 2, 5, 17, 0, 2, 0 ],
      [ 1, 1, 165, 0, 0, 0 ], [ 5, 5, 7, 2, 2, 0 ], [ 1, 10, 19, 10, 0, 0 ],
      [ 2, 3, 28, 0, 2, 0 ], [ 3, 7, 8, 2, 0, 0 ], [ 3, 8, 8, 6, 0, 0 ],
      [ 4, 5, 10, -4, 2, 2 ], [ 1, 5, 33, 0, 0, 0 ], [ 2, 2, 55, 0, 0, 2 ],
      [ 6, 6, 7, 4, 4, 6 ], [ 1, 2, 83, 2, 0, 0 ], [ 3, 3, 21, 0, 2, 2 ],
      [ 3, 6, 11, 6, 2, 0 ], [ 3, 6, 11, -4, 2, 2 ], [ 5, 6, 7, 6, 0, 0 ],
      [ 1, 11, 15, 0, 0, 0 ], [ 2, 3, 33, 0, 0, 2 ], [ 3, 3, 19, 2, 2, 0 ],
      [ 3, 4, 15, 0, 0, 2 ], [ 3, 5, 12, 2, 0, 2 ], [ 3, 7, 9, 4, 2, 2 ],
      [ 4, 4, 11, 0, 0, 2 ], [ 1, 6, 29, 6, 0, 0 ], [ 2, 6, 15, 0, 0, 2 ],
      [ 5, 5, 9, 4, 4, 4 ], [ 5, 6, 6, 2, 2, 2 ], [ 1, 3, 56, 3, 1, 0 ],
      [ 1, 12, 14, 0, 1, 0 ], [ 2, 2, 44, 0, 0, 1 ], [ 2, 8, 13, 8, 1, 2 ],
      [ 4, 4, 12, 0, 0, 3 ], [ 4, 4, 14, 1, 2, 4 ], [ 4, 7, 7, 2, 3, 3 ],
      [ 1, 1, 220, 0, 0, 1 ], [ 1, 12, 17, 12, 1, 0 ], [ 3, 5, 13, 5, 3, 0 ],
      [ 5, 7, 7, 3, 5, 5 ], [ 1, 10, 19, 9, 0, 1 ], [ 2, 7, 12, 0, 0, 1 ],
      [ 2, 10, 10, 8, 1, 1 ], [ 3, 4, 17, 1, 0, 3 ], [ 4, 5, 10, 5, 3, 1 ],
      [ 4, 5, 10, 5, 2, 2 ], [ 5, 5, 8, -3, 3, 2 ], [ 1, 5, 35, 1, 1, 1 ],
      [ 3, 5, 13, 1, 0, 3 ], [ 5, 5, 7, -1, 1, 2 ], [ 1, 8, 22, 6, 1, 0 ],
      [ 2, 4, 21, 2, 1, 0 ], [ 3, 6, 11, 3, 2, 3 ], [ 3, 6, 12, 6, 2, 3 ],
      [ 4, 6, 8, 5, 0, 1 ], [ 4, 6, 8, 3, 0, 3 ], [ 5, 6, 7, 1, 0, 5 ],
      [ 1, 8, 21, 2, 1, 0 ], [ 3, 3, 19, 1, 1, 1 ], [ 3, 7, 9, -5, 1, 1 ],
      [ 1, 4, 44, 0, 0, 1 ], [ 1, 11, 18, 11, 1, 0 ], [ 2, 9, 10, 5, 0, 1 ],
      [ 3, 4, 16, 4, 1, 2 ], [ 3, 6, 10, 4, 1, 1 ], [ 3, 7, 10, 7, 1, 2 ],
      [ 4, 4, 12, 1, 4, 2 ], [ 4, 5, 10, -3, 1, 3 ], [ 5, 6, 6, -3, 1, 1 ],
      [ 5, 6, 6, 0, 1, 3 ], [ 6, 6, 6, 0, 3, 5 ], [ 1, 3, 60, 0, 0, 1 ],
      [ 1, 15, 15, 15, 1, 1 ], [ 3, 5, 12, 4, 0, 1 ], [ 3, 7, 9, 1, 3, 2 ],
      [ 5, 5, 9, 1, 2, 5 ] ],
  [ [ 1, 2, 83, 1, 1, 0 ], [ 1, 2, 95, 2, 1, 1 ], [ 1, 5, 35, 2, 0, 1 ],
      [ 1, 6, 29, 1, 1, 1 ], [ 1, 7, 24, 2, 1, 0 ], [ 1, 9, 19, 2, 0, 1 ],
      [ 1, 9, 20, 6, 1, 1 ], [ 1, 10, 17, 3, 1, 0 ], [ 1, 10, 18, 7, 1, 0 ],
      [ 2, 3, 28, 2, 1, 0 ], [ 2, 3, 29, -1, 1, 1 ], [ 2, 5, 17, 1, 0, 1 ],
      [ 2, 5, 18, -4, 1, 1 ], [ 2, 7, 14, 6, 1, 2 ], [ 2, 8, 11, 4, 0, 1 ],
      [ 2, 8, 11, 1, 2, 1 ], [ 2, 9, 10, 5, 1, 0 ], [ 2, 9, 11, 7, 2, 1 ],
      [ 3, 3, 21, 1, 2, 2 ], [ 3, 6, 11, 6, 2, 1 ], [ 3, 7, 8, 1, 0, 1 ],
      [ 3, 8, 8, 5, 0, 2 ], [ 4, 5, 9, 3, 2, 1 ], [ 4, 5, 10, -3, 3, 2 ],
      [ 4, 5, 11, 5, 4, 3 ], [ 4, 6, 7, 1, 0, 1 ], [ 4, 6, 8, -3, 3, 1 ],
      [ 4, 7, 8, -4, 3, 3 ], [ 5, 6, 6, 1, 0, 3 ], [ 5, 6, 7, 5, 3, 0 ],
      [ 5, 6, 7, 5, 1, 3 ], [ 5, 6, 8, 5, 2, 5 ] ],
  [ [ 1, 1, 221, 1, 1, 1 ], [ 1, 2, 83, 0, 1, 0 ], [ 1, 3, 61, 3, 1, 1 ],
      [ 1, 7, 25, 3, 1, 1 ], [ 1, 13, 13, 1, 0, 1 ], [ 1, 13, 15, 10, 1, 1 ],
      [ 2, 5, 17, 3, 0, 0 ], [ 3, 3, 19, 0, 1, 1 ], [ 3, 5, 13, 5, 3, 1 ],
      [ 3, 7, 9, 2, 1, 3 ], [ 5, 6, 7, 2, 5, 2 ], [ 1, 1, 166, 1, 1, 0 ],
      [ 1, 6, 28, 2, 1, 0 ], [ 1, 8, 22, 4, 1, 1 ], [ 1, 9, 20, 7, 1, 0 ],
      [ 1, 10, 17, 1, 0, 1 ], [ 1, 10, 18, 6, 1, 1 ], [ 2, 2, 42, 1, 2, 0 ],
      [ 2, 3, 34, 3, 2, 2 ], [ 2, 4, 22, 2, 2, 1 ], [ 2, 8, 12, 7, 1, 0 ],
      [ 2, 9, 10, 3, 2, 1 ], [ 2, 9, 10, 3, 0, 2 ], [ 2, 10, 10, 8, 0, 1 ],
      [ 2, 10, 10, 7, 0, 2 ], [ 3, 4, 18, 4, 2, 3 ], [ 3, 5, 12, -1, 1, 2 ],
      [ 3, 6, 10, 4, 0, 1 ], [ 3, 7, 8, 1, 1, 0 ], [ 3, 8, 9, -7, 2, 1 ],
      [ 4, 5, 10, 4, 4, 1 ], [ 4, 5, 10, -2, 2, 3 ], [ 4, 6, 7, 1, 1, 0 ],
      [ 4, 6, 8, 5, 1, 0 ], [ 4, 6, 8, -1, 2, 3 ], [ 4, 6, 9, -5, 1, 3 ],
      [ 4, 7, 7, 4, 1, 3 ] ],
  [ [ 1, 1, 221, 0, 0, 1 ], [ 1, 3, 56, 3, 0, 0 ], [ 1, 6, 29, 2, 0, 1 ],
      [ 1, 10, 17, 0, 0, 1 ], [ 1, 12, 14, 3, 0, 0 ], [ 1, 14, 14, 11, 0, 0 ],
      [ 2, 3, 29, 1, 1, 1 ], [ 2, 7, 12, 1, 1, 0 ], [ 2, 9, 12, 9, 1, 2 ],
      [ 3, 3, 25, 2, 2, 3 ], [ 3, 4, 17, 0, 0, 3 ], [ 3, 5, 13, 0, 0, 3 ],
      [ 3, 7, 9, 2, 0, 3 ], [ 3, 8, 8, 5, 1, 2 ], [ 3, 8, 9, 8, 1, 1 ],
      [ 5, 6, 6, -1, 2, 2 ], [ 5, 6, 7, 5, 3, 2 ], [ 1, 2, 83, 1, 0, 0 ],
      [ 1, 8, 21, 3, 0, 0 ], [ 1, 8, 21, 1, 1, 0 ], [ 1, 12, 15, 6, 1, 1 ],
      [ 2, 2, 45, 2, 2, 1 ], [ 2, 6, 15, -4, 1, 1 ], [ 3, 4, 15, 2, 3, 1 ],
      [ 3, 5, 12, 2, 3, 0 ], [ 3, 5, 12, 1, 3, 1 ], [ 3, 6, 10, 1, 3, 0 ],
      [ 3, 6, 11, 5, 3, 0 ], [ 3, 7, 9, -4, 2, 1 ], [ 4, 7, 8, -6, 3, 1 ],
      [ 1, 1, 166, 0, 1, 0 ], [ 1, 4, 42, 3, 0, 0 ], [ 1, 11, 16, 5, 0, 1 ],
      [ 1, 13, 13, 0, 0, 1 ], [ 1, 13, 16, 13, 0, 0 ], [ 2, 7, 13, 5, 1, 1 ],
      [ 2, 7, 13, 4, 2, 1 ], [ 4, 6, 8, 3, 1, 3 ], [ 4, 7, 7, 1, 3, 3 ],
      [ 1, 2, 95, 1, 1, 1 ], [ 1, 6, 28, 3, 0, 0 ], [ 1, 7, 24, 3, 0, 0 ],
      [ 1, 8, 23, 7, 1, 1 ], [ 2, 4, 22, 3, 1, 1 ], [ 2, 5, 17, 0, 0, 1 ],
      [ 5, 7, 7, -3, 4, 4 ] ],
  [ [ 1, 2, 83, 0, 0, 0 ], [ 1, 5, 34, 4, 0, 0 ], [ 1, 13, 14, 8, 0, 0 ],
      [ 2, 3, 28, 2, 0, 0 ], [ 2, 4, 21, 2, 0, 0 ], [ 2, 7, 12, 2, 0, 0 ],
      [ 2, 9, 11, 8, 0, 0 ], [ 4, 5, 9, 0, 2, 2 ], [ 4, 6, 9, 4, 2, 4 ],
      [ 1, 1, 166, 0, 0, 0 ], [ 1, 7, 25, 6, 0, 0 ], [ 1, 10, 17, 4, 0, 0 ],
      [ 2, 5, 19, 2, 2, 2 ], [ 2, 6, 15, 4, 2, 0 ], [ 2, 8, 11, 2, 2, 0 ],
      [ 2, 9, 11, 6, 2, 2 ], [ 3, 8, 9, -6, 2, 2 ], [ 5, 6, 7, 4, 4, 0 ],
      [ 1, 5, 35, 1, 0, 1 ], [ 1, 8, 21, 0, 1, 0 ], [ 1, 8, 23, 8, 1, 0 ],
      [ 1, 9, 19, 1, 0, 1 ], [ 1, 9, 20, 6, 0, 1 ], [ 1, 11, 17, 8, 1, 1 ],
      [ 3, 3, 21, -1, 1, 2 ], [ 3, 7, 8, 0, 0, 1 ], [ 3, 8, 9, 8, 1, 0 ],
      [ 4, 5, 9, 3, 2, 0 ], [ 4, 5, 9, 1, 2, 2 ], [ 5, 5, 7, 1, 1, 2 ],
      [ 5, 5, 9, 5, 5, 2 ], [ 1, 2, 95, 1, 0, 1 ], [ 1, 4, 42, 2, 1, 0 ],
      [ 1, 6, 30, 5, 1, 1 ], [ 1, 7, 24, 1, 1, 0 ], [ 1, 8, 23, 7, 0, 1 ],
      [ 2, 3, 29, 0, 1, 1 ], [ 2, 4, 22, 3, 0, 1 ], [ 2, 4, 24, 2, 1, 2 ],
      [ 2, 6, 14, 1, 1, 0 ], [ 2, 6, 15, 5, 1, 0 ], [ 2, 8, 11, 4, 1, 0 ],
      [ 2, 8, 11, -3, 1, 1 ], [ 2, 8, 12, 6, 2, 1 ], [ 3, 8, 8, 2, 2, 3 ],
      [ 4, 4, 11, 1, 3, 0 ], [ 4, 6, 8, -4, 2, 1 ], [ 4, 6, 8, 1, 4, 1 ],
      [ 4, 6, 8, -3, 2, 2 ], [ 4, 6, 8, 3, 3, 2 ], [ 4, 8, 8, 8, 3, 4 ],
      [ 5, 6, 7, -1, 4, 3 ], [ 5, 6, 8, -4, 4, 3 ], [ 5, 6, 8, 4, 4, 5 ] ],
  [ [ 1, 1, 222, 1, 1, 1 ], [ 1, 3, 56, 2, 1, 0 ], [ 1, 7, 26, 6, 1, 1 ],
      [ 2, 5, 18, 5, 1, 0 ], [ 2, 7, 13, 2, 1, 2 ], [ 3, 4, 14, 1, 1, 0 ],
      [ 4, 7, 7, -2, 2, 3 ], [ 6, 6, 7, 5, 6, 1 ], [ 6, 7, 7, 7, 5, 6 ],
      [ 1, 2, 95, 0, 0, 1 ], [ 1, 6, 30, 5, 0, 1 ], [ 1, 7, 24, 0, 1, 0 ],
      [ 1, 11, 16, 4, 1, 1 ], [ 2, 3, 29, 1, 0, 1 ], [ 3, 3, 19, 0, 0, 1 ],
      [ 3, 8, 8, -3, 2, 2 ], [ 4, 4, 11, 2, 2, 1 ], [ 4, 6, 7, 0, 0, 1 ],
      [ 5, 6, 7, 0, 0, 5 ], [ 1, 5, 35, 0, 0, 1 ], [ 1, 6, 28, 1, 1, 0 ],
      [ 1, 6, 29, 5, 1, 0 ], [ 1, 9, 19, 0, 0, 1 ], [ 2, 3, 34, 3, 1, 2 ],
      [ 2, 7, 13, 5, 0, 1 ], [ 3, 7, 10, 6, 3, 2 ], [ 4, 5, 10, 5, 1, 2 ],
      [ 4, 7, 7, -5, 1, 1 ], [ 4, 7, 7, 1, 1, 4 ], [ 4, 7, 8, 5, 3, 4 ],
      [ 5, 6, 7, -3, 1, 4 ], [ 5, 6, 7, 3, 3, 4 ], [ 1, 4, 45, 3, 1, 1 ],
      [ 1, 13, 14, 7, 0, 1 ], [ 1, 13, 15, 10, 0, 1 ], [ 2, 7, 12, 0, 1, 0 ],
      [ 2, 9, 10, -4, 1, 1 ], [ 3, 6, 10, 3, 2, 1 ], [ 3, 7, 8, 0, 1, 0 ],
      [ 3, 7, 10, 7, 2, 0 ], [ 4, 5, 9, 1, 3, 1 ], [ 4, 5, 10, 0, 3, 3 ],
      [ 5, 5, 8, 3, 3, 3 ] ],
  [ [ 1, 4, 45, 3, 0, 1 ], [ 1, 6, 28, 0, 1, 0 ], [ 1, 10, 18, 6, 0, 1 ],
      [ 3, 4, 18, 3, 3, 3 ], [ 3, 6, 10, 0, 3, 0 ], [ 4, 4, 12, 3, 3, 2 ],
      [ 4, 6, 7, 0, 1, 0 ], [ 4, 6, 9, 6, 3, 0 ], [ 4, 6, 9, -3, 3, 3 ],
      [ 1, 1, 222, 0, 0, 1 ], [ 1, 7, 25, 2, 1, 1 ], [ 1, 9, 19, 3, 1, 0 ],
      [ 3, 7, 9, 3, 3, 0 ], [ 2, 3, 29, 3, 2, 0 ], [ 3, 5, 14, 4, 0, 3 ],
      [ 2, 2, 56, 1, 2, 2 ], [ 2, 6, 14, 0, 1, 0 ], [ 3, 3, 20, 3, 3, 0 ],
      [ 3, 6, 11, 3, 0, 3 ], [ 5, 5, 8, 1, 1, 4 ], [ 5, 6, 6, 0, 0, 3 ],
      [ 1, 2, 84, 2, 1, 0 ], [ 1, 5, 34, 3, 1, 0 ], [ 1, 6, 29, 1, 0, 1 ],
      [ 2, 3, 30, 3, 2, 1 ], [ 2, 4, 21, 1, 1, 0 ], [ 2, 9, 12, 9, 2, 0 ],
      [ 3, 5, 12, 1, 1, 2 ], [ 3, 6, 10, 4, 1, 0 ], [ 3, 6, 10, 2, 1, 2 ],
      [ 4, 6, 9, 6, 3, 2 ], [ 4, 6, 9, 4, 1, 4 ], [ 4, 6, 9, 3, 3, 4 ],
      [ 5, 6, 6, 3, 1, 1 ], [ 5, 6, 6, -2, 1, 2 ], [ 6, 6, 6, -2, 3, 4 ],
      [ 6, 6, 6, 3, 4, 4 ], [ 6, 6, 6, 2, 3, 5 ], [ 1, 3, 61, 2, 1, 1 ],
      [ 1, 7, 26, 6, 0, 1 ], [ 1, 9, 21, 9, 1, 0 ], [ 2, 5, 19, 3, 0, 2 ],
      [ 3, 3, 25, 1, 2, 3 ], [ 3, 7, 9, 3, 3, 1 ], [ 3, 9, 9, 9, 2, 3 ],
      [ 5, 5, 9, 5, 5, 1 ], [ 1, 8, 22, 4, 0, 1 ], [ 1, 13, 14, 7, 1, 0 ],
      [ 1, 14, 14, 10, 1, 1 ], [ 2, 4, 22, 1, 2, 1 ], [ 2, 9, 10, 3, 2, 0 ],
      [ 2, 10, 10, 7, 1, 2 ], [ 4, 4, 13, -1, 3, 3 ], [ 4, 5, 9, 0, 3, 1 ],
      [ 4, 7, 8, -5, 2, 3 ], [ 1, 1, 167, 1, 1, 0 ], [ 1, 7, 25, 3, 0, 1 ],
      [ 1, 10, 17, 2, 1, 0 ], [ 2, 5, 19, 1, 2, 2 ], [ 5, 5, 7, -1, 2, 1 ] ],
  [ [ 1, 3, 61, 2, 0, 1 ], [ 1, 5, 36, 4, 1, 1 ], [ 1, 11, 17, 9, 0, 0 ],
      [ 1, 11, 17, 8, 0, 1 ], [ 2, 2, 45, 1, 2, 1 ], [ 2, 5, 17, 2, 1, 0 ],
      [ 2, 9, 10, 2, 1, 2 ], [ 3, 4, 16, -3, 1, 2 ], [ 3, 5, 12, 4, 1, 0 ],
      [ 3, 5, 12, 0, 1, 2 ], [ 3, 5, 13, -4, 1, 2 ], [ 4, 5, 9, -3, 1, 1 ],
      [ 4, 5, 9, 2, 1, 2 ], [ 5, 5, 8, 1, 5, 1 ], [ 5, 5, 8, 0, 1, 4 ],
      [ 5, 5, 9, -2, 3, 4 ], [ 1, 1, 167, 0, 1, 0 ], [ 1, 4, 42, 1, 1, 0 ],
      [ 1, 6, 29, 0, 0, 1 ], [ 1, 13, 13, 3, 0, 0 ], [ 1, 13, 15, 10, 1, 0 ],
      [ 2, 3, 28, 1, 1, 0 ], [ 2, 3, 29, 0, 0, 1 ], [ 2, 5, 19, 3, 1, 2 ],
      [ 2, 9, 11, -7, 1, 1 ], [ 3, 3, 20, 2, 3, 1 ], [ 3, 5, 12, 3, 2, 1 ],
      [ 3, 6, 11, 5, 3, 1 ], [ 3, 8, 8, 1, 2, 3 ], [ 4, 5, 10, 2, 3, 3 ],
      [ 4, 5, 11, 2, 3, 4 ], [ 5, 5, 7, 0, 1, 2 ], [ 5, 5, 8, 3, 4, 2 ],
      [ 5, 6, 7, 1, 5, 2 ], [ 5, 6, 8, -5, 4, 2 ] ],
  [ [ 2, 3, 34, 2, 2, 2 ], [ 2, 5, 18, 4, 2, 0 ], [ 2, 7, 13, 2, 0, 2 ],
      [ 3, 6, 10, 2, 0, 2 ], [ 5, 6, 7, -2, 2, 4 ], [ 1, 1, 167, 0, 0, 0 ],
      [ 1, 2, 84, 2, 0, 0 ], [ 1, 3, 56, 2, 0, 0 ], [ 1, 4, 42, 2, 0, 0 ],
      [ 1, 6, 28, 2, 0, 0 ], [ 1, 7, 24, 2, 0, 0 ], [ 1, 8, 21, 2, 0, 0 ],
      [ 1, 8, 22, 6, 0, 0 ], [ 1, 9, 19, 4, 0, 0 ], [ 1, 11, 16, 6, 0, 0 ],
      [ 1, 12, 14, 2, 0, 0 ], [ 1, 12, 16, 10, 0, 0 ], [ 2, 4, 25, 4, 2, 2 ],
      [ 2, 7, 13, 4, 2, 0 ], [ 3, 4, 16, -2, 2, 2 ], [ 4, 5, 9, 2, 0, 2 ],
      [ 4, 7, 8, -6, 2, 2 ], [ 5, 6, 7, 4, 4, 2 ], [ 1, 1, 223, 1, 1, 1 ],
      [ 1, 3, 61, 1, 1, 1 ], [ 1, 4, 43, 4, 1, 0 ], [ 1, 5, 36, 4, 0, 1 ],
      [ 1, 7, 25, 5, 1, 0 ], [ 1, 7, 25, 1, 1, 1 ], [ 3, 3, 21, 1, 1, 2 ],
      [ 3, 4, 15, 4, 1, 0 ], [ 3, 7, 9, 1, 1, 3 ], [ 4, 5, 11, 3, 0, 4 ],
      [ 4, 7, 7, 1, 0, 4 ], [ 4, 7, 9, 7, 4, 4 ], [ 5, 7, 7, 5, 4, 5 ],
      [ 1, 2, 96, 2, 1, 1 ], [ 1, 3, 56, 1, 1, 0 ], [ 1, 4, 42, 0, 1, 0 ],
      [ 1, 8, 22, 3, 1, 1 ], [ 1, 11, 16, 5, 1, 0 ], [ 1, 12, 16, 9, 1, 1 ],
      [ 2, 2, 42, 1, 1, 0 ], [ 2, 4, 21, 0, 1, 0 ], [ 2, 4, 22, 4, 1, 0 ],
      [ 2, 4, 22, -2, 1, 1 ], [ 2, 4, 24, 1, 1, 2 ], [ 2, 6, 16, 6, 2, 1 ],
      [ 3, 3, 22, 3, 3, 2 ], [ 3, 4, 14, 0, 1, 0 ], [ 3, 4, 15, 3, 2, 1 ],
      [ 3, 4, 16, 2, 3, 2 ], [ 4, 4, 11, 0, 3, 0 ], [ 4, 4, 12, 3, 4, 0 ],
      [ 4, 4, 12, 3, 4, 1 ], [ 4, 4, 14, 1, 1, 4 ], [ 4, 4, 15, 3, 4, 4 ],
      [ 4, 5, 10, 3, 4, 2 ], [ 4, 5, 12, 5, 4, 4 ], [ 4, 6, 7, 1, 0, 0 ],
      [ 4, 6, 8, 5, 0, 0 ], [ 4, 6, 8, 1, 4, 0 ], [ 4, 6, 8, -2, 1, 3 ],
      [ 4, 6, 8, 2, 2, 3 ], [ 4, 6, 9, 5, 4, 0 ], [ 4, 7, 8, 7, 2, 2 ],
      [ 4, 7, 8, 5, 0, 4 ], [ 4, 7, 8, 3, 4, 4 ] ],
  [ [ 1, 1, 223, 0, 0, 1 ], [ 1, 3, 56, 0, 1, 0 ], [ 1, 10, 17, 1, 1, 0 ],
      [ 1, 10, 19, 9, 1, 0 ], [ 2, 3, 28, 0, 1, 0 ], [ 2, 7, 13, 1, 1, 2 ],
      [ 2, 10, 11, 10, 1, 1 ], [ 3, 4, 14, 1, 0, 0 ], [ 3, 5, 14, 3, 3, 3 ],
      [ 3, 7, 8, 1, 0, 0 ], [ 3, 7, 10, 6, 3, 0 ], [ 3, 8, 8, 3, 0, 3 ],
      [ 4, 5, 10, -4, 3, 1 ], [ 4, 7, 7, -3, 1, 3 ], [ 5, 5, 8, -1, 3, 3 ],
      [ 1, 2, 84, 1, 1, 0 ], [ 1, 4, 45, 2, 1, 1 ], [ 1, 12, 15, 6, 0, 1 ],
      [ 2, 5, 18, 4, 1, 1 ], [ 2, 6, 15, 3, 2, 1 ], [ 3, 3, 19, 1, 2, 0 ],
      [ 3, 3, 21, 0, 1, 2 ], [ 3, 4, 15, 1, 3, 1 ], [ 3, 5, 12, 1, 0, 2 ],
      [ 3, 5, 13, -3, 2, 2 ], [ 3, 6, 10, 3, 2, 0 ], [ 3, 6, 10, -1, 1, 2 ],
      [ 3, 6, 11, 5, 2, 2 ], [ 3, 6, 11, 3, 1, 3 ], [ 3, 6, 11, 2, 2, 3 ],
      [ 3, 7, 10, 7, 2, 1 ], [ 5, 6, 6, 3, 0, 1 ], [ 5, 6, 7, 5, 3, 1 ],
      [ 6, 6, 6, 1, 3, 5 ], [ 6, 6, 7, 5, 6, 3 ] ],
  [ [ 1, 1, 168, 1, 1, 0 ], [ 1, 14, 14, 10, 0, 1 ], [ 2, 2, 42, 0, 1, 0 ],
      [ 2, 2, 45, -1, 1, 1 ], [ 2, 3, 28, 1, 0, 0 ], [ 2, 5, 18, 5, 0, 0 ],
      [ 2, 5, 18, 4, 0, 1 ], [ 2, 5, 18, 3, 2, 1 ], [ 2, 5, 20, 5, 2, 2 ],
      [ 2, 7, 12, 1, 0, 0 ], [ 2, 8, 11, 1, 2, 0 ], [ 2, 8, 12, 7, 0, 0 ],
      [ 2, 8, 12, 5, 0, 2 ], [ 2, 9, 10, 2, 2, 1 ], [ 2, 10, 11, 9, 2, 2 ],
      [ 3, 6, 10, -2, 2, 1 ], [ 4, 4, 13, 3, 3, 3 ], [ 4, 5, 10, 1, 3, 3 ],
      [ 5, 5, 8, 1, 5, 0 ], [ 5, 6, 8, 6, 3, 4 ], [ 1, 3, 61, 1, 0, 1 ],
      [ 1, 5, 35, 5, 1, 0 ], [ 3, 5, 14, 4, 2, 3 ], [ 5, 5, 7, 1, 2, 1 ],
      [ 5, 5, 9, 1, 1, 5 ], [ 5, 5, 10, 4, 4, 5 ], [ 5, 6, 7, 2, 5, 0 ],
      [ 1, 9, 21, 8, 1, 1 ], [ 1, 10, 17, 0, 1, 0 ], [ 3, 6, 11, 4, 3, 2 ],
      [ 3, 7, 9, 5, 1, 1 ], [ 1, 2, 84, 0, 1, 0 ], [ 1, 2, 96, 1, 1, 1 ],
      [ 2, 2, 56, 1, 1, 2 ], [ 2, 3, 34, 1, 2, 2 ], [ 2, 4, 21, 1, 0, 0 ],
      [ 2, 4, 22, 3, 2, 0 ], [ 2, 4, 24, 1, 0, 2 ], [ 2, 6, 14, 1, 0, 0 ],
      [ 2, 6, 15, 5, 0, 0 ], [ 2, 7, 14, 5, 2, 2 ], [ 2, 8, 11, 3, 1, 1 ],
      [ 2, 8, 12, -6, 1, 1 ], [ 2, 9, 10, 5, 0, 0 ], [ 2, 10, 11, 10, 1, 0 ],
      [ 3, 8, 8, 3, 1, 3 ] ],
  [ [ 1, 2, 84, 1, 0, 0 ], [ 1, 2, 96, 1, 0, 1 ], [ 1, 3, 61, 0, 0, 1 ],
      [ 1, 6, 28, 1, 0, 0 ], [ 1, 6, 29, 5, 0, 0 ], [ 1, 7, 24, 1, 0, 0 ],
      [ 1, 8, 21, 1, 0, 0 ], [ 1, 8, 22, 5, 1, 0 ], [ 1, 9, 20, 5, 1, 1 ],
      [ 1, 9, 21, 8, 0, 1 ], [ 1, 10, 17, 3, 0, 0 ], [ 1, 10, 18, 7, 0, 0 ],
      [ 1, 11, 16, 3, 1, 1 ], [ 1, 11, 18, 11, 0, 0 ], [ 1, 13, 14, 6, 1, 1 ],
      [ 1, 13, 16, 12, 1, 1 ], [ 2, 9, 10, 1, 1, 2 ], [ 3, 4, 16, 1, 3, 2 ],
      [ 4, 4, 11, -1, 2, 1 ], [ 4, 4, 13, -2, 2, 3 ], [ 4, 5, 9, -2, 2, 1 ],
      [ 4, 6, 9, -4, 2, 3 ], [ 4, 6, 9, 4, 4, 3 ], [ 5, 6, 6, 1, 2, 2 ],
      [ 5, 6, 7, -5, 1, 2 ], [ 1, 1, 168, 0, 1, 0 ], [ 1, 1, 224, 1, 1, 1 ],
      [ 1, 3, 56, 1, 0, 0 ], [ 1, 4, 42, 1, 0, 0 ], [ 1, 4, 45, 2, 0, 1 ],
      [ 1, 4, 45, 1, 1, 1 ], [ 1, 5, 34, 3, 0, 0 ], [ 1, 5, 34, 2, 1, 0 ],
      [ 1, 7, 25, 2, 0, 1 ], [ 1, 9, 19, 2, 1, 0 ], [ 1, 9, 20, 7, 0, 0 ],
      [ 1, 12, 14, 1, 0, 0 ], [ 1, 12, 15, 7, 0, 0 ], [ 1, 12, 16, 9, 0, 1 ],
      [ 1, 14, 15, 13, 0, 0 ], [ 2, 6, 15, 4, 1, 1 ], [ 2, 7, 13, 5, 1, 0 ],
      [ 3, 4, 15, -3, 1, 1 ], [ 4, 5, 9, 1, 3, 0 ], [ 4, 7, 8, -5, 3, 2 ],
      [ 4, 7, 8, 6, 3, 3 ] ],
  [ [ 1, 2, 84, 0, 0, 0 ], [ 2, 4, 21, 0, 0, 0 ], [ 3, 5, 12, 0, 0, 2 ],
      [ 3, 6, 10, 4, 0, 0 ], [ 1, 8, 23, 8, 0, 0 ], [ 3, 3, 21, 0, 0, 2 ],
      [ 3, 5, 12, 4, 0, 0 ], [ 3, 8, 8, 4, 2, 2 ], [ 3, 3, 19, 0, 2, 0 ],
      [ 3, 3, 22, -2, 2, 2 ], [ 1, 8, 21, 0, 0, 0 ], [ 5, 6, 6, 0, 2, 2 ],
      [ 1, 12, 14, 0, 0, 0 ], [ 2, 3, 28, 0, 0, 0 ], [ 2, 7, 12, 0, 0, 0 ],
      [ 3, 4, 14, 0, 0, 0 ], [ 3, 7, 9, -2, 2, 2 ], [ 1, 12, 17, 12, 0, 0 ],
      [ 2, 9, 10, 2, 0, 2 ], [ 5, 5, 9, -4, 4, 2 ], [ 2, 3, 34, 2, 0, 2 ],
      [ 3, 4, 15, 4, 0, 0 ], [ 3, 7, 8, 0, 0, 0 ], [ 1, 3, 56, 0, 0, 0 ],
      [ 3, 7, 9, 4, 0, 2 ], [ 3, 8, 9, 8, 0, 0 ], [ 4, 4, 15, 2, 4, 4 ],
      [ 5, 5, 7, 0, 0, 2 ], [ 1, 4, 42, 0, 0, 0 ], [ 2, 8, 11, 4, 0, 0 ],
      [ 1, 1, 168, 0, 0, 0 ], [ 2, 8, 13, 8, 2, 0 ], [ 2, 2, 43, 2, 2, 0 ],
      [ 2, 8, 11, 0, 2, 0 ], [ 1, 4, 43, 4, 0, 0 ], [ 4, 4, 11, 2, 2, 0 ],
      [ 1, 6, 28, 0, 0, 0 ], [ 2, 5, 17, 2, 0, 0 ], [ 4, 6, 7, 0, 0, 0 ],
      [ 1, 7, 24, 0, 0, 0 ], [ 4, 7, 8, 2, 4, 4 ], [ 5, 7, 7, 6, 4, 4 ],
      [ 4, 7, 7, 0, 0, 4 ], [ 6, 7, 7, 6, 6, 6 ], [ 1, 13, 13, 2, 0, 0 ],
      [ 5, 5, 8, 0, 0, 4 ], [ 1, 6, 30, 4, 1, 1 ], [ 1, 10, 18, 5, 1, 1 ],
      [ 2, 2, 45, 1, 1, 1 ], [ 2, 3, 30, 3, 1, 1 ], [ 2, 8, 12, 5, 1, 2 ],
      [ 2, 9, 12, 9, 2, 1 ], [ 3, 4, 18, 2, 3, 3 ], [ 3, 5, 12, 1, 3, 0 ],
      [ 3, 6, 11, -5, 2, 1 ], [ 3, 6, 11, 1, 2, 3 ], [ 3, 6, 12, 5, 3, 3 ],
      [ 3, 8, 8, -5, 1, 1 ], [ 3, 8, 8, -4, 1, 2 ], [ 4, 5, 10, 3, 2, 3 ],
      [ 4, 6, 8, -1, 3, 2 ], [ 4, 6, 9, 5, 4, 2 ], [ 1, 1, 224, 0, 0, 1 ],
      [ 1, 3, 57, 3, 1, 0 ], [ 1, 12, 15, 6, 1, 0 ], [ 3, 3, 20, -2, 2, 1 ],
      [ 3, 3, 25, 1, 1, 3 ], [ 3, 4, 15, 2, 3, 0 ], [ 3, 5, 12, -2, 2, 1 ],
      [ 3, 7, 9, 5, 0, 1 ], [ 3, 7, 9, 1, 0, 3 ], [ 5, 7, 7, 7, 3, 3 ],
      [ 1, 11, 16, 4, 0, 1 ], [ 1, 13, 16, 12, 0, 1 ], [ 4, 5, 11, 3, 2, 4 ],
      [ 1, 2, 96, 0, 0, 1 ], [ 1, 7, 26, 7, 1, 0 ], [ 1, 8, 22, 2, 1, 1 ],
      [ 2, 4, 22, 2, 1, 1 ], [ 2, 4, 25, 4, 1, 2 ], [ 2, 7, 13, -4, 1, 1 ],
      [ 2, 7, 14, 7, 1, 1 ], [ 4, 6, 8, 0, 2, 3 ], [ 4, 7, 8, 7, 2, 0 ],
      [ 4, 7, 8, 5, 4, 3 ], [ 5, 6, 7, 3, 4, 3 ] ],
  [ [ 1, 3, 62, 3, 1, 1 ], [ 1, 5, 36, 3, 1, 1 ], [ 1, 8, 22, 3, 0, 1 ],
      [ 1, 11, 17, 8, 1, 0 ], [ 1, 11, 18, 10, 1, 1 ], [ 1, 12, 15, 5, 1, 1 ],
      [ 2, 2, 45, 0, 1, 1 ], [ 2, 3, 34, 2, 1, 2 ], [ 2, 4, 23, 4, 2, 1 ],
      [ 2, 5, 17, 1, 1, 0 ], [ 2, 6, 15, 4, 0, 1 ], [ 2, 9, 10, 4, 1, 1 ],
      [ 3, 3, 20, 1, 3, 1 ], [ 3, 4, 15, -2, 2, 1 ], [ 3, 4, 16, 3, 2, 2 ],
      [ 3, 5, 12, 3, 2, 0 ], [ 3, 5, 12, -3, 1, 1 ], [ 3, 5, 14, 4, 1, 3 ],
      [ 3, 6, 10, 1, 1, 2 ], [ 3, 6, 11, 6, 1, 1 ], [ 3, 6, 11, 5, 0, 2 ],
      [ 3, 7, 9, 4, 1, 2 ], [ 3, 7, 10, -6, 1, 2 ], [ 4, 5, 9, 3, 1, 1 ],
      [ 4, 5, 9, -1, 1, 2 ], [ 4, 5, 11, -3, 3, 3 ], [ 5, 5, 7, 0, 2, 1 ],
      [ 5, 6, 7, 4, 4, 1 ], [ 5, 6, 7, 2, 5, 1 ], [ 5, 7, 7, -6, 2, 3 ],
      [ 6, 6, 7, -2, 4, 5 ] ],
  [ [ 1, 4, 45, 1, 0, 1 ], [ 1, 4, 46, 4, 1, 1 ], [ 1, 5, 34, 1, 1, 0 ],
      [ 1, 6, 30, 4, 0, 1 ], [ 1, 8, 22, 1, 1, 1 ], [ 1, 10, 18, 6, 1, 0 ],
      [ 2, 3, 30, 2, 2, 1 ], [ 2, 4, 22, 2, 0, 1 ], [ 2, 6, 16, 4, 1, 2 ],
      [ 2, 6, 16, 3, 2, 2 ], [ 2, 9, 10, 1, 2, 1 ], [ 2, 10, 11, 9, 0, 2 ],
      [ 3, 6, 10, -3, 1, 1 ], [ 3, 6, 10, 0, 1, 2 ], [ 4, 4, 12, -1, 3, 2 ],
      [ 4, 5, 10, 3, 0, 3 ], [ 4, 6, 8, 4, 1, 2 ], [ 4, 6, 8, 1, 2, 3 ],
      [ 4, 6, 9, 5, 3, 3 ], [ 4, 6, 9, 2, 3, 4 ], [ 4, 6, 10, 6, 3, 4 ],
      [ 5, 6, 6, 2, 1, 2 ], [ 5, 6, 7, -5, 2, 1 ], [ 6, 6, 6, -1, 2, 5 ],
      [ 6, 6, 7, 5, 6, 2 ], [ 1, 1, 169, 1, 1, 0 ], [ 1, 1, 225, 1, 1, 1 ],
      [ 1, 2, 85, 2, 1, 0 ], [ 1, 6, 29, 4, 1, 0 ], [ 1, 7, 25, 1, 0, 1 ],
      [ 1, 9, 19, 1, 1, 0 ], [ 1, 11, 18, 10, 0, 1 ], [ 2, 7, 13, 1, 0, 2 ],
      [ 3, 5, 13, 3, 3, 2 ], [ 3, 7, 9, 5, 1, 0 ], [ 5, 5, 9, 4, 5, 3 ],
      [ 5, 6, 7, 0, 3, 4 ] ],
  [ [ 3, 7, 10, 5, 0, 3 ], [ 1, 1, 225, 0, 0, 1 ], [ 1, 3, 57, 3, 0, 0 ],
      [ 1, 12, 16, 9, 1, 0 ], [ 3, 3, 25, 0, 0, 3 ], [ 3, 7, 9, 0, 0, 3 ],
      [ 4, 4, 12, -3, 3, 1 ], [ 1, 9, 19, 0, 1, 0 ], [ 1, 9, 21, 9, 0, 0 ],
      [ 1, 10, 19, 8, 1, 1 ], [ 3, 4, 18, 3, 0, 3 ], [ 3, 7, 10, 4, 3, 3 ],
      [ 4, 7, 7, 5, 1, 1 ], [ 5, 5, 9, 0, 0, 5 ], [ 5, 6, 6, 3, 0, 0 ],
      [ 2, 2, 45, 0, 0, 1 ], [ 3, 5, 12, 0, 3, 0 ], [ 2, 8, 11, -2, 1, 1 ],
      [ 3, 3, 26, 3, 3, 3 ], [ 3, 8, 9, 6, 0, 3 ], [ 2, 3, 29, 3, 1, 0 ],
      [ 2, 5, 20, 5, 1, 2 ], [ 3, 5, 14, 2, 3, 3 ], [ 5, 5, 8, -1, 4, 2 ],
      [ 1, 4, 45, 0, 0, 1 ], [ 1, 15, 15, 15, 0, 0 ], [ 2, 5, 17, 0, 1, 0 ],
      [ 2, 7, 13, 3, 2, 1 ], [ 5, 5, 8, 0, 5, 0 ], [ 5, 7, 8, 7, 5, 5 ],
      [ 1, 2, 97, 2, 1, 1 ], [ 1, 7, 25, 5, 0, 0 ], [ 1, 7, 25, 0, 0, 1 ],
      [ 1, 7, 26, 5, 1, 1 ], [ 1, 11, 16, 2, 1, 1 ], [ 1, 13, 13, 1, 0, 0 ],
      [ 1, 13, 16, 12, 1, 0 ], [ 2, 8, 11, 3, 0, 1 ], [ 2, 8, 13, 8, 2, 1 ],
      [ 4, 4, 11, 1, 2, 1 ], [ 4, 7, 7, 3, 2, 3 ], [ 4, 7, 8, 7, 1, 2 ],
      [ 1, 1, 169, 0, 1, 0 ], [ 1, 4, 43, 3, 1, 0 ], [ 1, 5, 36, 3, 0, 1 ],
      [ 1, 8, 23, 6, 1, 1 ], [ 1, 9, 19, 3, 0, 0 ], [ 1, 9, 20, 6, 1, 0 ],
      [ 2, 4, 22, -1, 1, 1 ], [ 2, 5, 19, 2, 1, 2 ], [ 2, 10, 10, -7, 1, 1 ],
      [ 4, 5, 9, 3, 0, 1 ], [ 4, 5, 10, 4, 3, 2 ], [ 4, 5, 11, 3, 1, 4 ],
      [ 5, 5, 7, 1, 2, 0 ], [ 5, 5, 8, 3, 4, 0 ], [ 5, 7, 7, -5, 2, 4 ],
      [ 1, 5, 34, 0, 1, 0 ], [ 1, 5, 35, 5, 0, 0 ], [ 1, 9, 20, 5, 0, 1 ],
      [ 4, 5, 9, 0, 3, 0 ], [ 4, 6, 9, 6, 3, 1 ], [ 5, 6, 9, 6, 5, 5 ] ],
  [ [ 2, 7, 13, 0, 0, 2 ], [ 5, 6, 8, 6, 2, 4 ], [ 1, 13, 13, 0, 0, 0 ],
      [ 3, 9, 9, -8, 2, 2 ], [ 1, 1, 169, 0, 0, 0 ], [ 1, 10, 17, 2, 0, 0 ],
      [ 2, 2, 57, 2, 2, 2 ], [ 2, 5, 19, 2, 0, 2 ], [ 2, 9, 11, 6, 0, 2 ],
      [ 3, 5, 13, 4, 2, 2 ], [ 5, 6, 6, 2, 0, 2 ], [ 1, 2, 85, 2, 0, 0 ],
      [ 1, 5, 34, 2, 0, 0 ], [ 2, 3, 29, 2, 2, 0 ], [ 2, 6, 17, 6, 2, 2 ],
      [ 2, 9, 10, 2, 2, 0 ], [ 5, 5, 9, 0, 4, 4 ], [ 5, 5, 8, -2, 2, 3 ],
      [ 2, 5, 18, -3, 1, 1 ], [ 6, 6, 7, -5, 5, 1 ] ],
  [ [ 1, 1, 226, 1, 1, 1 ], [ 1, 2, 85, 1, 1, 0 ], [ 1, 2, 97, 1, 1, 1 ],
      [ 1, 3, 57, 2, 1, 0 ], [ 1, 3, 62, 2, 1, 1 ], [ 1, 5, 36, 2, 1, 1 ],
      [ 1, 6, 31, 6, 1, 1 ], [ 1, 7, 25, 4, 1, 0 ], [ 1, 7, 26, 5, 0, 1 ],
      [ 1, 8, 23, 6, 0, 1 ], [ 1, 10, 18, 5, 0, 1 ], [ 1, 10, 19, 8, 0, 1 ],
      [ 1, 11, 16, 4, 1, 0 ], [ 1, 11, 16, 1, 1, 1 ], [ 1, 12, 17, 11, 1, 1 ],
      [ 2, 3, 30, -2, 1, 1 ], [ 2, 3, 34, 1, 1, 2 ], [ 2, 4, 22, 1, 1, 1 ],
      [ 2, 6, 15, 2, 2, 1 ], [ 3, 3, 22, 2, 3, 2 ], [ 3, 4, 15, 3, 2, 0 ],
      [ 3, 4, 15, 3, 1, 1 ], [ 3, 4, 16, 3, 0, 2 ], [ 3, 4, 18, 3, 2, 3 ],
      [ 3, 6, 10, 1, 0, 2 ], [ 3, 6, 11, 5, 1, 2 ], [ 3, 7, 9, 3, 2, 2 ],
      [ 3, 7, 10, 6, 3, 1 ], [ 3, 7, 10, -5, 2, 2 ], [ 3, 7, 10, 5, 2, 3 ],
      [ 3, 8, 9, 7, 2, 2 ], [ 4, 4, 11, 0, 2, 1 ], [ 4, 5, 9, 1, 1, 2 ],
      [ 4, 7, 7, 5, 0, 1 ], [ 4, 7, 7, -4, 1, 2 ], [ 5, 7, 7, -4, 3, 4 ] ],
  [ [ 1, 1, 170, 1, 1, 0 ], [ 1, 2, 97, 1, 0, 1 ], [ 1, 8, 22, 2, 0, 1 ],
      [ 2, 2, 43, 1, 2, 0 ], [ 2, 2, 46, 2, 2, 1 ], [ 2, 4, 22, 0, 1, 1 ],
      [ 2, 4, 25, 3, 2, 2 ], [ 2, 7, 14, 5, 0, 2 ], [ 2, 8, 11, 3, 1, 0 ],
      [ 2, 8, 13, 7, 2, 2 ], [ 3, 8, 10, 8, 3, 3 ], [ 4, 7, 8, 7, 2, 1 ],
      [ 1, 1, 226, 0, 0, 1 ], [ 1, 5, 37, 5, 1, 1 ], [ 1, 11, 17, 7, 1, 1 ],
      [ 2, 3, 29, 3, 0, 0 ], [ 2, 5, 17, 1, 0, 0 ], [ 3, 7, 11, 7, 3, 3 ],
      [ 1, 2, 85, 0, 1, 0 ], [ 1, 3, 62, 2, 0, 1 ], [ 1, 13, 14, 6, 0, 1 ],
      [ 2, 7, 13, 5, 0, 0 ], [ 3, 3, 19, 1, 1, 0 ], [ 3, 6, 11, 6, 1, 0 ],
      [ 3, 7, 9, 2, 3, 1 ], [ 5, 6, 7, 2, 3, 4 ], [ 1, 6, 30, 6, 1, 0 ],
      [ 1, 6, 30, 3, 1, 1 ], [ 1, 12, 17, 11, 0, 1 ], [ 2, 2, 57, 1, 2, 2 ],
      [ 2, 3, 30, 1, 2, 1 ], [ 2, 3, 34, 1, 0, 2 ], [ 2, 5, 18, 2, 2, 1 ],
      [ 2, 6, 15, 3, 2, 0 ], [ 2, 6, 15, -3, 1, 1 ], [ 2, 9, 10, 4, 0, 1 ],
      [ 2, 9, 10, 1, 0, 2 ], [ 2, 10, 11, 9, 2, 0 ], [ 3, 4, 15, 3, 0, 1 ],
      [ 3, 6, 10, 2, 2, 1 ], [ 4, 5, 10, 3, 1, 3 ], [ 4, 6, 8, 3, 3, 0 ],
      [ 4, 6, 8, 2, 3, 2 ], [ 6, 6, 7, 3, 4, 6 ], [ 6, 6, 8, 5, 6, 6 ] ],
  [ [ 1, 1, 170, 0, 1, 0 ], [ 1, 2, 85, 1, 0, 0 ], [ 1, 3, 62, 1, 1, 1 ],
      [ 1, 4, 43, 3, 0, 0 ], [ 1, 8, 22, 5, 0, 0 ], [ 1, 8, 23, 7, 1, 0 ],
      [ 1, 9, 20, 4, 1, 1 ], [ 1, 11, 16, 5, 0, 0 ], [ 1, 11, 16, 3, 0, 1 ],
      [ 2, 5, 19, 1, 1, 2 ], [ 2, 9, 10, 4, 1, 0 ], [ 3, 4, 16, 3, 1, 2 ],
      [ 4, 5, 9, 2, 2, 1 ], [ 4, 6, 8, 3, 3, 1 ], [ 4, 6, 9, 5, 4, 1 ],
      [ 5, 5, 8, 3, 4, 1 ], [ 5, 6, 8, 3, 4, 5 ], [ 1, 2, 97, 0, 0, 1 ],
      [ 1, 5, 34, 1, 0, 0 ], [ 1, 5, 35, 4, 1, 0 ], [ 1, 5, 36, 1, 1, 1 ],
      [ 1, 7, 26, 7, 0, 0 ], [ 1, 10, 17, 1, 0, 0 ], [ 1, 10, 19, 9, 0, 0 ],
      [ 1, 13, 14, 7, 0, 0 ], [ 1, 13, 14, 6, 1, 0 ], [ 1, 14, 15, 12, 1, 1 ],
      [ 2, 7, 14, 7, 1, 0 ], [ 2, 8, 11, 2, 1, 1 ], [ 2, 9, 11, 6, 1, 2 ],
      [ 3, 5, 12, 3, 1, 1 ], [ 3, 7, 9, 4, 2, 1 ], [ 3, 8, 9, 6, 2, 3 ],
      [ 4, 4, 13, 0, 3, 3 ], [ 4, 5, 9, 3, 1, 0 ], [ 4, 5, 9, 0, 1, 2 ],
      [ 5, 5, 9, 3, 4, 4 ], [ 5, 6, 7, -4, 1, 3 ], [ 5, 6, 7, 4, 3, 3 ] ],
  [ [ 1, 1, 170, 0, 0, 0 ], [ 1, 9, 19, 2, 0, 0 ], [ 2, 2, 43, 0, 2, 0 ],
      [ 3, 7, 9, 4, 2, 0 ], [ 4, 5, 10, 2, 4, 2 ], [ 5, 5, 7, 0, 2, 0 ],
      [ 1, 5, 34, 0, 0, 0 ], [ 1, 6, 29, 4, 0, 0 ], [ 2, 5, 17, 0, 0, 0 ],
      [ 3, 5, 13, 4, 0, 2 ], [ 5, 6, 7, -2, 4, 2 ], [ 1, 2, 85, 0, 0, 0 ],
      [ 1, 13, 15, 10, 0, 0 ], [ 3, 6, 10, 0, 0, 2 ], [ 6, 6, 7, 4, 6, 4 ],
      [ 1, 3, 57, 2, 0, 0 ], [ 1, 10, 17, 0, 0, 0 ], [ 2, 3, 34, 0, 0, 2 ],
      [ 2, 9, 10, 0, 0, 2 ], [ 2, 10, 11, 10, 0, 0 ], [ 4, 7, 7, 4, 2, 2 ],
      [ 1, 4, 43, 2, 1, 0 ], [ 1, 5, 36, 2, 0, 1 ], [ 1, 13, 15, 9, 1, 1 ],
      [ 3, 3, 20, 2, 2, 1 ], [ 3, 5, 12, 2, 2, 1 ], [ 4, 5, 9, 1, 0, 2 ],
      [ 5, 7, 7, 5, 0, 5 ], [ 1, 8, 24, 8, 1, 1 ], [ 1, 10, 18, 4, 1, 1 ],
      [ 1, 10, 20, 10, 1, 1 ], [ 2, 4, 22, 1, 0, 1 ], [ 2, 9, 10, -3, 1, 1 ],
      [ 3, 4, 18, 3, 1, 3 ], [ 3, 6, 10, 3, 1, 1 ], [ 4, 5, 10, 5, 2, 0 ],
      [ 4, 5, 10, 5, 2, 1 ], [ 4, 5, 10, -1, 2, 3 ], [ 4, 6, 8, 4, 2, 1 ],
      [ 4, 7, 8, 5, 2, 4 ], [ 5, 6, 7, -3, 4, 1 ], [ 5, 6, 8, 4, 0, 5 ],
      [ 6, 6, 7, -3, 3, 5 ], [ 1, 4, 46, 3, 1, 1 ], [ 1, 8, 22, 4, 1, 0 ],
      [ 1, 12, 15, 5, 0, 1 ], [ 2, 6, 16, 6, 1, 1 ], [ 2, 7, 13, 4, 1, 1 ],
      [ 3, 3, 22, 1, 3, 2 ], [ 3, 4, 16, 4, 3, 1 ], [ 4, 4, 12, 2, 3, 2 ],
      [ 4, 6, 8, 2, 0, 3 ], [ 4, 6, 8, 2, 1, 3 ], [ 4, 7, 8, 6, 0, 3 ],
      [ 1, 1, 227, 1, 1, 1 ], [ 1, 3, 57, 1, 1, 0 ], [ 1, 7, 27, 7, 1, 1 ],
      [ 3, 7, 9, -3, 1, 2 ], [ 4, 7, 7, -3, 2, 2 ] ],
  [ [ 1, 1, 227, 0, 0, 1 ], [ 1, 3, 57, 0, 1, 0 ], [ 1, 3, 62, 1, 0, 1 ],
      [ 1, 6, 30, 3, 0, 1 ], [ 1, 11, 18, 10, 1, 0 ], [ 1, 12, 15, 4, 1, 1 ],
      [ 2, 3, 30, 2, 1, 1 ], [ 2, 6, 15, 1, 2, 1 ], [ 2, 9, 11, 7, 1, 1 ],
      [ 3, 3, 19, 0, 1, 0 ], [ 3, 3, 20, 2, 3, 0 ], [ 3, 3, 26, 2, 3, 3 ],
      [ 3, 4, 15, 1, 3, 0 ], [ 3, 4, 15, 2, 2, 1 ], [ 3, 4, 16, -1, 2, 2 ],
      [ 3, 5, 12, 3, 0, 1 ], [ 3, 6, 10, -1, 2, 1 ], [ 3, 6, 11, 2, 0, 3 ],
      [ 3, 6, 11, 2, 1, 3 ], [ 3, 6, 12, 5, 0, 3 ], [ 3, 7, 9, 5, 0, 0 ],
      [ 3, 7, 9, 2, 3, 0 ], [ 3, 8, 9, 7, 0, 2 ], [ 3, 8, 9, 5, 3, 3 ],
      [ 4, 5, 11, 5, 3, 3 ], [ 5, 6, 7, 1, 3, 4 ], [ 5, 6, 8, -5, 1, 4 ],
      [ 1, 4, 46, 3, 0, 1 ], [ 1, 6, 29, 3, 1, 0 ], [ 1, 8, 22, 1, 0, 1 ],
      [ 1, 13, 14, 5, 1, 1 ], [ 1, 14, 15, 12, 0, 1 ], [ 2, 4, 23, 4, 1, 1 ],
      [ 2, 5, 19, 5, 2, 1 ], [ 2, 7, 14, 5, 1, 2 ], [ 4, 4, 13, 2, 3, 3 ],
      [ 4, 7, 8, 5, 1, 4 ], [ 5, 5, 8, 2, 3, 3 ], [ 5, 6, 7, 0, 4, 3 ] ],
  [ [ 1, 2, 86, 2, 1, 0 ], [ 1, 2, 98, 2, 1, 1 ], [ 2, 4, 22, 3, 1, 0 ],
      [ 2, 4, 25, 3, 0, 2 ], [ 2, 5, 18, 3, 2, 0 ], [ 2, 5, 18, 3, 1, 1 ],
      [ 2, 5, 18, 1, 2, 1 ], [ 2, 8, 11, -1, 1, 1 ], [ 2, 8, 12, 6, 1, 1 ],
      [ 2, 9, 10, 1, 2, 0 ], [ 2, 10, 11, 9, 1, 2 ], [ 3, 8, 8, 5, 1, 1 ],
      [ 3, 8, 8, 2, 1, 3 ], [ 6, 6, 6, 1, 4, 4 ], [ 6, 6, 7, -2, 5, 4 ],
      [ 1, 3, 62, 0, 0, 1 ], [ 1, 11, 17, 7, 0, 1 ], [ 2, 3, 29, 1, 2, 0 ],
      [ 2, 7, 15, 7, 2, 2 ], [ 2, 9, 11, 5, 2, 2 ], [ 2, 11, 11, 11, 2, 2 ],
      [ 3, 7, 10, -6, 2, 1 ], [ 5, 5, 7, -1, 1, 1 ], [ 1, 1, 171, 1, 1, 0 ],
      [ 1, 14, 15, 12, 1, 0 ], [ 2, 3, 35, 3, 2, 2 ], [ 2, 5, 19, 1, 0, 2 ],
      [ 2, 7, 13, 3, 2, 0 ], [ 3, 5, 13, 5, 2, 1 ], [ 1, 6, 30, 2, 1, 1 ],
      [ 1, 8, 22, 0, 0, 1 ], [ 2, 2, 46, 1, 2, 1 ], [ 2, 2, 57, 1, 1, 2 ],
      [ 2, 3, 30, 2, 0, 1 ], [ 2, 4, 22, 0, 0, 1 ], [ 2, 6, 15, 4, 1, 0 ],
      [ 2, 6, 16, 1, 2, 2 ], [ 2, 6, 17, 6, 1, 2 ], [ 2, 7, 14, 6, 2, 1 ],
      [ 2, 8, 12, 3, 2, 2 ], [ 2, 8, 13, 7, 0, 2 ], [ 4, 6, 8, 0, 3, 2 ],
      [ 4, 8, 8, -6, 3, 3 ], [ 5, 6, 8, 4, 5, 4 ] ],
  [ [ 1, 1, 171, 0, 1, 0 ], [ 1, 1, 228, 1, 1, 1 ], [ 1, 3, 57, 1, 0, 0 ],
      [ 1, 4, 43, 1, 1, 0 ], [ 1, 5, 36, 1, 0, 1 ], [ 1, 7, 26, 4, 1, 1 ],
      [ 1, 9, 19, 1, 0, 0 ], [ 1, 9, 21, 8, 1, 0 ], [ 1, 12, 15, 5, 1, 0 ],
      [ 1, 12, 17, 11, 1, 0 ], [ 2, 5, 18, 4, 1, 0 ], [ 2, 7, 13, 4, 0, 1 ],
      [ 2, 7, 13, 2, 2, 1 ], [ 2, 9, 11, 7, 0, 1 ], [ 3, 3, 20, -1, 2, 1 ],
      [ 3, 5, 12, -1, 2, 1 ], [ 3, 5, 13, 4, 1, 2 ], [ 3, 5, 13, 2, 3, 2 ],
      [ 3, 6, 10, 3, 0, 1 ], [ 3, 7, 10, 7, 1, 1 ], [ 3, 7, 10, 5, 1, 3 ],
      [ 4, 5, 10, -4, 1, 2 ], [ 4, 5, 10, -2, 1, 3 ], [ 4, 5, 12, 5, 3, 4 ],
      [ 4, 6, 8, -1, 1, 3 ], [ 4, 6, 9, 5, 0, 3 ], [ 4, 7, 7, -1, 2, 3 ],
      [ 5, 5, 8, 0, 3, 3 ], [ 5, 6, 6, -1, 1, 2 ], [ 5, 6, 7, 1, 5, 1 ],
      [ 5, 6, 7, 5, 2, 2 ], [ 5, 6, 7, 3, 0, 4 ], [ 5, 6, 7, 3, 2, 4 ],
      [ 6, 6, 7, 0, 5, 5 ] ],
  [ [ 2, 3, 29, 0, 2, 0 ], [ 2, 5, 20, 4, 2, 2 ], [ 5, 5, 8, 2, 4, 2 ],
      [ 5, 6, 8, 6, 4, 0 ], [ 2, 2, 57, 0, 0, 2 ], [ 2, 9, 11, 6, 2, 0 ],
      [ 3, 6, 11, 6, 0, 0 ], [ 1, 6, 30, 6, 0, 0 ], [ 3, 3, 19, 0, 0, 0 ],
      [ 1, 3, 57, 0, 0, 0 ], [ 1, 12, 15, 6, 0, 0 ], [ 4, 4, 13, 4, 4, 2 ],
      [ 1, 1, 171, 0, 0, 0 ], [ 1, 4, 43, 2, 0, 0 ], [ 1, 7, 25, 4, 0, 0 ],
      [ 1, 9, 19, 0, 0, 0 ], [ 2, 4, 25, 2, 2, 2 ], [ 4, 5, 9, 0, 0, 2 ],
      [ 4, 5, 11, 2, 2, 4 ], [ 1, 10, 18, 6, 0, 0 ], [ 2, 7, 14, 4, 2, 2 ],
      [ 2, 9, 10, 0, 2, 0 ], [ 1, 5, 35, 4, 0, 0 ], [ 1, 9, 20, 6, 0, 0 ],
      [ 1, 11, 17, 8, 0, 0 ], [ 2, 5, 19, 0, 0, 2 ], [ 2, 9, 12, 8, 2, 2 ],
      [ 3, 4, 16, 2, 2, 2 ], [ 3, 8, 8, -2, 2, 2 ], [ 4, 5, 9, 2, 2, 0 ],
      [ 4, 6, 9, 6, 2, 2 ], [ 5, 6, 8, -2, 4, 4 ], [ 1, 2, 86, 2, 0, 0 ],
      [ 1, 14, 14, 10, 0, 0 ], [ 2, 7, 14, 6, 2, 0 ], [ 3, 6, 10, 2, 2, 0 ],
      [ 6, 6, 7, 2, 4, 6 ], [ 2, 5, 18, 3, 0, 1 ], [ 2, 8, 11, 1, 1, 1 ],
      [ 2, 8, 12, 6, 0, 1 ], [ 3, 8, 8, 2, 0, 3 ], [ 5, 6, 8, 6, 4, 3 ],
      [ 3, 8, 9, 6, 3, 0 ], [ 5, 5, 8, -2, 4, 1 ], [ 1, 3, 58, 3, 1, 0 ],
      [ 1, 4, 46, 2, 1, 1 ], [ 3, 4, 16, 4, 3, 0 ], [ 4, 4, 12, 0, 3, 2 ],
      [ 4, 4, 15, 3, 3, 4 ], [ 1, 1, 228, 0, 0, 1 ], [ 1, 13, 15, 9, 0, 1 ],
      [ 3, 4, 15, 0, 3, 0 ], [ 1, 2, 98, 1, 1, 1 ], [ 1, 4, 44, 4, 1, 0 ],
      [ 1, 14, 14, 9, 1, 1 ], [ 1, 14, 16, 14, 1, 1 ], [ 2, 2, 43, 1, 1, 0 ],
      [ 2, 4, 25, 3, 1, 2 ], [ 4, 4, 11, 1, 2, 0 ], [ 4, 4, 11, -1, 1, 1 ],
      [ 4, 4, 13, 1, 3, 3 ], [ 4, 5, 10, 1, 4, 2 ], [ 4, 7, 8, 5, 4, 0 ],
      [ 4, 8, 8, 7, 4, 4 ], [ 1, 4, 43, 0, 1, 0 ], [ 1, 5, 36, 0, 0, 1 ],
      [ 1, 7, 25, 3, 1, 0 ], [ 1, 11, 16, 2, 0, 1 ], [ 4, 7, 7, 5, 0, 0 ],
      [ 5, 5, 7, 1, 1, 1 ], [ 1, 6, 30, 1, 1, 1 ], [ 1, 11, 16, 3, 1, 0 ],
      [ 1, 12, 16, 8, 1, 1 ], [ 2, 3, 30, -1, 1, 1 ], [ 2, 6, 15, 3, 1, 1 ],
      [ 2, 8, 12, 5, 2, 1 ], [ 3, 4, 15, -1, 2, 1 ], [ 3, 4, 16, -2, 1, 2 ],
      [ 4, 4, 12, 2, 4, 1 ], [ 4, 5, 10, 3, 4, 0 ], [ 4, 6, 8, -2, 3, 1 ],
      [ 4, 6, 8, 1, 3, 2 ], [ 4, 6, 9, -5, 2, 2 ], [ 4, 6, 9, 3, 0, 4 ],
      [ 4, 6, 9, 3, 2, 4 ], [ 4, 6, 10, 5, 4, 4 ], [ 5, 6, 8, 2, 4, 5 ],
      [ 1, 3, 63, 3, 1, 1 ], [ 1, 9, 20, 4, 0, 1 ], [ 1, 9, 21, 7, 1, 1 ],
      [ 3, 7, 9, 1, 3, 1 ], [ 3, 8, 9, 6, 3, 2 ], [ 4, 5, 9, 3, 0, 0 ],
      [ 5, 7, 7, -5, 3, 3 ] ],
  [ [ 1, 2, 86, 1, 1, 0 ], [ 1, 2, 98, 1, 0, 1 ], [ 1, 7, 26, 6, 1, 0 ],
      [ 2, 2, 46, -1, 1, 1 ], [ 2, 8, 11, 2, 0, 1 ], [ 2, 8, 11, 0, 1, 1 ],
      [ 2, 9, 11, 7, 1, 0 ], [ 3, 3, 22, -1, 2, 2 ], [ 3, 5, 13, 5, 2, 0 ],
      [ 3, 6, 11, -3, 2, 2 ], [ 3, 6, 11, 3, 3, 2 ], [ 3, 8, 9, 6, 1, 3 ],
      [ 4, 7, 7, 3, 0, 3 ], [ 5, 6, 7, 1, 5, 0 ], [ 5, 6, 8, 5, 5, 0 ],
      [ 1, 8, 23, 5, 1, 1 ], [ 1, 9, 20, 3, 1, 1 ], [ 1, 10, 18, 5, 1, 0 ],
      [ 2, 3, 29, 2, 1, 0 ], [ 2, 3, 35, 3, 1, 2 ], [ 2, 4, 23, 3, 2, 1 ],
      [ 2, 7, 14, -6, 1, 1 ], [ 2, 9, 11, 6, 2, 1 ], [ 2, 10, 11, 9, 2, 1 ],
      [ 3, 5, 14, 3, 2, 3 ], [ 3, 6, 10, 1, 2, 1 ], [ 3, 7, 9, -1, 2, 2 ],
      [ 3, 8, 8, 5, 0, 1 ], [ 3, 8, 9, 7, 2, 0 ], [ 4, 5, 9, -1, 2, 1 ],
      [ 4, 5, 11, 4, 4, 3 ], [ 5, 5, 10, 3, 4, 5 ], [ 5, 6, 7, -2, 3, 3 ],
      [ 5, 6, 7, 2, 4, 3 ] ],
  [ [ 1, 9, 21, 7, 0, 1 ], [ 3, 7, 10, 7, 1, 0 ], [ 5, 6, 6, -2, 1, 1 ],
      [ 6, 6, 6, 2, 2, 5 ], [ 3, 5, 13, 1, 3, 2 ], [ 1, 2, 98, 0, 0, 1 ],
      [ 1, 14, 16, 14, 1, 0 ], [ 2, 4, 25, 1, 2, 2 ], [ 2, 7, 14, 7, 0, 0 ],
      [ 4, 4, 11, 1, 1, 1 ], [ 1, 1, 229, 1, 1, 1 ], [ 1, 5, 35, 3, 1, 0 ],
      [ 1, 5, 37, 4, 1, 1 ], [ 1, 6, 29, 2, 1, 0 ], [ 1, 7, 26, 4, 0, 1 ],
      [ 1, 10, 19, 8, 1, 0 ], [ 1, 13, 15, 9, 1, 0 ], [ 3, 5, 13, 4, 3, 1 ],
      [ 3, 6, 11, -4, 1, 2 ], [ 3, 7, 9, -3, 2, 1 ], [ 5, 7, 7, 7, 2, 3 ],
      [ 6, 7, 7, 7, 4, 6 ], [ 1, 1, 172, 1, 1, 0 ], [ 1, 2, 86, 0, 1, 0 ],
      [ 1, 4, 46, 2, 0, 1 ], [ 1, 4, 46, 1, 1, 1 ], [ 1, 6, 30, 2, 0, 1 ],
      [ 1, 9, 20, 5, 1, 0 ], [ 1, 10, 18, 4, 0, 1 ], [ 1, 10, 18, 3, 1, 1 ],
      [ 2, 2, 43, 0, 1, 0 ], [ 2, 3, 30, 1, 1, 1 ], [ 2, 4, 22, 3, 0, 0 ],
      [ 2, 4, 22, 1, 2, 0 ], [ 2, 6, 16, 3, 0, 2 ], [ 2, 6, 16, 3, 1, 2 ],
      [ 2, 8, 11, 3, 0, 0 ], [ 2, 8, 12, 5, 2, 0 ], [ 2, 9, 10, 3, 1, 1 ],
      [ 3, 4, 18, 2, 2, 3 ], [ 3, 6, 10, 0, 2, 1 ], [ 4, 4, 12, 1, 3, 2 ],
      [ 4, 5, 10, 3, 4, 1 ], [ 4, 5, 10, 2, 2, 3 ], [ 4, 6, 8, -4, 1, 1 ],
      [ 4, 6, 9, -5, 3, 1 ], [ 4, 6, 9, -4, 3, 2 ], [ 5, 6, 8, 4, 3, 5 ] ],
  [ [ 1, 1, 172, 0, 1, 0 ], [ 1, 1, 229, 0, 0, 1 ], [ 1, 3, 58, 3, 0, 0 ],
      [ 1, 4, 43, 1, 0, 0 ], [ 1, 5, 37, 4, 0, 1 ], [ 1, 11, 16, 1, 0, 1 ],
      [ 1, 12, 16, 9, 0, 0 ], [ 2, 2, 46, 1, 1, 1 ], [ 2, 7, 13, -3, 1, 1 ],
      [ 2, 7, 13, 1, 2, 1 ], [ 3, 5, 13, 4, 3, 0 ], [ 3, 5, 14, 3, 0, 3 ],
      [ 3, 7, 10, 3, 3, 3 ], [ 4, 5, 10, -2, 3, 2 ], [ 4, 7, 7, 3, 1, 3 ],
      [ 5, 5, 8, 1, 3, 3 ], [ 1, 2, 86, 1, 0, 0 ], [ 1, 6, 29, 3, 0, 0 ],
      [ 1, 6, 31, 5, 1, 1 ], [ 1, 8, 22, 3, 1, 0 ], [ 1, 8, 23, 7, 0, 0 ],
      [ 1, 12, 15, 3, 1, 1 ], [ 2, 3, 30, 0, 1, 1 ], [ 2, 5, 18, -2, 1, 1 ],
      [ 2, 6, 15, 3, 0, 1 ], [ 3, 3, 20, 1, 2, 1 ], [ 3, 4, 15, -2, 1, 1 ],
      [ 3, 5, 12, 1, 2, 1 ], [ 3, 6, 10, 3, 1, 0 ], [ 3, 6, 11, 1, 1, 3 ],
      [ 3, 6, 12, 5, 2, 3 ], [ 3, 8, 9, 7, 1, 2 ], [ 4, 6, 9, 3, 4, 3 ],
      [ 5, 5, 9, 1, 4, 4 ], [ 5, 6, 6, 1, 1, 2 ], [ 5, 6, 7, -4, 3, 1 ],
      [ 5, 6, 7, 5, 0, 2 ], [ 6, 6, 7, 4, 5, 5 ] ],
  [ [ 1, 4, 44, 4, 0, 0 ], [ 4, 5, 12, 4, 4, 4 ], [ 5, 5, 8, 0, 4, 2 ],
      [ 2, 2, 43, 0, 0, 0 ], [ 2, 3, 29, 2, 0, 0 ], [ 2, 5, 18, 4, 0, 0 ],
      [ 3, 5, 13, -2, 2, 2 ], [ 4, 5, 11, 2, 0, 4 ], [ 1, 4, 43, 0, 0, 0 ],
      [ 1, 11, 16, 4, 0, 0 ], [ 3, 4, 16, 0, 2, 2 ], [ 3, 5, 12, 2, 2, 0 ],
      [ 3, 8, 8, 4, 0, 2 ], [ 4, 4, 11, 0, 2, 0 ], [ 5, 7, 7, 6, 0, 4 ],
      [ 1, 1, 172, 0, 0, 0 ], [ 1, 13, 16, 12, 0, 0 ], [ 2, 5, 20, 4, 0, 2 ],
      [ 2, 9, 12, 8, 0, 2 ], [ 5, 5, 9, 2, 4, 4 ], [ 1, 2, 86, 0, 0, 0 ],
      [ 1, 8, 22, 4, 0, 0 ], [ 2, 6, 15, 4, 0, 0 ], [ 2, 9, 10, 4, 0, 0 ],
      [ 3, 7, 9, 2, 2, 2 ], [ 2, 3, 35, 2, 2, 2 ], [ 2, 4, 23, 4, 2, 0 ],
      [ 2, 6, 15, 2, 2, 0 ], [ 3, 3, 22, 2, 2, 2 ], [ 3, 7, 10, 6, 2, 2 ],
      [ 1, 6, 31, 5, 0, 1 ], [ 1, 8, 23, 5, 0, 1 ], [ 1, 12, 16, 8, 0, 1 ],
      [ 2, 2, 46, 0, 1, 1 ], [ 2, 3, 30, 1, 0, 1 ], [ 2, 4, 23, -3, 1, 1 ],
      [ 2, 6, 16, 5, 2, 1 ], [ 2, 8, 11, 2, 1, 0 ], [ 2, 8, 12, 6, 1, 0 ],
      [ 2, 8, 12, 4, 1, 2 ], [ 2, 8, 13, 7, 1, 2 ], [ 2, 10, 11, -9, 1, 1 ],
      [ 3, 4, 15, 1, 2, 1 ], [ 3, 5, 12, 3, 1, 0 ], [ 3, 8, 8, 4, 1, 2 ],
      [ 3, 8, 8, 1, 1, 3 ], [ 4, 5, 9, -2, 1, 1 ], [ 4, 5, 12, 5, 2, 4 ],
      [ 4, 6, 8, -3, 1, 2 ], [ 4, 6, 8, 3, 2, 2 ], [ 4, 7, 8, 6, 2, 3 ],
      [ 5, 6, 7, 1, 4, 3 ], [ 5, 6, 8, 5, 5, 3 ], [ 1, 3, 63, 2, 1, 1 ],
      [ 1, 11, 16, 0, 0, 1 ], [ 1, 11, 17, 7, 1, 0 ], [ 1, 15, 15, 14, 1, 1 ],
      [ 3, 3, 20, 0, 2, 1 ], [ 3, 4, 17, 4, 3, 2 ], [ 3, 5, 12, 0, 2, 1 ],
      [ 3, 7, 9, -4, 1, 1 ], [ 4, 5, 11, 1, 2, 4 ], [ 5, 5, 7, 0, 1, 1 ] ],
  [ [ 1, 1, 230, 1, 1, 1 ], [ 1, 3, 58, 2, 1, 0 ], [ 1, 6, 30, 1, 0, 1 ],
      [ 1, 7, 26, 3, 1, 1 ], [ 1, 9, 20, 2, 1, 1 ], [ 1, 9, 22, 9, 1, 1 ],
      [ 1, 10, 19, 7, 1, 1 ], [ 1, 13, 14, 5, 0, 1 ], [ 1, 13, 14, 4, 1, 1 ],
      [ 1, 14, 14, 9, 0, 1 ], [ 2, 3, 31, 3, 2, 1 ], [ 2, 7, 13, 4, 1, 0 ],
      [ 2, 10, 10, 7, 1, 1 ], [ 3, 4, 15, 3, 1, 0 ], [ 3, 4, 18, 1, 2, 3 ],
      [ 3, 8, 8, 3, 2, 2 ], [ 4, 4, 13, -1, 2, 3 ], [ 4, 5, 9, 1, 2, 1 ],
      [ 4, 6, 8, 1, 1, 3 ], [ 4, 6, 9, 5, 2, 3 ], [ 4, 7, 7, 2, 2, 3 ],
      [ 5, 6, 7, 3, 1, 4 ], [ 1, 2, 99, 2, 1, 1 ], [ 1, 3, 63, 2, 0, 1 ],
      [ 1, 4, 46, 1, 0, 1 ], [ 1, 4, 47, 4, 1, 1 ], [ 1, 6, 29, 1, 1, 0 ],
      [ 1, 6, 30, 5, 1, 0 ], [ 1, 7, 25, 2, 1, 0 ], [ 1, 11, 16, 2, 1, 0 ],
      [ 1, 12, 15, 4, 0, 1 ], [ 1, 15, 15, 14, 0, 1 ], [ 2, 6, 15, -2, 1, 1 ],
      [ 2, 7, 15, 7, 1, 2 ], [ 3, 4, 15, 0, 2, 1 ], [ 3, 4, 16, 1, 2, 2 ],
      [ 3, 5, 12, -2, 1, 1 ], [ 4, 4, 11, 0, 1, 1 ], [ 4, 7, 8, 6, 3, 0 ],
      [ 4, 7, 8, 4, 3, 4 ], [ 4, 7, 9, 7, 3, 4 ] ],
  [ [ 1, 1, 230, 0, 0, 1 ], [ 1, 2, 87, 2, 1, 0 ], [ 3, 3, 21, 3, 3, 1 ],
      [ 3, 3, 26, 2, 2, 3 ], [ 3, 6, 11, 4, 3, 0 ], [ 1, 5, 36, 5, 1, 0 ],
      [ 1, 6, 30, 0, 0, 1 ], [ 2, 2, 46, 0, 0, 1 ], [ 2, 3, 30, 0, 0, 1 ],
      [ 2, 8, 12, 1, 2, 2 ], [ 3, 6, 11, 1, 0, 3 ], [ 3, 6, 12, 6, 3, 2 ],
      [ 3, 6, 12, 5, 1, 3 ], [ 3, 6, 12, 4, 3, 3 ], [ 4, 6, 9, 6, 1, 2 ],
      [ 4, 6, 9, 3, 1, 4 ], [ 1, 10, 18, 2, 1, 1 ], [ 2, 3, 30, 3, 2, 0 ],
      [ 2, 9, 12, 9, 1, 1 ], [ 3, 3, 20, 1, 3, 0 ], [ 3, 4, 18, 2, 0, 3 ],
      [ 3, 6, 10, -2, 1, 1 ], [ 3, 8, 9, 7, 2, 1 ], [ 4, 5, 10, 0, 2, 3 ],
      [ 5, 6, 6, 2, 1, 1 ], [ 5, 6, 6, 0, 1, 2 ], [ 6, 6, 6, 0, 2, 5 ],
      [ 1, 3, 63, 1, 1, 1 ], [ 2, 3, 35, 1, 2, 2 ], [ 3, 5, 13, -3, 1, 2 ],
      [ 3, 5, 15, 5, 3, 3 ], [ 3, 7, 9, 1, 3, 0 ], [ 3, 9, 9, 8, 3, 3 ],
      [ 1, 13, 14, 5, 1, 0 ], [ 2, 2, 58, 1, 2, 2 ], [ 2, 6, 16, 6, 1, 0 ],
      [ 4, 4, 14, 4, 4, 3 ], [ 4, 6, 8, 0, 1, 3 ], [ 1, 11, 17, 6, 1, 1 ],
      [ 2, 5, 19, 5, 2, 0 ], [ 5, 6, 7, 0, 5, 0 ], [ 1, 1, 173, 1, 1, 0 ],
      [ 1, 6, 29, 0, 1, 0 ], [ 5, 5, 7, 1, 1, 0 ], [ 5, 5, 10, 2, 4, 5 ],
      [ 1, 4, 46, 0, 0, 1 ], [ 1, 10, 20, 10, 1, 0 ], [ 2, 10, 10, 6, 1, 2 ],
      [ 2, 10, 10, 5, 2, 2 ], [ 4, 4, 13, -3, 3, 2 ], [ 4, 5, 10, 5, 1, 1 ],
      [ 5, 5, 10, 5, 5, 4 ], [ 5, 6, 7, -3, 2, 3 ] ],
  [ [ 1, 1, 173, 0, 1, 0 ], [ 1, 2, 99, 1, 1, 1 ], [ 1, 4, 44, 3, 1, 0 ],
      [ 1, 5, 35, 3, 0, 0 ], [ 1, 5, 35, 2, 1, 0 ], [ 1, 7, 25, 3, 0, 0 ],
      [ 1, 9, 20, 3, 0, 1 ], [ 1, 9, 20, 1, 1, 1 ], [ 1, 11, 18, 9, 1, 1 ],
      [ 1, 12, 15, 2, 1, 1 ], [ 2, 3, 29, 1, 1, 0 ], [ 2, 5, 18, 2, 1, 1 ],
      [ 2, 5, 19, 5, 1, 1 ], [ 2, 5, 20, 4, 1, 2 ], [ 2, 6, 16, -5, 1, 1 ],
      [ 2, 8, 11, 1, 0, 1 ], [ 2, 8, 13, 8, 1, 1 ], [ 2, 9, 10, -2, 1, 1 ],
      [ 3, 4, 15, 2, 1, 1 ], [ 3, 5, 13, -4, 2, 1 ], [ 3, 5, 14, 3, 1, 3 ],
      [ 3, 6, 11, 4, 3, 1 ], [ 4, 5, 9, 0, 2, 1 ], [ 4, 5, 10, 4, 3, 0 ],
      [ 4, 5, 11, 5, 2, 3 ], [ 4, 5, 11, 2, 1, 4 ], [ 4, 7, 8, 6, 1, 3 ],
      [ 5, 5, 8, -2, 3, 2 ], [ 5, 5, 8, 1, 4, 2 ], [ 5, 6, 6, 1, 0, 2 ],
      [ 5, 6, 7, 5, 2, 0 ], [ 5, 6, 7, 5, 1, 2 ], [ 5, 6, 7, -1, 2, 4 ],
      [ 5, 6, 8, 5, 4, 4 ] ],
  [ [ 1, 1, 173, 0, 0, 0 ], [ 1, 6, 29, 2, 0, 0 ], [ 1, 9, 21, 8, 0, 0 ],
      [ 1, 13, 14, 6, 0, 0 ], [ 2, 5, 18, 2, 2, 0 ], [ 2, 7, 13, 2, 2, 0 ],
      [ 5, 6, 7, -4, 2, 2 ], [ 1, 2, 87, 2, 0, 0 ], [ 1, 3, 58, 2, 0, 0 ],
      [ 1, 7, 26, 6, 0, 0 ], [ 1, 11, 18, 10, 0, 0 ], [ 2, 3, 35, 2, 0, 2 ],
      [ 2, 4, 25, 2, 0, 2 ], [ 3, 3, 22, 0, 2, 2 ], [ 3, 4, 15, 2, 2, 0 ],
      [ 3, 4, 16, 2, 0, 2 ], [ 3, 6, 11, 4, 2, 2 ], [ 3, 7, 9, 0, 2, 2 ],
      [ 3, 7, 10, 6, 0, 2 ], [ 4, 5, 10, 4, 2, 2 ], [ 4, 7, 7, 4, 0, 2 ],
      [ 1, 2, 99, 1, 0, 1 ], [ 1, 3, 58, 1, 1, 0 ], [ 1, 8, 22, 2, 1, 0 ],
      [ 1, 10, 18, 1, 1, 1 ], [ 1, 10, 19, 7, 0, 1 ], [ 1, 11, 16, 1, 1, 0 ],
      [ 1, 12, 16, 8, 1, 0 ], [ 2, 4, 22, 2, 1, 0 ], [ 2, 4, 25, 2, 1, 2 ],
      [ 2, 9, 10, 3, 0, 1 ], [ 2, 10, 10, 7, 0, 1 ], [ 3, 4, 16, 2, 1, 2 ],
      [ 3, 4, 18, 2, 1, 3 ], [ 3, 6, 11, 5, 2, 1 ], [ 3, 7, 10, 5, 3, 2 ],
      [ 4, 4, 12, 1, 4, 1 ], [ 4, 4, 15, 2, 3, 4 ], [ 4, 5, 9, 2, 1, 1 ],
      [ 4, 5, 10, -3, 2, 2 ], [ 4, 5, 10, 1, 2, 3 ], [ 4, 6, 8, 1, 0, 3 ],
      [ 4, 6, 9, 5, 1, 3 ], [ 4, 7, 7, -2, 1, 3 ], [ 4, 7, 8, 7, 1, 1 ],
      [ 4, 7, 8, 5, 4, 2 ], [ 1, 1, 231, 1, 1, 1 ], [ 1, 3, 63, 1, 0, 1 ],
      [ 1, 5, 37, 3, 1, 1 ], [ 1, 7, 25, 1, 1, 0 ], [ 1, 7, 27, 6, 1, 1 ],
      [ 1, 8, 23, 6, 1, 0 ], [ 1, 12, 15, 4, 1, 0 ], [ 3, 5, 13, 5, 1, 1 ],
      [ 3, 7, 9, 3, 1, 2 ], [ 3, 7, 11, 7, 2, 3 ], [ 5, 7, 7, 5, 3, 5 ] ],
  [ [ 1, 1, 231, 0, 0, 1 ], [ 1, 3, 58, 0, 1, 0 ], [ 1, 7, 27, 6, 0, 1 ],
      [ 3, 4, 15, 3, 0, 0 ], [ 3, 7, 10, 2, 3, 3 ], [ 4, 7, 7, 4, 1, 2 ],
      [ 6, 7, 7, 7, 3, 6 ], [ 1, 10, 18, 3, 0, 1 ], [ 1, 13, 16, 11, 1, 1 ],
      [ 3, 4, 19, 4, 3, 3 ], [ 3, 6, 10, 3, 0, 0 ], [ 3, 7, 9, 0, 3, 0 ],
      [ 3, 7, 10, 7, 0, 0 ], [ 4, 4, 12, 3, 3, 1 ], [ 2, 3, 29, 0, 1, 0 ],
      [ 2, 11, 11, 11, 1, 2 ], [ 3, 6, 11, 0, 0, 3 ], [ 3, 8, 8, 5, 0, 0 ],
      [ 3, 8, 8, 1, 0, 3 ], [ 2, 2, 47, 2, 2, 1 ], [ 3, 3, 20, 0, 3, 0 ],
      [ 3, 5, 12, 3, 0, 0 ], [ 1, 7, 26, 3, 0, 1 ], [ 1, 12, 15, 1, 1, 1 ],
      [ 2, 3, 35, 2, 1, 2 ], [ 2, 6, 15, 2, 1, 1 ], [ 3, 3, 26, 1, 2, 3 ],
      [ 3, 4, 15, 2, 0, 1 ], [ 3, 5, 12, 2, 1, 1 ], [ 3, 5, 13, 3, 2, 2 ],
      [ 3, 7, 9, 3, 0, 2 ], [ 3, 7, 9, 1, 2, 2 ], [ 3, 9, 9, 9, 2, 2 ],
      [ 4, 7, 8, 6, 3, 2 ], [ 1, 2, 87, 1, 1, 0 ], [ 1, 3, 63, 0, 0, 1 ],
      [ 1, 11, 16, 0, 1, 0 ], [ 2, 8, 12, -5, 1, 1 ], [ 2, 9, 12, 9, 1, 0 ],
      [ 3, 3, 20, -1, 1, 1 ], [ 3, 3, 22, 1, 2, 2 ], [ 3, 4, 17, -3, 2, 2 ],
      [ 3, 6, 10, 1, 2, 0 ], [ 3, 6, 11, 5, 2, 0 ], [ 3, 8, 9, -7, 1, 1 ],
      [ 3, 8, 9, 6, 3, 1 ], [ 4, 4, 11, 0, 0, 1 ], [ 5, 5, 7, 0, 0, 1 ],
      [ 1, 7, 26, 2, 1, 1 ], [ 1, 8, 23, 4, 1, 1 ], [ 2, 4, 23, 2, 2, 1 ],
      [ 2, 7, 13, 3, 1, 1 ], [ 4, 7, 7, 0, 2, 3 ], [ 5, 7, 7, 4, 4, 5 ],
      [ 1, 2, 99, 0, 0, 1 ], [ 1, 7, 25, 0, 1, 0 ], [ 1, 11, 18, 9, 0, 1 ],
      [ 2, 8, 11, 0, 0, 1 ], [ 2, 9, 10, 3, 1, 0 ], [ 4, 5, 10, 4, 3, 1 ],
      [ 4, 7, 8, 7, 1, 0 ], [ 5, 5, 8, -3, 3, 1 ] ],
  [ [ 1, 2, 87, 0, 1, 0 ], [ 1, 5, 35, 1, 1, 0 ], [ 1, 5, 37, 3, 0, 1 ],
      [ 2, 3, 29, 1, 0, 0 ], [ 2, 9, 11, 7, 0, 0 ], [ 3, 5, 14, 2, 2, 3 ],
      [ 3, 6, 11, 2, 3, 2 ], [ 5, 5, 9, 3, 5, 3 ], [ 5, 5, 9, -1, 3, 4 ],
      [ 5, 6, 7, -2, 1, 4 ], [ 1, 1, 174, 1, 1, 0 ], [ 1, 8, 24, 7, 1, 1 ],
      [ 1, 10, 18, 4, 1, 0 ], [ 2, 2, 44, 1, 2, 0 ], [ 2, 2, 58, 1, 1, 2 ],
      [ 2, 4, 23, 3, 1, 1 ], [ 2, 5, 18, 2, 0, 1 ], [ 2, 5, 18, -1, 1, 1 ],
      [ 2, 5, 20, 3, 2, 2 ], [ 2, 6, 15, 1, 2, 0 ], [ 2, 6, 16, 5, 2, 0 ],
      [ 2, 6, 16, 2, 1, 2 ], [ 2, 6, 17, 5, 2, 2 ], [ 2, 7, 14, 3, 2, 2 ],
      [ 2, 8, 11, 1, 1, 0 ], [ 2, 9, 11, -6, 1, 1 ], [ 3, 5, 14, 5, 3, 2 ],
      [ 3, 6, 10, 2, 1, 1 ], [ 3, 8, 10, 8, 2, 3 ], [ 4, 5, 10, 2, 0, 3 ],
      [ 4, 6, 8, 4, 1, 1 ], [ 4, 6, 8, -3, 2, 1 ], [ 5, 6, 6, 2, 0, 1 ],
      [ 5, 6, 7, 5, 2, 1 ], [ 5, 6, 8, 4, 1, 5 ], [ 6, 6, 6, 1, 2, 5 ],
      [ 6, 6, 7, -4, 5, 2 ] ],
  [ [ 1, 1, 174, 0, 1, 0 ], [ 1, 3, 64, 3, 1, 1 ], [ 1, 4, 44, 3, 0, 0 ],
      [ 1, 5, 35, 0, 1, 0 ], [ 1, 5, 36, 5, 0, 0 ], [ 1, 6, 29, 1, 0, 0 ],
      [ 1, 6, 30, 5, 0, 0 ], [ 1, 8, 24, 7, 0, 1 ], [ 1, 9, 20, 5, 0, 0 ],
      [ 1, 9, 20, 4, 1, 0 ], [ 1, 11, 16, 3, 0, 0 ], [ 1, 13, 14, 3, 1, 1 ],
      [ 1, 13, 16, 11, 0, 1 ], [ 2, 4, 23, 3, 0, 1 ], [ 2, 9, 10, 2, 1, 1 ],
      [ 3, 3, 20, 1, 1, 1 ], [ 3, 4, 16, -1, 1, 2 ], [ 3, 6, 11, -5, 1, 1 ],
      [ 4, 4, 13, 2, 2, 3 ], [ 4, 5, 9, 2, 0, 1 ], [ 4, 5, 10, 5, 1, 0 ],
      [ 4, 5, 10, 2, 1, 3 ], [ 5, 5, 7, 0, 1, 0 ], [ 5, 5, 9, 4, 5, 0 ],
      [ 5, 5, 9, -2, 4, 3 ], [ 5, 6, 7, -3, 3, 2 ], [ 5, 6, 7, 3, 4, 2 ],
      [ 1, 1, 232, 1, 1, 1 ], [ 1, 2, 87, 1, 0, 0 ], [ 1, 3, 58, 1, 0, 0 ],
      [ 1, 4, 47, 3, 1, 1 ], [ 1, 6, 31, 4, 1, 1 ], [ 1, 7, 26, 1, 1, 1 ],
      [ 1, 8, 22, 3, 0, 0 ], [ 1, 8, 22, 1, 1, 0 ], [ 1, 10, 18, 5, 0, 0 ],
      [ 1, 11, 17, 6, 0, 1 ], [ 1, 12, 15, 5, 0, 0 ], [ 1, 12, 17, 11, 0, 0 ],
      [ 2, 3, 31, 3, 1, 1 ], [ 2, 9, 12, 8, 1, 2 ], [ 3, 8, 8, -3, 1, 2 ],
      [ 4, 6, 9, -2, 3, 3 ], [ 4, 6, 9, 2, 4, 3 ], [ 4, 7, 7, 1, 2, 3 ] ],
  [ [ 1, 1, 174, 0, 0, 0 ], [ 1, 7, 25, 2, 0, 0 ], [ 2, 3, 29, 0, 0, 0 ],
      [ 2, 7, 14, 4, 0, 2 ], [ 2, 8, 11, 2, 0, 0 ], [ 1, 3, 58, 0, 0, 0 ],
      [ 1, 10, 19, 8, 0, 0 ], [ 4, 5, 10, 4, 0, 2 ], [ 1, 5, 35, 2, 0, 0 ],
      [ 1, 6, 29, 0, 0, 0 ], [ 3, 3, 20, 2, 2, 0 ], [ 4, 6, 9, 6, 2, 0 ],
      [ 4, 6, 9, 2, 2, 4 ], [ 5, 6, 6, 0, 0, 2 ], [ 6, 6, 7, 4, 6, 0 ],
      [ 1, 2, 87, 0, 0, 0 ], [ 1, 14, 15, 12, 0, 0 ], [ 2, 6, 15, 0, 2, 0 ],
      [ 2, 7, 13, 4, 0, 0 ], [ 2, 9, 11, 4, 2, 2 ], [ 3, 6, 10, 0, 2, 0 ],
      [ 5, 6, 8, -4, 2, 4 ], [ 1, 2, 100, 2, 1, 1 ], [ 1, 4, 44, 2, 1, 0 ],
      [ 1, 7, 26, 5, 1, 0 ], [ 2, 4, 25, 1, 1, 2 ], [ 2, 8, 11, 0, 1, 0 ],
      [ 2, 8, 13, 8, 1, 0 ], [ 3, 8, 8, 0, 0, 3 ], [ 3, 8, 10, 8, 3, 0 ],
      [ 4, 4, 11, 1, 1, 0 ], [ 4, 4, 12, 3, 3, 0 ], [ 4, 7, 8, 5, 4, 1 ],
      [ 4, 7, 8, 4, 4, 3 ], [ 5, 5, 8, 3, 3, 2 ], [ 1, 1, 232, 0, 0, 1 ],
      [ 1, 3, 59, 3, 1, 0 ], [ 1, 5, 37, 2, 1, 1 ], [ 1, 11, 19, 11, 1, 1 ],
      [ 4, 5, 11, 5, 4, 2 ], [ 1, 9, 20, 2, 0, 1 ], [ 1, 9, 21, 6, 1, 1 ],
      [ 1, 13, 15, 8, 1, 1 ], [ 3, 5, 12, 2, 0, 1 ], [ 3, 7, 9, 4, 1, 1 ],
      [ 4, 5, 9, 1, 2, 0 ], [ 4, 7, 9, 7, 2, 4 ], [ 1, 4, 47, 3, 0, 1 ],
      [ 1, 8, 22, 0, 1, 0 ], [ 1, 8, 24, 8, 1, 0 ], [ 1, 12, 15, 3, 0, 1 ],
      [ 2, 5, 18, 1, 1, 1 ], [ 2, 6, 15, 3, 1, 0 ], [ 2, 6, 15, -1, 1, 1 ],
      [ 3, 3, 22, -1, 1, 2 ], [ 3, 4, 16, 4, 2, 1 ], [ 4, 4, 12, -1, 2, 2 ],
      [ 4, 6, 8, 4, 0, 1 ], [ 4, 6, 8, 2, 3, 1 ], [ 4, 6, 8, 0, 0, 3 ],
      [ 4, 8, 8, 8, 3, 3 ], [ 5, 6, 8, 4, 2, 5 ], [ 6, 6, 6, -1, 3, 4 ],
      [ 6, 6, 6, 3, 3, 4 ], [ 6, 6, 7, -3, 5, 3 ], [ 6, 6, 7, 5, 5, 4 ] ],
  [ [ 1, 5, 38, 5, 1, 1 ], [ 1, 12, 17, 10, 1, 1 ], [ 2, 2, 47, 1, 2, 1 ],
      [ 2, 6, 15, 2, 0, 1 ], [ 2, 7, 13, 3, 0, 1 ], [ 2, 7, 14, 6, 1, 1 ],
      [ 2, 7, 14, 4, 1, 2 ], [ 3, 3, 20, 0, 1, 1 ], [ 3, 4, 15, -1, 1, 1 ],
      [ 3, 5, 12, 1, 2, 0 ], [ 3, 6, 11, 1, 3, 2 ], [ 3, 6, 12, -5, 2, 2 ],
      [ 4, 5, 10, 3, 3, 2 ], [ 5, 6, 7, 4, 0, 3 ], [ 5, 6, 7, 4, 2, 3 ],
      [ 5, 6, 8, -3, 3, 4 ], [ 5, 6, 8, 3, 5, 4 ], [ 1, 6, 31, 4, 0, 1 ],
      [ 1, 8, 23, 4, 0, 1 ], [ 2, 3, 31, 2, 2, 1 ], [ 2, 3, 35, 1, 1, 2 ],
      [ 2, 4, 23, 1, 2, 1 ], [ 2, 5, 18, 3, 1, 0 ], [ 2, 5, 18, 0, 1, 1 ],
      [ 2, 5, 19, 4, 2, 1 ], [ 3, 5, 14, 1, 2, 3 ], [ 3, 7, 9, -2, 1, 2 ],
      [ 3, 7, 10, 6, 1, 2 ], [ 3, 8, 8, -1, 2, 2 ], [ 5, 5, 8, -1, 2, 3 ],
      [ 5, 6, 7, -5, 1, 1 ], [ 5, 7, 7, 6, 3, 4 ], [ 6, 6, 6, -1, 1, 5 ],
      [ 6, 7, 7, -3, 5, 5 ] ],
  [ [ 1, 2, 88, 2, 1, 0 ], [ 1, 2, 100, 1, 1, 1 ], [ 1, 6, 30, 4, 1, 0 ],
      [ 1, 10, 18, 2, 0, 1 ], [ 1, 10, 20, 9, 1, 1 ], [ 1, 12, 16, 7, 1, 1 ],
      [ 1, 13, 16, 11, 1, 0 ], [ 2, 4, 22, 1, 1, 0 ], [ 2, 4, 25, 1, 0, 2 ],
      [ 2, 5, 18, 1, 2, 0 ], [ 2, 6, 15, 1, 1, 1 ], [ 2, 6, 16, 1, 1, 2 ],
      [ 2, 6, 17, 5, 0, 2 ], [ 2, 7, 13, -2, 1, 1 ], [ 2, 7, 14, 6, 0, 1 ],
      [ 2, 9, 10, -1, 1, 1 ], [ 3, 4, 16, 3, 3, 1 ], [ 3, 4, 18, 1, 1, 3 ],
      [ 3, 6, 10, 2, 0, 1 ], [ 4, 4, 12, -2, 3, 1 ], [ 4, 5, 10, -4, 2, 1 ],
      [ 4, 5, 10, -1, 1, 3 ], [ 4, 6, 8, 4, 1, 0 ], [ 4, 6, 8, 2, 3, 0 ],
      [ 4, 7, 8, -3, 3, 3 ], [ 6, 6, 7, -3, 4, 4 ], [ 6, 6, 7, 3, 6, 4 ],
      [ 1, 1, 175, 1, 1, 0 ], [ 1, 1, 233, 1, 1, 1 ], [ 1, 5, 37, 1, 1, 1 ],
      [ 1, 7, 26, 2, 0, 1 ], [ 1, 9, 21, 7, 1, 0 ], [ 1, 13, 14, 4, 0, 1 ],
      [ 1, 13, 17, 13, 1, 1 ], [ 2, 3, 35, 1, 0, 2 ], [ 2, 7, 13, 1, 2, 0 ],
      [ 2, 9, 11, 5, 0, 2 ], [ 3, 7, 9, 3, 2, 1 ], [ 3, 7, 10, 4, 2, 3 ],
      [ 5, 7, 7, 5, 1, 5 ] ],
  [ [ 1, 1, 233, 0, 0, 1 ], [ 1, 3, 59, 3, 0, 0 ], [ 1, 3, 64, 2, 1, 1 ],
      [ 1, 5, 35, 1, 0, 0 ], [ 1, 5, 36, 4, 1, 0 ], [ 1, 9, 20, 1, 0, 1 ],
      [ 1, 9, 21, 6, 0, 1 ], [ 1, 10, 20, 9, 0, 1 ], [ 1, 11, 17, 7, 0, 0 ],
      [ 1, 12, 15, 3, 1, 0 ], [ 1, 12, 17, 10, 0, 1 ], [ 2, 3, 30, 3, 1, 0 ],
      [ 2, 6, 15, 0, 1, 1 ], [ 2, 9, 11, 5, 1, 2 ], [ 3, 3, 26, 1, 1, 3 ],
      [ 3, 4, 15, 1, 1, 1 ], [ 3, 4, 16, 1, 1, 2 ], [ 3, 4, 18, 1, 0, 3 ],
      [ 3, 5, 12, -1, 1, 1 ], [ 3, 7, 9, 4, 0, 1 ], [ 3, 8, 9, 4, 3, 3 ],
      [ 3, 9, 9, 8, 0, 3 ], [ 4, 5, 9, 2, 1, 0 ], [ 4, 6, 8, -1, 3, 1 ],
      [ 4, 6, 9, 6, 2, 1 ], [ 4, 7, 8, 6, 3, 1 ], [ 5, 5, 9, 4, 5, 2 ],
      [ 5, 6, 9, 6, 4, 5 ], [ 1, 1, 175, 0, 1, 0 ], [ 1, 2, 100, 1, 0, 1 ],
      [ 1, 4, 44, 1, 1, 0 ], [ 1, 4, 47, 2, 1, 1 ], [ 1, 5, 37, 2, 0, 1 ],
      [ 1, 7, 25, 1, 0, 0 ], [ 1, 8, 23, 3, 1, 1 ], [ 1, 13, 14, 4, 1, 0 ],
      [ 1, 13, 14, 2, 1, 1 ], [ 1, 13, 15, 9, 0, 0 ], [ 2, 4, 23, -2, 1, 1 ],
      [ 4, 4, 13, 0, 2, 3 ], [ 4, 5, 10, 4, 1, 2 ], [ 4, 5, 11, 1, 1, 4 ],
      [ 5, 6, 7, 3, 4, 0 ] ],
  [ [ 1, 5, 35, 0, 0, 0 ], [ 1, 10, 20, 10, 0, 0 ], [ 4, 5, 9, 0, 2, 0 ],
      [ 5, 6, 6, 2, 0, 0 ], [ 2, 3, 35, 0, 0, 2 ], [ 2, 5, 18, 0, 2, 0 ],
      [ 2, 8, 13, 6, 2, 2 ], [ 3, 5, 12, 0, 2, 0 ], [ 5, 5, 7, 0, 0, 0 ],
      [ 2, 2, 59, 2, 2, 2 ], [ 2, 7, 14, 2, 2, 2 ], [ 3, 6, 11, 4, 0, 2 ],
      [ 1, 2, 88, 2, 0, 0 ], [ 1, 7, 25, 0, 0, 0 ], [ 1, 8, 22, 2, 0, 0 ],
      [ 1, 8, 23, 6, 0, 0 ], [ 2, 4, 25, 0, 0, 2 ], [ 2, 9, 12, 8, 2, 0 ],
      [ 3, 8, 8, 2, 2, 2 ], [ 4, 6, 9, 4, 4, 2 ], [ 2, 3, 30, 2, 2, 0 ],
      [ 2, 10, 11, 8, 2, 2 ], [ 3, 5, 14, -4, 2, 2 ], [ 5, 6, 7, 2, 2, 4 ],
      [ 1, 1, 175, 0, 0, 0 ], [ 1, 4, 44, 2, 0, 0 ], [ 1, 11, 16, 2, 0, 0 ],
      [ 1, 14, 16, 14, 0, 0 ], [ 2, 5, 20, 2, 2, 2 ], [ 2, 7, 13, 0, 2, 0 ],
      [ 3, 4, 17, 4, 2, 2 ], [ 5, 5, 8, 2, 4, 0 ], [ 5, 5, 9, -2, 2, 4 ],
      [ 5, 6, 8, 6, 4, 2 ], [ 1, 9, 20, 0, 0, 1 ], [ 4, 5, 11, 5, 4, 0 ],
      [ 5, 5, 11, 5, 5, 5 ], [ 1, 14, 14, 8, 1, 1 ], [ 4, 4, 14, -2, 3, 3 ],
      [ 4, 5, 10, 5, 0, 0 ], [ 4, 6, 9, 1, 2, 4 ], [ 4, 6, 10, 5, 0, 4 ],
      [ 3, 3, 20, 0, 0, 1 ], [ 3, 5, 13, 5, 1, 0 ], [ 2, 2, 47, -1, 1, 1 ],
      [ 2, 8, 12, 3, 1, 2 ], [ 3, 8, 8, -4, 1, 1 ], [ 5, 7, 8, 7, 5, 0 ],
      [ 1, 7, 27, 7, 1, 0 ], [ 1, 11, 17, 5, 1, 1 ], [ 3, 3, 23, 3, 3, 2 ],
      [ 3, 8, 9, -6, 1, 2 ], [ 4, 7, 9, 7, 4, 0 ], [ 1, 2, 100, 0, 0, 1 ],
      [ 1, 6, 32, 6, 1, 1 ], [ 2, 3, 31, -2, 1, 1 ], [ 2, 4, 22, 0, 1, 0 ],
      [ 2, 4, 23, 4, 1, 0 ], [ 2, 4, 26, 4, 1, 2 ], [ 2, 8, 12, 4, 2, 1 ],
      [ 3, 3, 22, 1, 1, 2 ], [ 4, 6, 8, 3, 0, 2 ], [ 4, 6, 8, 3, 1, 2 ],
      [ 4, 7, 8, 7, 0, 0 ], [ 4, 8, 8, 7, 0, 4 ], [ 1, 3, 64, 2, 0, 1 ],
      [ 1, 4, 45, 4, 1, 0 ], [ 3, 5, 15, 5, 2, 3 ], [ 4, 5, 11, 1, 0, 4 ],
      [ 5, 5, 8, 2, 4, 1 ], [ 5, 5, 8, 2, 2, 3 ], [ 1, 4, 44, 0, 1, 0 ],
      [ 1, 11, 18, 9, 1, 0 ], [ 2, 2, 44, 1, 1, 0 ], [ 2, 5, 18, 1, 0, 1 ],
      [ 2, 5, 19, -4, 1, 1 ], [ 2, 9, 10, 1, 1, 1 ], [ 3, 4, 16, 0, 1, 2 ],
      [ 3, 6, 10, -1, 1, 1 ], [ 4, 4, 11, 0, 1, 0 ], [ 4, 4, 12, 1, 4, 0 ],
      [ 4, 5, 10, -3, 3, 1 ], [ 4, 5, 11, -4, 1, 3 ], [ 4, 5, 12, 3, 4, 4 ],
      [ 5, 6, 8, 6, 4, 1 ], [ 6, 6, 8, 6, 6, 5 ] ],
  [ [ 1, 1, 234, 1, 1, 1 ], [ 1, 2, 88, 1, 1, 0 ], [ 1, 3, 59, 2, 1, 0 ],
      [ 1, 3, 64, 1, 1, 1 ], [ 1, 4, 47, 2, 0, 1 ], [ 1, 4, 47, 1, 1, 1 ],
      [ 1, 6, 31, 3, 1, 1 ], [ 1, 7, 26, 1, 0, 1 ], [ 1, 10, 18, 3, 1, 0 ],
      [ 1, 10, 18, 1, 0, 1 ], [ 1, 10, 19, 7, 1, 0 ], [ 1, 10, 19, 6, 1, 1 ],
      [ 1, 11, 17, 6, 1, 0 ], [ 1, 12, 15, 2, 0, 1 ], [ 1, 13, 14, 1, 1, 1 ],
      [ 1, 13, 15, 8, 0, 1 ], [ 1, 14, 15, 11, 1, 1 ], [ 2, 3, 31, 1, 2, 1 ],
      [ 2, 6, 16, 5, 1, 1 ], [ 2, 9, 10, 0, 1, 1 ], [ 3, 3, 22, 0, 1, 2 ],
      [ 3, 4, 15, 1, 2, 0 ], [ 3, 4, 15, 0, 1, 1 ], [ 3, 4, 16, 1, 0, 2 ],
      [ 3, 4, 19, 4, 2, 3 ], [ 3, 5, 12, 1, 1, 1 ], [ 3, 5, 13, 3, 0, 2 ],
      [ 3, 5, 13, -1, 2, 2 ], [ 3, 6, 11, -4, 2, 1 ], [ 3, 7, 9, 4, 1, 0 ],
      [ 3, 7, 9, 3, 2, 0 ], [ 3, 8, 9, -5, 2, 2 ], [ 4, 4, 13, 1, 2, 3 ],
      [ 4, 5, 9, -1, 1, 1 ], [ 4, 5, 11, 3, 4, 3 ], [ 4, 6, 9, -4, 1, 3 ],
      [ 4, 6, 9, 4, 3, 3 ], [ 4, 7, 8, -6, 1, 2 ] ],
  [ [ 2, 2, 47, 1, 1, 1 ], [ 2, 3, 30, 3, 0, 0 ], [ 2, 8, 12, 3, 0, 2 ],
      [ 2, 9, 12, 9, 0, 0 ], [ 3, 3, 26, 0, 0, 3 ], [ 3, 5, 14, 2, 0, 3 ],
      [ 1, 6, 31, 6, 1, 0 ], [ 6, 7, 7, 5, 6, 6 ], [ 1, 9, 22, 9, 1, 0 ],
      [ 4, 6, 10, 6, 4, 3 ], [ 6, 6, 7, 3, 3, 6 ], [ 1, 10, 18, 0, 0, 1 ],
      [ 3, 4, 18, 0, 0, 3 ], [ 3, 7, 10, 5, 3, 0 ], [ 4, 7, 7, -4, 1, 1 ],
      [ 1, 1, 234, 0, 0, 1 ], [ 3, 7, 10, 4, 0, 3 ], [ 5, 5, 9, 3, 3, 4 ],
      [ 2, 2, 59, 1, 2, 2 ], [ 2, 5, 18, 0, 0, 1 ], [ 2, 5, 20, 1, 2, 2 ],
      [ 2, 6, 15, 3, 0, 0 ], [ 6, 6, 8, 3, 6, 6 ], [ 1, 2, 88, 0, 1, 0 ],
      [ 1, 12, 18, 12, 1, 1 ], [ 2, 3, 36, 3, 2, 2 ], [ 2, 4, 22, 1, 0, 0 ],
      [ 2, 4, 23, 3, 2, 0 ], [ 2, 6, 16, 5, 0, 1 ], [ 2, 6, 16, 1, 0, 2 ],
      [ 2, 6, 17, 5, 1, 2 ], [ 2, 9, 10, 3, 0, 0 ], [ 2, 9, 10, 2, 0, 1 ],
      [ 2, 10, 10, 7, 0, 0 ], [ 3, 4, 15, 1, 0, 1 ], [ 3, 6, 10, 2, 1, 0 ],
      [ 3, 6, 10, 1, 1, 1 ], [ 4, 5, 11, -2, 3, 3 ], [ 5, 6, 6, -1, 1, 1 ],
      [ 5, 6, 8, 5, 5, 1 ], [ 5, 6, 8, 2, 5, 4 ], [ 6, 6, 7, 1, 5, 5 ],
      [ 1, 7, 26, 0, 0, 1 ], [ 1, 7, 27, 5, 1, 1 ], [ 3, 3, 21, 2, 3, 1 ],
      [ 3, 5, 13, 3, 1, 2 ], [ 3, 6, 11, 4, 1, 2 ], [ 3, 9, 9, 9, 1, 2 ],
      [ 5, 6, 7, 4, 3, 2 ], [ 1, 5, 37, 1, 0, 1 ], [ 1, 13, 17, 13, 1, 0 ],
      [ 5, 5, 9, -3, 3, 3 ], [ 5, 7, 7, 5, 2, 5 ], [ 1, 1, 176, 1, 1, 0 ],
      [ 1, 9, 20, 3, 1, 0 ], [ 2, 2, 44, 0, 1, 0 ], [ 2, 5, 18, 3, 0, 0 ],
      [ 2, 5, 20, 3, 0, 2 ], [ 2, 7, 13, 2, 1, 1 ], [ 2, 7, 14, 5, 2, 1 ],
      [ 2, 7, 14, 1, 2, 2 ], [ 2, 8, 11, 1, 0, 0 ], [ 2, 8, 13, 7, 2, 0 ],
      [ 2, 10, 10, -6, 1, 1 ], [ 4, 5, 10, 2, 4, 1 ], [ 4, 7, 8, -5, 1, 3 ] ],
  [ [ 1, 2, 88, 1, 0, 0 ], [ 1, 5, 37, 0, 0, 1 ], [ 1, 8, 22, 1, 0, 0 ],
      [ 1, 8, 23, 5, 1, 0 ], [ 1, 8, 23, 2, 1, 1 ], [ 1, 13, 14, 5, 0, 0 ],
      [ 1, 13, 15, 8, 1, 0 ], [ 1, 14, 14, 9, 0, 0 ], [ 2, 2, 47, 0, 1, 1 ],
      [ 2, 4, 23, 2, 1, 1 ], [ 2, 7, 13, 3, 1, 0 ], [ 2, 9, 10, 2, 1, 0 ],
      [ 3, 5, 12, 2, 1, 0 ], [ 3, 5, 12, 0, 1, 1 ], [ 3, 5, 14, 2, 1, 3 ],
      [ 4, 5, 9, 1, 1, 1 ], [ 4, 5, 11, -4, 3, 2 ], [ 4, 7, 9, 7, 4, 3 ],
      [ 5, 6, 7, -1, 4, 2 ], [ 5, 6, 8, 5, 5, 2 ], [ 1, 1, 176, 0, 1, 0 ],
      [ 1, 2, 101, 2, 1, 1 ], [ 1, 3, 64, 1, 0, 1 ], [ 1, 4, 44, 1, 0, 0 ],
      [ 1, 7, 26, 5, 0, 0 ], [ 1, 11, 16, 1, 0, 0 ], [ 1, 12, 16, 7, 0, 1 ],
      [ 2, 5, 20, 3, 1, 2 ], [ 2, 6, 15, 1, 0, 1 ], [ 2, 8, 12, 5, 1, 1 ],
      [ 2, 8, 13, 7, 2, 1 ], [ 3, 4, 16, -3, 2, 1 ], [ 3, 4, 17, 3, 3, 2 ],
      [ 3, 7, 9, -2, 2, 1 ], [ 3, 8, 9, -6, 2, 1 ], [ 5, 5, 8, -1, 4, 1 ],
      [ 5, 6, 7, 4, 1, 3 ], [ 5, 7, 8, 7, 4, 5 ] ],
  [ [ 1, 4, 44, 0, 0, 0 ], [ 1, 12, 16, 8, 0, 0 ], [ 4, 5, 9, 2, 0, 0 ],
      [ 4, 4, 13, 4, 4, 0 ], [ 4, 5, 12, 4, 0, 4 ], [ 3, 4, 15, 0, 2, 0 ],
      [ 4, 4, 11, 0, 0, 0 ], [ 2, 8, 11, 0, 0, 0 ], [ 3, 5, 13, 2, 2, 2 ],
      [ 2, 8, 13, 8, 0, 0 ], [ 5, 6, 7, 0, 2, 4 ], [ 1, 1, 176, 0, 0, 0 ],
      [ 1, 9, 20, 4, 0, 0 ], [ 2, 2, 45, 2, 2, 0 ], [ 4, 5, 10, 2, 4, 0 ],
      [ 1, 12, 15, 4, 0, 0 ], [ 1, 15, 15, 14, 0, 0 ], [ 3, 4, 16, 4, 2, 0 ],
      [ 3, 8, 8, 0, 2, 2 ], [ 4, 5, 11, 0, 0, 4 ], [ 5, 7, 7, -2, 4, 4 ],
      [ 1, 3, 59, 2, 0, 0 ], [ 1, 11, 16, 0, 0, 0 ], [ 3, 4, 16, 0, 0, 2 ],
      [ 4, 4, 15, 2, 2, 4 ], [ 4, 5, 12, 2, 4, 4 ], [ 4, 7, 7, -2, 2, 2 ],
      [ 1, 4, 45, 4, 0, 0 ], [ 1, 5, 36, 4, 0, 0 ], [ 4, 6, 9, 2, 0, 4 ],
      [ 1, 8, 24, 8, 0, 0 ], [ 3, 3, 23, -2, 2, 2 ], [ 4, 7, 8, 4, 0, 4 ],
      [ 1, 6, 30, 4, 0, 0 ], [ 1, 8, 22, 0, 0, 0 ], [ 2, 4, 23, 4, 0, 0 ],
      [ 4, 7, 9, 6, 4, 4 ], [ 1, 2, 88, 0, 0, 0 ], [ 1, 10, 18, 4, 0, 0 ],
      [ 3, 3, 22, 0, 0, 2 ], [ 4, 6, 9, 4, 4, 0 ], [ 3, 6, 11, -2, 2, 2 ],
      [ 6, 6, 7, 2, 6, 4 ], [ 2, 7, 15, 6, 2, 2 ], [ 3, 7, 10, 6, 2, 0 ],
      [ 1, 4, 47, 1, 0, 1 ], [ 1, 4, 48, 4, 1, 1 ], [ 1, 6, 31, 3, 0, 1 ],
      [ 1, 8, 23, 3, 0, 1 ], [ 1, 12, 15, 1, 0, 1 ], [ 1, 14, 15, 11, 0, 1 ],
      [ 2, 3, 31, 2, 1, 1 ], [ 2, 4, 24, 4, 2, 1 ], [ 2, 6, 16, 4, 2, 1 ],
      [ 2, 9, 12, 8, 2, 1 ], [ 3, 4, 16, 4, 1, 1 ], [ 3, 6, 10, 0, 1, 1 ],
      [ 3, 8, 10, 8, 3, 2 ], [ 4, 4, 12, 1, 2, 2 ], [ 4, 4, 13, 3, 4, 2 ],
      [ 4, 4, 13, -1, 1, 3 ], [ 4, 5, 10, 1, 1, 3 ], [ 4, 6, 8, -1, 2, 2 ],
      [ 4, 6, 9, 5, 3, 2 ], [ 4, 7, 7, 2, 1, 3 ], [ 4, 7, 8, -6, 2, 1 ],
      [ 5, 6, 6, 1, 1, 1 ], [ 5, 6, 7, 3, 4, 1 ], [ 6, 6, 7, 3, 5, 5 ],
      [ 1, 1, 235, 1, 1, 1 ], [ 1, 3, 59, 1, 1, 0 ], [ 1, 3, 64, 0, 0, 1 ],
      [ 1, 7, 27, 5, 0, 1 ], [ 1, 11, 19, 11, 1, 0 ], [ 1, 12, 15, 2, 1, 0 ],
      [ 1, 12, 17, 10, 1, 0 ], [ 3, 4, 15, 2, 1, 0 ], [ 3, 4, 17, 4, 1, 2 ],
      [ 3, 5, 13, 3, 3, 1 ], [ 4, 7, 7, 3, 2, 2 ], [ 5, 5, 9, 2, 5, 3 ] ],
  [ [ 1, 5, 38, 4, 1, 1 ], [ 1, 8, 23, 1, 1, 1 ], [ 1, 10, 19, 6, 0, 1 ],
      [ 2, 2, 47, 0, 0, 1 ], [ 2, 4, 23, 2, 0, 1 ], [ 2, 5, 19, 5, 1, 0 ],
      [ 3, 4, 19, 3, 3, 3 ], [ 3, 5, 13, 5, 0, 0 ], [ 4, 5, 10, -1, 3, 2 ],
      [ 5, 7, 7, 6, 1, 4 ], [ 1, 1, 235, 0, 0, 1 ], [ 1, 2, 101, 1, 1, 1 ],
      [ 1, 3, 59, 0, 1, 0 ], [ 1, 7, 26, 4, 1, 0 ], [ 2, 7, 13, -1, 1, 1 ],
      [ 3, 4, 16, 3, 3, 0 ], [ 4, 7, 7, 2, 0, 3 ], [ 1, 6, 30, 3, 1, 0 ],
      [ 1, 13, 14, 3, 0, 1 ], [ 1, 14, 15, 11, 1, 0 ], [ 2, 7, 14, 6, 1, 0 ],
      [ 2, 9, 11, 5, 2, 1 ], [ 3, 3, 20, 1, 2, 0 ], [ 3, 5, 12, 1, 0, 1 ],
      [ 3, 6, 11, 5, 1, 1 ], [ 4, 5, 10, 0, 1, 3 ], [ 4, 6, 8, 1, 3, 1 ],
      [ 4, 7, 8, 3, 3, 4 ], [ 5, 5, 10, 3, 3, 5 ], [ 5, 6, 7, 3, 3, 3 ],
      [ 5, 6, 9, 5, 5, 5 ], [ 1, 4, 47, 0, 0, 1 ], [ 1, 6, 31, 2, 1, 1 ],
      [ 1, 9, 22, 8, 1, 1 ], [ 1, 12, 15, 0, 0, 1 ], [ 2, 3, 31, 2, 0, 1 ],
      [ 2, 3, 36, 3, 1, 2 ], [ 2, 6, 15, 0, 0, 1 ], [ 3, 4, 15, 0, 0, 1 ],
      [ 3, 7, 9, 2, 1, 2 ], [ 3, 8, 8, 1, 2, 2 ], [ 4, 6, 9, -3, 2, 3 ],
      [ 6, 6, 7, -4, 4, 3 ], [ 6, 6, 7, 4, 6, 3 ] ],
  [ [ 1, 2, 101, 1, 0, 1 ], [ 1, 5, 36, 3, 1, 0 ], [ 1, 8, 24, 6, 1, 1 ],
      [ 1, 10, 18, 2, 1, 0 ], [ 1, 13, 14, 3, 1, 0 ], [ 1, 14, 14, 8, 0, 1 ],
      [ 2, 2, 59, 1, 1, 2 ], [ 2, 3, 30, 1, 2, 0 ], [ 2, 4, 23, -1, 1, 1 ],
      [ 2, 4, 26, 3, 2, 2 ], [ 2, 6, 15, 2, 1, 0 ], [ 2, 7, 14, 5, 2, 0 ],
      [ 2, 8, 12, 5, 0, 1 ], [ 2, 8, 13, -7, 1, 1 ], [ 2, 9, 11, 6, 1, 1 ],
      [ 2, 10, 11, 9, 1, 1 ], [ 3, 6, 11, 5, 0, 1 ], [ 3, 8, 9, 5, 2, 3 ],
      [ 4, 4, 14, 3, 4, 3 ], [ 4, 5, 9, 0, 1, 1 ], [ 4, 5, 10, 1, 0, 3 ],
      [ 4, 6, 8, 3, 2, 1 ], [ 4, 6, 8, 0, 3, 1 ], [ 4, 6, 9, 2, 1, 4 ],
      [ 4, 6, 10, 5, 3, 4 ], [ 4, 7, 8, 5, 3, 3 ], [ 5, 6, 8, 3, 3, 5 ],
      [ 1, 1, 177, 1, 1, 0 ], [ 1, 2, 89, 2, 1, 0 ], [ 1, 3, 65, 3, 1, 1 ],
      [ 1, 5, 38, 4, 0, 1 ], [ 1, 9, 21, 5, 1, 1 ], [ 1, 9, 22, 8, 0, 1 ],
      [ 1, 11, 17, 5, 0, 1 ], [ 2, 5, 21, 5, 2, 2 ], [ 2, 9, 11, 5, 2, 0 ],
      [ 2, 9, 11, 3, 2, 2 ], [ 3, 7, 10, 6, 2, 1 ], [ 5, 5, 9, 4, 5, 1 ],
      [ 5, 6, 7, 4, 3, 0 ] ],
  [ [ 1, 1, 177, 0, 1, 0 ], [ 1, 4, 45, 3, 1, 0 ], [ 1, 6, 31, 1, 1, 1 ],
      [ 1, 9, 20, 2, 1, 0 ], [ 1, 9, 21, 7, 0, 0 ], [ 1, 11, 18, 8, 1, 1 ],
      [ 2, 3, 31, -1, 1, 1 ], [ 2, 9, 12, -8, 1, 1 ], [ 2, 10, 11, 9, 0, 1 ],
      [ 3, 5, 13, -2, 1, 2 ], [ 3, 6, 10, 1, 0, 1 ], [ 3, 8, 8, 3, 1, 2 ],
      [ 3, 8, 9, 7, 1, 1 ], [ 4, 5, 9, 1, 0, 1 ], [ 4, 5, 11, -3, 2, 3 ],
      [ 4, 5, 12, 4, 3, 4 ], [ 1, 1, 236, 1, 1, 1 ], [ 1, 2, 101, 0, 0, 1 ],
      [ 1, 3, 59, 1, 0, 0 ], [ 1, 7, 27, 7, 0, 0 ], [ 1, 7, 28, 7, 1, 1 ],
      [ 1, 12, 15, 1, 1, 0 ], [ 1, 12, 16, 7, 1, 0 ], [ 2, 5, 18, 2, 1, 0 ],
      [ 2, 7, 13, 2, 0, 1 ], [ 2, 7, 13, 1, 1, 1 ], [ 3, 3, 21, -2, 2, 1 ],
      [ 3, 5, 13, 4, 2, 1 ], [ 3, 7, 10, 5, 3, 1 ], [ 3, 7, 10, 4, 1, 3 ],
      [ 4, 4, 13, 4, 4, 1 ], [ 4, 7, 7, -3, 1, 2 ], [ 4, 7, 7, -1, 1, 3 ],
      [ 5, 5, 9, 4, 4, 3 ], [ 5, 6, 7, 5, 1, 1 ], [ 5, 6, 7, 1, 2, 4 ],
      [ 5, 6, 8, 5, 0, 4 ], [ 5, 7, 7, 7, 2, 2 ], [ 6, 6, 6, 1, 1, 5 ],
      [ 6, 7, 7, 7, 5, 5 ] ],
  [ [ 1, 3, 59, 0, 0, 0 ], [ 2, 3, 36, 2, 2, 2 ], [ 2, 8, 13, 6, 0, 2 ],
      [ 3, 3, 20, 0, 2, 0 ], [ 3, 4, 15, 2, 0, 0 ], [ 3, 5, 12, 2, 0, 0 ],
      [ 3, 6, 12, 6, 2, 2 ], [ 3, 7, 9, 4, 0, 0 ], [ 3, 7, 9, 2, 0, 2 ],
      [ 3, 7, 10, -4, 2, 2 ], [ 5, 6, 7, 2, 0, 4 ], [ 1, 2, 89, 2, 0, 0 ],
      [ 2, 3, 30, 0, 2, 0 ], [ 2, 6, 17, 4, 2, 2 ], [ 3, 5, 13, 0, 2, 2 ],
      [ 3, 6, 10, 2, 0, 0 ], [ 1, 1, 177, 0, 0, 0 ], [ 2, 2, 59, 0, 0, 2 ],
      [ 2, 10, 11, 8, 0, 2 ], [ 5, 5, 10, -2, 4, 4 ], [ 1, 6, 31, 6, 0, 0 ],
      [ 2, 5, 19, 4, 2, 0 ], [ 2, 7, 15, 6, 0, 2 ], [ 4, 7, 8, 4, 2, 4 ],
      [ 5, 7, 7, 6, 2, 4 ], [ 6, 7, 7, 6, 0, 6 ], [ 1, 1, 236, 0, 0, 1 ],
      [ 1, 12, 15, 0, 1, 0 ], [ 3, 3, 21, 1, 3, 1 ], [ 3, 3, 27, 2, 3, 3 ],
      [ 3, 5, 12, 0, 0, 1 ], [ 3, 5, 13, 3, 3, 0 ], [ 3, 5, 15, 4, 3, 3 ],
      [ 3, 7, 9, -1, 1, 2 ], [ 3, 7, 11, 6, 3, 3 ], [ 1, 3, 60, 3, 1, 0 ],
      [ 1, 12, 18, 12, 1, 0 ], [ 2, 2, 48, 2, 2, 1 ], [ 2, 8, 12, 2, 1, 2 ],
      [ 2, 9, 10, 1, 0, 1 ], [ 2, 10, 11, 9, 1, 0 ], [ 3, 6, 12, 6, 3, 1 ],
      [ 3, 6, 12, 4, 0, 3 ], [ 3, 6, 12, 4, 2, 3 ], [ 3, 6, 12, 2, 3, 3 ],
      [ 3, 7, 10, -5, 1, 2 ], [ 3, 8, 8, 4, 1, 1 ], [ 3, 8, 9, 7, 0, 1 ],
      [ 3, 8, 9, 5, 0, 3 ], [ 4, 4, 15, 1, 2, 4 ], [ 4, 5, 11, 4, 3, 3 ],
      [ 5, 6, 6, 0, 1, 1 ], [ 5, 6, 7, 5, 0, 1 ], [ 6, 6, 6, 0, 1, 5 ],
      [ 6, 6, 7, 5, 5, 0 ], [ 1, 11, 17, 4, 1, 1 ], [ 5, 5, 8, 0, 2, 3 ],
      [ 5, 7, 7, 3, 4, 5 ], [ 1, 8, 24, 6, 0, 1 ], [ 2, 4, 23, 1, 1, 1 ],
      [ 2, 5, 19, 4, 1, 1 ], [ 2, 7, 13, 0, 1, 1 ], [ 2, 7, 14, -5, 1, 1 ],
      [ 4, 6, 8, 3, 2, 0 ], [ 4, 7, 8, -4, 2, 3 ], [ 5, 6, 8, 6, 3, 3 ] ],
  [ [ 1, 2, 89, 1, 1, 0 ], [ 1, 6, 31, 2, 0, 1 ], [ 1, 8, 23, 2, 0, 1 ],
      [ 1, 10, 18, 1, 1, 0 ], [ 1, 10, 20, 9, 1, 0 ], [ 2, 3, 30, 2, 1, 0 ],
      [ 2, 3, 31, 1, 1, 1 ], [ 2, 4, 23, 0, 1, 1 ], [ 2, 5, 19, 4, 0, 1 ],
      [ 2, 5, 19, 3, 2, 1 ], [ 2, 7, 14, 3, 1, 2 ], [ 2, 9, 10, 1, 1, 0 ],
      [ 2, 9, 11, 6, 0, 1 ], [ 3, 3, 23, 2, 3, 2 ], [ 3, 5, 13, 1, 2, 2 ],
      [ 3, 5, 14, 5, 2, 2 ], [ 3, 5, 14, 1, 1, 3 ], [ 3, 6, 11, 3, 3, 1 ],
      [ 3, 6, 11, -3, 1, 2 ], [ 3, 6, 11, 3, 2, 2 ], [ 3, 7, 10, -6, 1, 1 ],
      [ 3, 8, 8, 3, 0, 2 ], [ 3, 8, 9, 7, 1, 0 ], [ 4, 5, 11, 5, 4, 1 ],
      [ 4, 5, 11, 2, 4, 3 ], [ 5, 5, 8, 1, 2, 3 ], [ 5, 6, 6, 1, 0, 1 ],
      [ 5, 6, 7, 5, 1, 0 ], [ 5, 6, 7, -2, 4, 1 ], [ 5, 6, 7, -1, 3, 3 ],
      [ 5, 6, 8, -5, 2, 3 ], [ 6, 6, 7, 2, 5, 5 ] ],
  [ [ 1, 2, 102, 2, 1, 1 ], [ 1, 6, 32, 5, 1, 1 ], [ 1, 12, 16, 6, 1, 1 ],
      [ 1, 14, 16, 13, 1, 1 ], [ 2, 3, 31, 0, 1, 1 ], [ 2, 4, 26, 3, 0, 2 ],
      [ 2, 6, 16, -4, 1, 1 ], [ 2, 7, 14, 3, 0, 2 ], [ 2, 9, 12, 7, 2, 2 ],
      [ 3, 4, 16, 2, 3, 1 ], [ 4, 4, 12, 2, 3, 1 ], [ 4, 4, 13, 1, 1, 3 ],
      [ 4, 6, 8, -2, 1, 2 ], [ 1, 1, 237, 1, 1, 1 ], [ 1, 2, 89, 0, 1, 0 ],
      [ 1, 5, 37, 5, 1, 0 ], [ 1, 7, 27, 4, 1, 1 ], [ 1, 11, 18, 8, 0, 1 ],
      [ 2, 5, 19, 5, 0, 0 ], [ 3, 7, 9, -3, 1, 1 ], [ 1, 3, 65, 2, 1, 1 ],
      [ 1, 9, 21, 5, 0, 1 ], [ 1, 13, 14, 2, 0, 1 ], [ 1, 13, 15, 7, 1, 1 ],
      [ 2, 7, 13, 3, 0, 0 ], [ 3, 5, 13, -4, 1, 1 ], [ 5, 6, 7, 2, 1, 4 ],
      [ 1, 1, 178, 1, 1, 0 ], [ 1, 4, 48, 3, 1, 1 ], [ 1, 6, 30, 2, 1, 0 ],
      [ 1, 9, 20, 1, 1, 0 ], [ 1, 10, 18, 0, 1, 0 ], [ 2, 2, 45, 1, 2, 0 ],
      [ 2, 3, 36, 1, 2, 2 ], [ 2, 8, 12, 5, 1, 0 ], [ 2, 9, 10, 0, 0, 1 ],
      [ 2, 10, 10, 5, 0, 2 ], [ 2, 10, 10, 5, 1, 2 ], [ 3, 6, 10, 0, 0, 1 ],
      [ 3, 8, 10, 8, 3, 1 ], [ 4, 4, 12, -1, 1, 2 ], [ 4, 5, 10, 1, 4, 1 ],
      [ 4, 5, 10, 0, 0, 3 ], [ 4, 6, 8, 1, 3, 0 ], [ 4, 6, 9, 5, 3, 0 ],
      [ 4, 7, 7, 4, 1, 1 ], [ 4, 7, 8, -5, 3, 1 ], [ 5, 5, 8, 3, 3, 0 ] ],
  [ [ 2, 5, 20, 2, 1, 2 ], [ 2, 9, 11, 6, 1, 0 ], [ 3, 5, 14, 1, 0, 3 ],
      [ 3, 6, 11, 3, 3, 0 ], [ 3, 8, 9, 3, 3, 3 ], [ 5, 5, 8, 1, 4, 1 ],
      [ 5, 5, 9, 0, 3, 4 ], [ 5, 6, 8, -3, 4, 3 ], [ 1, 1, 237, 0, 0, 1 ],
      [ 1, 3, 60, 3, 0, 0 ], [ 1, 4, 48, 3, 0, 1 ], [ 1, 6, 30, 3, 0, 0 ],
      [ 1, 10, 19, 5, 1, 1 ], [ 1, 12, 15, 3, 0, 0 ], [ 3, 4, 19, 2, 3, 3 ],
      [ 3, 6, 13, 6, 3, 3 ], [ 1, 1, 178, 0, 1, 0 ], [ 1, 4, 45, 3, 0, 0 ],
      [ 1, 5, 38, 3, 1, 1 ], [ 1, 8, 25, 8, 1, 1 ], [ 1, 9, 20, 0, 1, 0 ],
      [ 1, 9, 22, 9, 0, 0 ], [ 1, 10, 18, 3, 0, 0 ], [ 1, 10, 19, 7, 0, 0 ],
      [ 1, 13, 14, 2, 1, 0 ], [ 1, 13, 16, 11, 0, 0 ],
      [ 1, 14, 16, 13, 0, 1 ], [ 2, 4, 23, 1, 0, 1 ], [ 2, 9, 10, 0, 1, 0 ],
      [ 4, 4, 13, 0, 1, 3 ], [ 4, 5, 9, 0, 0, 1 ], [ 4, 5, 10, 2, 3, 2 ],
      [ 5, 5, 8, 3, 3, 1 ], [ 5, 7, 7, 5, 4, 4 ], [ 1, 2, 89, 1, 0, 0 ],
      [ 1, 3, 65, 2, 0, 1 ], [ 1, 5, 36, 3, 0, 0 ], [ 1, 5, 36, 2, 1, 0 ],
      [ 1, 6, 32, 5, 0, 1 ], [ 1, 8, 23, 5, 0, 0 ], [ 1, 8, 24, 7, 1, 0 ],
      [ 1, 9, 20, 3, 0, 0 ], [ 1, 9, 21, 6, 1, 0 ], [ 1, 11, 18, 9, 0, 0 ],
      [ 2, 3, 31, 1, 0, 1 ], [ 2, 5, 21, 5, 1, 2 ], [ 3, 4, 17, -3, 1, 2 ],
      [ 3, 6, 10, 1, 1, 0 ], [ 3, 6, 11, 5, 1, 0 ], [ 3, 7, 9, 2, 2, 1 ],
      [ 3, 8, 9, 5, 3, 2 ], [ 3, 9, 9, 8, 2, 3 ], [ 4, 5, 9, 1, 1, 0 ],
      [ 4, 6, 9, 6, 1, 1 ], [ 4, 6, 9, 4, 4, 1 ], [ 5, 6, 7, 4, 3, 1 ],
      [ 5, 6, 8, -5, 4, 1 ], [ 5, 6, 9, 6, 3, 5 ], [ 6, 6, 7, -1, 4, 5 ] ],
  [ [ 1, 7, 26, 4, 0, 0 ], [ 1, 13, 14, 4, 0, 0 ], [ 2, 3, 30, 2, 0, 0 ],
      [ 2, 6, 15, 2, 0, 0 ], [ 2, 7, 14, 6, 0, 0 ], [ 3, 5, 13, 4, 2, 0 ],
      [ 3, 8, 9, 6, 2, 2 ], [ 5, 6, 7, 2, 4, 2 ], [ 1, 1, 178, 0, 0, 0 ],
      [ 1, 2, 89, 0, 0, 0 ], [ 1, 11, 17, 6, 0, 0 ], [ 2, 2, 45, 0, 2, 0 ],
      [ 2, 3, 36, 2, 0, 2 ], [ 2, 4, 23, 2, 2, 0 ], [ 2, 5, 18, 2, 0, 0 ],
      [ 2, 5, 20, 2, 0, 2 ], [ 2, 9, 10, 2, 0, 0 ], [ 2, 9, 11, 2, 2, 2 ],
      [ 2, 10, 11, 8, 2, 0 ], [ 3, 4, 17, -2, 2, 2 ], [ 1, 2, 102, 1, 1, 1 ],
      [ 1, 6, 31, 1, 0, 1 ], [ 1, 7, 26, 3, 1, 0 ], [ 1, 8, 23, 1, 0, 1 ],
      [ 2, 2, 48, 1, 2, 1 ], [ 2, 3, 32, 3, 2, 1 ], [ 2, 4, 24, 4, 1, 1 ],
      [ 2, 4, 26, 3, 1, 2 ], [ 2, 6, 15, 1, 1, 0 ], [ 2, 6, 16, 5, 1, 0 ],
      [ 2, 8, 12, -4, 1, 1 ], [ 2, 8, 12, 3, 2, 1 ], [ 2, 8, 12, 1, 1, 2 ],
      [ 2, 8, 13, 6, 1, 2 ], [ 3, 5, 12, 1, 1, 0 ], [ 3, 8, 8, 4, 0, 1 ],
      [ 3, 8, 8, -2, 1, 2 ], [ 4, 6, 8, 1, 2, 2 ], [ 4, 6, 9, -5, 1, 2 ],
      [ 4, 7, 8, 3, 4, 3 ], [ 4, 8, 8, 8, 2, 3 ], [ 4, 8, 8, 7, 3, 4 ],
      [ 5, 5, 8, -1, 3, 2 ], [ 5, 7, 8, 7, 5, 4 ], [ 1, 3, 65, 1, 1, 1 ],
      [ 1, 4, 45, 2, 1, 0 ], [ 1, 8, 23, 4, 1, 0 ], [ 1, 11, 17, 5, 1, 0 ],
      [ 3, 3, 23, 1, 3, 2 ], [ 3, 4, 17, 2, 3, 2 ], [ 3, 7, 9, 1, 1, 2 ],
      [ 3, 7, 11, 7, 3, 2 ], [ 5, 5, 8, 0, 4, 1 ], [ 5, 7, 7, -6, 1, 3 ] ],
  [ [ 1, 2, 102, 1, 0, 1 ], [ 1, 5, 38, 3, 0, 1 ], [ 1, 7, 27, 6, 1, 0 ],
      [ 1, 13, 14, 1, 0, 1 ], [ 1, 13, 16, 10, 1, 1 ],
      [ 1, 14, 16, 13, 1, 0 ], [ 2, 3, 36, 2, 1, 2 ], [ 2, 5, 18, 1, 1, 0 ],
      [ 2, 7, 13, 2, 1, 0 ], [ 3, 7, 9, 0, 1, 2 ], [ 3, 7, 10, 4, 3, 2 ],
      [ 4, 4, 12, -1, 3, 1 ], [ 4, 5, 10, -3, 1, 2 ], [ 4, 7, 7, 4, 0, 1 ],
      [ 4, 7, 7, 1, 1, 3 ], [ 6, 6, 7, 4, 6, 1 ], [ 6, 7, 7, -4, 4, 5 ],
      [ 6, 7, 7, 6, 5, 6 ], [ 1, 1, 238, 1, 1, 1 ], [ 1, 3, 60, 2, 1, 0 ],
      [ 1, 6, 30, 1, 1, 0 ], [ 1, 6, 31, 5, 1, 0 ], [ 1, 6, 31, 0, 0, 1 ],
      [ 1, 7, 27, 4, 0, 1 ], [ 1, 8, 23, 0, 0, 1 ], [ 2, 3, 31, 0, 0, 1 ],
      [ 2, 4, 23, 0, 0, 1 ], [ 2, 7, 13, 1, 0, 1 ], [ 2, 7, 15, 7, 2, 1 ],
      [ 2, 7, 15, 6, 1, 2 ], [ 3, 4, 15, 1, 1, 0 ], [ 3, 7, 10, 3, 2, 3 ],
      [ 3, 8, 10, -7, 2, 2 ], [ 4, 7, 8, -4, 3, 2 ], [ 4, 7, 8, 4, 1, 4 ],
      [ 4, 7, 8, 2, 3, 4 ], [ 5, 6, 7, -1, 1, 4 ], [ 5, 6, 8, 5, 3, 4 ],
      [ 5, 7, 7, 2, 4, 5 ] ],
  [ [ 1, 1, 238, 0, 0, 1 ], [ 1, 10, 19, 6, 1, 0 ], [ 2, 3, 31, 3, 2, 0 ],
      [ 5, 7, 7, 7, 1, 2 ], [ 1, 13, 14, 1, 1, 0 ], [ 1, 14, 14, 7, 1, 1 ],
      [ 2, 10, 10, 3, 2, 2 ], [ 2, 10, 11, 8, 1, 2 ], [ 3, 8, 10, 7, 3, 3 ],
      [ 4, 4, 14, 2, 4, 3 ], [ 4, 7, 7, 0, 1, 3 ], [ 1, 2, 102, 0, 0, 1 ],
      [ 1, 10, 20, 8, 1, 1 ], [ 2, 4, 26, 1, 2, 2 ], [ 2, 10, 10, 6, 1, 1 ],
      [ 3, 4, 19, 3, 0, 3 ], [ 4, 5, 10, 4, 2, 1 ], [ 1, 1, 179, 1, 1, 0 ],
      [ 1, 11, 17, 3, 1, 1 ], [ 3, 5, 14, 0, 0, 3 ], [ 3, 7, 11, 7, 3, 0 ],
      [ 1, 5, 36, 1, 1, 0 ], [ 1, 6, 30, 0, 1, 0 ], [ 2, 2, 60, 1, 2, 2 ],
      [ 2, 6, 15, 0, 1, 0 ], [ 3, 5, 14, 5, 1, 2 ], [ 3, 6, 12, 6, 1, 2 ],
      [ 3, 6, 12, 4, 1, 3 ], [ 4, 6, 8, 0, 3, 0 ], [ 4, 6, 9, 6, 1, 0 ],
      [ 4, 6, 9, 1, 1, 4 ], [ 4, 6, 10, 5, 1, 4 ], [ 6, 6, 7, 2, 3, 6 ],
      [ 6, 6, 8, 5, 5, 6 ], [ 1, 9, 21, 4, 1, 1 ], [ 1, 15, 15, 13, 1, 1 ],
      [ 2, 9, 11, 1, 2, 2 ], [ 3, 5, 13, -3, 2, 1 ], [ 3, 7, 9, -1, 2, 1 ],
      [ 1, 3, 65, 1, 0, 1 ], [ 1, 13, 14, 0, 0, 1 ], [ 2, 7, 15, 7, 2, 0 ],
      [ 3, 9, 9, 8, 1, 3 ], [ 1, 2, 90, 2, 1, 0 ], [ 1, 4, 48, 2, 1, 1 ],
      [ 2, 4, 23, 3, 1, 0 ], [ 3, 3, 20, 1, 1, 0 ], [ 3, 6, 10, 0, 1, 0 ],
      [ 4, 4, 12, 1, 1, 2 ], [ 5, 5, 10, -3, 3, 4 ], [ 5, 6, 6, 0, 0, 1 ],
      [ 6, 6, 6, -2, 3, 3 ], [ 6, 6, 6, 0, 3, 4 ], [ 6, 6, 6, 2, 3, 4 ],
      [ 6, 6, 6, 0, 0, 5 ] ],
  [ [ 1, 11, 17, 4, 0, 1 ], [ 1, 13, 14, 0, 1, 0 ], [ 1, 13, 17, 13, 0, 0 ],
      [ 2, 5, 18, 0, 1, 0 ], [ 2, 9, 11, 4, 1, 2 ], [ 2, 11, 11, 11, 1, 1 ],
      [ 3, 3, 21, 2, 2, 1 ], [ 3, 8, 9, 5, 1, 3 ], [ 4, 4, 13, 0, 0, 3 ],
      [ 4, 6, 8, -3, 1, 1 ], [ 5, 6, 6, 1, 0, 0 ], [ 5, 6, 7, 5, 0, 0 ],
      [ 5, 6, 8, 3, 0, 5 ], [ 1, 5, 36, 0, 1, 0 ], [ 1, 5, 37, 5, 0, 0 ],
      [ 1, 12, 17, 9, 1, 1 ], [ 2, 2, 48, -1, 1, 1 ], [ 2, 6, 17, 6, 2, 1 ],
      [ 3, 4, 16, 3, 2, 1 ], [ 3, 5, 12, 0, 1, 0 ], [ 4, 5, 9, 0, 1, 0 ],
      [ 5, 7, 8, 6, 5, 5 ], [ 1, 3, 65, 0, 0, 1 ], [ 1, 5, 38, 2, 1, 1 ],
      [ 1, 11, 19, 11, 0, 0 ], [ 2, 3, 30, 1, 1, 0 ], [ 2, 5, 19, -3, 1, 1 ],
      [ 3, 4, 17, 1, 3, 2 ], [ 4, 5, 10, 0, 3, 2 ], [ 5, 5, 8, 2, 3, 2 ],
      [ 5, 5, 9, -4, 4, 1 ], [ 5, 5, 9, -3, 4, 2 ], [ 5, 5, 9, 2, 3, 4 ],
      [ 5, 5, 10, 4, 5, 4 ], [ 1, 1, 179, 0, 1, 0 ], [ 1, 4, 45, 1, 1, 0 ],
      [ 2, 5, 20, 1, 1, 2 ], [ 2, 7, 13, 0, 0, 1 ], [ 3, 5, 13, 2, 1, 2 ],
      [ 3, 5, 14, 4, 3, 2 ], [ 4, 5, 12, 4, 1, 4 ], [ 5, 5, 8, 1, 4, 0 ],
      [ 5, 5, 8, -1, 1, 3 ], [ 5, 5, 10, 2, 3, 5 ], [ 5, 6, 8, -1, 4, 4 ] ],
  [ [ 1, 1, 179, 0, 0, 0 ], [ 1, 3, 60, 2, 0, 0 ], [ 1, 4, 45, 2, 0, 0 ],
      [ 1, 5, 36, 2, 0, 0 ], [ 1, 9, 20, 2, 0, 0 ], [ 1, 12, 15, 2, 0, 0 ],
      [ 1, 12, 17, 10, 0, 0 ], [ 1, 13, 15, 8, 0, 0 ], [ 2, 9, 11, 4, 0, 2 ],
      [ 3, 5, 13, 2, 0, 2 ], [ 4, 4, 13, 2, 4, 2 ], [ 4, 5, 10, 4, 2, 0 ],
      [ 4, 5, 10, -2, 2, 2 ], [ 4, 5, 12, 4, 2, 4 ], [ 4, 7, 8, 6, 2, 2 ],
      [ 5, 6, 7, 0, 4, 2 ], [ 1, 2, 90, 2, 0, 0 ], [ 1, 6, 30, 2, 0, 0 ],
      [ 1, 10, 18, 2, 0, 0 ], [ 2, 6, 17, 4, 0, 2 ], [ 3, 7, 9, 2, 2, 0 ],
      [ 6, 6, 7, 4, 6, 2 ], [ 1, 3, 60, 1, 1, 0 ], [ 1, 4, 46, 4, 1, 0 ],
      [ 1, 4, 48, 2, 0, 1 ], [ 1, 4, 48, 1, 1, 1 ], [ 1, 8, 24, 5, 1, 1 ],
      [ 1, 10, 19, 5, 0, 1 ], [ 1, 10, 20, 8, 0, 1 ], [ 1, 12, 16, 6, 0, 1 ],
      [ 2, 2, 45, 1, 1, 0 ], [ 2, 4, 24, 3, 2, 1 ], [ 2, 6, 16, 3, 2, 1 ],
      [ 3, 4, 16, 4, 1, 0 ], [ 3, 4, 16, 1, 3, 1 ], [ 3, 4, 19, 3, 2, 3 ],
      [ 4, 4, 12, 2, 3, 0 ], [ 4, 4, 12, 0, 1, 2 ], [ 4, 4, 13, -2, 3, 2 ],
      [ 4, 4, 15, 1, 1, 4 ], [ 4, 4, 16, 3, 4, 4 ], [ 4, 5, 10, 1, 4, 0 ],
      [ 4, 5, 10, 3, 2, 2 ], [ 4, 6, 8, -2, 2, 1 ], [ 4, 6, 9, 5, 3, 1 ],
      [ 4, 6, 9, -1, 3, 3 ], [ 4, 6, 9, 1, 0, 4 ], [ 4, 6, 10, -4, 3, 3 ],
      [ 4, 6, 10, 5, 2, 4 ], [ 4, 6, 10, 3, 4, 4 ], [ 4, 7, 8, -5, 2, 2 ],
      [ 5, 6, 8, 2, 3, 5 ], [ 1, 1, 239, 1, 1, 1 ], [ 1, 4, 45, 0, 1, 0 ],
      [ 1, 5, 39, 5, 1, 1 ], [ 1, 7, 27, 3, 1, 1 ], [ 1, 11, 19, 10, 1, 1 ],
      [ 1, 13, 15, 7, 0, 1 ], [ 1, 13, 16, 10, 0, 1 ],
      [ 1, 15, 15, 13, 0, 1 ], [ 3, 4, 15, 0, 1, 0 ], [ 3, 5, 13, 2, 3, 1 ],
      [ 3, 7, 9, 3, 1, 1 ], [ 4, 5, 9, 1, 0, 0 ], [ 5, 7, 7, -5, 1, 4 ] ],
  [ [ 1, 1, 239, 0, 0, 1 ], [ 1, 2, 90, 1, 1, 0 ], [ 1, 3, 60, 0, 1, 0 ],
      [ 1, 3, 66, 3, 1, 1 ], [ 1, 11, 18, 8, 1, 0 ], [ 2, 2, 48, 1, 1, 1 ],
      [ 2, 3, 30, 0, 1, 0 ], [ 2, 3, 36, 1, 1, 2 ], [ 2, 9, 11, -5, 1, 1 ],
      [ 3, 3, 20, 0, 1, 0 ], [ 3, 3, 21, 2, 3, 0 ], [ 3, 3, 23, -1, 2, 2 ],
      [ 3, 3, 27, 2, 2, 3 ], [ 3, 4, 15, 1, 0, 0 ], [ 3, 4, 17, 3, 2, 2 ],
      [ 3, 5, 12, 1, 0, 0 ], [ 3, 5, 15, 4, 0, 3 ], [ 3, 6, 10, 1, 0, 0 ],
      [ 3, 6, 11, 5, 0, 0 ], [ 3, 6, 11, 4, 2, 1 ], [ 3, 6, 11, -1, 2, 2 ],
      [ 3, 6, 12, 5, 3, 2 ], [ 3, 7, 9, 1, 0, 2 ], [ 3, 7, 10, -5, 2, 1 ],
      [ 3, 7, 10, 5, 2, 2 ], [ 3, 7, 11, 6, 0, 3 ], [ 3, 8, 9, 7, 0, 0 ],
      [ 3, 8, 9, 5, 3, 0 ], [ 3, 8, 9, 2, 3, 3 ], [ 4, 5, 11, 4, 0, 3 ],
      [ 1, 2, 103, 2, 1, 1 ], [ 1, 5, 38, 1, 1, 1 ], [ 1, 7, 26, 2, 1, 0 ],
      [ 1, 11, 19, 10, 0, 1 ], [ 2, 5, 19, 2, 2, 1 ], [ 2, 7, 14, 2, 1, 2 ],
      [ 2, 10, 11, 8, 2, 1 ], [ 4, 5, 10, -4, 1, 1 ], [ 4, 5, 10, 1, 3, 2 ],
      [ 4, 7, 7, 1, 0, 3 ], [ 5, 6, 7, -3, 1, 3 ], [ 5, 7, 8, 7, 3, 5 ] ],
  [ [ 1, 5, 38, 2, 0, 1 ], [ 1, 11, 17, 2, 1, 1 ], [ 1, 13, 15, 7, 1, 0 ],
      [ 3, 3, 21, -1, 2, 1 ], [ 3, 5, 13, 4, 1, 1 ], [ 3, 5, 13, -1, 1, 2 ],
      [ 3, 7, 9, 1, 2, 1 ], [ 5, 5, 9, 1, 3, 4 ], [ 5, 6, 7, -4, 1, 2 ],
      [ 1, 1, 180, 1, 1, 0 ], [ 1, 2, 90, 0, 1, 0 ], [ 1, 6, 32, 4, 1, 1 ],
      [ 1, 12, 17, 9, 0, 1 ], [ 2, 2, 45, 0, 1, 0 ], [ 2, 2, 48, 0, 1, 1 ],
      [ 2, 2, 60, 1, 1, 2 ], [ 2, 3, 30, 1, 0, 0 ], [ 2, 3, 32, 3, 1, 1 ],
      [ 2, 3, 36, 1, 0, 2 ], [ 2, 4, 23, 3, 0, 0 ], [ 2, 4, 23, 1, 2, 0 ],
      [ 2, 5, 18, 1, 0, 0 ], [ 2, 5, 20, 1, 0, 2 ], [ 2, 6, 15, 1, 0, 0 ],
      [ 2, 6, 16, 5, 0, 0 ], [ 2, 6, 16, 4, 1, 1 ], [ 2, 6, 17, 4, 1, 2 ],
      [ 2, 6, 17, 3, 2, 2 ], [ 2, 7, 14, 5, 1, 1 ], [ 2, 7, 14, 4, 2, 1 ],
      [ 2, 8, 12, 5, 0, 0 ], [ 2, 8, 12, 3, 2, 0 ], [ 2, 8, 12, 1, 0, 2 ],
      [ 2, 8, 13, 5, 2, 2 ], [ 2, 9, 10, 1, 0, 0 ], [ 2, 9, 12, 7, 0, 2 ],
      [ 2, 10, 10, 6, 0, 1 ], [ 2, 10, 11, 9, 0, 0 ], [ 3, 4, 16, -3, 1, 1 ],
      [ 4, 5, 10, 3, 3, 1 ], [ 4, 6, 8, 2, 1, 2 ], [ 5, 6, 8, -4, 3, 3 ],
      [ 5, 6, 8, 4, 5, 3 ] ],
  [ [ 1, 1, 180, 0, 1, 0 ], [ 1, 1, 240, 1, 1, 1 ], [ 1, 2, 90, 1, 0, 0 ],
      [ 1, 2, 103, 1, 1, 1 ], [ 1, 3, 60, 1, 0, 0 ], [ 1, 4, 45, 1, 0, 0 ],
      [ 1, 4, 48, 1, 0, 1 ], [ 1, 4, 49, 4, 1, 1 ], [ 1, 5, 36, 1, 0, 0 ],
      [ 1, 5, 37, 4, 1, 0 ], [ 1, 6, 30, 1, 0, 0 ], [ 1, 6, 31, 5, 0, 0 ],
      [ 1, 7, 26, 3, 0, 0 ], [ 1, 7, 28, 6, 1, 1 ], [ 1, 8, 23, 3, 1, 0 ],
      [ 1, 8, 24, 7, 0, 0 ], [ 1, 8, 24, 5, 0, 1 ], [ 1, 9, 20, 1, 0, 0 ],
      [ 1, 9, 21, 4, 0, 1 ], [ 1, 9, 22, 8, 1, 0 ], [ 1, 9, 22, 7, 1, 1 ],
      [ 1, 10, 18, 1, 0, 0 ], [ 1, 10, 19, 4, 1, 1 ], [ 1, 10, 20, 9, 0, 0 ],
      [ 1, 10, 21, 10, 1, 1 ], [ 1, 12, 15, 1, 0, 0 ], [ 1, 12, 16, 7, 0, 0 ],
      [ 1, 13, 14, 3, 0, 0 ], [ 1, 13, 16, 10, 1, 0 ],
      [ 1, 14, 15, 11, 0, 0 ], [ 1, 15, 16, 15, 1, 1 ],
      [ 2, 4, 24, -3, 1, 1 ], [ 2, 7, 13, 1, 1, 0 ], [ 3, 4, 19, 3, 1, 3 ],
      [ 3, 5, 13, 4, 0, 1 ], [ 3, 7, 9, 0, 2, 1 ], [ 3, 9, 9, -8, 1, 2 ],
      [ 4, 4, 12, 1, 3, 1 ], [ 4, 5, 10, 3, 3, 0 ], [ 4, 6, 9, 4, 0, 3 ],
      [ 4, 6, 9, 4, 2, 3 ], [ 4, 7, 7, 3, 1, 2 ], [ 4, 7, 9, 7, 4, 1 ],
      [ 4, 7, 9, -5, 3, 3 ], [ 5, 6, 7, 1, 4, 2 ], [ 5, 6, 8, -5, 3, 2 ] ],
  [ [ 1, 6, 30, 0, 0, 0 ], [ 4, 7, 9, 6, 0, 4 ], [ 1, 9, 21, 6, 0, 0 ],
      [ 4, 6, 9, 6, 0, 0 ], [ 3, 4, 16, 4, 0, 0 ], [ 4, 4, 15, 0, 0, 4 ],
      [ 1, 12, 18, 12, 0, 0 ], [ 3, 6, 10, 0, 0, 0 ], [ 3, 4, 15, 0, 0, 0 ],
      [ 6, 7, 7, 4, 6, 6 ], [ 1, 3, 60, 0, 0, 0 ], [ 1, 12, 15, 0, 0, 0 ],
      [ 4, 7, 7, 2, 2, 2 ], [ 3, 8, 8, 4, 0, 0 ], [ 2, 3, 30, 0, 0, 0 ],
      [ 5, 6, 6, 0, 0, 0 ], [ 2, 11, 11, 10, 2, 2 ], [ 3, 3, 20, 0, 0, 0 ],
      [ 3, 5, 12, 0, 0, 0 ], [ 5, 5, 8, -2, 2, 2 ], [ 2, 6, 15, 0, 0, 0 ],
      [ 2, 6, 17, 6, 2, 0 ], [ 1, 14, 14, 8, 0, 0 ], [ 2, 7, 13, 2, 0, 0 ],
      [ 4, 5, 10, 0, 4, 0 ], [ 4, 6, 9, 0, 0, 4 ], [ 5, 6, 8, 4, 4, 4 ],
      [ 1, 5, 36, 0, 0, 0 ], [ 1, 9, 20, 0, 0, 0 ], [ 2, 5, 21, 4, 2, 2 ],
      [ 4, 5, 9, 0, 0, 0 ], [ 5, 6, 8, -4, 4, 2 ], [ 3, 3, 23, 2, 2, 2 ],
      [ 3, 7, 11, -6, 2, 2 ], [ 1, 2, 90, 0, 0, 0 ], [ 2, 9, 10, 0, 0, 0 ],
      [ 3, 6, 11, 4, 2, 0 ], [ 2, 3, 36, 0, 0, 2 ], [ 2, 4, 23, 0, 2, 0 ],
      [ 3, 6, 11, 2, 2, 2 ], [ 1, 8, 23, 4, 0, 0 ], [ 3, 7, 9, 0, 0, 2 ],
      [ 3, 8, 9, 6, 0, 2 ], [ 4, 7, 8, 6, 0, 2 ], [ 1, 4, 46, 4, 0, 0 ],
      [ 2, 2, 45, 0, 0, 0 ], [ 2, 5, 18, 0, 0, 0 ], [ 5, 7, 7, -6, 2, 2 ],
      [ 1, 1, 180, 0, 0, 0 ], [ 1, 4, 45, 0, 0, 0 ], [ 2, 5, 20, 0, 0, 2 ],
      [ 5, 5, 8, 0, 4, 0 ], [ 4, 7, 8, 4, 4, 0 ], [ 1, 10, 18, 0, 0, 0 ],
      [ 2, 9, 11, 6, 0, 0 ], [ 2, 7, 14, 2, 0, 2 ], [ 4, 7, 7, 4, 0, 0 ],
      [ 1, 7, 27, 6, 0, 0 ], [ 4, 7, 8, 4, 4, 2 ], [ 1, 4, 48, 0, 0, 1 ],
      [ 1, 12, 16, 6, 1, 0 ], [ 1, 15, 16, 15, 1, 0 ], [ 3, 4, 16, 2, 3, 0 ],
      [ 4, 4, 12, 0, 3, 1 ], [ 4, 4, 13, 1, 4, 2 ], [ 4, 6, 9, 3, 3, 3 ],
      [ 1, 1, 240, 0, 0, 1 ], [ 1, 3, 61, 3, 1, 0 ], [ 1, 7, 27, 3, 0, 1 ],
      [ 4, 7, 7, -1, 2, 2 ], [ 2, 2, 48, 0, 0, 1 ], [ 2, 5, 20, 5, 2, 1 ],
      [ 2, 8, 14, 8, 1, 2 ], [ 3, 5, 14, 5, 3, 0 ], [ 5, 6, 8, 6, 2, 3 ],
      [ 3, 5, 15, 3, 3, 3 ], [ 5, 5, 11, 4, 5, 5 ], [ 1, 6, 32, 4, 0, 1 ],
      [ 1, 12, 16, 5, 1, 1 ], [ 2, 3, 32, 2, 2, 1 ], [ 2, 6, 16, 4, 0, 1 ],
      [ 2, 8, 12, 4, 1, 1 ], [ 2, 8, 12, 2, 2, 1 ], [ 3, 4, 16, -2, 2, 1 ],
      [ 3, 8, 8, 2, 1, 2 ], [ 4, 4, 12, -2, 2, 1 ], [ 4, 6, 9, -3, 3, 2 ],
      [ 4, 6, 9, 3, 4, 2 ], [ 6, 6, 6, 1, 3, 4 ], [ 6, 6, 7, 5, 5, 3 ],
      [ 6, 6, 7, -1, 5, 4 ], [ 1, 7, 27, 2, 1, 1 ], [ 1, 9, 21, 3, 1, 1 ],
      [ 3, 3, 27, 1, 2, 3 ], [ 3, 7, 9, 3, 0, 1 ], [ 3, 9, 9, 9, 1, 1 ],
      [ 4, 7, 9, 7, 4, 2 ], [ 1, 2, 103, 1, 0, 1 ], [ 1, 7, 26, 1, 1, 0 ],
      [ 2, 4, 26, 2, 1, 2 ], [ 2, 7, 14, 5, 0, 1 ], [ 2, 8, 13, 7, 1, 1 ],
      [ 4, 7, 8, 2, 4, 3 ], [ 4, 8, 8, 7, 1, 4 ], [ 1, 7, 28, 6, 0, 1 ],
      [ 1, 11, 17, 1, 1, 1 ], [ 4, 7, 7, 3, 0, 2 ] ],
  [ [ 1, 3, 66, 2, 1, 1 ], [ 1, 9, 22, 7, 0, 1 ], [ 1, 11, 17, 4, 1, 0 ],
      [ 1, 11, 18, 7, 1, 1 ], [ 2, 5, 19, 3, 1, 1 ], [ 2, 5, 19, 1, 2, 1 ],
      [ 2, 9, 11, 4, 2, 1 ], [ 3, 4, 17, 3, 0, 2 ], [ 3, 5, 15, 4, 2, 3 ],
      [ 3, 6, 11, 2, 3, 1 ], [ 4, 5, 11, 4, 2, 3 ], [ 4, 6, 8, 3, 1, 1 ],
      [ 4, 6, 9, -5, 2, 1 ], [ 5, 5, 8, -2, 3, 1 ], [ 5, 6, 8, 3, 2, 5 ],
      [ 1, 2, 103, 0, 0, 1 ], [ 1, 5, 38, 1, 0, 1 ], [ 1, 7, 26, 0, 1, 0 ],
      [ 1, 14, 14, 7, 0, 1 ], [ 1, 14, 15, 10, 1, 1 ], [ 2, 7, 13, 0, 1, 0 ],
      [ 2, 7, 14, 1, 1, 2 ], [ 2, 8, 13, 7, 0, 1 ], [ 3, 5, 14, 5, 3, 1 ],
      [ 3, 6, 11, 3, 0, 2 ], [ 3, 6, 11, 3, 1, 2 ], [ 3, 7, 10, 6, 1, 1 ],
      [ 4, 4, 14, -1, 3, 3 ], [ 4, 5, 11, 5, 3, 2 ], [ 4, 7, 7, 0, 0, 3 ],
      [ 5, 5, 8, 1, 1, 3 ], [ 5, 6, 7, -4, 2, 1 ], [ 5, 6, 7, -2, 2, 3 ],
      [ 5, 6, 7, 2, 3, 3 ], [ 5, 6, 7, 1, 1, 4 ], [ 5, 6, 8, 5, 1, 4 ],
      [ 6, 6, 7, 4, 4, 5 ] ],
  [ [ 1, 5, 38, 0, 0, 1 ], [ 6, 7, 7, -5, 4, 4 ], [ 2, 10, 10, 1, 2, 2 ],
      [ 2, 10, 12, 10, 1, 2 ], [ 3, 8, 8, -3, 1, 1 ], [ 1, 1, 241, 1, 1, 1 ],
      [ 1, 2, 91, 2, 1, 0 ], [ 1, 7, 27, 1, 1, 1 ], [ 1, 13, 15, 6, 1, 1 ],
      [ 1, 13, 17, 12, 1, 1 ], [ 2, 5, 19, 3, 2, 0 ], [ 2, 7, 15, 5, 2, 2 ],
      [ 3, 5, 13, 1, 3, 1 ], [ 3, 5, 13, 1, 1, 2 ], [ 3, 7, 9, 3, 1, 0 ],
      [ 3, 7, 10, 2, 2, 3 ], [ 5, 5, 9, -1, 4, 3 ], [ 1, 1, 181, 1, 1, 0 ],
      [ 1, 3, 66, 2, 0, 1 ], [ 1, 6, 31, 4, 1, 0 ], [ 1, 9, 21, 5, 1, 0 ],
      [ 1, 11, 17, 3, 0, 1 ], [ 2, 3, 37, 3, 2, 2 ], [ 2, 9, 13, 9, 2, 2 ],
      [ 3, 3, 21, 1, 2, 1 ], [ 3, 7, 10, 6, 0, 1 ], [ 5, 6, 7, 0, 1, 4 ],
      [ 5, 7, 7, 4, 3, 5 ] ],
  [ [ 1, 1, 181, 0, 1, 0 ], [ 1, 1, 241, 0, 0, 1 ], [ 1, 3, 61, 3, 0, 0 ],
      [ 1, 4, 46, 3, 1, 0 ], [ 1, 12, 17, 9, 1, 0 ], [ 2, 2, 49, 2, 2, 1 ],
      [ 2, 3, 31, 3, 1, 0 ], [ 2, 5, 19, 4, 1, 0 ], [ 2, 10, 11, -8, 1, 1 ],
      [ 3, 5, 13, 2, 3, 0 ], [ 3, 7, 10, 3, 0, 3 ], [ 3, 8, 10, 7, 0, 3 ],
      [ 4, 5, 10, -2, 3, 1 ], [ 4, 5, 12, 3, 3, 4 ], [ 5, 5, 8, 0, 3, 2 ],
      [ 5, 5, 8, 0, 1, 3 ], [ 1, 3, 66, 1, 1, 1 ], [ 1, 6, 33, 6, 1, 1 ],
      [ 1, 11, 17, 5, 0, 0 ], [ 1, 13, 17, 12, 0, 1 ], [ 2, 3, 32, -2, 1, 1 ],
      [ 2, 5, 19, 3, 0, 1 ], [ 2, 9, 12, 8, 1, 1 ], [ 2, 9, 12, 7, 1, 2 ],
      [ 3, 3, 21, 0, 2, 1 ], [ 3, 4, 17, 3, 1, 2 ], [ 3, 5, 13, 0, 1, 2 ],
      [ 3, 5, 14, -4, 1, 2 ], [ 3, 6, 11, -4, 1, 1 ], [ 3, 6, 12, 3, 2, 3 ],
      [ 3, 6, 13, 6, 2, 3 ], [ 3, 8, 8, -1, 1, 2 ], [ 3, 8, 9, 5, 3, 1 ],
      [ 4, 5, 11, -1, 3, 3 ], [ 5, 5, 9, -1, 2, 4 ], [ 5, 6, 7, 0, 3, 3 ],
      [ 5, 6, 7, 1, 0, 4 ], [ 5, 6, 8, 5, 2, 4 ] ],
  [ [ 1, 1, 181, 0, 0, 0 ], [ 1, 5, 37, 4, 0, 0 ], [ 1, 13, 14, 2, 0, 0 ],
      [ 2, 2, 61, 2, 2, 2 ], [ 2, 5, 21, 4, 0, 2 ], [ 2, 6, 17, 2, 2, 2 ],
      [ 2, 7, 14, 4, 2, 0 ], [ 5, 6, 7, 4, 2, 2 ], [ 1, 2, 91, 2, 0, 0 ],
      [ 1, 7, 26, 2, 0, 0 ], [ 1, 10, 19, 6, 0, 0 ], [ 2, 3, 31, 2, 2, 0 ],
      [ 2, 4, 27, 4, 2, 2 ], [ 2, 9, 11, 4, 2, 0 ], [ 2, 11, 11, 10, 0, 2 ],
      [ 3, 3, 23, 0, 2, 2 ], [ 3, 6, 11, 0, 2, 2 ], [ 3, 8, 8, 2, 0, 2 ],
      [ 3, 8, 9, 6, 2, 0 ], [ 4, 5, 11, 4, 4, 2 ], [ 4, 6, 9, -4, 2, 2 ],
      [ 4, 7, 8, 6, 2, 0 ], [ 5, 6, 7, 2, 4, 0 ], [ 1, 2, 104, 2, 1, 1 ],
      [ 1, 6, 32, 3, 1, 1 ], [ 1, 8, 24, 6, 1, 0 ], [ 1, 8, 24, 4, 1, 1 ],
      [ 1, 12, 18, 11, 1, 1 ], [ 2, 3, 32, 1, 2, 1 ], [ 2, 4, 23, 2, 1, 0 ],
      [ 2, 4, 24, 2, 2, 1 ], [ 2, 4, 26, 1, 1, 2 ], [ 2, 6, 16, 2, 2, 1 ],
      [ 2, 8, 12, 4, 0, 1 ], [ 2, 8, 12, 1, 2, 1 ], [ 2, 9, 12, 8, 0, 1 ],
      [ 3, 4, 16, 3, 1, 1 ], [ 3, 6, 11, -3, 2, 1 ], [ 4, 5, 10, 3, 0, 2 ],
      [ 4, 5, 11, 4, 1, 3 ], [ 4, 6, 8, 3, 0, 1 ], [ 4, 6, 8, 2, 2, 1 ],
      [ 4, 6, 8, -1, 1, 2 ], [ 4, 6, 9, 5, 2, 2 ], [ 4, 7, 8, 5, 0, 3 ],
      [ 4, 8, 8, 7, 2, 4 ], [ 5, 5, 8, 1, 3, 2 ], [ 5, 6, 8, 3, 1, 5 ],
      [ 1, 5, 39, 4, 1, 1 ], [ 1, 7, 27, 5, 1, 0 ], [ 1, 8, 23, 2, 1, 0 ],
      [ 1, 9, 21, 2, 1, 1 ], [ 1, 9, 23, 9, 1, 1 ], [ 3, 5, 15, 4, 1, 3 ],
      [ 3, 7, 11, 7, 3, 1 ], [ 3, 8, 9, 6, 1, 2 ], [ 5, 5, 9, 3, 5, 2 ],
      [ 5, 7, 7, -3, 3, 4 ] ],
  [ [ 2, 3, 37, 3, 1, 2 ], [ 3, 3, 22, 3, 3, 1 ], [ 3, 7, 10, 5, 0, 2 ],
      [ 5, 7, 7, 4, 0, 5 ], [ 1, 4, 49, 3, 1, 1 ], [ 1, 10, 19, 5, 1, 0 ],
      [ 1, 14, 15, 10, 0, 1 ], [ 4, 4, 14, 3, 3, 3 ], [ 4, 6, 9, -4, 3, 1 ],
      [ 5, 6, 9, 4, 5, 5 ], [ 1, 3, 66, 1, 0, 1 ], [ 1, 5, 39, 4, 0, 1 ],
      [ 1, 8, 25, 7, 1, 1 ], [ 1, 10, 19, 4, 0, 1 ], [ 1, 10, 19, 3, 1, 1 ],
      [ 1, 11, 19, 10, 1, 0 ], [ 2, 4, 24, 3, 1, 1 ], [ 2, 10, 10, -5, 1, 1 ],
      [ 3, 4, 17, -1, 2, 2 ], [ 3, 4, 19, 2, 2, 3 ], [ 3, 5, 13, 1, 0, 2 ],
      [ 3, 5, 14, -3, 2, 2 ], [ 3, 7, 9, 1, 2, 0 ], [ 3, 7, 10, 6, 1, 0 ],
      [ 3, 7, 10, 3, 1, 3 ], [ 3, 7, 10, 1, 2, 3 ], [ 3, 9, 9, -7, 2, 2 ],
      [ 4, 5, 10, 4, 1, 1 ], [ 4, 5, 10, 3, 1, 2 ], [ 5, 6, 7, -3, 3, 1 ],
      [ 5, 6, 7, 2, 4, 1 ], [ 6, 6, 7, -2, 3, 5 ], [ 1, 1, 242, 1, 1, 1 ],
      [ 1, 2, 91, 1, 1, 0 ], [ 1, 3, 61, 2, 1, 0 ], [ 1, 7, 27, 2, 0, 1 ],
      [ 1, 11, 18, 7, 0, 1 ], [ 1, 12, 18, 11, 0, 1 ], [ 2, 6, 16, -3, 1, 1 ],
      [ 3, 3, 23, 1, 2, 2 ], [ 3, 4, 16, 3, 2, 0 ], [ 3, 4, 16, 3, 0, 1 ],
      [ 3, 6, 11, 1, 2, 2 ], [ 3, 6, 12, -5, 1, 2 ], [ 3, 7, 11, 6, 2, 3 ],
      [ 4, 6, 9, 4, 1, 3 ], [ 4, 7, 8, 6, 1, 2 ] ],
  [ [ 1, 3, 66, 0, 0, 1 ], [ 3, 9, 9, 7, 3, 3 ], [ 2, 6, 17, 1, 2, 2 ],
      [ 2, 6, 18, 6, 1, 2 ], [ 6, 6, 7, 5, 5, 1 ], [ 1, 2, 91, 0, 1, 0 ],
      [ 1, 9, 21, 3, 0, 1 ], [ 1, 9, 21, 1, 1, 1 ], [ 2, 3, 31, 3, 0, 0 ],
      [ 3, 5, 15, 2, 3, 3 ], [ 3, 6, 11, 2, 3, 0 ], [ 3, 6, 11, -2, 1, 2 ],
      [ 3, 7, 9, -2, 1, 1 ], [ 5, 6, 7, -2, 3, 2 ], [ 1, 1, 242, 0, 0, 1 ],
      [ 1, 5, 37, 3, 1, 0 ], [ 1, 14, 15, 10, 1, 0 ], [ 2, 7, 13, 1, 0, 0 ],
      [ 3, 3, 21, 1, 3, 0 ], [ 3, 3, 27, 1, 1, 3 ], [ 3, 5, 13, 3, 2, 1 ],
      [ 5, 6, 9, 6, 5, 4 ], [ 1, 14, 14, 6, 1, 1 ], [ 4, 4, 14, -2, 2, 3 ],
      [ 2, 11, 11, 11, 0, 0 ], [ 6, 7, 7, 3, 6, 6 ], [ 1, 2, 104, 1, 1, 1 ],
      [ 1, 6, 32, 6, 1, 0 ], [ 1, 10, 20, 8, 1, 0 ], [ 2, 4, 26, 1, 0, 2 ],
      [ 2, 5, 19, -2, 1, 1 ], [ 2, 7, 14, 1, 0, 2 ], [ 2, 10, 10, 4, 1, 2 ],
      [ 2, 10, 11, 7, 2, 2 ], [ 4, 5, 10, 4, 0, 1 ], [ 4, 6, 8, 3, 1, 0 ],
      [ 4, 6, 10, 6, 3, 3 ], [ 5, 6, 8, 6, 3, 0 ], [ 1, 1, 182, 1, 1, 0 ],
      [ 1, 4, 49, 3, 0, 1 ], [ 1, 8, 25, 7, 0, 1 ], [ 2, 2, 46, 1, 2, 0 ],
      [ 2, 2, 61, 1, 2, 2 ], [ 2, 4, 24, 3, 0, 1 ], [ 2, 6, 16, 3, 2, 0 ],
      [ 2, 8, 13, 7, 1, 0 ], [ 4, 4, 13, 3, 3, 2 ], [ 4, 7, 8, 5, 2, 3 ],
      [ 5, 6, 7, 3, 2, 3 ] ],
  [ [ 1, 1, 182, 0, 1, 0 ], [ 1, 2, 91, 1, 0, 0 ], [ 1, 2, 104, 1, 0, 1 ],
      [ 1, 4, 46, 3, 0, 0 ], [ 1, 6, 32, 3, 0, 1 ], [ 1, 7, 26, 1, 0, 0 ],
      [ 1, 8, 23, 3, 0, 0 ], [ 1, 8, 23, 1, 1, 0 ], [ 1, 11, 17, 2, 0, 1 ],
      [ 1, 12, 16, 5, 0, 1 ], [ 1, 13, 14, 1, 0, 0 ], [ 1, 13, 17, 12, 1, 0 ],
      [ 1, 14, 16, 13, 0, 0 ], [ 2, 2, 49, 1, 2, 1 ], [ 2, 3, 32, 2, 1, 1 ],
      [ 2, 5, 21, 4, 1, 2 ], [ 2, 6, 17, 6, 1, 1 ], [ 2, 7, 14, 5, 1, 0 ],
      [ 2, 7, 14, -4, 1, 1 ], [ 2, 7, 15, 7, 1, 1 ], [ 2, 8, 12, -3, 1, 1 ],
      [ 2, 8, 13, 6, 2, 1 ], [ 2, 9, 11, 5, 1, 1 ], [ 2, 9, 11, 3, 1, 2 ],
      [ 2, 9, 12, 8, 1, 0 ], [ 3, 4, 17, 4, 3, 1 ], [ 3, 5, 13, 4, 1, 0 ],
      [ 3, 6, 11, 1, 3, 1 ], [ 3, 8, 8, 1, 1, 2 ], [ 3, 8, 9, 6, 2, 1 ],
      [ 3, 8, 9, 4, 2, 3 ], [ 4, 5, 11, 3, 3, 3 ], [ 4, 7, 8, -2, 3, 3 ],
      [ 4, 8, 8, -7, 1, 3 ], [ 5, 6, 7, 1, 3, 3 ], [ 5, 6, 8, 5, 4, 3 ],
      [ 5, 7, 8, 7, 5, 1 ] ],
  [ [ 1, 1, 182, 0, 0, 0 ], [ 1, 9, 22, 8, 0, 0 ], [ 2, 8, 13, 6, 2, 0 ],
      [ 3, 5, 13, 0, 0, 2 ], [ 3, 8, 10, 8, 2, 2 ], [ 1, 2, 91, 0, 0, 0 ],
      [ 1, 11, 18, 8, 0, 0 ], [ 2, 4, 23, 2, 0, 0 ], [ 3, 4, 17, 2, 2, 2 ],
      [ 1, 3, 61, 2, 0, 0 ], [ 1, 13, 14, 0, 0, 0 ], [ 2, 5, 19, 4, 0, 0 ],
      [ 2, 7, 13, 0, 0, 0 ], [ 3, 6, 12, -4, 2, 2 ], [ 4, 7, 7, 0, 2, 2 ],
      [ 5, 6, 7, 0, 0, 4 ], [ 1, 6, 31, 4, 0, 0 ], [ 1, 7, 26, 0, 0, 0 ],
      [ 2, 3, 37, 2, 2, 2 ], [ 2, 7, 14, 0, 0, 2 ], [ 3, 7, 9, 0, 2, 0 ],
      [ 5, 7, 7, -4, 2, 4 ], [ 1, 4, 46, 2, 1, 0 ], [ 1, 6, 32, 2, 1, 1 ],
      [ 1, 10, 20, 7, 1, 1 ], [ 2, 3, 32, 2, 0, 1 ], [ 2, 8, 12, 4, 1, 0 ],
      [ 2, 10, 12, 10, 2, 1 ], [ 3, 4, 19, 1, 2, 3 ], [ 3, 8, 8, 3, 1, 1 ],
      [ 3, 8, 8, 0, 1, 2 ], [ 4, 4, 12, 1, 3, 0 ], [ 4, 5, 10, -3, 2, 1 ],
      [ 4, 6, 8, 1, 1, 2 ], [ 4, 6, 9, 5, 0, 2 ], [ 1, 3, 67, 3, 1, 1 ],
      [ 1, 8, 23, 0, 1, 0 ], [ 1, 8, 25, 8, 1, 0 ], [ 1, 11, 17, 3, 1, 0 ],
      [ 3, 3, 23, -1, 1, 2 ], [ 3, 4, 17, -2, 1, 2 ], [ 1, 1, 243, 1, 1, 1 ],
      [ 1, 3, 61, 1, 1, 0 ], [ 1, 7, 27, 1, 0, 1 ], [ 3, 3, 21, -1, 1, 1 ],
      [ 3, 7, 11, 6, 1, 3 ], [ 4, 7, 7, 1, 2, 2 ], [ 5, 5, 8, 0, 0, 3 ],
      [ 5, 7, 7, 7, 1, 1 ], [ 5, 7, 7, 6, 3, 3 ], [ 7, 7, 7, 6, 7, 7 ],
      [ 1, 2, 104, 0, 0, 1 ], [ 1, 7, 28, 7, 1, 0 ], [ 1, 8, 24, 4, 0, 1 ],
      [ 1, 12, 16, 4, 1, 1 ], [ 2, 4, 24, 1, 2, 1 ], [ 2, 4, 27, 4, 1, 2 ],
      [ 2, 6, 16, 1, 2, 1 ], [ 3, 4, 16, 2, 2, 1 ], [ 3, 7, 10, 5, 1, 2 ],
      [ 3, 7, 10, 3, 3, 2 ], [ 4, 4, 12, 2, 2, 1 ], [ 4, 7, 8, 6, 2, 1 ],
      [ 4, 7, 8, 4, 4, 1 ], [ 4, 7, 8, 3, 2, 4 ], [ 5, 6, 7, -1, 4, 1 ],
      [ 6, 6, 8, -2, 5, 5 ] ],
  [ [ 1, 7, 27, 0, 0, 1 ], [ 4, 7, 9, -6, 3, 2 ], [ 1, 1, 243, 0, 0, 1 ],
      [ 1, 3, 61, 0, 1, 0 ], [ 1, 7, 28, 5, 1, 1 ], [ 1, 10, 19, 2, 1, 1 ],
      [ 3, 3, 28, 3, 3, 3 ], [ 3, 4, 16, 1, 3, 0 ], [ 3, 4, 19, 2, 0, 3 ],
      [ 3, 7, 9, 3, 0, 0 ], [ 3, 7, 10, 4, 3, 0 ], [ 4, 7, 7, -2, 1, 2 ],
      [ 1, 4, 49, 2, 1, 1 ], [ 1, 6, 31, 3, 1, 0 ], [ 1, 13, 15, 6, 0, 1 ],
      [ 4, 6, 9, 0, 3, 3 ], [ 4, 7, 9, 6, 3, 4 ], [ 6, 6, 7, 3, 6, 3 ] ],
  [ [ 1, 1, 183, 1, 1, 0 ], [ 1, 5, 39, 3, 1, 1 ], [ 2, 3, 31, 1, 2, 0 ],
      [ 2, 5, 21, 3, 2, 2 ], [ 3, 3, 21, 1, 1, 1 ], [ 5, 5, 9, 3, 5, 0 ],
      [ 5, 5, 9, 3, 4, 3 ], [ 5, 5, 10, 2, 2, 5 ], [ 5, 5, 11, 3, 5, 5 ],
      [ 1, 5, 38, 5, 1, 0 ], [ 1, 8, 24, 3, 1, 1 ], [ 2, 2, 49, -1, 1, 1 ],
      [ 2, 4, 24, -2, 1, 1 ], [ 2, 5, 19, 2, 1, 1 ], [ 2, 5, 20, 5, 2, 0 ],
      [ 2, 5, 20, 5, 1, 1 ], [ 2, 6, 17, 3, 0, 2 ], [ 2, 6, 17, 3, 1, 2 ],
      [ 2, 8, 13, 5, 0, 2 ], [ 3, 5, 14, 3, 3, 2 ], [ 4, 6, 8, -1, 2, 1 ],
      [ 4, 6, 10, 4, 3, 4 ], [ 5, 5, 10, 3, 5, 4 ], [ 5, 6, 8, 4, 5, 0 ],
      [ 5, 6, 8, 6, 3, 2 ], [ 5, 6, 8, -4, 1, 4 ], [ 5, 6, 9, 5, 0, 5 ],
      [ 1, 2, 92, 2, 1, 0 ], [ 1, 6, 32, 1, 1, 1 ], [ 2, 2, 61, 1, 1, 2 ],
      [ 2, 3, 32, -1, 1, 1 ], [ 2, 4, 23, 1, 1, 0 ], [ 2, 6, 16, 4, 1, 0 ],
      [ 2, 7, 14, 3, 2, 1 ], [ 2, 9, 12, 7, 2, 0 ], [ 4, 6, 8, 0, 1, 2 ],
      [ 6, 6, 6, -1, 2, 4 ], [ 6, 6, 7, 5, 5, 2 ], [ 6, 6, 7, 4, 5, 4 ],
      [ 1, 10, 21, 10, 1, 0 ], [ 1, 11, 17, 1, 0, 1 ], [ 2, 3, 37, 1, 2, 2 ],
      [ 2, 7, 15, 5, 0, 2 ], [ 2, 9, 11, 3, 0, 2 ], [ 3, 7, 9, 2, 1, 1 ] ],
  [ [ 1, 1, 244, 1, 1, 1 ], [ 1, 2, 105, 2, 1, 1 ], [ 1, 3, 61, 1, 0, 0 ],
      [ 1, 5, 37, 3, 0, 0 ], [ 1, 5, 37, 2, 1, 0 ], [ 1, 7, 27, 5, 0, 0 ],
      [ 1, 7, 28, 5, 0, 1 ], [ 1, 10, 19, 1, 1, 1 ], [ 1, 10, 20, 7, 0, 1 ],
      [ 1, 12, 16, 5, 1, 0 ], [ 1, 12, 18, 11, 1, 0 ], [ 1, 13, 16, 9, 1, 1 ],
      [ 2, 9, 11, 5, 0, 1 ], [ 3, 4, 19, 2, 1, 3 ], [ 3, 6, 11, 4, 1, 1 ],
      [ 4, 4, 13, 3, 4, 1 ], [ 4, 5, 10, 4, 1, 0 ], [ 4, 5, 11, -3, 1, 3 ],
      [ 4, 7, 8, 5, 3, 2 ], [ 5, 6, 7, -3, 2, 2 ], [ 5, 6, 7, 3, 3, 2 ],
      [ 1, 1, 183, 0, 1, 0 ], [ 1, 4, 46, 1, 1, 0 ], [ 1, 4, 49, 2, 0, 1 ],
      [ 1, 4, 49, 1, 1, 1 ], [ 1, 9, 21, 5, 0, 0 ], [ 1, 9, 21, 4, 1, 0 ],
      [ 1, 9, 21, 2, 0, 1 ], [ 1, 9, 22, 6, 1, 1 ], [ 1, 11, 17, 0, 0, 1 ],
      [ 1, 12, 17, 8, 1, 1 ], [ 1, 13, 15, 7, 0, 0 ], [ 1, 13, 15, 6, 1, 0 ],
      [ 1, 15, 15, 13, 0, 0 ], [ 2, 6, 16, 3, 1, 1 ], [ 2, 9, 13, 9, 1, 2 ],
      [ 3, 4, 16, -1, 2, 1 ], [ 3, 5, 13, -2, 2, 1 ], [ 3, 7, 10, 4, 3, 1 ],
      [ 4, 5, 12, 2, 3, 4 ], [ 4, 6, 9, -2, 2, 3 ], [ 4, 6, 9, 2, 3, 3 ],
      [ 4, 7, 7, -3, 1, 1 ], [ 4, 7, 8, -6, 1, 1 ], [ 4, 7, 9, 7, 3, 3 ] ],
  [ [ 1, 1, 183, 0, 0, 0 ], [ 1, 3, 61, 0, 0, 0 ], [ 1, 4, 46, 2, 0, 0 ],
      [ 1, 12, 16, 6, 0, 0 ], [ 1, 13, 16, 10, 0, 0 ], [ 2, 8, 13, 4, 2, 2 ],
      [ 3, 5, 13, 4, 0, 0 ], [ 4, 5, 10, 2, 2, 2 ], [ 2, 3, 31, 0, 2, 0 ],
      [ 2, 5, 19, 2, 2, 0 ], [ 3, 7, 10, 6, 0, 0 ], [ 2, 2, 61, 0, 0, 2 ],
      [ 2, 3, 37, 2, 0, 2 ], [ 3, 3, 21, 2, 2, 0 ], [ 3, 5, 14, 4, 2, 2 ],
      [ 6, 6, 7, 2, 2, 6 ], [ 1, 2, 92, 2, 0, 0 ], [ 1, 6, 32, 6, 0, 0 ],
      [ 1, 8, 23, 2, 0, 0 ], [ 1, 8, 24, 6, 0, 0 ], [ 1, 11, 17, 4, 0, 0 ],
      [ 2, 9, 12, 6, 2, 2 ], [ 3, 4, 17, 0, 2, 2 ], [ 3, 6, 12, 6, 2, 0 ],
      [ 3, 8, 9, -4, 2, 2 ], [ 4, 6, 9, 2, 4, 2 ], [ 5, 5, 9, 2, 2, 4 ],
      [ 5, 6, 7, 4, 0, 2 ], [ 1, 1, 244, 0, 0, 1 ], [ 1, 4, 47, 4, 1, 0 ],
      [ 1, 5, 39, 3, 0, 1 ], [ 3, 4, 17, 4, 3, 0 ], [ 3, 5, 13, 1, 3, 0 ],
      [ 3, 7, 11, 5, 3, 3 ], [ 4, 5, 13, 5, 4, 4 ], [ 1, 3, 62, 3, 1, 0 ],
      [ 1, 4, 46, 0, 1, 0 ], [ 1, 10, 19, 3, 0, 1 ], [ 2, 2, 46, 1, 1, 0 ],
      [ 2, 2, 49, 1, 1, 1 ], [ 2, 8, 13, 5, 1, 2 ], [ 3, 4, 16, 0, 3, 0 ],
      [ 3, 4, 20, 4, 3, 3 ], [ 4, 4, 12, 0, 3, 0 ], [ 4, 4, 13, 3, 4, 0 ],
      [ 4, 4, 16, 3, 3, 4 ], [ 4, 5, 10, -1, 2, 2 ], [ 4, 5, 12, 3, 0, 4 ],
      [ 4, 7, 8, 5, 1, 3 ], [ 1, 3, 67, 2, 1, 1 ], [ 1, 13, 15, 5, 1, 1 ],
      [ 3, 3, 21, 0, 1, 1 ], [ 3, 3, 23, 1, 1, 2 ], [ 3, 5, 13, -3, 1, 1 ],
      [ 3, 8, 9, 4, 3, 2 ], [ 4, 7, 9, 5, 4, 4 ], [ 1, 6, 32, 2, 0, 1 ],
      [ 1, 11, 18, 7, 1, 0 ], [ 2, 3, 32, 1, 1, 1 ], [ 2, 4, 23, 0, 1, 0 ],
      [ 2, 4, 24, 4, 1, 0 ], [ 2, 9, 12, 7, 2, 1 ], [ 3, 3, 24, 3, 3, 2 ],
      [ 3, 4, 18, 4, 3, 2 ], [ 3, 6, 12, 6, 2, 1 ], [ 3, 6, 12, 3, 1, 3 ],
      [ 3, 6, 12, 2, 2, 3 ], [ 4, 5, 12, 5, 4, 3 ], [ 4, 6, 8, 3, 0, 0 ],
      [ 4, 6, 8, 1, 0, 2 ], [ 4, 6, 9, 3, 4, 0 ], [ 4, 6, 9, 5, 1, 2 ],
      [ 4, 6, 9, -3, 1, 3 ], [ 4, 7, 8, 3, 0, 4 ], [ 5, 6, 7, 3, 0, 3 ] ],
  [ [ 1, 2, 92, 1, 1, 0 ], [ 1, 2, 105, 1, 1, 1 ], [ 1, 3, 67, 2, 0, 1 ],
      [ 1, 6, 33, 5, 1, 1 ], [ 1, 7, 27, 4, 1, 0 ], [ 1, 11, 17, 2, 1, 0 ],
      [ 1, 11, 18, 6, 1, 1 ], [ 2, 2, 49, 0, 1, 1 ], [ 2, 3, 31, 2, 1, 0 ],
      [ 2, 3, 32, 0, 1, 1 ], [ 2, 3, 37, 2, 1, 2 ], [ 2, 5, 19, 2, 0, 1 ],
      [ 2, 5, 19, -1, 1, 1 ], [ 2, 7, 15, 5, 1, 2 ], [ 2, 8, 12, 3, 1, 1 ],
      [ 2, 8, 13, -6, 1, 1 ], [ 2, 9, 11, 5, 1, 0 ], [ 2, 9, 11, 3, 2, 1 ],
      [ 2, 11, 11, 10, 1, 2 ], [ 3, 3, 23, 0, 1, 2 ], [ 3, 4, 17, 1, 2, 2 ],
      [ 3, 5, 13, 3, 2, 0 ], [ 3, 6, 11, 4, 0, 1 ], [ 3, 7, 10, -3, 2, 2 ],
      [ 3, 7, 11, 7, 2, 2 ], [ 3, 8, 8, 3, 0, 1 ], [ 3, 8, 8, 1, 0, 2 ],
      [ 3, 8, 9, -6, 1, 1 ], [ 3, 8, 10, 7, 2, 3 ], [ 4, 5, 11, -2, 2, 3 ],
      [ 4, 7, 8, 5, 3, 0 ], [ 4, 7, 8, 4, 3, 3 ], [ 5, 5, 8, 2, 3, 1 ],
      [ 5, 7, 8, 7, 5, 3 ] ],
  [ [ 1, 1, 245, 1, 1, 1 ], [ 1, 3, 67, 1, 1, 1 ], [ 1, 5, 37, 1, 1, 0 ],
      [ 1, 5, 39, 2, 1, 1 ], [ 1, 6, 31, 2, 1, 0 ], [ 1, 7, 29, 7, 1, 1 ],
      [ 1, 9, 21, 1, 0, 1 ], [ 1, 9, 22, 6, 0, 1 ], [ 1, 10, 19, 4, 1, 0 ],
      [ 1, 11, 19, 9, 1, 1 ], [ 3, 6, 11, 2, 1, 2 ], [ 5, 6, 7, 4, 1, 2 ],
      [ 5, 7, 7, -5, 2, 3 ], [ 1, 1, 184, 1, 1, 0 ], [ 1, 2, 92, 0, 1, 0 ],
      [ 1, 2, 105, 1, 0, 1 ], [ 1, 4, 49, 1, 0, 1 ], [ 1, 4, 50, 4, 1, 1 ],
      [ 1, 6, 33, 5, 0, 1 ], [ 1, 8, 24, 2, 1, 1 ], [ 1, 9, 22, 7, 1, 0 ],
      [ 1, 12, 16, 3, 1, 1 ], [ 1, 14, 14, 6, 0, 1 ], [ 1, 14, 16, 12, 1, 1 ],
      [ 2, 2, 46, 0, 1, 0 ], [ 2, 3, 32, 1, 0, 1 ], [ 2, 4, 23, 1, 0, 0 ],
      [ 2, 4, 24, 3, 2, 0 ], [ 2, 4, 24, 2, 1, 1 ], [ 2, 4, 27, 3, 2, 2 ],
      [ 2, 6, 16, 3, 0, 1 ], [ 2, 7, 14, 5, 0, 0 ], [ 2, 7, 16, 7, 2, 2 ],
      [ 2, 8, 12, 1, 2, 0 ], [ 2, 8, 13, 7, 0, 0 ], [ 3, 4, 16, -2, 1, 1 ],
      [ 4, 4, 12, -1, 2, 1 ], [ 4, 4, 13, -1, 3, 2 ], [ 4, 4, 14, 0, 3, 3 ],
      [ 4, 6, 8, 1, 2, 1 ], [ 4, 6, 9, 4, 3, 2 ], [ 4, 6, 9, 1, 3, 3 ],
      [ 4, 6, 10, 6, 4, 1 ], [ 4, 6, 10, 5, 4, 3 ], [ 5, 6, 8, -2, 3, 4 ],
      [ 5, 6, 9, 5, 4, 5 ] ],
  [ [ 3, 3, 21, 0, 0, 1 ], [ 3, 6, 12, 1, 2, 3 ], [ 3, 6, 13, 5, 3, 3 ],
      [ 5, 7, 7, 7, 0, 0 ], [ 1, 1, 245, 0, 0, 1 ], [ 1, 3, 62, 3, 0, 0 ],
      [ 1, 5, 37, 0, 1, 0 ], [ 1, 5, 38, 5, 0, 0 ], [ 1, 12, 17, 9, 0, 0 ],
      [ 1, 12, 17, 8, 0, 1 ], [ 2, 6, 17, 5, 2, 1 ], [ 2, 9, 11, 2, 1, 2 ],
      [ 3, 3, 28, 2, 3, 3 ], [ 3, 4, 16, 1, 2, 1 ], [ 3, 7, 9, 2, 0, 1 ],
      [ 3, 8, 9, 4, 0, 3 ], [ 4, 5, 11, 5, 3, 0 ], [ 6, 6, 7, -4, 5, 1 ],
      [ 6, 7, 7, 7, 4, 5 ], [ 1, 2, 92, 1, 0, 0 ], [ 1, 6, 32, 1, 0, 1 ],
      [ 1, 8, 23, 1, 0, 0 ], [ 1, 8, 24, 5, 1, 0 ], [ 2, 2, 49, 0, 0, 1 ],
      [ 2, 3, 33, 3, 2, 1 ], [ 3, 5, 13, 0, 3, 0 ], [ 3, 6, 11, 1, 3, 0 ],
      [ 3, 6, 12, 5, 3, 0 ], [ 3, 8, 9, -5, 1, 2 ], [ 4, 6, 9, 3, 4, 1 ],
      [ 5, 6, 9, 3, 5, 5 ], [ 1, 9, 21, 0, 0, 1 ], [ 1, 14, 14, 7, 0, 0 ],
      [ 2, 7, 15, 7, 1, 0 ], [ 4, 8, 8, -5, 3, 3 ], [ 1, 2, 105, 0, 0, 1 ],
      [ 1, 7, 28, 7, 0, 0 ], [ 5, 5, 10, 5, 5, 3 ], [ 5, 5, 10, 2, 5, 4 ],
      [ 1, 5, 40, 5, 1, 1 ], [ 1, 6, 31, 3, 0, 0 ], [ 1, 8, 24, 3, 0, 1 ],
      [ 1, 10, 19, 5, 0, 0 ], [ 2, 4, 25, 4, 2, 1 ], [ 2, 7, 14, 4, 1, 1 ],
      [ 4, 5, 10, -2, 1, 2 ], [ 5, 5, 10, 1, 2, 5 ], [ 5, 6, 7, 3, 1, 3 ],
      [ 5, 7, 7, -1, 4, 4 ], [ 1, 1, 184, 0, 1, 0 ], [ 1, 4, 46, 1, 0, 0 ],
      [ 1, 4, 49, 0, 0, 1 ], [ 1, 13, 16, 9, 0, 1 ], [ 1, 15, 16, 15, 0, 0 ],
      [ 2, 5, 19, 1, 1, 1 ], [ 2, 10, 10, 5, 1, 1 ], [ 4, 5, 10, 2, 3, 1 ],
      [ 5, 5, 8, 2, 3, 0 ] ],
  [ [ 1, 10, 20, 8, 0, 0 ], [ 3, 5, 14, 4, 0, 2 ], [ 4, 5, 10, 4, 0, 0 ],
      [ 5, 6, 7, 4, 2, 0 ], [ 1, 5, 37, 2, 0, 0 ], [ 5, 5, 9, 0, 2, 4 ],
      [ 1, 11, 19, 10, 0, 0 ], [ 3, 4, 17, 2, 0, 2 ], [ 4, 5, 11, 4, 4, 0 ],
      [ 4, 5, 11, -4, 2, 2 ], [ 3, 6, 11, 2, 0, 2 ], [ 4, 6, 11, 6, 4, 4 ],
      [ 1, 2, 92, 0, 0, 0 ], [ 1, 4, 46, 0, 0, 0 ], [ 2, 3, 31, 2, 0, 0 ],
      [ 2, 4, 23, 0, 0, 0 ], [ 2, 9, 12, 8, 0, 0 ], [ 5, 6, 8, 0, 4, 4 ],
      [ 2, 2, 47, 2, 2, 0 ], [ 2, 7, 15, 4, 2, 2 ], [ 3, 3, 23, 0, 0, 2 ],
      [ 3, 8, 10, 8, 2, 0 ], [ 1, 4, 47, 4, 0, 0 ], [ 1, 8, 23, 0, 0, 0 ],
      [ 3, 3, 24, -2, 2, 2 ], [ 3, 8, 8, 0, 0, 2 ], [ 5, 5, 8, 2, 2, 2 ],
      [ 5, 7, 8, -4, 4, 4 ], [ 1, 1, 184, 0, 0, 0 ], [ 1, 8, 25, 8, 0, 0 ],
      [ 2, 5, 21, 2, 2, 2 ], [ 5, 5, 9, 4, 4, 2 ], [ 1, 3, 67, 1, 0, 1 ],
      [ 1, 5, 39, 1, 1, 1 ], [ 1, 11, 17, 1, 1, 0 ], [ 1, 11, 19, 9, 0, 1 ],
      [ 3, 4, 17, 2, 1, 2 ], [ 3, 5, 15, 3, 2, 3 ], [ 3, 7, 9, -1, 1, 1 ],
      [ 4, 5, 11, 5, 2, 2 ], [ 5, 5, 9, 3, 5, 1 ], [ 5, 5, 9, -2, 3, 3 ],
      [ 1, 6, 32, 0, 0, 1 ], [ 1, 8, 24, 1, 1, 1 ], [ 1, 12, 16, 4, 0, 1 ],
      [ 1, 14, 14, 5, 1, 1 ], [ 1, 14, 16, 12, 0, 1 ], [ 2, 3, 32, 0, 0, 1 ],
      [ 2, 4, 24, 2, 0, 1 ], [ 2, 5, 19, 0, 1, 1 ], [ 2, 5, 20, 4, 2, 1 ],
      [ 2, 6, 16, -2, 1, 1 ], [ 2, 9, 11, -4, 1, 1 ],
      [ 2, 11, 11, -10, 1, 1 ], [ 3, 4, 16, 0, 2, 1 ], [ 3, 6, 11, 3, 2, 1 ],
      [ 3, 8, 10, 8, 1, 2 ], [ 3, 8, 10, 7, 1, 3 ], [ 4, 4, 14, 2, 3, 3 ],
      [ 4, 5, 11, 0, 3, 3 ], [ 4, 5, 12, 3, 2, 4 ], [ 4, 6, 8, -2, 1, 1 ],
      [ 4, 6, 8, 0, 2, 1 ], [ 4, 6, 9, 1, 4, 2 ], [ 4, 6, 10, -5, 3, 2 ],
      [ 4, 8, 8, -7, 2, 2 ], [ 5, 6, 7, 1, 4, 1 ], [ 5, 6, 8, 6, 3, 1 ],
      [ 5, 6, 8, 2, 2, 5 ], [ 6, 6, 8, 5, 6, 5 ] ],
  [ [ 1, 1, 246, 1, 1, 1 ], [ 1, 3, 62, 2, 1, 0 ], [ 1, 3, 67, 0, 0, 1 ],
      [ 1, 7, 28, 4, 1, 1 ], [ 1, 8, 25, 6, 1, 1 ], [ 1, 11, 17, 0, 1, 0 ],
      [ 2, 3, 37, 1, 1, 2 ], [ 2, 4, 24, -1, 1, 1 ], [ 3, 4, 16, 3, 1, 0 ],
      [ 3, 4, 18, -3, 2, 2 ], [ 3, 7, 10, -4, 1, 2 ], [ 3, 7, 10, 2, 3, 2 ],
      [ 3, 7, 10, 2, 1, 3 ], [ 4, 7, 7, 3, 1, 1 ], [ 4, 7, 7, 2, 1, 2 ],
      [ 5, 6, 7, 4, 2, 1 ], [ 5, 6, 7, 0, 4, 1 ], [ 5, 7, 7, 4, 2, 5 ],
      [ 6, 6, 7, 0, 4, 5 ], [ 1, 5, 39, 2, 0, 1 ], [ 1, 6, 31, 1, 1, 0 ],
      [ 1, 6, 32, 5, 1, 0 ], [ 1, 10, 19, 2, 0, 1 ], [ 1, 10, 21, 9, 1, 1 ],
      [ 2, 5, 19, 3, 1, 0 ], [ 2, 7, 15, 6, 2, 1 ], [ 3, 3, 22, 2, 3, 1 ],
      [ 3, 4, 19, 1, 1, 3 ], [ 3, 6, 11, -1, 1, 2 ], [ 3, 6, 12, 5, 2, 2 ],
      [ 3, 7, 9, 2, 1, 0 ], [ 3, 7, 10, 5, 2, 0 ], [ 3, 7, 10, 5, 2, 1 ],
      [ 4, 5, 11, -3, 3, 2 ], [ 4, 7, 8, 3, 1, 4 ], [ 4, 7, 9, 6, 1, 4 ],
      [ 5, 7, 7, 6, 0, 3 ], [ 6, 7, 7, 6, 1, 6 ] ],
  [ [ 2, 2, 50, 2, 2, 1 ], [ 2, 2, 62, 1, 2, 2 ], [ 2, 3, 32, 3, 2, 0 ],
      [ 2, 6, 17, 6, 1, 0 ], [ 2, 8, 12, 3, 0, 1 ], [ 2, 8, 14, 8, 2, 1 ],
      [ 2, 8, 14, 7, 2, 2 ], [ 5, 6, 8, 3, 5, 3 ], [ 2, 5, 21, 3, 0, 2 ],
      [ 2, 9, 11, 3, 2, 0 ], [ 3, 5, 15, 3, 0, 3 ], [ 3, 6, 11, 0, 3, 0 ],
      [ 1, 1, 246, 0, 0, 1 ], [ 1, 6, 31, 0, 1, 0 ], [ 3, 7, 10, 2, 0, 3 ],
      [ 1, 10, 21, 9, 0, 1 ], [ 3, 3, 22, 3, 3, 0 ], [ 3, 4, 19, 1, 0, 3 ],
      [ 4, 6, 10, 6, 2, 3 ], [ 6, 6, 7, 3, 6, 0 ], [ 1, 2, 106, 2, 1, 1 ],
      [ 1, 13, 16, 9, 1, 0 ], [ 2, 4, 27, 3, 0, 2 ], [ 2, 7, 14, 4, 0, 1 ],
      [ 2, 7, 14, 2, 2, 1 ], [ 2, 10, 10, 3, 1, 2 ], [ 2, 10, 11, 7, 0, 2 ],
      [ 4, 4, 13, -3, 3, 1 ], [ 4, 5, 10, -1, 3, 1 ], [ 5, 7, 8, 7, 5, 2 ],
      [ 1, 1, 185, 1, 1, 0 ], [ 1, 9, 23, 9, 1, 0 ], [ 1, 11, 18, 6, 0, 1 ],
      [ 2, 5, 19, 1, 2, 0 ], [ 2, 9, 13, 9, 2, 0 ], [ 5, 7, 7, 4, 1, 5 ],
      [ 1, 12, 16, 2, 1, 1 ], [ 1, 14, 16, 12, 1, 0 ], [ 2, 6, 17, -5, 1, 1 ],
      [ 2, 6, 17, 2, 1, 2 ], [ 2, 6, 18, 5, 2, 2 ], [ 2, 7, 14, 3, 2, 0 ],
      [ 2, 8, 12, -2, 1, 1 ], [ 2, 9, 12, -7, 1, 1 ], [ 3, 4, 16, 2, 1, 1 ],
      [ 3, 6, 12, 5, 3, 1 ], [ 3, 6, 12, 4, 3, 2 ], [ 3, 8, 8, -2, 1, 1 ],
      [ 3, 8, 9, -5, 2, 1 ], [ 4, 4, 12, 1, 2, 1 ], [ 4, 5, 11, 2, 3, 3 ],
      [ 5, 6, 8, 4, 5, 2 ], [ 6, 6, 7, 1, 2, 6 ], [ 6, 6, 8, 4, 5, 6 ],
      [ 1, 2, 93, 2, 1, 0 ], [ 1, 9, 21, 3, 1, 0 ], [ 1, 15, 15, 12, 1, 1 ],
      [ 2, 3, 37, 1, 0, 2 ], [ 2, 5, 21, 1, 2, 2 ], [ 3, 5, 13, 3, 1, 1 ],
      [ 3, 6, 11, 4, 1, 0 ], [ 3, 7, 9, 1, 1, 1 ], [ 5, 7, 7, -4, 3, 3 ] ],
  [ [ 1, 1, 185, 0, 1, 0 ], [ 1, 3, 68, 3, 1, 1 ], [ 1, 4, 47, 3, 1, 0 ],
      [ 1, 5, 37, 1, 0, 0 ], [ 1, 5, 38, 4, 1, 0 ], [ 1, 8, 25, 6, 0, 1 ],
      [ 1, 11, 17, 3, 0, 0 ], [ 1, 11, 20, 11, 1, 1 ], [ 1, 14, 15, 9, 1, 1 ],
      [ 1, 14, 17, 14, 1, 1 ], [ 2, 3, 31, 1, 1, 0 ], [ 2, 4, 24, 1, 1, 1 ],
      [ 2, 5, 19, 1, 0, 1 ], [ 2, 5, 20, -4, 1, 1 ], [ 2, 5, 21, 3, 1, 2 ],
      [ 2, 9, 11, 1, 1, 2 ], [ 2, 10, 11, 8, 1, 1 ], [ 3, 4, 17, -1, 1, 2 ],
      [ 3, 5, 13, 2, 2, 1 ], [ 3, 5, 14, 4, 1, 2 ], [ 3, 5, 14, 2, 3, 2 ],
      [ 3, 8, 9, 4, 1, 3 ], [ 4, 4, 14, 1, 3, 3 ], [ 4, 5, 10, 2, 3, 0 ],
      [ 4, 5, 11, 5, 3, 1 ], [ 4, 5, 12, 3, 1, 4 ], [ 5, 5, 8, -1, 3, 1 ],
      [ 5, 5, 8, -1, 2, 2 ], [ 5, 5, 9, 2, 5, 2 ], [ 5, 5, 9, 0, 4, 3 ],
      [ 5, 5, 9, 1, 2, 4 ], [ 5, 5, 10, -1, 4, 4 ], [ 5, 6, 7, 1, 4, 0 ],
      [ 5, 6, 8, 5, 4, 0 ], [ 5, 6, 8, -3, 2, 4 ], [ 5, 6, 8, 3, 4, 4 ] ],
  [ [ 1, 2, 93, 2, 0, 0 ], [ 1, 5, 37, 0, 0, 0 ], [ 1, 13, 17, 12, 0, 0 ],
      [ 2, 9, 11, 2, 0, 2 ], [ 1, 3, 62, 2, 0, 0 ], [ 1, 7, 27, 4, 0, 0 ],
      [ 2, 4, 27, 2, 2, 2 ], [ 2, 5, 19, 0, 2, 0 ], [ 3, 4, 16, 2, 2, 0 ],
      [ 4, 7, 7, 2, 0, 2 ], [ 6, 7, 7, 6, 4, 6 ], [ 1, 6, 31, 2, 0, 0 ],
      [ 1, 14, 15, 10, 0, 0 ], [ 2, 3, 37, 0, 0, 2 ], [ 2, 7, 15, 6, 2, 0 ],
      [ 3, 7, 10, 4, 2, 2 ], [ 4, 4, 13, -2, 2, 2 ], [ 4, 5, 10, 0, 2, 2 ],
      [ 4, 7, 8, 2, 2, 4 ], [ 4, 7, 9, 6, 2, 4 ], [ 5, 7, 7, 4, 4, 4 ],
      [ 1, 1, 185, 0, 0, 0 ], [ 1, 9, 21, 4, 0, 0 ], [ 1, 10, 21, 10, 0, 0 ],
      [ 2, 6, 17, 2, 0, 2 ], [ 3, 9, 9, 8, 2, 2 ], [ 5, 5, 9, 4, 4, 0 ],
      [ 1, 1, 247, 1, 1, 1 ], [ 1, 7, 27, 3, 1, 0 ], [ 1, 7, 28, 4, 0, 1 ],
      [ 1, 12, 17, 8, 1, 0 ], [ 3, 7, 9, 0, 1, 1 ], [ 5, 7, 8, 6, 0, 5 ],
      [ 1, 2, 106, 1, 1, 1 ], [ 1, 3, 62, 1, 1, 0 ], [ 1, 12, 16, 4, 1, 0 ],
      [ 1, 12, 16, 1, 1, 1 ], [ 2, 4, 27, 3, 1, 2 ], [ 2, 6, 16, 2, 1, 1 ],
      [ 3, 4, 16, 2, 0, 1 ], [ 4, 4, 12, 0, 2, 1 ], [ 4, 4, 16, 2, 3, 4 ],
      [ 4, 6, 8, 2, 1, 1 ], [ 4, 7, 8, 3, 4, 2 ], [ 5, 6, 8, 2, 0, 5 ],
      [ 1, 5, 39, 1, 0, 1 ], [ 1, 9, 23, 8, 1, 1 ], [ 1, 13, 15, 5, 0, 1 ],
      [ 1, 13, 15, 4, 1, 1 ], [ 3, 5, 13, 3, 0, 1 ], [ 3, 7, 11, 7, 1, 2 ],
      [ 5, 7, 7, 5, 3, 4 ], [ 1, 4, 50, 3, 1, 1 ], [ 1, 8, 24, 2, 0, 1 ],
      [ 1, 10, 19, 1, 0, 1 ], [ 1, 10, 20, 6, 1, 1 ], [ 2, 4, 24, 0, 1, 1 ],
      [ 2, 7, 15, -6, 1, 1 ], [ 2, 10, 10, 5, 0, 1 ], [ 3, 4, 20, 4, 2, 3 ],
      [ 3, 7, 10, 1, 3, 2 ], [ 4, 4, 13, 2, 3, 2 ], [ 4, 5, 10, 3, 2, 1 ],
      [ 4, 5, 10, 1, 2, 2 ], [ 4, 6, 8, 1, 2, 0 ], [ 4, 6, 9, 5, 2, 0 ],
      [ 4, 7, 8, 5, 3, 1 ], [ 4, 8, 8, -6, 2, 3 ] ],
  [ [ 1, 2, 106, 1, 0, 1 ], [ 1, 5, 39, 0, 0, 1 ], [ 1, 7, 28, 6, 1, 0 ],
      [ 1, 10, 19, 0, 0, 1 ], [ 2, 3, 31, 0, 1, 0 ], [ 3, 4, 19, 0, 0, 3 ],
      [ 3, 8, 8, 3, 0, 0 ], [ 3, 8, 10, 7, 3, 0 ], [ 4, 5, 11, 5, 1, 2 ],
      [ 4, 7, 7, 3, 0, 1 ], [ 1, 1, 247, 0, 0, 1 ], [ 1, 3, 62, 0, 1, 0 ],
      [ 1, 10, 19, 3, 1, 0 ], [ 1, 10, 20, 7, 1, 0 ], [ 2, 7, 16, 7, 1, 2 ],
      [ 2, 10, 11, 8, 0, 1 ], [ 3, 4, 16, 3, 0, 0 ], [ 3, 5, 16, 5, 3, 3 ],
      [ 4, 5, 11, 4, 4, 1 ], [ 4, 7, 8, -4, 1, 3 ], [ 1, 2, 93, 1, 1, 0 ],
      [ 1, 4, 50, 3, 0, 1 ], [ 1, 15, 15, 12, 0, 1 ], [ 2, 9, 11, 2, 2, 1 ],
      [ 3, 3, 24, 2, 3, 2 ], [ 3, 5, 14, 5, 2, 1 ], [ 3, 6, 11, 3, 2, 0 ],
      [ 3, 6, 11, -2, 2, 1 ], [ 4, 5, 11, 1, 3, 3 ], [ 6, 6, 6, -1, 3, 3 ],
      [ 6, 6, 7, -2, 5, 3 ], [ 6, 6, 7, 2, 6, 3 ], [ 1, 6, 33, 4, 1, 1 ],
      [ 1, 9, 22, 5, 1, 1 ], [ 1, 9, 23, 8, 0, 1 ], [ 2, 3, 33, 3, 1, 1 ],
      [ 2, 5, 19, 0, 0, 1 ], [ 3, 3, 21, 1, 2, 0 ], [ 3, 6, 11, 1, 1, 2 ],
      [ 3, 6, 12, 5, 0, 2 ], [ 3, 8, 9, 5, 2, 2 ], [ 4, 6, 9, 5, 2, 1 ],
      [ 4, 6, 9, 3, 2, 3 ], [ 5, 6, 7, 3, 3, 0 ], [ 5, 6, 8, 1, 2, 5 ] ],
  [ [ 1, 8, 26, 8, 1, 1 ], [ 2, 2, 62, 1, 1, 2 ], [ 2, 3, 38, 3, 2, 2 ],
      [ 2, 4, 24, 1, 0, 1 ], [ 2, 6, 16, 1, 2, 0 ], [ 2, 6, 17, 5, 2, 0 ],
      [ 2, 7, 14, -3, 1, 1 ], [ 2, 7, 14, 1, 2, 1 ], [ 2, 10, 10, 3, 0, 2 ],
      [ 2, 10, 11, 8, 1, 0 ], [ 2, 10, 11, 7, 2, 0 ], [ 2, 10, 11, 7, 1, 2 ],
      [ 3, 5, 14, 1, 3, 2 ], [ 3, 8, 9, 3, 2, 3 ], [ 4, 7, 8, -3, 2, 3 ],
      [ 5, 6, 7, -1, 2, 3 ], [ 5, 6, 8, -5, 1, 3 ], [ 1, 13, 15, 5, 1, 0 ],
      [ 2, 3, 31, 1, 0, 0 ], [ 2, 5, 19, 3, 0, 0 ], [ 3, 5, 13, -1, 2, 1 ],
      [ 3, 6, 11, 0, 1, 2 ], [ 5, 7, 7, 3, 3, 5 ], [ 1, 2, 93, 0, 1, 0 ],
      [ 1, 14, 17, 14, 1, 0 ], [ 2, 7, 15, 7, 0, 0 ], [ 2, 9, 11, 5, 0, 0 ],
      [ 3, 3, 22, -2, 2, 1 ], [ 3, 5, 15, 3, 1, 3 ], [ 5, 5, 9, -1, 1, 4 ],
      [ 1, 1, 186, 1, 1, 0 ], [ 1, 2, 106, 0, 0, 1 ], [ 2, 2, 47, 1, 2, 0 ],
      [ 2, 2, 50, 1, 2, 1 ], [ 2, 4, 27, 1, 2, 2 ], [ 2, 5, 22, 5, 2, 2 ],
      [ 2, 6, 17, 1, 1, 2 ], [ 2, 6, 18, 5, 0, 2 ], [ 2, 8, 12, 3, 1, 0 ],
      [ 2, 8, 12, 2, 1, 1 ], [ 2, 8, 13, 3, 2, 2 ], [ 2, 8, 14, 7, 0, 2 ],
      [ 3, 8, 8, 2, 1, 1 ], [ 3, 8, 10, 8, 2, 1 ], [ 5, 6, 8, 4, 5, 1 ],
      [ 6, 6, 8, -3, 4, 5 ] ],
  [ [ 1, 1, 186, 0, 1, 0 ], [ 1, 1, 248, 1, 1, 1 ], [ 1, 2, 93, 1, 0, 0 ],
      [ 1, 3, 62, 1, 0, 0 ], [ 1, 3, 68, 2, 1, 1 ], [ 1, 4, 47, 3, 0, 0 ],
      [ 1, 5, 40, 4, 1, 1 ], [ 1, 6, 31, 1, 0, 0 ], [ 1, 6, 32, 5, 0, 0 ],
      [ 1, 6, 33, 4, 0, 1 ], [ 1, 7, 28, 3, 1, 1 ], [ 1, 8, 24, 5, 0, 0 ],
      [ 1, 8, 24, 1, 0, 1 ], [ 1, 8, 25, 7, 1, 0 ], [ 1, 9, 21, 2, 1, 0 ],
      [ 1, 9, 22, 7, 0, 0 ], [ 1, 11, 18, 7, 0, 0 ], [ 1, 11, 18, 5, 1, 1 ],
      [ 1, 12, 16, 5, 0, 0 ], [ 1, 12, 16, 3, 0, 1 ], [ 1, 12, 18, 11, 0, 0 ],
      [ 2, 3, 33, 2, 2, 1 ], [ 2, 4, 25, 4, 1, 1 ], [ 2, 6, 16, -1, 1, 1 ],
      [ 2, 9, 13, 9, 2, 1 ], [ 3, 3, 22, 1, 3, 1 ], [ 3, 4, 17, 4, 2, 1 ],
      [ 3, 4, 17, 1, 1, 2 ], [ 3, 6, 12, -5, 2, 1 ], [ 3, 7, 10, -5, 1, 1 ],
      [ 3, 7, 10, 1, 1, 3 ], [ 3, 8, 10, 7, 3, 2 ], [ 4, 5, 10, 2, 1, 2 ],
      [ 4, 5, 11, 3, 2, 3 ], [ 4, 7, 7, -1, 1, 2 ], [ 4, 7, 8, 6, 1, 1 ],
      [ 4, 7, 9, 6, 4, 3 ], [ 5, 5, 9, 2, 4, 3 ], [ 5, 6, 7, -4, 1, 1 ],
      [ 5, 6, 7, 3, 3, 1 ], [ 5, 7, 7, 5, 0, 4 ], [ 6, 6, 7, 3, 4, 5 ] ],
  [ [ 1, 2, 93, 0, 0, 0 ], [ 1, 5, 38, 4, 0, 0 ], [ 3, 3, 21, 0, 2, 0 ],
      [ 3, 5, 14, -2, 2, 2 ], [ 3, 6, 11, 4, 0, 0 ], [ 6, 6, 7, -2, 4, 4 ],
      [ 1, 3, 62, 0, 0, 0 ], [ 1, 11, 17, 2, 0, 0 ], [ 2, 3, 31, 0, 0, 0 ],
      [ 2, 9, 12, 6, 0, 2 ], [ 3, 4, 18, 4, 2, 2 ], [ 3, 7, 9, 2, 0, 0 ],
      [ 3, 9, 9, 8, 0, 2 ], [ 1, 1, 186, 0, 0, 0 ], [ 1, 10, 19, 4, 0, 0 ],
      [ 2, 2, 47, 0, 2, 0 ], [ 4, 5, 10, 2, 0, 2 ], [ 1, 6, 31, 0, 0, 0 ],
      [ 1, 13, 15, 6, 0, 0 ], [ 2, 6, 17, 6, 0, 0 ], [ 5, 5, 10, 4, 4, 4 ],
      [ 5, 6, 7, 0, 4, 0 ], [ 1, 8, 24, 4, 1, 0 ], [ 1, 10, 20, 6, 0, 1 ],
      [ 1, 12, 18, 10, 1, 1 ], [ 2, 6, 16, 2, 0, 1 ], [ 2, 9, 11, 4, 1, 1 ],
      [ 3, 3, 24, 1, 3, 2 ], [ 3, 4, 16, -1, 1, 1 ], [ 3, 4, 20, 3, 3, 3 ],
      [ 3, 6, 12, 6, 1, 1 ], [ 3, 6, 12, 2, 0, 3 ], [ 3, 6, 12, 2, 1, 3 ],
      [ 3, 6, 13, 5, 0, 3 ], [ 3, 8, 10, 6, 3, 3 ], [ 4, 5, 10, 3, 2, 0 ],
      [ 4, 5, 12, -3, 3, 3 ], [ 4, 6, 8, 2, 0, 1 ], [ 4, 6, 9, -5, 1, 1 ],
      [ 4, 7, 8, 6, 0, 1 ], [ 5, 6, 8, 2, 1, 5 ], [ 1, 1, 248, 0, 0, 1 ],
      [ 1, 3, 63, 3, 1, 0 ], [ 1, 3, 68, 2, 0, 1 ], [ 1, 11, 19, 9, 1, 0 ],
      [ 3, 3, 28, 2, 2, 3 ], [ 3, 4, 17, 0, 1, 2 ], [ 3, 7, 9, 1, 0, 1 ],
      [ 3, 8, 9, 4, 3, 0 ], [ 3, 9, 9, 7, 0, 3 ], [ 5, 5, 9, 1, 5, 2 ],
      [ 1, 4, 47, 2, 1, 0 ], [ 1, 5, 40, 4, 0, 1 ], [ 1, 13, 17, 11, 1, 1 ],
      [ 4, 5, 11, 3, 4, 2 ], [ 1, 4, 50, 2, 1, 1 ], [ 1, 8, 24, 0, 0, 1 ],
      [ 1, 14, 14, 4, 1, 1 ], [ 1, 14, 15, 9, 0, 1 ], [ 2, 4, 24, 0, 0, 1 ],
      [ 2, 6, 16, 3, 1, 0 ], [ 2, 10, 10, -4, 1, 1 ], [ 4, 4, 13, 0, 3, 2 ],
      [ 4, 4, 14, -1, 2, 3 ], [ 4, 5, 10, 1, 3, 1 ], [ 4, 7, 8, 1, 2, 4 ],
      [ 4, 8, 8, 8, 1, 2 ], [ 5, 7, 8, -5, 3, 4 ] ],
  [ [ 1, 3, 68, 1, 1, 1 ], [ 1, 11, 18, 6, 1, 0 ], [ 1, 14, 14, 5, 0, 1 ],
      [ 1, 14, 15, 9, 1, 0 ], [ 2, 2, 50, -1, 1, 1 ], [ 2, 5, 20, 5, 1, 0 ],
      [ 2, 7, 14, 4, 1, 0 ], [ 2, 9, 11, 1, 2, 1 ], [ 2, 10, 11, 7, 2, 1 ],
      [ 3, 4, 17, 1, 0, 2 ], [ 3, 5, 14, 5, 2, 0 ], [ 3, 5, 14, 4, 3, 1 ],
      [ 3, 5, 15, 2, 2, 3 ], [ 3, 6, 11, -3, 1, 1 ], [ 4, 4, 15, 4, 4, 3 ],
      [ 4, 5, 10, 0, 3, 1 ], [ 4, 5, 11, 3, 0, 3 ], [ 5, 5, 8, 1, 3, 1 ],
      [ 5, 5, 10, 1, 1, 5 ], [ 5, 5, 11, 4, 4, 5 ], [ 5, 6, 7, -2, 1, 3 ],
      [ 5, 6, 7, 2, 2, 3 ], [ 5, 7, 7, 6, 2, 3 ], [ 5, 7, 8, 5, 5, 5 ],
      [ 1, 2, 107, 2, 1, 1 ], [ 1, 7, 27, 2, 1, 0 ], [ 1, 9, 22, 5, 0, 1 ],
      [ 1, 12, 17, 7, 1, 1 ], [ 2, 3, 38, 3, 1, 2 ], [ 2, 6, 16, 1, 1, 1 ],
      [ 2, 8, 12, -1, 1, 1 ], [ 2, 8, 13, 6, 1, 1 ], [ 3, 4, 17, 3, 3, 1 ],
      [ 3, 6, 11, 1, 0, 2 ], [ 3, 6, 12, 5, 1, 2 ], [ 3, 7, 11, 6, 3, 2 ],
      [ 3, 8, 9, 6, 1, 1 ], [ 4, 7, 8, 6, 1, 0 ], [ 4, 7, 9, 7, 2, 3 ] ],
  [ [ 1, 2, 94, 2, 1, 0 ], [ 1, 4, 50, 2, 0, 1 ], [ 1, 4, 50, 1, 1, 1 ],
      [ 1, 5, 38, 3, 1, 0 ], [ 1, 6, 32, 4, 1, 0 ], [ 1, 6, 34, 6, 1, 1 ],
      [ 1, 12, 18, 10, 0, 1 ], [ 2, 3, 33, -2, 1, 1 ], [ 2, 4, 24, 3, 1, 0 ],
      [ 2, 6, 16, 0, 1, 1 ], [ 2, 6, 17, 1, 0, 2 ], [ 2, 6, 18, 5, 1, 2 ],
      [ 2, 10, 10, 2, 1, 2 ], [ 2, 10, 12, 9, 2, 2 ], [ 3, 4, 16, 1, 1, 1 ],
      [ 3, 5, 14, -3, 1, 2 ], [ 4, 4, 13, 1, 3, 2 ], [ 4, 5, 10, -3, 1, 1 ],
      [ 4, 6, 8, 2, 1, 0 ], [ 4, 6, 9, 4, 3, 0 ], [ 4, 6, 9, -2, 3, 2 ],
      [ 4, 6, 10, 4, 1, 4 ], [ 4, 6, 10, 3, 3, 4 ], [ 5, 6, 8, 4, 3, 4 ],
      [ 6, 6, 6, 1, 2, 4 ], [ 6, 6, 7, -3, 5, 2 ], [ 6, 6, 7, 3, 6, 2 ],
      [ 6, 6, 7, 0, 5, 4 ], [ 1, 1, 187, 1, 1, 0 ], [ 1, 1, 249, 1, 1, 1 ],
      [ 1, 7, 29, 6, 1, 1 ], [ 1, 9, 21, 1, 1, 0 ], [ 1, 10, 19, 2, 1, 0 ],
      [ 1, 13, 15, 3, 1, 1 ], [ 1, 13, 17, 11, 0, 1 ], [ 2, 7, 15, 3, 2, 2 ],
      [ 2, 9, 11, 1, 0, 2 ], [ 3, 5, 13, 1, 2, 1 ], [ 3, 7, 9, 1, 1, 0 ],
      [ 3, 7, 10, -4, 2, 1 ], [ 5, 5, 9, 1, 4, 3 ] ],
  [ [ 1, 1, 249, 0, 0, 1 ], [ 1, 3, 63, 3, 0, 0 ], [ 1, 7, 28, 2, 1, 1 ],
      [ 1, 9, 21, 3, 0, 0 ], [ 1, 9, 22, 6, 1, 0 ], [ 1, 12, 16, 3, 1, 0 ],
      [ 1, 13, 16, 8, 1, 1 ], [ 3, 7, 10, 1, 0, 3 ], [ 3, 9, 10, 9, 3, 3 ],
      [ 4, 4, 13, 2, 4, 1 ], [ 4, 6, 9, 3, 0, 3 ], [ 4, 7, 7, 1, 1, 2 ],
      [ 2, 2, 50, 1, 1, 1 ], [ 2, 3, 32, 3, 1, 0 ], [ 2, 5, 20, 4, 1, 1 ],
      [ 3, 5, 14, 4, 3, 0 ], [ 5, 5, 8, 1, 2, 2 ], [ 1, 3, 68, 1, 0, 1 ],
      [ 1, 6, 33, 3, 1, 1 ], [ 1, 7, 29, 6, 0, 1 ], [ 1, 9, 21, 0, 1, 0 ],
      [ 1, 9, 23, 9, 0, 0 ], [ 1, 11, 17, 1, 0, 0 ], [ 1, 15, 16, 14, 1, 1 ],
      [ 2, 3, 33, 1, 2, 1 ], [ 2, 5, 21, 2, 1, 2 ], [ 2, 8, 12, 1, 1, 1 ],
      [ 2, 8, 13, 6, 0, 1 ], [ 2, 9, 12, 6, 1, 2 ], [ 3, 3, 28, 1, 2, 3 ],
      [ 3, 4, 18, 3, 3, 2 ], [ 3, 5, 13, 0, 2, 1 ], [ 3, 7, 9, 0, 0, 1 ],
      [ 3, 8, 9, 6, 0, 1 ], [ 3, 8, 9, 4, 3, 1 ], [ 3, 8, 9, 3, 3, 2 ],
      [ 4, 4, 12, -1, 1, 1 ], [ 4, 7, 8, -3, 3, 2 ], [ 4, 8, 8, 7, 3, 3 ],
      [ 5, 5, 9, 4, 4, 1 ], [ 5, 6, 7, -1, 3, 2 ], [ 5, 6, 8, 5, 4, 2 ],
      [ 5, 6, 8, 1, 4, 4 ], [ 5, 6, 9, -3, 4, 4 ], [ 1, 1, 187, 0, 1, 0 ],
      [ 1, 2, 107, 1, 1, 1 ], [ 1, 4, 47, 1, 1, 0 ], [ 1, 7, 27, 3, 0, 0 ],
      [ 1, 7, 28, 3, 0, 1 ], [ 1, 8, 25, 5, 1, 1 ], [ 2, 4, 25, 3, 2, 1 ],
      [ 2, 5, 19, 2, 1, 0 ], [ 2, 5, 22, 5, 1, 2 ], [ 2, 8, 13, 5, 2, 1 ],
      [ 4, 5, 13, 5, 3, 4 ], [ 4, 7, 8, -5, 1, 2 ], [ 5, 5, 8, 0, 3, 1 ],
      [ 5, 7, 8, 7, 4, 4 ] ],
  [ [ 1, 2, 94, 2, 0, 0 ], [ 2, 7, 15, 4, 0, 2 ], [ 2, 9, 11, 2, 2, 0 ],
      [ 2, 10, 11, 6, 2, 2 ], [ 3, 6, 11, 0, 0, 2 ], [ 1, 7, 28, 6, 0, 0 ],
      [ 1, 11, 17, 0, 0, 0 ], [ 2, 3, 32, 2, 2, 0 ], [ 2, 4, 27, 2, 0, 2 ],
      [ 2, 5, 20, 4, 2, 0 ], [ 2, 9, 11, 0, 0, 2 ], [ 3, 4, 17, 0, 0, 2 ],
      [ 5, 5, 8, 0, 2, 2 ], [ 5, 5, 9, -2, 4, 2 ], [ 5, 6, 8, 6, 2, 2 ],
      [ 1, 1, 187, 0, 0, 0 ], [ 1, 4, 47, 2, 0, 0 ], [ 2, 5, 21, 2, 0, 2 ],
      [ 2, 8, 13, 4, 0, 2 ], [ 2, 8, 13, 2, 2, 2 ], [ 3, 5, 13, 2, 2, 0 ],
      [ 4, 5, 12, 2, 2, 4 ], [ 5, 6, 8, 2, 4, 4 ], [ 5, 7, 8, -6, 4, 2 ],
      [ 1, 14, 14, 6, 0, 0 ], [ 2, 2, 63, 2, 2, 2 ], [ 2, 3, 38, 2, 2, 2 ],
      [ 2, 6, 17, 0, 0, 2 ], [ 2, 7, 14, 2, 2, 0 ], [ 1, 2, 107, 1, 0, 1 ],
      [ 1, 11, 20, 11, 1, 0 ], [ 2, 4, 27, 2, 1, 2 ], [ 2, 5, 20, 4, 0, 1 ],
      [ 2, 5, 20, 3, 2, 1 ], [ 2, 8, 12, 2, 0, 1 ], [ 2, 8, 12, 0, 1, 1 ],
      [ 2, 10, 12, 10, 1, 1 ], [ 3, 4, 18, 4, 1, 2 ], [ 3, 8, 8, 2, 0, 1 ],
      [ 3, 8, 8, -1, 1, 1 ], [ 4, 5, 11, -4, 3, 1 ], [ 4, 7, 8, 3, 4, 0 ],
      [ 4, 8, 8, 5, 4, 4 ], [ 6, 6, 8, 6, 6, 1 ], [ 6, 7, 7, -6, 1, 5 ],
      [ 1, 3, 68, 0, 0, 1 ], [ 1, 7, 27, 1, 1, 0 ], [ 3, 5, 15, 1, 2, 3 ],
      [ 3, 8, 9, 6, 1, 0 ], [ 4, 7, 7, 3, 0, 0 ], [ 5, 5, 8, -2, 2, 1 ],
      [ 5, 7, 7, 6, 1, 3 ], [ 1, 4, 48, 4, 1, 0 ], [ 1, 12, 16, 2, 0, 1 ],
      [ 2, 2, 47, 1, 1, 0 ], [ 2, 2, 50, 0, 1, 1 ], [ 2, 6, 17, 5, 1, 1 ],
      [ 2, 7, 14, 3, 1, 1 ], [ 2, 8, 13, 4, 1, 2 ], [ 2, 8, 14, 7, 1, 2 ],
      [ 3, 4, 16, 0, 1, 1 ], [ 4, 4, 12, 1, 2, 0 ], [ 4, 7, 8, -1, 3, 3 ],
      [ 5, 6, 8, -2, 4, 3 ], [ 5, 6, 8, 2, 5, 3 ], [ 1, 4, 47, 0, 1, 0 ],
      [ 1, 15, 16, 14, 0, 1 ], [ 3, 5, 13, 3, 1, 0 ], [ 3, 5, 13, -2, 1, 1 ],
      [ 5, 7, 8, 6, 4, 5 ] ],
  [ [ 1, 1, 250, 1, 1, 1 ], [ 1, 3, 63, 2, 1, 0 ], [ 1, 5, 40, 3, 1, 1 ],
      [ 1, 7, 28, 1, 1, 1 ], [ 1, 9, 22, 4, 1, 1 ], [ 1, 10, 19, 1, 1, 0 ],
      [ 1, 10, 21, 9, 1, 0 ], [ 1, 12, 19, 12, 1, 1 ], [ 2, 6, 17, 5, 0, 1 ],
      [ 2, 7, 15, 4, 1, 2 ], [ 3, 4, 16, 1, 2, 0 ], [ 3, 4, 16, 1, 0, 1 ],
      [ 3, 5, 14, 3, 2, 2 ], [ 3, 7, 10, 3, 3, 1 ], [ 4, 5, 10, -1, 1, 2 ],
      [ 4, 6, 9, -1, 2, 3 ], [ 4, 6, 10, -5, 1, 3 ], [ 4, 7, 7, 0, 1, 2 ],
      [ 4, 7, 8, -4, 3, 1 ], [ 6, 6, 7, 3, 6, 1 ], [ 6, 7, 7, 7, 3, 5 ],
      [ 6, 7, 7, 5, 5, 6 ], [ 1, 2, 94, 1, 1, 0 ], [ 1, 2, 107, 0, 0, 1 ],
      [ 1, 4, 50, 1, 0, 1 ], [ 1, 4, 51, 4, 1, 1 ], [ 1, 7, 27, 0, 1, 0 ],
      [ 1, 11, 18, 5, 0, 1 ], [ 1, 13, 15, 4, 0, 1 ], [ 1, 13, 18, 13, 1, 1 ],
      [ 1, 15, 16, 14, 1, 0 ], [ 2, 9, 11, 4, 0, 1 ], [ 3, 3, 24, -1, 2, 2 ],
      [ 3, 6, 11, 2, 2, 1 ], [ 3, 7, 9, 0, 1, 0 ], [ 3, 7, 11, 7, 2, 0 ],
      [ 4, 4, 12, 1, 1, 1 ], [ 4, 5, 11, 3, 1, 3 ], [ 4, 6, 8, -1, 1, 1 ],
      [ 4, 6, 9, 4, 3, 1 ], [ 4, 7, 9, 7, 3, 0 ], [ 5, 5, 10, -3, 4, 3 ],
      [ 5, 6, 9, 5, 1, 5 ] ],
  [ [ 1, 14, 14, 3, 1, 1 ], [ 4, 4, 14, 2, 2, 3 ], [ 3, 7, 10, 0, 0, 3 ],
      [ 2, 2, 50, 0, 0, 1 ], [ 2, 5, 20, 5, 0, 0 ], [ 2, 8, 13, 1, 2, 2 ],
      [ 1, 10, 19, 0, 1, 0 ], [ 1, 1, 188, 1, 1, 0 ], [ 1, 8, 25, 5, 0, 1 ],
      [ 1, 10, 20, 5, 1, 1 ], [ 2, 2, 47, 0, 1, 0 ], [ 2, 3, 32, 3, 0, 0 ],
      [ 2, 4, 25, -3, 1, 1 ], [ 2, 8, 12, 3, 0, 0 ], [ 2, 8, 13, 5, 2, 0 ],
      [ 2, 10, 10, 1, 1, 2 ], [ 2, 10, 12, 9, 0, 2 ], [ 3, 4, 20, 2, 3, 3 ],
      [ 3, 7, 10, 3, 3, 0 ], [ 4, 5, 10, -2, 2, 1 ], [ 4, 7, 8, -5, 2, 1 ],
      [ 5, 5, 8, 1, 3, 0 ], [ 1, 1, 250, 0, 0, 1 ], [ 1, 11, 19, 8, 1, 1 ],
      [ 1, 13, 17, 11, 1, 0 ], [ 3, 7, 11, 5, 0, 3 ], [ 3, 7, 11, 4, 3, 3 ],
      [ 1, 5, 39, 5, 1, 0 ], [ 5, 6, 9, 6, 5, 0 ], [ 2, 3, 38, 1, 2, 2 ],
      [ 2, 10, 10, 5, 0, 0 ], [ 2, 10, 12, 10, 1, 0 ], [ 3, 8, 8, 1, 1, 1 ],
      [ 3, 3, 22, 2, 2, 1 ], [ 1, 4, 50, 0, 0, 1 ], [ 4, 4, 14, -3, 3, 2 ],
      [ 6, 6, 6, -2, 2, 3 ], [ 6, 6, 6, 2, 3, 3 ], [ 1, 3, 69, 3, 1, 1 ],
      [ 1, 6, 33, 6, 1, 0 ], [ 1, 13, 15, 2, 1, 1 ], [ 3, 3, 21, 1, 1, 0 ],
      [ 3, 5, 14, -4, 2, 1 ], [ 3, 5, 15, 5, 3, 2 ], [ 3, 9, 9, 7, 2, 3 ],
      [ 5, 5, 9, 1, 1, 4 ], [ 5, 6, 7, 2, 3, 2 ], [ 1, 2, 94, 0, 1, 0 ],
      [ 1, 6, 33, 3, 0, 1 ], [ 1, 12, 17, 7, 0, 1 ], [ 2, 2, 63, 1, 2, 2 ],
      [ 2, 3, 33, 2, 1, 1 ], [ 2, 4, 24, 3, 0, 0 ], [ 2, 4, 24, 1, 2, 0 ],
      [ 2, 6, 16, 3, 0, 0 ], [ 2, 6, 16, 1, 0, 1 ], [ 2, 9, 12, 5, 2, 2 ],
      [ 3, 4, 17, -3, 2, 1 ], [ 3, 6, 12, 6, 1, 0 ], [ 3, 6, 12, 1, 1, 3 ],
      [ 3, 6, 13, 5, 2, 3 ], [ 4, 6, 9, -4, 1, 2 ], [ 4, 6, 9, 3, 1, 3 ],
      [ 6, 6, 7, 1, 1, 6 ], [ 6, 6, 8, 3, 5, 6 ] ],
  [ [ 1, 1, 188, 0, 1, 0 ], [ 1, 2, 94, 1, 0, 0 ], [ 1, 4, 47, 1, 0, 0 ],
      [ 1, 5, 38, 3, 0, 0 ], [ 1, 5, 38, 2, 1, 0 ], [ 1, 5, 40, 3, 0, 1 ],
      [ 1, 6, 33, 2, 1, 1 ], [ 1, 8, 24, 3, 1, 0 ], [ 1, 8, 25, 7, 0, 0 ],
      [ 1, 10, 19, 3, 0, 0 ], [ 1, 10, 20, 7, 0, 0 ], [ 1, 11, 18, 4, 1, 1 ],
      [ 1, 12, 16, 1, 0, 1 ], [ 1, 13, 15, 4, 1, 0 ], [ 1, 13, 16, 9, 0, 0 ],
      [ 2, 3, 33, 2, 0, 1 ], [ 2, 5, 21, 1, 1, 2 ], [ 2, 6, 17, 4, 2, 1 ],
      [ 2, 9, 11, 4, 1, 0 ], [ 2, 9, 11, -3, 1, 1 ], [ 3, 4, 17, 4, 1, 1 ],
      [ 3, 5, 14, 5, 1, 1 ], [ 3, 5, 16, 5, 2, 3 ], [ 3, 6, 11, 3, 1, 1 ],
      [ 3, 8, 9, 2, 2, 3 ], [ 3, 8, 10, -7, 1, 2 ], [ 3, 9, 9, 8, 1, 2 ],
      [ 4, 5, 10, 1, 3, 0 ], [ 4, 5, 11, 4, 3, 2 ], [ 4, 5, 11, -1, 2, 3 ],
      [ 4, 6, 8, 1, 1, 1 ], [ 4, 6, 9, 2, 4, 1 ], [ 5, 5, 9, 0, 1, 4 ],
      [ 5, 5, 10, -2, 3, 4 ], [ 5, 6, 7, 4, 1, 1 ], [ 5, 6, 8, 5, 4, 1 ],
      [ 5, 6, 9, 5, 3, 5 ], [ 5, 7, 8, -5, 4, 3 ], [ 6, 6, 7, 1, 4, 5 ] ],
  [ [ 2, 5, 19, 2, 0, 0 ], [ 2, 10, 11, 8, 0, 0 ], [ 3, 7, 10, 4, 0, 2 ],
      [ 5, 6, 8, 4, 0, 4 ], [ 2, 3, 38, 2, 0, 2 ], [ 2, 7, 15, 2, 2, 2 ],
      [ 3, 7, 10, -2, 2, 2 ], [ 6, 7, 7, 6, 2, 6 ], [ 1, 4, 48, 4, 0, 0 ],
      [ 1, 8, 24, 4, 0, 0 ], [ 1, 12, 16, 4, 0, 0 ], [ 4, 4, 17, 4, 4, 4 ],
      [ 4, 8, 9, 8, 4, 4 ], [ 1, 2, 94, 0, 0, 0 ], [ 1, 6, 32, 4, 0, 0 ],
      [ 1, 14, 16, 12, 0, 0 ], [ 2, 2, 47, 0, 0, 0 ], [ 2, 7, 14, 4, 0, 0 ],
      [ 3, 4, 17, 4, 2, 0 ], [ 4, 7, 9, 6, 4, 0 ], [ 1, 3, 63, 2, 0, 0 ],
      [ 1, 4, 47, 0, 0, 0 ], [ 1, 7, 27, 2, 0, 0 ], [ 3, 3, 24, 2, 2, 2 ],
      [ 3, 4, 16, 0, 2, 0 ], [ 4, 4, 13, 2, 4, 0 ], [ 4, 5, 12, 2, 0, 4 ],
      [ 4, 7, 8, 6, 0, 0 ], [ 4, 7, 8, 2, 4, 2 ], [ 4, 7, 8, 2, 0, 4 ],
      [ 4, 7, 9, 4, 4, 4 ], [ 1, 1, 188, 0, 0, 0 ], [ 1, 9, 21, 2, 0, 0 ],
      [ 1, 12, 17, 8, 0, 0 ], [ 2, 4, 25, 4, 2, 0 ], [ 2, 9, 13, 8, 2, 2 ],
      [ 4, 5, 13, 4, 4, 4 ], [ 4, 6, 9, 2, 4, 0 ], [ 1, 1, 251, 1, 1, 1 ],
      [ 1, 3, 63, 1, 1, 0 ], [ 1, 7, 28, 2, 0, 1 ], [ 1, 13, 15, 1, 1, 1 ],
      [ 1, 13, 16, 8, 0, 1 ], [ 3, 5, 13, 2, 1, 1 ], [ 3, 7, 11, 7, 2, 1 ],
      [ 3, 7, 11, 5, 2, 3 ], [ 4, 5, 13, 5, 2, 4 ], [ 4, 7, 7, 1, 0, 2 ],
      [ 5, 7, 7, 2, 3, 5 ], [ 1, 2, 108, 2, 1, 1 ], [ 1, 7, 28, 5, 1, 0 ],
      [ 1, 12, 16, 2, 1, 0 ], [ 1, 12, 16, 0, 0, 1 ], [ 1, 12, 18, 10, 1, 0 ],
      [ 1, 16, 16, 16, 1, 1 ], [ 2, 4, 27, 1, 1, 2 ], [ 2, 6, 16, 0, 0, 1 ],
      [ 2, 7, 14, 3, 0, 1 ], [ 2, 7, 15, 6, 1, 1 ], [ 2, 8, 12, 2, 1, 0 ],
      [ 2, 8, 13, 6, 1, 0 ], [ 2, 9, 12, 7, 1, 1 ], [ 2, 10, 10, 4, 1, 1 ],
      [ 3, 4, 16, 2, 1, 0 ], [ 3, 4, 16, 0, 0, 1 ], [ 3, 6, 11, -1, 2, 1 ],
      [ 3, 8, 8, 0, 1, 1 ], [ 3, 8, 10, 7, 3, 1 ], [ 4, 4, 12, 0, 1, 1 ],
      [ 4, 5, 10, 3, 1, 1 ], [ 4, 5, 12, 5, 3, 3 ], [ 4, 5, 12, 1, 2, 4 ],
      [ 4, 7, 7, -2, 1, 1 ], [ 4, 7, 8, 3, 4, 1 ], [ 4, 7, 8, 3, 3, 3 ],
      [ 4, 8, 8, 6, 3, 4 ], [ 6, 6, 6, -1, 1, 4 ], [ 6, 6, 7, -3, 3, 4 ],
      [ 6, 6, 7, 3, 5, 4 ], [ 6, 7, 7, -2, 5, 5 ] ],
  [ [ 1, 1, 251, 0, 0, 1 ], [ 1, 3, 63, 0, 1, 0 ], [ 1, 6, 33, 1, 1, 1 ],
      [ 1, 10, 21, 8, 1, 1 ], [ 2, 2, 51, 2, 2, 1 ], [ 2, 3, 33, -1, 1, 1 ],
      [ 2, 3, 38, 2, 1, 2 ], [ 3, 3, 21, 0, 1, 0 ], [ 3, 3, 22, 2, 3, 0 ],
      [ 3, 3, 22, -1, 2, 1 ], [ 3, 3, 28, 1, 1, 3 ], [ 3, 4, 17, 3, 3, 0 ],
      [ 3, 4, 20, 3, 0, 3 ], [ 3, 5, 13, 3, 0, 0 ], [ 3, 5, 15, 2, 0, 3 ],
      [ 3, 6, 12, -3, 2, 2 ], [ 3, 6, 12, 3, 3, 2 ], [ 3, 6, 12, 1, 0, 3 ],
      [ 3, 6, 13, 5, 1, 3 ], [ 3, 6, 13, 4, 3, 3 ], [ 3, 7, 9, 1, 0, 0 ],
      [ 3, 7, 10, 5, 1, 1 ], [ 3, 7, 10, 4, 1, 2 ], [ 3, 7, 11, 6, 3, 0 ],
      [ 3, 7, 11, -6, 1, 2 ], [ 3, 7, 12, 7, 3, 3 ], [ 3, 8, 9, 5, 0, 2 ],
      [ 5, 6, 7, 4, 0, 1 ], [ 5, 6, 7, -2, 3, 1 ], [ 6, 6, 7, 2, 4, 5 ],
      [ 1, 5, 40, 2, 1, 1 ], [ 1, 6, 32, 3, 1, 0 ], [ 1, 11, 19, 8, 0, 1 ],
      [ 2, 5, 19, 1, 1, 0 ], [ 2, 7, 14, -2, 1, 1 ], [ 2, 7, 15, 6, 0, 1 ],
      [ 4, 5, 10, 1, 1, 2 ], [ 4, 6, 10, -3, 3, 3 ], [ 4, 7, 8, 2, 1, 4 ],
      [ 5, 6, 7, 0, 2, 3 ], [ 5, 7, 7, -6, 1, 2 ], [ 6, 7, 7, 6, 3, 6 ] ],
  [ [ 1, 2, 95, 2, 1, 0 ], [ 1, 3, 69, 2, 1, 1 ], [ 1, 5, 41, 5, 1, 1 ],
      [ 2, 9, 11, 1, 2, 0 ], [ 2, 11, 11, 9, 2, 2 ], [ 5, 5, 9, -3, 4, 1 ],
      [ 5, 6, 9, -4, 3, 4 ], [ 1, 2, 108, 1, 1, 1 ], [ 1, 5, 38, 1, 1, 0 ],
      [ 1, 13, 18, 13, 1, 0 ], [ 2, 3, 32, 1, 2, 0 ], [ 2, 4, 27, 1, 0, 2 ],
      [ 2, 8, 12, 1, 0, 1 ], [ 2, 8, 14, 8, 1, 1 ], [ 2, 9, 12, 7, 0, 1 ],
      [ 3, 6, 11, 3, 0, 1 ], [ 4, 5, 11, -2, 1, 3 ], [ 4, 6, 10, 2, 3, 4 ],
      [ 4, 6, 11, 6, 3, 4 ], [ 5, 6, 7, 1, 2, 3 ], [ 5, 6, 8, 5, 3, 3 ],
      [ 1, 10, 20, 6, 1, 0 ], [ 1, 14, 14, 4, 0, 1 ], [ 1, 14, 14, 2, 1, 1 ],
      [ 2, 2, 63, 1, 1, 2 ], [ 2, 5, 20, -3, 1, 1 ], [ 2, 6, 16, 2, 1, 0 ],
      [ 2, 7, 14, 1, 2, 0 ], [ 2, 10, 11, -7, 1, 1 ], [ 3, 6, 12, -4, 1, 2 ],
      [ 3, 8, 9, 1, 2, 3 ], [ 4, 4, 14, 0, 2, 3 ], [ 4, 5, 10, 3, 0, 1 ],
      [ 4, 6, 8, 0, 1, 1 ], [ 4, 6, 9, 5, 1, 1 ], [ 5, 6, 8, 6, 1, 2 ],
      [ 5, 6, 8, 1, 1, 5 ], [ 1, 1, 189, 1, 1, 0 ], [ 1, 9, 22, 4, 0, 1 ],
      [ 1, 9, 23, 7, 1, 1 ], [ 2, 5, 21, 1, 0, 2 ], [ 2, 7, 15, 1, 2, 2 ],
      [ 3, 5, 15, 2, 1, 3 ], [ 3, 9, 9, -8, 1, 1 ], [ 5, 6, 7, 4, 1, 0 ] ],
  [ [ 1, 1, 189, 0, 1, 0 ], [ 1, 3, 69, 2, 0, 1 ], [ 1, 4, 48, 3, 1, 0 ],
      [ 1, 5, 38, 0, 1, 0 ], [ 1, 5, 39, 5, 0, 0 ], [ 1, 5, 40, 1, 1, 1 ],
      [ 1, 8, 25, 4, 1, 1 ], [ 1, 9, 21, 1, 0, 0 ], [ 1, 9, 23, 8, 1, 0 ],
      [ 1, 10, 20, 5, 0, 1 ], [ 1, 10, 21, 8, 0, 1 ], [ 1, 11, 19, 9, 0, 0 ],
      [ 1, 14, 15, 8, 1, 1 ], [ 2, 4, 25, 2, 2, 1 ], [ 2, 5, 19, 0, 1, 0 ],
      [ 3, 4, 18, -3, 1, 2 ], [ 3, 4, 20, 3, 2, 3 ], [ 3, 5, 13, 2, 0, 1 ],
      [ 4, 4, 15, -2, 3, 3 ], [ 4, 5, 10, 0, 3, 0 ], [ 4, 5, 10, 0, 1, 2 ],
      [ 4, 5, 12, 2, 1, 4 ], [ 4, 6, 9, 5, 0, 1 ], [ 5, 5, 8, 0, 3, 0 ],
      [ 5, 5, 9, 2, 5, 0 ], [ 5, 6, 7, -3, 1, 2 ], [ 5, 6, 7, 3, 2, 2 ],
      [ 5, 6, 8, 1, 0, 5 ], [ 5, 7, 7, 5, 2, 4 ], [ 1, 1, 252, 1, 1, 1 ],
      [ 1, 2, 108, 1, 0, 1 ], [ 1, 3, 63, 1, 0, 0 ], [ 1, 4, 51, 3, 1, 1 ],
      [ 1, 6, 33, 2, 0, 1 ], [ 1, 7, 27, 1, 0, 0 ], [ 1, 7, 28, 1, 0, 1 ],
      [ 1, 9, 22, 3, 1, 1 ], [ 1, 12, 16, 1, 1, 0 ], [ 1, 12, 17, 7, 1, 0 ],
      [ 1, 13, 15, 5, 0, 0 ], [ 1, 13, 16, 8, 1, 0 ], [ 2, 3, 33, 1, 1, 1 ],
      [ 3, 7, 10, 5, 0, 1 ], [ 3, 8, 9, 5, 1, 2 ], [ 4, 4, 13, 1, 4, 1 ],
      [ 4, 6, 9, -2, 1, 3 ], [ 4, 6, 9, 2, 2, 3 ], [ 4, 7, 9, 7, 3, 2 ] ],
  [ [ 1, 9, 21, 0, 0, 0 ], [ 1, 3, 63, 0, 0, 0 ], [ 3, 4, 16, 2, 0, 0 ],
      [ 3, 7, 9, 0, 0, 0 ], [ 2, 9, 11, 0, 2, 0 ], [ 5, 6, 8, 6, 2, 0 ],
      [ 2, 2, 63, 0, 0, 2 ], [ 5, 5, 9, 0, 0, 4 ], [ 2, 5, 21, 0, 0, 2 ],
      [ 2, 3, 32, 0, 2, 0 ], [ 3, 8, 8, 2, 0, 0 ], [ 3, 8, 9, 6, 0, 0 ],
      [ 1, 15, 15, 12, 0, 0 ], [ 4, 4, 13, 2, 2, 2 ], [ 1, 6, 33, 6, 0, 0 ],
      [ 6, 6, 7, 0, 0, 6 ], [ 1, 1, 189, 0, 0, 0 ], [ 1, 9, 22, 6, 0, 0 ],
      [ 2, 5, 22, 4, 2, 2 ], [ 1, 7, 27, 0, 0, 0 ], [ 1, 10, 19, 2, 0, 0 ],
      [ 2, 4, 27, 0, 0, 2 ], [ 2, 7, 16, 6, 2, 2 ], [ 4, 5, 11, 2, 4, 2 ],
      [ 4, 7, 7, 0, 0, 2 ], [ 4, 7, 8, -4, 2, 2 ], [ 5, 7, 7, 0, 4, 4 ],
      [ 1, 2, 95, 2, 0, 0 ], [ 1, 11, 18, 6, 0, 0 ], [ 2, 9, 12, 6, 2, 0 ],
      [ 3, 3, 24, 0, 2, 2 ], [ 3, 4, 18, -2, 2, 2 ], [ 3, 5, 15, -4, 2, 2 ],
      [ 3, 6, 11, 2, 2, 0 ], [ 3, 8, 10, -6, 2, 2 ], [ 4, 6, 9, 4, 2, 2 ],
      [ 1, 5, 38, 2, 0, 0 ], [ 1, 14, 17, 14, 0, 0 ], [ 2, 7, 14, 0, 2, 0 ],
      [ 2, 9, 13, 8, 0, 2 ], [ 5, 6, 9, 6, 4, 4 ], [ 6, 6, 7, -4, 4, 2 ],
      [ 1, 3, 64, 3, 1, 0 ], [ 1, 12, 16, 0, 1, 0 ], [ 3, 9, 10, 9, 3, 0 ],
      [ 4, 4, 12, 0, 0, 1 ], [ 4, 4, 16, 1, 2, 4 ], [ 4, 7, 7, 2, 1, 1 ],
      [ 1, 1, 252, 0, 0, 1 ], [ 1, 12, 19, 12, 1, 0 ], [ 3, 3, 28, 0, 0, 3 ],
      [ 7, 7, 7, 5, 7, 7 ], [ 2, 5, 20, 2, 2, 1 ], [ 6, 6, 8, 6, 6, 3 ],
      [ 5, 5, 8, 2, 2, 1 ], [ 2, 8, 12, 0, 0, 1 ], [ 2, 11, 11, 10, 1, 1 ],
      [ 3, 8, 9, 3, 0, 3 ], [ 5, 5, 8, -1, 1, 2 ], [ 3, 3, 29, 3, 3, 3 ],
      [ 5, 5, 9, -3, 3, 2 ], [ 1, 4, 51, 3, 0, 1 ], [ 4, 4, 13, -1, 2, 2 ],
      [ 1, 13, 15, 3, 0, 1 ], [ 1, 2, 108, 0, 0, 1 ], [ 1, 8, 26, 7, 1, 1 ],
      [ 1, 14, 14, 1, 1, 1 ], [ 1, 14, 16, 11, 1, 1 ], [ 2, 4, 25, 3, 1, 1 ],
      [ 2, 4, 28, 4, 1, 2 ], [ 2, 8, 13, -5, 1, 1 ], [ 4, 4, 13, 3, 3, 1 ],
      [ 4, 4, 14, 1, 2, 3 ], [ 4, 5, 10, 1, 0, 2 ], [ 4, 7, 8, 5, 2, 2 ],
      [ 4, 7, 8, 1, 4, 2 ], [ 4, 7, 8, 4, 2, 3 ], [ 1, 5, 40, 2, 0, 1 ],
      [ 1, 7, 28, 0, 0, 1 ], [ 1, 7, 29, 7, 1, 0 ], [ 1, 7, 29, 5, 1, 1 ],
      [ 5, 5, 9, 3, 3, 3 ], [ 5, 7, 7, 5, 1, 4 ], [ 1, 6, 34, 5, 1, 1 ],
      [ 1, 8, 24, 2, 1, 0 ], [ 1, 11, 18, 5, 1, 0 ], [ 2, 3, 33, 0, 1, 1 ],
      [ 2, 4, 24, 2, 1, 0 ], [ 2, 9, 12, 6, 2, 1 ], [ 3, 4, 18, 2, 3, 2 ],
      [ 3, 6, 11, 1, 2, 1 ], [ 4, 5, 12, 4, 4, 3 ], [ 4, 6, 8, 1, 0, 1 ],
      [ 4, 6, 9, -3, 3, 1 ], [ 4, 6, 9, -3, 2, 2 ], [ 4, 6, 9, 3, 3, 2 ],
      [ 4, 8, 8, 7, 0, 3 ], [ 5, 6, 9, 5, 2, 5 ], [ 1, 3, 69, 1, 1, 1 ],
      [ 1, 8, 25, 6, 1, 0 ], [ 1, 9, 23, 7, 0, 1 ], [ 3, 8, 9, 2, 3, 2 ],
      [ 3, 9, 9, 7, 1, 3 ], [ 5, 5, 9, 2, 5, 1 ] ],
  [ [ 1, 2, 95, 1, 1, 0 ], [ 1, 6, 34, 5, 0, 1 ], [ 1, 8, 26, 7, 0, 1 ],
      [ 1, 11, 18, 3, 1, 1 ], [ 1, 12, 17, 6, 1, 1 ], [ 2, 2, 51, 1, 2, 1 ],
      [ 2, 3, 32, 2, 1, 0 ], [ 2, 3, 33, 1, 0, 1 ], [ 2, 3, 38, 1, 1, 2 ],
      [ 2, 4, 25, 3, 0, 1 ], [ 2, 6, 17, -4, 1, 1 ], [ 2, 7, 14, 2, 1, 1 ],
      [ 2, 7, 15, 5, 2, 1 ], [ 2, 9, 11, 3, 1, 1 ], [ 2, 9, 12, 7, 1, 0 ],
      [ 2, 11, 11, 10, 0, 1 ], [ 3, 3, 22, 1, 2, 1 ], [ 3, 3, 24, 1, 2, 2 ],
      [ 3, 4, 17, 2, 3, 1 ], [ 3, 5, 13, 1, 2, 0 ], [ 3, 5, 14, 3, 0, 2 ],
      [ 3, 5, 14, -1, 2, 2 ], [ 3, 6, 11, 0, 2, 1 ], [ 3, 7, 10, 3, 2, 2 ],
      [ 3, 7, 11, -5, 2, 2 ], [ 3, 8, 8, 1, 0, 1 ], [ 3, 8, 9, 5, 2, 0 ],
      [ 3, 8, 9, -3, 2, 2 ], [ 3, 8, 9, 3, 1, 3 ], [ 3, 8, 10, -7, 2, 1 ],
      [ 4, 5, 11, 2, 2, 3 ], [ 5, 6, 7, 2, 0, 3 ], [ 5, 6, 7, 2, 1, 3 ],
      [ 5, 7, 8, 6, 5, 4 ] ],
  [ [ 1, 1, 253, 1, 1, 1 ], [ 1, 2, 95, 0, 1, 0 ], [ 1, 3, 69, 1, 0, 1 ],
      [ 1, 7, 29, 5, 0, 1 ], [ 1, 11, 18, 4, 0, 1 ], [ 1, 13, 15, 3, 1, 0 ],
      [ 2, 5, 19, 1, 0, 0 ], [ 3, 3, 22, 0, 2, 1 ], [ 3, 5, 13, -1, 1, 1 ],
      [ 3, 6, 13, 6, 3, 2 ], [ 3, 7, 11, 5, 1, 3 ], [ 5, 6, 7, 0, 3, 2 ],
      [ 1, 1, 190, 1, 1, 0 ], [ 1, 6, 32, 2, 1, 0 ], [ 1, 6, 33, 1, 0, 1 ],
      [ 1, 9, 22, 5, 1, 0 ], [ 1, 10, 20, 4, 1, 1 ], [ 1, 10, 22, 10, 1, 1 ],
      [ 2, 2, 48, 1, 2, 0 ], [ 2, 3, 34, 3, 2, 1 ], [ 2, 3, 38, 1, 0, 2 ],
      [ 2, 8, 12, 1, 1, 0 ], [ 2, 10, 10, 4, 0, 1 ], [ 2, 10, 10, 1, 0, 2 ],
      [ 2, 10, 12, 9, 2, 0 ], [ 2, 10, 12, 9, 1, 2 ], [ 3, 4, 20, 3, 1, 3 ],
      [ 3, 5, 14, 3, 1, 2 ], [ 3, 7, 10, 5, 1, 0 ], [ 3, 8, 9, 5, 2, 1 ],
      [ 3, 8, 10, 8, 1, 1 ], [ 4, 5, 10, 2, 2, 1 ], [ 4, 6, 8, 1, 1, 0 ],
      [ 4, 6, 9, 5, 1, 0 ], [ 4, 6, 10, 6, 3, 2 ], [ 4, 6, 10, -4, 2, 3 ],
      [ 4, 6, 10, 4, 4, 3 ], [ 4, 7, 9, -6, 1, 3 ], [ 5, 6, 7, -3, 2, 1 ],
      [ 5, 6, 8, -5, 3, 1 ], [ 6, 6, 7, -1, 3, 5 ] ],
  [ [ 1, 1, 190, 0, 1, 0 ], [ 1, 1, 253, 0, 0, 1 ], [ 1, 3, 64, 3, 0, 0 ],
      [ 1, 4, 48, 3, 0, 0 ], [ 1, 8, 25, 4, 0, 1 ], [ 1, 12, 16, 3, 0, 0 ],
      [ 1, 14, 16, 11, 0, 1 ], [ 2, 4, 25, 1, 2, 1 ], [ 4, 4, 14, -1, 1, 3 ],
      [ 5, 7, 7, 3, 4, 4 ], [ 1, 2, 109, 2, 1, 1 ], [ 1, 5, 40, 1, 0, 1 ],
      [ 1, 7, 28, 5, 0, 0 ], [ 1, 10, 19, 1, 0, 0 ], [ 1, 10, 21, 9, 0, 0 ],
      [ 1, 11, 20, 10, 1, 1 ], [ 2, 10, 10, -3, 1, 1 ], [ 3, 5, 16, 4, 3, 3 ],
      [ 4, 5, 11, 5, 2, 1 ], [ 4, 5, 11, -4, 1, 2 ], [ 1, 3, 69, 0, 0, 1 ],
      [ 1, 4, 51, 2, 1, 1 ], [ 1, 5, 38, 1, 0, 0 ], [ 1, 5, 39, 4, 1, 0 ],
      [ 1, 6, 33, 0, 0, 1 ], [ 1, 11, 20, 11, 0, 0 ], [ 1, 14, 14, 5, 0, 0 ],
      [ 1, 14, 15, 9, 0, 0 ], [ 2, 3, 33, 0, 0, 1 ], [ 2, 7, 14, 3, 1, 0 ],
      [ 3, 4, 18, 1, 3, 2 ], [ 3, 8, 9, 1, 3, 2 ], [ 4, 5, 10, 3, 1, 0 ],
      [ 5, 6, 9, 6, 5, 3 ], [ 6, 6, 6, 1, 3, 3 ], [ 6, 6, 7, -3, 4, 3 ],
      [ 6, 6, 7, 4, 5, 3 ], [ 1, 2, 95, 1, 0, 0 ], [ 1, 6, 32, 3, 0, 0 ],
      [ 1, 8, 24, 3, 0, 0 ], [ 1, 8, 24, 1, 1, 0 ], [ 1, 9, 22, 2, 1, 1 ],
      [ 1, 9, 24, 9, 1, 1 ], [ 2, 5, 21, 5, 2, 1 ], [ 3, 6, 11, 3, 1, 0 ],
      [ 4, 6, 9, -4, 2, 1 ], [ 4, 6, 9, 1, 4, 1 ], [ 4, 6, 9, 0, 2, 3 ],
      [ 5, 6, 7, 1, 3, 2 ], [ 5, 6, 8, -5, 2, 2 ], [ 5, 6, 9, 4, 4, 5 ] ],
  [ [ 1, 2, 95, 0, 0, 0 ], [ 2, 5, 19, 0, 0, 0 ], [ 2, 6, 17, 4, 2, 0 ],
      [ 2, 7, 16, 6, 0, 2 ], [ 2, 9, 11, 4, 0, 0 ], [ 3, 5, 13, 0, 2, 0 ],
      [ 1, 5, 38, 0, 0, 0 ], [ 3, 6, 12, 4, 2, 2 ], [ 4, 6, 11, 6, 2, 4 ],
      [ 5, 6, 7, 4, 0, 0 ], [ 1, 10, 19, 0, 0, 0 ], [ 3, 5, 14, 2, 2, 2 ],
      [ 4, 5, 10, 0, 0, 2 ], [ 5, 5, 10, 0, 4, 4 ], [ 5, 6, 7, -2, 2, 2 ],
      [ 1, 1, 190, 0, 0, 0 ], [ 2, 3, 32, 2, 0, 0 ], [ 2, 3, 38, 0, 0, 2 ],
      [ 2, 5, 22, 4, 0, 2 ], [ 2, 8, 13, 6, 0, 0 ], [ 5, 5, 8, 2, 2, 0 ],
      [ 5, 6, 8, 4, 2, 4 ], [ 1, 8, 24, 0, 1, 0 ], [ 1, 8, 26, 8, 1, 0 ],
      [ 2, 2, 51, -1, 1, 1 ], [ 2, 6, 16, 1, 1, 0 ], [ 2, 6, 17, 5, 1, 0 ],
      [ 2, 8, 13, 3, 1, 2 ], [ 3, 3, 24, -1, 1, 2 ], [ 3, 5, 14, 5, 1, 0 ],
      [ 4, 6, 8, 0, 0, 1 ], [ 4, 7, 8, 4, 0, 3 ], [ 4, 8, 8, 8, 1, 1 ],
      [ 5, 6, 8, 0, 0, 5 ], [ 5, 8, 8, 8, 5, 5 ], [ 6, 6, 6, 1, 1, 4 ],
      [ 6, 6, 7, 1, 5, 4 ], [ 6, 6, 8, -3, 5, 4 ], [ 6, 7, 7, 6, 5, 5 ],
      [ 1, 11, 20, 10, 0, 1 ], [ 3, 3, 23, 3, 3, 1 ], [ 3, 7, 11, 6, 3, 1 ],
      [ 4, 5, 11, 5, 2, 0 ], [ 5, 7, 7, 3, 0, 5 ], [ 1, 5, 40, 0, 0, 1 ],
      [ 1, 15, 15, 11, 1, 1 ], [ 3, 5, 13, 1, 1, 1 ], [ 3, 5, 15, 1, 1, 3 ],
      [ 4, 5, 11, 1, 4, 2 ], [ 5, 5, 9, -1, 3, 3 ], [ 5, 5, 11, 3, 4, 5 ],
      [ 1, 4, 48, 2, 1, 0 ], [ 2, 5, 20, 3, 1, 1 ], [ 2, 5, 20, 1, 2, 1 ],
      [ 2, 7, 14, -1, 1, 1 ], [ 2, 8, 12, 0, 1, 0 ], [ 2, 8, 14, 8, 1, 0 ],
      [ 3, 7, 10, -3, 1, 2 ], [ 3, 8, 8, 0, 0, 1 ], [ 3, 8, 10, 8, 1, 0 ],
      [ 4, 4, 12, 1, 1, 0 ], [ 4, 4, 13, 3, 3, 0 ], [ 5, 5, 8, 1, 1, 2 ],
      [ 5, 5, 10, 5, 5, 2 ], [ 5, 6, 8, 6, 2, 1 ], [ 5, 6, 8, -4, 4, 1 ],
      [ 5, 6, 8, -4, 2, 3 ], [ 5, 6, 8, 4, 4, 3 ], [ 6, 6, 8, 4, 6, 5 ] ],
  [ [ 1, 1, 254, 1, 1, 1 ], [ 1, 2, 109, 1, 1, 1 ], [ 1, 3, 64, 2, 1, 0 ],
      [ 1, 3, 70, 3, 1, 1 ], [ 1, 4, 51, 2, 0, 1 ], [ 1, 4, 51, 1, 1, 1 ],
      [ 1, 6, 32, 1, 1, 0 ], [ 1, 6, 33, 5, 1, 0 ], [ 1, 7, 28, 4, 1, 0 ],
      [ 1, 7, 30, 7, 1, 1 ], [ 1, 8, 25, 3, 1, 1 ], [ 1, 9, 22, 3, 0, 1 ],
      [ 1, 9, 22, 1, 1, 1 ], [ 1, 11, 18, 2, 1, 1 ], [ 1, 11, 19, 8, 1, 0 ],
      [ 1, 13, 15, 2, 0, 1 ], [ 1, 13, 16, 7, 1, 1 ], [ 1, 14, 14, 3, 0, 1 ],
      [ 1, 14, 15, 8, 0, 1 ], [ 1, 14, 16, 11, 1, 0 ], [ 2, 4, 25, -2, 1, 1 ],
      [ 2, 7, 15, 6, 1, 0 ], [ 2, 7, 15, 3, 1, 2 ], [ 2, 9, 13, 9, 1, 1 ],
      [ 3, 4, 16, 1, 1, 0 ], [ 3, 4, 18, 3, 2, 2 ], [ 3, 6, 11, -2, 1, 1 ],
      [ 3, 7, 10, 2, 3, 1 ], [ 4, 4, 13, -2, 3, 1 ], [ 4, 4, 15, 3, 4, 3 ],
      [ 4, 5, 11, 0, 2, 3 ], [ 4, 6, 9, 1, 2, 3 ], [ 4, 6, 10, 5, 3, 3 ],
      [ 4, 7, 7, 2, 0, 1 ], [ 4, 7, 8, 4, 3, 2 ], [ 4, 7, 8, 0, 3, 3 ],
      [ 4, 7, 8, 1, 1, 4 ], [ 4, 7, 9, 7, 3, 1 ], [ 4, 7, 9, 5, 3, 4 ],
      [ 5, 6, 8, -1, 3, 4 ], [ 5, 6, 9, 5, 5, 4 ], [ 5, 7, 7, -2, 3, 4 ] ],
  [ [ 1, 2, 96, 2, 1, 0 ], [ 1, 12, 18, 9, 1, 1 ], [ 2, 2, 51, 1, 1, 1 ],
      [ 2, 4, 24, 1, 1, 0 ], [ 2, 6, 18, 6, 2, 1 ], [ 2, 6, 18, 4, 1, 2 ],
      [ 2, 6, 18, 3, 2, 2 ], [ 2, 8, 13, 3, 0, 2 ], [ 2, 9, 11, -2, 1, 1 ],
      [ 3, 3, 22, 1, 3, 0 ], [ 3, 4, 17, 3, 2, 1 ], [ 3, 6, 12, 4, 3, 0 ],
      [ 3, 6, 12, 4, 3, 1 ], [ 3, 6, 12, 2, 3, 2 ], [ 3, 8, 10, 6, 0, 3 ],
      [ 4, 5, 12, 5, 2, 3 ], [ 5, 6, 8, 4, 1, 4 ], [ 6, 6, 6, 0, 1, 4 ],
      [ 6, 6, 7, 4, 5, 0 ], [ 6, 6, 7, 2, 5, 4 ], [ 1, 1, 254, 0, 0, 1 ],
      [ 1, 14, 15, 8, 1, 0 ], [ 2, 3, 33, 3, 2, 0 ], [ 2, 3, 39, 3, 2, 2 ],
      [ 2, 7, 15, 5, 2, 0 ], [ 3, 3, 29, 2, 3, 3 ], [ 3, 5, 13, 0, 1, 1 ],
      [ 3, 5, 15, 1, 0, 3 ], [ 3, 7, 10, 4, 2, 1 ], [ 3, 7, 11, 3, 3, 3 ],
      [ 1, 1, 191, 1, 1, 0 ], [ 1, 5, 41, 4, 1, 1 ], [ 2, 7, 15, 3, 0, 2 ],
      [ 2, 11, 11, 9, 0, 2 ], [ 5, 7, 7, 3, 2, 5 ], [ 1, 2, 109, 1, 0, 1 ],
      [ 1, 6, 32, 0, 1, 0 ], [ 2, 2, 64, 1, 2, 2 ], [ 2, 4, 28, 3, 2, 2 ],
      [ 2, 5, 20, 3, 2, 0 ], [ 2, 5, 20, 3, 0, 1 ], [ 2, 6, 16, 0, 1, 0 ],
      [ 2, 7, 14, 2, 0, 1 ], [ 2, 7, 14, 1, 1, 1 ], [ 4, 6, 8, 0, 1, 0 ],
      [ 4, 6, 10, 6, 3, 0 ], [ 5, 6, 8, -3, 3, 3 ], [ 6, 7, 8, 7, 6, 6 ] ],
  [ [ 1, 5, 41, 4, 0, 1 ], [ 1, 12, 17, 6, 0, 1 ], [ 1, 13, 15, 2, 1, 0 ],
      [ 1, 13, 17, 11, 0, 0 ], [ 2, 3, 32, 1, 1, 0 ], [ 2, 5, 20, 4, 1, 0 ],
      [ 2, 6, 17, 3, 2, 1 ], [ 2, 7, 14, 0, 1, 1 ], [ 2, 7, 15, -5, 1, 1 ],
      [ 2, 9, 13, 8, 1, 2 ], [ 3, 4, 17, 1, 3, 1 ], [ 3, 5, 14, 3, 3, 1 ],
      [ 3, 5, 14, -2, 1, 2 ], [ 4, 5, 11, -2, 3, 2 ], [ 4, 7, 8, 2, 3, 3 ],
      [ 5, 5, 8, 0, 1, 2 ], [ 5, 5, 9, 3, 4, 2 ], [ 5, 6, 7, -1, 1, 3 ],
      [ 5, 6, 8, 5, 0, 3 ], [ 5, 7, 8, 6, 1, 5 ], [ 1, 1, 191, 0, 1, 0 ],
      [ 1, 2, 109, 0, 0, 1 ], [ 1, 4, 48, 1, 1, 0 ], [ 1, 7, 29, 7, 0, 0 ],
      [ 1, 11, 18, 1, 1, 1 ], [ 2, 2, 51, 0, 1, 1 ], [ 2, 5, 22, 4, 1, 2 ],
      [ 2, 8, 13, 4, 2, 1 ], [ 2, 9, 11, 3, 0, 1 ], [ 3, 3, 22, -1, 1, 1 ],
      [ 3, 5, 13, 2, 1, 0 ], [ 3, 6, 12, 5, 2, 1 ], [ 4, 5, 11, 1, 2, 3 ],
      [ 4, 5, 12, 1, 1, 4 ], [ 5, 5, 10, 3, 4, 4 ], [ 5, 6, 8, -3, 4, 2 ],
      [ 5, 6, 8, 3, 5, 2 ], [ 5, 7, 8, 7, 4, 0 ] ],
  [ [ 2, 6, 19, 6, 2, 2 ], [ 2, 10, 11, 6, 0, 2 ], [ 3, 5, 14, 0, 2, 2 ],
      [ 3, 7, 10, 4, 2, 0 ], [ 6, 6, 7, 2, 6, 2 ], [ 1, 1, 191, 0, 0, 0 ],
      [ 1, 2, 96, 2, 0, 0 ], [ 1, 3, 64, 2, 0, 0 ], [ 1, 4, 48, 2, 0, 0 ],
      [ 1, 5, 39, 4, 0, 0 ], [ 1, 6, 32, 2, 0, 0 ], [ 1, 8, 24, 2, 0, 0 ],
      [ 1, 8, 25, 6, 0, 0 ], [ 1, 9, 23, 8, 0, 0 ], [ 1, 10, 20, 6, 0, 0 ],
      [ 1, 12, 16, 2, 0, 0 ], [ 1, 12, 18, 10, 0, 0 ], [ 1, 13, 15, 4, 0, 0 ],
      [ 1, 15, 16, 14, 0, 0 ], [ 2, 9, 12, 4, 2, 2 ], [ 3, 8, 9, 4, 2, 2 ],
      [ 4, 4, 13, 0, 2, 2 ], [ 4, 5, 10, 2, 2, 0 ], [ 4, 6, 9, 4, 0, 2 ],
      [ 4, 7, 9, 6, 4, 2 ], [ 1, 1, 255, 1, 1, 1 ], [ 1, 4, 49, 4, 1, 0 ],
      [ 1, 7, 29, 4, 1, 1 ], [ 1, 11, 19, 7, 1, 1 ], [ 1, 13, 15, 1, 0, 1 ],
      [ 1, 13, 17, 10, 1, 1 ], [ 1, 15, 15, 11, 0, 1 ], [ 3, 3, 25, 3, 3, 2 ],
      [ 3, 4, 17, 4, 1, 0 ], [ 3, 5, 13, 1, 0, 1 ], [ 3, 8, 9, -4, 1, 2 ],
      [ 4, 5, 11, 3, 4, 0 ], [ 4, 5, 13, 3, 4, 4 ], [ 4, 7, 9, 5, 0, 4 ],
      [ 4, 7, 9, 3, 4, 4 ], [ 1, 3, 64, 1, 1, 0 ], [ 1, 4, 48, 0, 1, 0 ],
      [ 1, 4, 51, 1, 0, 1 ], [ 1, 4, 52, 4, 1, 1 ], [ 1, 6, 34, 4, 1, 1 ],
      [ 1, 10, 20, 4, 0, 1 ], [ 1, 10, 20, 3, 1, 1 ], [ 2, 2, 48, 1, 1, 0 ],
      [ 2, 3, 34, 3, 1, 1 ], [ 2, 4, 24, 0, 1, 0 ], [ 2, 4, 25, 4, 1, 0 ],
      [ 2, 10, 12, 9, 2, 1 ], [ 3, 3, 24, 1, 1, 2 ], [ 3, 4, 16, 0, 1, 0 ],
      [ 3, 4, 20, 2, 2, 3 ], [ 4, 4, 12, 0, 1, 0 ], [ 4, 4, 13, 1, 4, 0 ],
      [ 4, 4, 13, 1, 2, 2 ], [ 4, 4, 14, 3, 4, 2 ], [ 4, 4, 16, 1, 1, 4 ],
      [ 4, 4, 17, 3, 4, 4 ], [ 4, 5, 10, 3, 0, 0 ], [ 4, 5, 10, -1, 2, 1 ],
      [ 4, 5, 12, 1, 0, 4 ], [ 4, 6, 8, 1, 0, 0 ], [ 4, 6, 9, 5, 0, 0 ],
      [ 4, 6, 9, 1, 4, 0 ], [ 4, 6, 9, -1, 3, 2 ], [ 4, 6, 10, 5, 4, 0 ],
      [ 4, 6, 10, 5, 4, 2 ], [ 4, 6, 10, 3, 0, 4 ], [ 4, 6, 10, 3, 2, 4 ],
      [ 4, 6, 11, 5, 4, 4 ], [ 4, 7, 8, 5, 0, 2 ], [ 4, 7, 8, 1, 0, 4 ],
      [ 4, 7, 9, -4, 3, 3 ], [ 4, 7, 10, 7, 4, 4 ] ],
  [ [ 2, 2, 51, 0, 0, 1 ], [ 2, 9, 11, 3, 1, 0 ], [ 3, 5, 14, 5, 0, 0 ],
      [ 3, 6, 11, 3, 0, 0 ], [ 3, 8, 11, 8, 3, 3 ], [ 5, 6, 8, 3, 5, 0 ],
      [ 2, 3, 32, 0, 1, 0 ], [ 2, 5, 20, -2, 1, 1 ], [ 3, 5, 15, 0, 0, 3 ],
      [ 3, 8, 8, 1, 0, 0 ], [ 3, 8, 9, 3, 3, 0 ], [ 5, 5, 8, -1, 2, 1 ],
      [ 5, 5, 11, 2, 4, 5 ], [ 1, 1, 255, 0, 0, 1 ], [ 1, 3, 64, 0, 1, 0 ],
      [ 3, 4, 16, 1, 0, 0 ], [ 3, 6, 13, 3, 3, 3 ], [ 1, 4, 51, 0, 0, 1 ],
      [ 1, 13, 15, 0, 0, 1 ], [ 3, 3, 22, 0, 3, 0 ], [ 3, 7, 10, 5, 0, 0 ],
      [ 3, 7, 10, 2, 3, 0 ], [ 4, 7, 7, -1, 1, 1 ], [ 1, 11, 18, 3, 0, 1 ],
      [ 1, 14, 17, 13, 1, 1 ], [ 2, 7, 16, 6, 1, 2 ], [ 2, 9, 13, 9, 1, 0 ],
      [ 4, 4, 14, 1, 1, 3 ], [ 4, 7, 8, 4, 1, 3 ], [ 5, 7, 8, 4, 5, 5 ],
      [ 1, 8, 25, 2, 1, 1 ], [ 1, 10, 20, 5, 1, 0 ], [ 2, 4, 25, 2, 1, 1 ],
      [ 2, 10, 10, 3, 1, 1 ], [ 4, 5, 11, 3, 4, 1 ], [ 5, 5, 10, 5, 5, 1 ],
      [ 5, 5, 10, 4, 5, 3 ], [ 5, 7, 7, -4, 1, 4 ], [ 1, 2, 96, 1, 1, 0 ],
      [ 1, 12, 18, 9, 0, 1 ], [ 2, 6, 17, 4, 1, 1 ], [ 3, 3, 22, 1, 1, 1 ],
      [ 3, 3, 24, 0, 1, 2 ], [ 3, 4, 17, -3, 1, 1 ], [ 3, 6, 11, 1, 2, 0 ],
      [ 3, 6, 12, 5, 2, 0 ], [ 3, 6, 12, 1, 3, 2 ], [ 3, 6, 13, -5, 2, 2 ],
      [ 3, 7, 11, -6, 2, 1 ], [ 5, 7, 8, 6, 5, 0 ], [ 1, 3, 70, 2, 1, 1 ],
      [ 1, 11, 18, 4, 1, 0 ], [ 2, 3, 39, 3, 1, 2 ], [ 2, 9, 12, -6, 1, 1 ],
      [ 3, 4, 18, 3, 0, 2 ], [ 3, 5, 14, 1, 2, 2 ], [ 3, 5, 15, 5, 2, 2 ],
      [ 3, 6, 11, 2, 1, 1 ], [ 3, 7, 10, -1, 2, 2 ], [ 3, 8, 9, 3, 3, 1 ],
      [ 3, 9, 10, 9, 2, 3 ], [ 4, 5, 11, 2, 0, 3 ], [ 5, 6, 7, 2, 3, 1 ],
      [ 6, 6, 7, -2, 2, 5 ] ],
  [ [ 1, 3, 70, 2, 0, 1 ], [ 1, 5, 39, 3, 1, 0 ], [ 1, 9, 22, 2, 0, 1 ],
      [ 1, 9, 23, 6, 1, 1 ], [ 1, 10, 21, 8, 1, 0 ], [ 1, 13, 15, 1, 1, 0 ],
      [ 3, 5, 14, 4, 2, 1 ], [ 3, 7, 11, 7, 1, 1 ], [ 3, 9, 9, -7, 1, 2 ],
      [ 5, 5, 9, 1, 5, 1 ], [ 5, 6, 7, 2, 3, 0 ], [ 1, 1, 192, 1, 1, 0 ],
      [ 1, 2, 96, 0, 1, 0 ], [ 1, 2, 110, 2, 1, 1 ], [ 1, 6, 34, 4, 0, 1 ],
      [ 1, 8, 25, 3, 0, 1 ], [ 1, 14, 14, 2, 0, 1 ], [ 1, 14, 17, 13, 0, 1 ],
      [ 2, 2, 48, 0, 1, 0 ], [ 2, 2, 64, 1, 1, 2 ], [ 2, 3, 32, 1, 0, 0 ],
      [ 2, 3, 34, 2, 2, 1 ], [ 2, 4, 24, 1, 0, 0 ], [ 2, 4, 25, 3, 2, 0 ],
      [ 2, 4, 26, 4, 2, 1 ], [ 2, 4, 28, 3, 0, 2 ], [ 2, 5, 22, 3, 2, 2 ],
      [ 2, 6, 16, 1, 0, 0 ], [ 2, 6, 17, 5, 0, 0 ], [ 2, 7, 14, 3, 0, 0 ],
      [ 2, 8, 12, 1, 0, 0 ], [ 2, 8, 13, 5, 1, 1 ], [ 2, 8, 14, 7, 2, 0 ],
      [ 2, 8, 14, 7, 2, 1 ], [ 2, 9, 11, 2, 1, 1 ], [ 2, 9, 12, 7, 0, 0 ],
      [ 2, 9, 12, 5, 0, 2 ], [ 2, 10, 11, 6, 1, 2 ], [ 2, 10, 11, 5, 2, 2 ],
      [ 2, 11, 12, 11, 2, 2 ], [ 3, 6, 12, -5, 1, 1 ], [ 3, 8, 10, 6, 2, 3 ],
      [ 4, 4, 14, 0, 1, 3 ], [ 4, 5, 11, 2, 1, 3 ], [ 4, 6, 9, 4, 1, 2 ],
      [ 4, 7, 8, 1, 3, 3 ], [ 4, 8, 8, 7, 2, 3 ] ],
  [ [ 1, 2, 96, 1, 0, 0 ], [ 1, 3, 70, 1, 1, 1 ], [ 1, 6, 32, 1, 0, 0 ],
      [ 1, 6, 33, 5, 0, 0 ], [ 1, 8, 24, 1, 0, 0 ], [ 1, 8, 25, 5, 1, 0 ],
      [ 1, 8, 25, 1, 1, 1 ], [ 1, 10, 21, 7, 1, 1 ], [ 1, 11, 18, 5, 0, 0 ],
      [ 1, 12, 17, 5, 1, 1 ], [ 1, 13, 15, 0, 1, 0 ], [ 1, 13, 18, 13, 0, 0 ],
      [ 2, 4, 25, 2, 0, 1 ], [ 2, 6, 17, 4, 0, 1 ], [ 3, 4, 17, -2, 2, 1 ],
      [ 3, 4, 18, 3, 1, 2 ], [ 3, 4, 20, 1, 2, 3 ], [ 3, 5, 13, 0, 0, 1 ],
      [ 3, 7, 10, 1, 3, 1 ], [ 4, 7, 7, 1, 1, 1 ], [ 4, 7, 9, 6, 4, 1 ],
      [ 5, 5, 9, -2, 2, 3 ], [ 5, 7, 7, 1, 4, 4 ], [ 5, 7, 8, 6, 3, 5 ],
      [ 1, 1, 192, 0, 1, 0 ], [ 1, 1, 256, 1, 1, 1 ], [ 1, 3, 64, 1, 0, 0 ],
      [ 1, 4, 48, 1, 0, 0 ], [ 1, 7, 29, 4, 0, 1 ], [ 1, 9, 22, 5, 0, 0 ],
      [ 1, 9, 22, 4, 1, 0 ], [ 1, 12, 16, 1, 0, 0 ], [ 1, 12, 17, 7, 0, 0 ],
      [ 1, 13, 16, 7, 0, 1 ], [ 1, 13, 17, 10, 0, 1 ], [ 2, 9, 12, 5, 1, 2 ],
      [ 2, 10, 12, -9, 1, 1 ], [ 3, 3, 22, 0, 1, 1 ], [ 3, 7, 12, 7, 2, 3 ],
      [ 3, 8, 9, -5, 1, 1 ], [ 3, 8, 9, -4, 2, 1 ], [ 4, 5, 10, -2, 1, 1 ],
      [ 4, 6, 9, 2, 0, 3 ], [ 4, 6, 9, 2, 1, 3 ], [ 4, 7, 8, 5, 1, 2 ],
      [ 5, 6, 7, 3, 0, 2 ], [ 5, 6, 7, 3, 1, 2 ] ],
  [ [ 1, 16, 16, 16, 0, 0 ], [ 7, 7, 7, -2, 6, 6 ], [ 5, 5, 8, 0, 0, 2 ],
      [ 4, 5, 13, 2, 4, 4 ], [ 3, 8, 8, 0, 0, 0 ], [ 3, 4, 16, 0, 0, 0 ],
      [ 4, 7, 7, 2, 0, 0 ], [ 1, 12, 16, 0, 0, 0 ], [ 4, 5, 12, 0, 0, 4 ],
      [ 1, 4, 48, 0, 0, 0 ], [ 4, 4, 13, 0, 4, 0 ], [ 5, 7, 7, 6, 2, 2 ],
      [ 3, 8, 10, 8, 0, 0 ], [ 5, 5, 10, -4, 4, 2 ], [ 2, 3, 32, 0, 0, 0 ],
      [ 2, 11, 11, 10, 0, 0 ], [ 2, 5, 20, 4, 0, 0 ], [ 1, 1, 192, 0, 0, 0 ],
      [ 1, 4, 49, 4, 0, 0 ], [ 2, 2, 49, 2, 2, 0 ], [ 2, 8, 13, 4, 2, 0 ],
      [ 1, 7, 28, 4, 0, 0 ], [ 3, 5, 13, 2, 0, 0 ], [ 4, 7, 8, 2, 4, 0 ],
      [ 5, 7, 7, 2, 4, 4 ], [ 1, 3, 64, 0, 0, 0 ], [ 1, 12, 19, 12, 0, 0 ],
      [ 3, 4, 17, 4, 0, 0 ], [ 4, 4, 17, 2, 4, 4 ], [ 4, 5, 11, 4, 2, 2 ],
      [ 1, 13, 16, 8, 0, 0 ], [ 4, 5, 13, 4, 0, 4 ], [ 1, 8, 24, 0, 0, 0 ],
      [ 4, 8, 9, 8, 4, 0 ], [ 4, 7, 8, 0, 0, 4 ], [ 3, 3, 24, 0, 0, 2 ],
      [ 3, 7, 11, 6, 2, 2 ], [ 1, 2, 96, 0, 0, 0 ], [ 2, 4, 25, 4, 0, 0 ],
      [ 3, 6, 11, 0, 2, 0 ], [ 1, 14, 14, 4, 0, 0 ], [ 2, 7, 15, 6, 0, 0 ],
      [ 4, 7, 9, 2, 4, 4 ], [ 1, 6, 32, 0, 0, 0 ], [ 4, 6, 9, 0, 4, 0 ],
      [ 6, 6, 7, 4, 4, 4 ], [ 1, 8, 26, 8, 0, 0 ], [ 3, 3, 25, -2, 2, 2 ],
      [ 3, 9, 9, -6, 2, 2 ], [ 3, 3, 22, 2, 2, 0 ], [ 3, 6, 12, 4, 0, 2 ],
      [ 6, 6, 7, 2, 6, 0 ], [ 2, 3, 39, 2, 2, 2 ], [ 2, 10, 11, 6, 2, 0 ],
      [ 3, 7, 10, 2, 2, 2 ], [ 1, 2, 110, 1, 1, 1 ], [ 1, 7, 28, 3, 1, 0 ],
      [ 1, 8, 26, 6, 1, 1 ], [ 1, 10, 20, 2, 1, 1 ], [ 2, 2, 52, 2, 2, 1 ],
      [ 2, 4, 25, -1, 1, 1 ], [ 2, 4, 28, 3, 1, 2 ], [ 2, 7, 14, 1, 0, 1 ],
      [ 2, 7, 16, 7, 2, 1 ], [ 2, 8, 13, 2, 1, 2 ], [ 2, 10, 11, 7, 1, 1 ],
      [ 3, 4, 20, 2, 0, 3 ], [ 3, 5, 14, 3, 3, 0 ], [ 3, 8, 10, 5, 3, 3 ],
      [ 4, 5, 10, 1, 2, 1 ], [ 4, 7, 8, 5, 2, 0 ], [ 4, 7, 8, 2, 4, 1 ],
      [ 4, 7, 8, -2, 2, 3 ], [ 4, 8, 8, 6, 1, 4 ], [ 5, 7, 8, 7, 3, 4 ],
      [ 1, 1, 256, 0, 0, 1 ], [ 1, 3, 65, 3, 1, 0 ], [ 1, 5, 41, 3, 1, 1 ],
      [ 1, 11, 19, 7, 0, 1 ], [ 1, 12, 17, 6, 1, 0 ], [ 3, 4, 17, 2, 3, 0 ],
      [ 3, 5, 16, 4, 0, 3 ], [ 3, 7, 11, 2, 3, 3 ], [ 4, 5, 11, -3, 2, 2 ],
      [ 5, 7, 7, 3, 1, 5 ] ],
  [ [ 1, 2, 110, 1, 0, 1 ], [ 1, 3, 70, 1, 0, 1 ], [ 1, 6, 35, 6, 1, 1 ],
      [ 1, 7, 29, 6, 1, 0 ], [ 1, 9, 22, 1, 0, 1 ], [ 1, 9, 23, 6, 0, 1 ],
      [ 1, 11, 20, 10, 1, 0 ], [ 1, 14, 14, 1, 0, 1 ], [ 1, 14, 15, 7, 1, 1 ],
      [ 1, 14, 17, 13, 1, 0 ], [ 2, 3, 34, -2, 1, 1 ], [ 2, 5, 20, 2, 1, 1 ],
      [ 2, 5, 21, 5, 1, 1 ], [ 2, 7, 14, 2, 1, 0 ], [ 2, 7, 15, 2, 1, 2 ],
      [ 2, 8, 13, 5, 0, 1 ], [ 2, 8, 14, -7, 1, 1 ], [ 2, 9, 11, -1, 1, 1 ],
      [ 2, 10, 11, 6, 2, 1 ], [ 2, 11, 11, 9, 1, 2 ], [ 3, 4, 18, -1, 2, 2 ],
      [ 3, 5, 14, -4, 1, 1 ], [ 3, 6, 11, 2, 0, 1 ], [ 3, 7, 10, -3, 2, 1 ],
      [ 3, 8, 9, 2, 1, 3 ], [ 3, 8, 10, 7, 2, 2 ], [ 4, 4, 15, 2, 4, 3 ],
      [ 4, 5, 11, 5, 1, 1 ], [ 4, 5, 11, -1, 1, 3 ], [ 4, 7, 8, 4, 3, 0 ],
      [ 4, 7, 9, -5, 2, 3 ], [ 4, 8, 8, 7, 1, 3 ], [ 5, 5, 8, 1, 2, 1 ],
      [ 5, 6, 7, 1, 1, 3 ], [ 5, 6, 8, 5, 2, 3 ], [ 5, 6, 8, -3, 1, 4 ],
      [ 5, 6, 8, 3, 3, 4 ] ],
  [ [ 1, 1, 193, 1, 1, 0 ], [ 1, 3, 70, 0, 0, 1 ], [ 1, 9, 23, 7, 1, 0 ],
      [ 3, 5, 15, 5, 1, 2 ], [ 5, 5, 9, 1, 5, 0 ], [ 1, 10, 20, 1, 1, 1 ],
      [ 1, 10, 21, 7, 0, 1 ], [ 2, 6, 18, 1, 2, 2 ], [ 2, 6, 19, 6, 1, 2 ],
      [ 2, 10, 10, -2, 1, 1 ], [ 3, 4, 20, 2, 1, 3 ], [ 4, 5, 10, 0, 2, 1 ],
      [ 4, 6, 10, 6, 3, 1 ], [ 5, 6, 8, -4, 3, 2 ], [ 5, 6, 10, 6, 5, 5 ],
      [ 1, 5, 40, 5, 1, 0 ], [ 1, 8, 26, 6, 0, 1 ], [ 1, 14, 14, 0, 0, 1 ],
      [ 2, 4, 25, 1, 1, 1 ], [ 2, 7, 16, 7, 2, 0 ], [ 3, 9, 10, 9, 3, 2 ],
      [ 4, 4, 14, 0, 0, 3 ], [ 4, 6, 10, 3, 1, 4 ], [ 4, 7, 7, 0, 1, 1 ],
      [ 4, 7, 8, 5, 2, 1 ], [ 5, 6, 7, 3, 2, 1 ], [ 6, 6, 7, 3, 3, 5 ],
      [ 1, 5, 41, 3, 0, 1 ], [ 1, 6, 33, 4, 1, 0 ], [ 2, 5, 21, 5, 2, 0 ],
      [ 3, 3, 22, 0, 0, 1 ], [ 3, 7, 11, 7, 1, 0 ], [ 5, 7, 7, -5, 1, 3 ],
      [ 1, 4, 52, 3, 1, 1 ], [ 1, 6, 34, 3, 1, 1 ], [ 2, 3, 34, 1, 2, 1 ],
      [ 2, 11, 12, 11, 2, 0 ], [ 4, 4, 13, -1, 1, 2 ], [ 4, 6, 9, 2, 3, 2 ],
      [ 1, 2, 97, 2, 1, 0 ], [ 1, 9, 22, 0, 0, 1 ], [ 1, 11, 18, 2, 0, 1 ],
      [ 3, 9, 9, 8, 1, 1 ], [ 1, 1, 257, 1, 1, 1 ], [ 1, 7, 29, 3, 1, 1 ],
      [ 2, 3, 39, 1, 2, 2 ], [ 6, 7, 7, 7, 4, 4 ], [ 7, 7, 7, 4, 7, 7 ],
      [ 1, 2, 110, 0, 0, 1 ], [ 1, 10, 22, 10, 1, 0 ], [ 1, 13, 16, 7, 1, 0 ],
      [ 2, 4, 28, 1, 2, 2 ], [ 2, 7, 14, 0, 0, 1 ], [ 3, 6, 12, 4, 1, 2 ],
      [ 4, 4, 14, 4, 4, 1 ], [ 4, 6, 9, -1, 1, 3 ], [ 4, 6, 10, 5, 0, 3 ],
      [ 6, 6, 7, 1, 6, 2 ], [ 6, 6, 8, -5, 5, 2 ] ],
  [ [ 1, 1, 257, 0, 0, 1 ], [ 1, 3, 65, 3, 0, 0 ], [ 1, 5, 39, 3, 0, 0 ],
      [ 1, 5, 39, 2, 1, 0 ], [ 1, 10, 20, 3, 0, 1 ], [ 1, 12, 18, 9, 1, 0 ],
      [ 1, 12, 19, 11, 1, 1 ], [ 2, 3, 33, 3, 1, 0 ], [ 2, 6, 17, 2, 2, 1 ],
      [ 2, 9, 11, 1, 1, 1 ], [ 3, 3, 29, 2, 2, 3 ], [ 3, 4, 17, 3, 1, 1 ],
      [ 3, 4, 21, 4, 3, 3 ], [ 3, 5, 14, 2, 1, 2 ], [ 3, 5, 15, 4, 3, 2 ],
      [ 3, 5, 16, 3, 3, 3 ], [ 3, 6, 11, -1, 1, 1 ], [ 3, 6, 13, 4, 0, 3 ],
      [ 3, 6, 13, 4, 2, 3 ], [ 3, 6, 13, 2, 3, 3 ], [ 3, 7, 10, -4, 1, 1 ],
      [ 3, 8, 9, 2, 0, 3 ], [ 3, 9, 9, 8, 0, 1 ], [ 4, 5, 11, 4, 3, 0 ],
      [ 4, 5, 12, -4, 1, 3 ], [ 5, 5, 9, -1, 4, 2 ], [ 5, 6, 7, -1, 3, 1 ],
      [ 5, 6, 9, 6, 5, 1 ], [ 6, 6, 8, -1, 5, 5 ], [ 1, 1, 193, 0, 1, 0 ],
      [ 1, 4, 49, 3, 1, 0 ], [ 1, 4, 52, 3, 0, 1 ], [ 1, 8, 25, 2, 0, 1 ],
      [ 1, 13, 15, 3, 0, 0 ], [ 1, 13, 17, 10, 1, 0 ], [ 2, 4, 25, 0, 1, 1 ],
      [ 2, 10, 11, 7, 0, 1 ], [ 4, 5, 10, 2, 1, 1 ], [ 4, 5, 13, 4, 3, 4 ],
      [ 5, 5, 10, 1, 4, 4 ], [ 5, 6, 7, 3, 2, 0 ], [ 5, 6, 7, 0, 1, 3 ],
      [ 5, 7, 7, -3, 2, 4 ] ],
  [ [ 1, 11, 19, 8, 0, 0 ], [ 2, 3, 39, 2, 0, 2 ], [ 2, 5, 20, 2, 2, 0 ],
      [ 2, 7, 15, 2, 0, 2 ], [ 2, 8, 13, 2, 0, 2 ], [ 2, 8, 15, 8, 2, 2 ],
      [ 3, 4, 18, 2, 2, 2 ], [ 3, 5, 14, 4, 2, 0 ], [ 3, 6, 12, -2, 2, 2 ],
      [ 3, 7, 10, 0, 2, 2 ], [ 3, 7, 11, 6, 0, 2 ], [ 4, 5, 11, 4, 0, 2 ],
      [ 5, 6, 8, -2, 2, 4 ], [ 5, 7, 7, 6, 0, 2 ], [ 6, 7, 7, -6, 2, 4 ],
      [ 1, 1, 193, 0, 0, 0 ], [ 1, 2, 97, 2, 0, 0 ], [ 2, 2, 65, 2, 2, 2 ],
      [ 2, 3, 33, 2, 2, 0 ], [ 2, 5, 22, 2, 2, 2 ], [ 2, 9, 13, 8, 2, 0 ],
      [ 3, 5, 14, 2, 0, 2 ], [ 5, 5, 10, 2, 4, 4 ], [ 1, 3, 71, 3, 1, 1 ],
      [ 1, 5, 41, 2, 1, 1 ], [ 3, 3, 23, 2, 3, 1 ], [ 3, 5, 13, 1, 1, 0 ],
      [ 3, 5, 16, 4, 2, 3 ], [ 3, 7, 11, 5, 3, 2 ], [ 5, 5, 8, 0, 2, 1 ],
      [ 5, 5, 9, 2, 3, 3 ], [ 5, 7, 8, 6, 2, 5 ], [ 1, 11, 18, 3, 1, 0 ],
      [ 1, 12, 19, 11, 0, 1 ], [ 2, 2, 52, 1, 2, 1 ], [ 2, 5, 20, 2, 0, 1 ],
      [ 2, 5, 20, -1, 1, 1 ], [ 2, 6, 17, -3, 1, 1 ], [ 2, 8, 13, 1, 1, 2 ],
      [ 2, 8, 14, 6, 1, 2 ], [ 2, 9, 11, 0, 1, 1 ], [ 2, 10, 10, 3, 0, 1 ],
      [ 2, 10, 11, 7, 1, 0 ], [ 3, 4, 17, 3, 0, 1 ], [ 3, 4, 18, -2, 1, 2 ],
      [ 3, 6, 12, -4, 2, 1 ], [ 3, 7, 10, 3, 1, 2 ], [ 3, 8, 10, 6, 1, 3 ],
      [ 4, 5, 11, 4, 3, 1 ], [ 4, 5, 12, 5, 4, 2 ], [ 4, 5, 12, 3, 4, 3 ],
      [ 4, 7, 8, -3, 1, 3 ], [ 5, 6, 7, 1, 0, 3 ], [ 5, 6, 8, 6, 1, 1 ],
      [ 5, 6, 8, 3, 5, 1 ], [ 5, 6, 8, 5, 1, 3 ], [ 6, 6, 8, 3, 6, 5 ] ],
  [ [ 1, 1, 258, 1, 1, 1 ], [ 1, 2, 97, 1, 1, 0 ], [ 1, 2, 111, 2, 1, 1 ],
      [ 1, 3, 65, 2, 1, 0 ], [ 1, 5, 42, 5, 1, 1 ], [ 1, 6, 34, 3, 0, 1 ],
      [ 1, 7, 28, 2, 1, 0 ], [ 1, 7, 30, 6, 1, 1 ], [ 1, 8, 27, 8, 1, 1 ],
      [ 1, 11, 18, 1, 0, 1 ], [ 1, 13, 16, 6, 1, 1 ], [ 1, 13, 18, 12, 1, 1 ],
      [ 1, 15, 16, 13, 1, 1 ], [ 2, 3, 34, 2, 1, 1 ], [ 2, 3, 39, 2, 1, 2 ],
      [ 2, 4, 25, 1, 0, 1 ], [ 2, 7, 15, 5, 1, 1 ], [ 2, 7, 15, 4, 2, 1 ],
      [ 2, 7, 15, 1, 1, 2 ], [ 2, 9, 11, 2, 0, 1 ], [ 3, 3, 25, 2, 3, 2 ],
      [ 3, 4, 17, 3, 2, 0 ], [ 3, 5, 14, -3, 2, 1 ], [ 3, 6, 11, 1, 1, 1 ],
      [ 3, 7, 10, 3, 0, 2 ], [ 3, 7, 10, 1, 2, 2 ], [ 3, 7, 11, 4, 2, 3 ],
      [ 3, 8, 10, 7, 0, 2 ], [ 3, 9, 10, 9, 3, 1 ], [ 4, 4, 13, 2, 3, 1 ],
      [ 4, 5, 11, 3, 3, 2 ], [ 4, 5, 12, -2, 3, 3 ], [ 4, 7, 7, 1, 0, 1 ],
      [ 4, 7, 8, 4, 3, 1 ], [ 4, 7, 8, -2, 3, 2 ], [ 5, 7, 7, 4, 3, 4 ],
      [ 6, 6, 7, 2, 6, 1 ], [ 6, 7, 7, -5, 2, 5 ], [ 6, 7, 7, 4, 5, 6 ] ],
  [ [ 1, 1, 258, 0, 0, 1 ], [ 1, 7, 30, 6, 0, 1 ], [ 1, 13, 18, 12, 0, 1 ],
      [ 3, 6, 13, 6, 3, 0 ], [ 6, 7, 7, 5, 0, 6 ], [ 1, 4, 52, 2, 1, 1 ],
      [ 1, 6, 34, 6, 1, 0 ], [ 1, 9, 22, 3, 1, 0 ], [ 3, 7, 10, 1, 3, 0 ],
      [ 4, 4, 13, 1, 1, 2 ], [ 4, 6, 9, 3, 3, 0 ], [ 4, 6, 10, 3, 4, 3 ],
      [ 4, 7, 9, -6, 3, 1 ], [ 2, 2, 65, 1, 2, 2 ], [ 2, 5, 20, 1, 1, 1 ],
      [ 2, 6, 17, 3, 2, 0 ], [ 3, 6, 14, 6, 3, 3 ], [ 5, 6, 8, 6, 1, 0 ],
      [ 2, 3, 33, 3, 0, 0 ], [ 3, 3, 23, 3, 3, 0 ], [ 5, 5, 11, 5, 5, 4 ],
      [ 1, 2, 97, 0, 1, 0 ], [ 1, 5, 39, 1, 1, 0 ], [ 1, 7, 29, 3, 0, 1 ],
      [ 2, 9, 13, 9, 0, 0 ], [ 3, 3, 29, 1, 2, 3 ], [ 3, 6, 11, 2, 1, 0 ],
      [ 5, 6, 9, 6, 5, 2 ], [ 5, 6, 9, 6, 3, 4 ], [ 5, 7, 7, 5, 3, 3 ],
      [ 1, 6, 34, 2, 1, 1 ], [ 1, 9, 24, 9, 1, 0 ], [ 1, 12, 17, 5, 0, 1 ],
      [ 2, 3, 34, 2, 0, 1 ], [ 2, 5, 22, 3, 0, 2 ], [ 2, 6, 18, 6, 1, 1 ],
      [ 2, 6, 18, 3, 0, 2 ], [ 2, 6, 18, 3, 1, 2 ], [ 2, 9, 12, 3, 2, 2 ],
      [ 3, 4, 18, 4, 3, 1 ], [ 3, 5, 14, -1, 1, 2 ], [ 4, 6, 9, 3, 3, 1 ],
      [ 4, 6, 9, 0, 3, 2 ], [ 4, 6, 10, 5, 4, 1 ], [ 5, 6, 9, 3, 4, 5 ],
      [ 6, 6, 6, -1, 2, 3 ], [ 6, 6, 6, 2, 2, 3 ], [ 6, 6, 7, 4, 5, 2 ],
      [ 6, 6, 7, -1, 5, 3 ], [ 6, 6, 8, -4, 5, 3 ], [ 1, 5, 41, 1, 1, 1 ],
      [ 1, 7, 29, 2, 1, 1 ], [ 1, 11, 18, 0, 0, 1 ], [ 2, 9, 11, 3, 0, 0 ],
      [ 5, 5, 9, 0, 3, 3 ], [ 1, 1, 194, 1, 1, 0 ], [ 1, 8, 25, 1, 0, 1 ],
      [ 1, 10, 20, 4, 1, 0 ], [ 2, 2, 49, 1, 2, 0 ], [ 2, 4, 26, 4, 1, 1 ],
      [ 2, 5, 22, 1, 2, 2 ], [ 2, 7, 16, 5, 2, 2 ], [ 2, 8, 13, 5, 1, 0 ],
      [ 2, 10, 10, 2, 1, 1 ], [ 4, 5, 10, 2, 0, 1 ], [ 4, 7, 9, 6, 3, 3 ],
      [ 4, 8, 8, -7, 1, 2 ] ],
  [ [ 2, 2, 52, -1, 1, 1 ], [ 2, 7, 15, 5, 0, 1 ], [ 3, 5, 13, 0, 1, 0 ],
      [ 5, 5, 12, 5, 5, 5 ], [ 5, 7, 8, 3, 5, 5 ], [ 1, 5, 39, 0, 1, 0 ],
      [ 1, 5, 40, 5, 0, 0 ], [ 1, 9, 24, 8, 1, 1 ], [ 1, 10, 20, 5, 0, 0 ],
      [ 4, 5, 11, 5, 1, 0 ], [ 4, 6, 9, 4, 2, 1 ], [ 5, 5, 9, 0, 5, 0 ],
      [ 5, 6, 9, 4, 0, 5 ], [ 1, 1, 194, 0, 1, 0 ], [ 1, 4, 49, 3, 0, 0 ],
      [ 1, 5, 41, 2, 0, 1 ], [ 1, 8, 25, 0, 0, 1 ], [ 1, 14, 14, 3, 0, 0 ],
      [ 1, 14, 16, 11, 0, 0 ], [ 1, 15, 16, 13, 0, 1 ], [ 2, 4, 25, 0, 0, 1 ],
      [ 2, 5, 20, 0, 1, 1 ], [ 2, 5, 21, 4, 2, 1 ], [ 2, 5, 22, 3, 1, 2 ],
      [ 2, 7, 14, 1, 1, 0 ], [ 2, 9, 13, 8, 2, 1 ], [ 3, 5, 14, 2, 3, 1 ],
      [ 3, 5, 16, 4, 1, 3 ], [ 3, 6, 11, 0, 1, 1 ], [ 4, 5, 11, 4, 1, 2 ],
      [ 4, 5, 11, 1, 1, 3 ], [ 5, 5, 8, 1, 2, 0 ], [ 5, 5, 9, 3, 4, 0 ],
      [ 5, 6, 8, -1, 4, 3 ], [ 5, 6, 9, -4, 4, 3 ], [ 5, 7, 8, 7, 4, 3 ],
      [ 5, 7, 8, 7, 2, 4 ], [ 1, 2, 97, 1, 0, 0 ], [ 1, 2, 111, 1, 1, 1 ],
      [ 1, 7, 28, 3, 0, 0 ], [ 1, 8, 25, 5, 0, 0 ], [ 1, 8, 26, 7, 1, 0 ],
      [ 1, 12, 17, 4, 1, 1 ], [ 2, 6, 17, 1, 2, 1 ], [ 2, 8, 13, -4, 1, 1 ],
      [ 2, 8, 13, 3, 2, 1 ], [ 2, 9, 11, 2, 1, 0 ], [ 2, 11, 11, -9, 1, 1 ],
      [ 3, 4, 17, 2, 2, 1 ], [ 3, 8, 9, 1, 1, 3 ], [ 4, 7, 9, 5, 4, 3 ],
      [ 6, 6, 7, 4, 5, 1 ], [ 6, 7, 7, -3, 4, 5 ] ],
  [ [ 1, 5, 39, 2, 0, 0 ], [ 1, 7, 29, 6, 0, 0 ], [ 1, 10, 21, 8, 0, 0 ],
      [ 1, 13, 15, 2, 0, 0 ], [ 1, 14, 15, 8, 0, 0 ], [ 2, 7, 14, 2, 0, 0 ],
      [ 3, 6, 13, 6, 2, 2 ], [ 3, 8, 9, -2, 2, 2 ], [ 5, 6, 7, 2, 2, 2 ],
      [ 1, 1, 194, 0, 0, 0 ], [ 1, 2, 97, 0, 0, 0 ], [ 1, 3, 65, 2, 0, 0 ],
      [ 1, 6, 33, 4, 0, 0 ], [ 1, 9, 22, 4, 0, 0 ], [ 1, 11, 18, 4, 0, 0 ],
      [ 2, 2, 49, 0, 2, 0 ], [ 2, 4, 25, 2, 2, 0 ], [ 3, 4, 18, 0, 2, 2 ],
      [ 4, 6, 9, 4, 2, 0 ], [ 4, 7, 9, -6, 2, 2 ], [ 1, 2, 111, 1, 0, 1 ],
      [ 1, 4, 52, 2, 0, 1 ], [ 1, 4, 52, 1, 1, 1 ], [ 1, 6, 34, 1, 1, 1 ],
      [ 1, 7, 28, 1, 1, 0 ], [ 1, 10, 20, 2, 0, 1 ], [ 1, 10, 22, 9, 1, 1 ],
      [ 1, 14, 15, 7, 0, 1 ], [ 1, 14, 16, 10, 1, 1 ],
      [ 1, 15, 16, 13, 1, 0 ], [ 2, 3, 34, -1, 1, 1 ], [ 2, 4, 28, 2, 1, 2 ],
      [ 2, 9, 12, 5, 2, 1 ], [ 3, 4, 20, 1, 1, 3 ], [ 3, 6, 12, 5, 1, 1 ],
      [ 3, 8, 10, 6, 3, 2 ], [ 4, 4, 13, -1, 3, 1 ], [ 4, 4, 13, 0, 1, 2 ],
      [ 4, 4, 14, -2, 3, 2 ], [ 4, 4, 15, -1, 3, 3 ], [ 4, 5, 10, 1, 2, 0 ],
      [ 4, 5, 11, 0, 1, 3 ], [ 4, 6, 9, 1, 3, 2 ], [ 4, 6, 9, 1, 1, 3 ],
      [ 4, 6, 10, -5, 2, 2 ], [ 4, 6, 10, 5, 2, 3 ], [ 4, 7, 8, -5, 1, 1 ],
      [ 4, 7, 8, 1, 4, 1 ], [ 4, 8, 9, 8, 3, 4 ], [ 1, 1, 259, 1, 1, 1 ],
      [ 1, 3, 65, 1, 1, 0 ], [ 1, 3, 71, 2, 1, 1 ], [ 1, 4, 49, 2, 1, 0 ],
      [ 1, 7, 29, 1, 1, 1 ], [ 1, 8, 25, 4, 1, 0 ], [ 1, 9, 23, 5, 1, 1 ],
      [ 1, 9, 24, 8, 0, 1 ], [ 1, 11, 19, 7, 1, 0 ], [ 1, 11, 19, 6, 1, 1 ],
      [ 3, 3, 25, 1, 3, 2 ], [ 3, 4, 19, 4, 3, 2 ], [ 4, 7, 9, 7, 2, 2 ],
      [ 4, 7, 9, 5, 2, 4 ] ],
  [ [ 1, 10, 22, 9, 0, 1 ], [ 1, 11, 20, 9, 1, 1 ], [ 2, 2, 52, 1, 1, 1 ],
      [ 2, 10, 10, -1, 1, 1 ], [ 3, 4, 20, 1, 0, 3 ], [ 3, 5, 13, 1, 0, 0 ],
      [ 3, 5, 16, 2, 3, 3 ], [ 4, 5, 11, -4, 2, 1 ], [ 1, 1, 259, 0, 0, 1 ],
      [ 1, 2, 111, 0, 0, 1 ], [ 1, 3, 65, 0, 1, 0 ], [ 1, 7, 28, 0, 1, 0 ],
      [ 2, 5, 20, 3, 1, 0 ], [ 3, 4, 17, 1, 3, 0 ], [ 3, 7, 10, 0, 3, 0 ],
      [ 3, 7, 11, 7, 0, 0 ], [ 3, 7, 11, 4, 0, 3 ], [ 4, 7, 7, 0, 0, 1 ],
      [ 5, 7, 7, 6, 1, 2 ], [ 5, 7, 7, 2, 2, 5 ], [ 7, 7, 7, 6, 6, 7 ],
      [ 1, 3, 71, 2, 0, 1 ], [ 1, 11, 18, 2, 1, 0 ], [ 2, 9, 12, 6, 1, 1 ],
      [ 2, 11, 12, 11, 1, 2 ], [ 3, 3, 22, 1, 2, 0 ], [ 3, 4, 18, 1, 2, 2 ],
      [ 3, 6, 12, 5, 0, 1 ], [ 3, 6, 13, 4, 1, 3 ], [ 3, 8, 9, 5, 1, 1 ],
      [ 3, 8, 9, 2, 3, 1 ], [ 4, 5, 11, 1, 0, 3 ], [ 1, 6, 33, 3, 1, 0 ],
      [ 1, 14, 15, 7, 1, 0 ], [ 2, 3, 39, 1, 1, 2 ], [ 2, 7, 14, 0, 1, 0 ],
      [ 3, 3, 23, -2, 2, 1 ], [ 3, 5, 14, 4, 1, 1 ], [ 3, 6, 12, -3, 1, 2 ],
      [ 3, 6, 12, 3, 2, 2 ], [ 3, 7, 10, -2, 1, 2 ], [ 3, 7, 11, 6, 1, 2 ],
      [ 4, 6, 9, 0, 1, 3 ], [ 4, 7, 9, 5, 1, 4 ], [ 5, 6, 7, 1, 3, 1 ],
      [ 5, 6, 7, 0, 0, 3 ], [ 6, 6, 8, 5, 5, 5 ] ],
  [ [ 1, 2, 98, 2, 1, 0 ], [ 1, 6, 34, 2, 0, 1 ], [ 1, 8, 26, 5, 1, 1 ],
      [ 1, 12, 18, 8, 1, 1 ], [ 2, 2, 52, 0, 1, 1 ], [ 2, 2, 65, 1, 1, 2 ],
      [ 2, 3, 34, 1, 1, 1 ], [ 2, 4, 25, 3, 1, 0 ], [ 2, 4, 26, 3, 2, 1 ],
      [ 2, 5, 20, 1, 2, 0 ], [ 2, 5, 20, 1, 0, 1 ], [ 2, 5, 21, -4, 1, 1 ],
      [ 2, 6, 17, 4, 1, 0 ], [ 2, 6, 17, 3, 1, 1 ], [ 2, 8, 13, 1, 0, 2 ],
      [ 2, 8, 14, 5, 2, 2 ], [ 2, 9, 12, 5, 2, 0 ], [ 2, 9, 13, -8, 1, 1 ],
      [ 3, 4, 17, -1, 2, 1 ], [ 3, 5, 14, 1, 1, 2 ], [ 3, 6, 11, 1, 0, 1 ],
      [ 4, 5, 12, -3, 2, 3 ], [ 4, 6, 10, -4, 3, 2 ], [ 4, 7, 8, 3, 2, 3 ],
      [ 5, 5, 10, -1, 3, 4 ], [ 5, 6, 8, 2, 5, 2 ], [ 5, 6, 8, 0, 3, 4 ],
      [ 6, 6, 7, -1, 4, 4 ], [ 6, 6, 8, 5, 6, 4 ], [ 1, 1, 195, 1, 1, 0 ],
      [ 1, 3, 71, 1, 1, 1 ], [ 1, 5, 41, 1, 0, 1 ], [ 1, 15, 17, 15, 1, 1 ],
      [ 2, 3, 33, 1, 2, 0 ], [ 2, 3, 39, 1, 0, 2 ], [ 2, 5, 23, 5, 2, 2 ],
      [ 2, 7, 15, 1, 0, 2 ], [ 2, 9, 13, 7, 2, 2 ], [ 3, 3, 23, 1, 3, 1 ],
      [ 3, 5, 14, 4, 0, 1 ], [ 5, 5, 9, 3, 4, 1 ], [ 5, 5, 9, 1, 3, 3 ] ],
  [ [ 1, 1, 260, 1, 1, 1 ], [ 1, 3, 65, 1, 0, 0 ], [ 1, 4, 52, 1, 0, 1 ],
      [ 1, 4, 53, 4, 1, 1 ], [ 1, 5, 41, 0, 0, 1 ], [ 1, 7, 29, 2, 0, 1 ],
      [ 1, 12, 17, 5, 1, 0 ], [ 1, 12, 19, 11, 1, 0 ], [ 1, 13, 15, 1, 0, 0 ],
      [ 1, 13, 18, 12, 1, 0 ], [ 1, 15, 15, 11, 0, 0 ], [ 2, 9, 11, 1, 0, 1 ],
      [ 2, 10, 10, 1, 1, 1 ], [ 3, 5, 14, 0, 1, 2 ], [ 3, 5, 15, -4, 1, 2 ],
      [ 3, 6, 13, 6, 3, 1 ], [ 4, 5, 11, -3, 3, 1 ], [ 4, 5, 12, -4, 3, 2 ],
      [ 4, 5, 12, 4, 3, 3 ], [ 4, 6, 9, -2, 3, 1 ], [ 4, 7, 9, -5, 3, 2 ],
      [ 5, 6, 7, -1, 2, 2 ], [ 5, 6, 8, 5, 3, 2 ], [ 5, 6, 9, 2, 4, 5 ],
      [ 5, 7, 7, -5, 2, 2 ], [ 1, 1, 195, 0, 1, 0 ], [ 1, 4, 49, 1, 1, 0 ],
      [ 1, 5, 39, 1, 0, 0 ], [ 1, 5, 40, 4, 1, 0 ], [ 1, 6, 35, 5, 1, 1 ],
      [ 1, 9, 22, 2, 1, 0 ], [ 1, 9, 23, 7, 0, 0 ], [ 1, 10, 20, 1, 0, 1 ],
      [ 1, 10, 21, 6, 1, 1 ], [ 1, 11, 20, 9, 0, 1 ], [ 2, 3, 34, 0, 1, 1 ],
      [ 3, 4, 21, 4, 2, 3 ], [ 3, 7, 10, 4, 1, 1 ], [ 3, 8, 10, 7, 1, 2 ],
      [ 4, 5, 10, 2, 1, 0 ], [ 4, 5, 13, 4, 1, 4 ], [ 4, 6, 9, 1, 0, 3 ],
      [ 4, 6, 10, 5, 1, 3 ], [ 5, 6, 7, -3, 1, 1 ], [ 5, 6, 7, 0, 3, 1 ],
      [ 6, 6, 7, 0, 3, 5 ] ],
  [ [ 1, 5, 39, 0, 0, 0 ], [ 1, 11, 20, 10, 0, 0 ], [ 2, 3, 33, 0, 2, 0 ],
      [ 2, 8, 13, 0, 0, 2 ], [ 3, 4, 18, 2, 0, 2 ], [ 3, 5, 13, 0, 0, 0 ],
      [ 4, 5, 10, 0, 2, 0 ], [ 5, 5, 9, 2, 4, 2 ], [ 5, 6, 9, 6, 2, 4 ],
      [ 1, 14, 14, 2, 0, 0 ], [ 2, 7, 15, 4, 2, 0 ], [ 3, 3, 22, 0, 2, 0 ],
      [ 3, 9, 10, -8, 2, 2 ], [ 1, 2, 98, 2, 0, 0 ], [ 2, 3, 39, 0, 0, 2 ],
      [ 3, 6, 11, 2, 0, 0 ], [ 1, 3, 65, 0, 0, 0 ], [ 1, 12, 17, 6, 0, 0 ],
      [ 2, 9, 12, 2, 2, 2 ], [ 3, 8, 9, 4, 0, 2 ], [ 3, 9, 9, 8, 0, 0 ],
      [ 4, 6, 9, -2, 2, 2 ], [ 1, 6, 34, 6, 0, 0 ], [ 2, 10, 11, 4, 2, 2 ],
      [ 1, 1, 195, 0, 0, 0 ], [ 1, 4, 49, 2, 0, 0 ], [ 2, 5, 20, 0, 2, 0 ],
      [ 4, 5, 13, 4, 2, 4 ], [ 5, 5, 8, 0, 2, 0 ], [ 5, 6, 8, 6, 0, 0 ],
      [ 1, 7, 28, 2, 0, 0 ], [ 1, 13, 15, 0, 0, 0 ], [ 2, 4, 29, 4, 2, 2 ],
      [ 4, 4, 13, 0, 0, 2 ], [ 1, 10, 22, 10, 0, 0 ], [ 2, 2, 65, 0, 0, 2 ],
      [ 2, 7, 15, 0, 0, 2 ], [ 1, 10, 20, 0, 0, 1 ], [ 1, 11, 18, 1, 1, 0 ],
      [ 2, 2, 52, 0, 0, 1 ], [ 2, 8, 15, 8, 1, 2 ], [ 2, 9, 12, 6, 0, 1 ],
      [ 3, 4, 18, 2, 1, 2 ], [ 3, 4, 20, 0, 0, 3 ], [ 3, 6, 12, 3, 3, 1 ],
      [ 3, 8, 10, 6, 3, 0 ], [ 4, 5, 12, 5, 4, 0 ], [ 4, 5, 12, 2, 4, 3 ],
      [ 4, 6, 10, 1, 2, 4 ], [ 4, 6, 11, 5, 0, 4 ], [ 4, 7, 8, -3, 3, 1 ],
      [ 4, 8, 8, -4, 3, 3 ], [ 1, 3, 71, 1, 0, 1 ], [ 1, 15, 15, 10, 1, 1 ],
      [ 3, 5, 15, 5, 3, 0 ], [ 3, 5, 15, 5, 3, 1 ], [ 3, 8, 9, 2, 3, 0 ],
      [ 3, 9, 9, 5, 3, 3 ], [ 4, 5, 11, 5, 0, 0 ], [ 1, 3, 66, 3, 1, 0 ],
      [ 1, 6, 35, 5, 0, 1 ], [ 2, 3, 34, 1, 0, 1 ], [ 2, 11, 12, 11, 2, 1 ],
      [ 3, 4, 18, 4, 3, 0 ], [ 3, 8, 9, 5, 0, 1 ], [ 3, 8, 9, 1, 0, 3 ],
      [ 4, 4, 17, 3, 3, 4 ], [ 4, 6, 9, -3, 1, 2 ], [ 4, 6, 9, 3, 2, 2 ],
      [ 1, 1, 260, 0, 0, 1 ], [ 1, 9, 23, 5, 0, 1 ], [ 3, 3, 29, 1, 1, 3 ],
      [ 3, 4, 17, 0, 3, 0 ], [ 3, 8, 9, 4, 1, 2 ], [ 1, 4, 50, 4, 1, 0 ],
      [ 1, 14, 16, 10, 0, 1 ], [ 2, 2, 49, 1, 1, 0 ], [ 2, 5, 20, 0, 0, 1 ],
      [ 2, 10, 10, 0, 1, 1 ], [ 4, 4, 13, 2, 3, 0 ], [ 4, 4, 15, 3, 3, 3 ],
      [ 4, 5, 10, -1, 1, 1 ], [ 6, 7, 7, -6, 3, 3 ], [ 1, 4, 49, 0, 1, 0 ],
      [ 1, 13, 16, 6, 0, 1 ], [ 5, 5, 11, 3, 3, 5 ], [ 5, 7, 7, -6, 1, 1 ],
      [ 1, 2, 112, 2, 1, 1 ], [ 1, 4, 52, 0, 0, 1 ], [ 2, 4, 28, 1, 1, 2 ],
      [ 4, 4, 14, 1, 4, 2 ], [ 4, 7, 8, 1, 4, 0 ], [ 4, 8, 8, 3, 4, 4 ],
      [ 1, 7, 29, 5, 1, 0 ], [ 1, 15, 17, 15, 1, 0 ], [ 4, 7, 7, 1, 0, 0 ] ],
  [ [ 1, 3, 71, 0, 0, 1 ], [ 1, 6, 34, 1, 0, 1 ], [ 1, 8, 26, 5, 0, 1 ],
      [ 1, 11, 18, 0, 1, 0 ], [ 1, 12, 17, 3, 1, 1 ], [ 1, 14, 15, 6, 1, 1 ],
      [ 2, 3, 35, 3, 2, 1 ], [ 2, 4, 26, -3, 1, 1 ], [ 2, 6, 17, 3, 0, 1 ],
      [ 2, 9, 11, 0, 0, 1 ], [ 3, 4, 17, -2, 1, 1 ], [ 3, 4, 19, -3, 2, 2 ],
      [ 3, 5, 14, 1, 3, 1 ], [ 3, 5, 14, 1, 0, 2 ], [ 3, 5, 15, -3, 2, 2 ],
      [ 3, 6, 11, 0, 0, 1 ], [ 3, 8, 9, 3, 2, 2 ], [ 3, 9, 9, 7, 2, 2 ],
      [ 4, 4, 15, -2, 2, 3 ], [ 4, 5, 11, 0, 0, 3 ], [ 5, 5, 8, -1, 1, 1 ],
      [ 5, 7, 8, -6, 1, 4 ], [ 1, 2, 98, 1, 1, 0 ], [ 1, 5, 42, 4, 1, 1 ],
      [ 1, 10, 20, 3, 1, 0 ], [ 1, 10, 21, 7, 1, 0 ], [ 1, 11, 19, 6, 0, 1 ],
      [ 2, 3, 33, 2, 1, 0 ], [ 2, 9, 11, 1, 1, 0 ], [ 2, 10, 11, -6, 1, 1 ],
      [ 3, 3, 25, -1, 2, 2 ], [ 3, 7, 10, 3, 2, 1 ], [ 3, 8, 9, 5, 1, 0 ],
      [ 3, 8, 10, 7, 2, 0 ], [ 3, 8, 11, 8, 2, 3 ], [ 4, 5, 11, 2, 4, 1 ],
      [ 4, 5, 11, -1, 3, 2 ], [ 4, 6, 9, -4, 1, 1 ], [ 4, 6, 10, -5, 3, 1 ],
      [ 5, 6, 7, 1, 3, 0 ], [ 5, 6, 8, 5, 3, 0 ], [ 5, 6, 9, 4, 3, 5 ] ],
  [ [ 1, 1, 196, 1, 1, 0 ], [ 1, 2, 98, 0, 1, 0 ], [ 1, 9, 22, 1, 1, 0 ],
      [ 1, 12, 18, 8, 0, 1 ], [ 2, 2, 49, 0, 1, 0 ], [ 2, 4, 25, 3, 0, 0 ],
      [ 2, 4, 25, 1, 2, 0 ], [ 2, 6, 18, 5, 2, 1 ], [ 2, 7, 15, -4, 1, 1 ],
      [ 2, 7, 16, 7, 1, 1 ], [ 2, 7, 16, 5, 0, 2 ], [ 2, 8, 13, 5, 0, 0 ],
      [ 2, 8, 13, 3, 2, 0 ], [ 3, 4, 17, 1, 2, 1 ], [ 4, 6, 10, -2, 3, 3 ],
      [ 4, 6, 10, 2, 4, 3 ], [ 4, 8, 8, -6, 1, 3 ], [ 5, 6, 8, 2, 3, 4 ],
      [ 1, 5, 42, 4, 0, 1 ], [ 1, 11, 21, 11, 1, 1 ], [ 1, 13, 17, 9, 1, 1 ],
      [ 3, 6, 13, 6, 1, 2 ], [ 3, 7, 10, 4, 0, 1 ], [ 5, 7, 7, 1, 2, 5 ],
      [ 6, 7, 7, 5, 4, 6 ], [ 1, 1, 261, 1, 1, 1 ], [ 1, 6, 33, 2, 1, 0 ],
      [ 1, 7, 29, 1, 0, 1 ], [ 3, 7, 11, 4, 1, 3 ], [ 5, 6, 7, -2, 1, 2 ],
      [ 5, 7, 7, -3, 3, 3 ], [ 1, 2, 112, 1, 1, 1 ], [ 1, 6, 34, 0, 0, 1 ],
      [ 1, 14, 16, 10, 1, 0 ], [ 1, 16, 16, 15, 1, 1 ], [ 2, 3, 34, 0, 0, 1 ],
      [ 2, 3, 40, 3, 2, 2 ], [ 2, 4, 28, 1, 0, 2 ], [ 2, 5, 20, 3, 0, 0 ],
      [ 2, 6, 18, 2, 1, 2 ], [ 2, 6, 19, 5, 2, 2 ], [ 2, 7, 14, 1, 0, 0 ],
      [ 2, 9, 12, 1, 2, 2 ], [ 2, 10, 10, 3, 0, 0 ], [ 2, 10, 10, 2, 0, 1 ],
      [ 2, 10, 11, 7, 0, 0 ], [ 4, 4, 13, 1, 3, 1 ], [ 4, 5, 10, 1, 1, 1 ],
      [ 4, 6, 10, 6, 1, 2 ], [ 6, 6, 7, -3, 5, 1 ], [ 6, 7, 7, -4, 3, 5 ] ],
  [ [ 2, 2, 53, 2, 2, 1 ], [ 2, 9, 11, 0, 1, 0 ], [ 3, 3, 29, 0, 0, 3 ],
      [ 3, 5, 14, 2, 3, 0 ], [ 3, 8, 9, 0, 0, 3 ], [ 5, 5, 8, 1, 1, 1 ],
      [ 1, 6, 33, 3, 0, 0 ], [ 1, 9, 22, 0, 1, 0 ], [ 1, 9, 24, 9, 0, 0 ],
      [ 1, 13, 16, 5, 1, 1 ], [ 4, 4, 13, -2, 2, 1 ], [ 4, 6, 9, 0, 0, 3 ],
      [ 1, 1, 261, 0, 0, 1 ], [ 1, 3, 66, 3, 0, 0 ], [ 1, 10, 21, 6, 0, 1 ],
      [ 1, 12, 18, 9, 0, 0 ], [ 3, 4, 21, 3, 3, 3 ], [ 3, 7, 12, 6, 3, 3 ],
      [ 2, 5, 23, 5, 1, 2 ], [ 2, 8, 14, 7, 1, 1 ], [ 5, 6, 8, 3, 4, 3 ],
      [ 1, 2, 98, 1, 0, 0 ], [ 1, 3, 72, 3, 1, 1 ], [ 1, 7, 29, 0, 0, 1 ],
      [ 1, 7, 30, 5, 1, 1 ], [ 1, 8, 25, 3, 1, 0 ], [ 1, 8, 26, 7, 0, 0 ],
      [ 1, 11, 18, 3, 0, 0 ], [ 1, 12, 17, 4, 0, 1 ], [ 1, 14, 14, 1, 0, 0 ],
      [ 1, 14, 17, 13, 0, 0 ], [ 2, 6, 17, -2, 1, 1 ], [ 2, 7, 15, 5, 1, 0 ],
      [ 2, 9, 12, 6, 1, 0 ], [ 2, 9, 12, 4, 1, 2 ], [ 3, 4, 17, 0, 2, 1 ],
      [ 3, 4, 18, -1, 1, 2 ], [ 3, 6, 11, 1, 1, 0 ], [ 3, 6, 12, 5, 1, 0 ],
      [ 3, 8, 9, 4, 2, 1 ], [ 3, 8, 9, 1, 3, 1 ], [ 3, 9, 9, 6, 2, 3 ],
      [ 4, 7, 8, 3, 3, 2 ], [ 4, 7, 9, 7, 1, 2 ], [ 4, 8, 9, 8, 4, 3 ],
      [ 5, 5, 9, -2, 4, 1 ], [ 5, 6, 8, 1, 5, 2 ], [ 5, 6, 9, -5, 4, 2 ],
      [ 5, 7, 8, 6, 5, 3 ], [ 1, 1, 196, 0, 1, 0 ], [ 1, 2, 112, 1, 0, 1 ],
      [ 1, 4, 49, 1, 0, 0 ], [ 1, 7, 28, 1, 0, 0 ], [ 1, 9, 22, 3, 0, 0 ],
      [ 1, 9, 23, 6, 1, 0 ], [ 1, 13, 16, 7, 0, 0 ], [ 1, 13, 16, 6, 1, 0 ],
      [ 1, 16, 16, 15, 0, 1 ], [ 2, 5, 22, 2, 1, 2 ], [ 2, 8, 13, 4, 1, 1 ],
      [ 2, 8, 13, 2, 2, 1 ], [ 4, 4, 13, 0, 3, 1 ], [ 4, 7, 9, 6, 0, 3 ],
      [ 5, 7, 8, 7, 4, 1 ], [ 5, 7, 8, 5, 4, 5 ] ],
  [ [ 3, 5, 14, 0, 0, 2 ], [ 5, 5, 10, -2, 2, 4 ], [ 4, 7, 8, 0, 4, 0 ],
      [ 1, 14, 14, 0, 0, 0 ], [ 2, 7, 14, 0, 0, 0 ], [ 2, 11, 11, 8, 2, 2 ],
      [ 4, 7, 7, 0, 0, 0 ], [ 1, 7, 28, 0, 0, 0 ], [ 4, 8, 9, 8, 2, 4 ],
      [ 1, 10, 20, 4, 0, 0 ], [ 2, 3, 33, 2, 0, 0 ], [ 2, 6, 17, 4, 0, 0 ],
      [ 3, 8, 9, 4, 2, 0 ], [ 4, 5, 11, 2, 4, 0 ], [ 4, 6, 11, 4, 4, 4 ],
      [ 1, 5, 40, 4, 0, 0 ], [ 1, 13, 17, 10, 0, 0 ], [ 2, 6, 17, 2, 2, 0 ],
      [ 2, 9, 12, 4, 0, 2 ], [ 4, 5, 10, 2, 0, 0 ], [ 5, 5, 9, 0, 4, 2 ],
      [ 1, 2, 98, 0, 0, 0 ], [ 1, 4, 50, 4, 0, 0 ], [ 2, 2, 49, 0, 0, 0 ],
      [ 2, 9, 11, 2, 0, 0 ], [ 3, 3, 25, 2, 2, 2 ], [ 5, 6, 8, 4, 4, 0 ],
      [ 1, 1, 196, 0, 0, 0 ], [ 1, 4, 49, 0, 0, 0 ], [ 1, 8, 25, 4, 0, 0 ],
      [ 2, 4, 25, 0, 2, 0 ], [ 2, 5, 22, 2, 0, 2 ], [ 5, 6, 8, 4, 4, 2 ],
      [ 1, 9, 23, 4, 1, 1 ], [ 4, 7, 9, 7, 2, 0 ], [ 1, 2, 112, 0, 0, 1 ],
      [ 1, 7, 30, 7, 1, 0 ], [ 2, 4, 29, 4, 1, 2 ], [ 2, 8, 14, 7, 0, 1 ],
      [ 4, 8, 8, 5, 3, 4 ] ],
  [ [ 1, 1, 262, 1, 1, 1 ], [ 1, 3, 66, 2, 1, 0 ], [ 1, 7, 30, 5, 0, 1 ],
      [ 1, 12, 17, 2, 1, 1 ], [ 2, 5, 21, 5, 1, 0 ], [ 2, 6, 18, -5, 1, 1 ],
      [ 2, 7, 16, 5, 1, 2 ], [ 3, 3, 23, 2, 2, 1 ], [ 3, 4, 17, 3, 1, 0 ],
      [ 3, 4, 17, 2, 1, 1 ], [ 3, 6, 12, -1, 2, 2 ], [ 3, 6, 13, 5, 3, 2 ],
      [ 4, 7, 8, -4, 1, 2 ], [ 5, 7, 7, 2, 0, 5 ], [ 6, 6, 7, 1, 6, 1 ],
      [ 6, 7, 7, 6, 0, 5 ], [ 6, 7, 7, 3, 5, 6 ], [ 1, 4, 53, 3, 1, 1 ],
      [ 1, 6, 33, 1, 1, 0 ], [ 1, 6, 34, 5, 1, 0 ], [ 1, 15, 15, 10, 0, 1 ],
      [ 2, 3, 40, 3, 1, 2 ], [ 2, 7, 15, 3, 2, 1 ], [ 2, 10, 12, 9, 1, 1 ],
      [ 3, 5, 14, 3, 2, 1 ], [ 3, 7, 10, 4, 1, 0 ], [ 3, 7, 10, 3, 2, 0 ],
      [ 3, 7, 10, 2, 1, 2 ], [ 3, 8, 10, 7, 2, 1 ], [ 4, 5, 10, 0, 1, 1 ],
      [ 4, 7, 9, 4, 3, 4 ], [ 4, 7, 10, 7, 3, 4 ], [ 5, 5, 10, 3, 5, 3 ],
      [ 5, 6, 7, 3, 1, 1 ], [ 5, 6, 7, -2, 2, 1 ], [ 5, 6, 8, 1, 3, 4 ],
      [ 5, 6, 9, -5, 1, 4 ], [ 5, 7, 7, -4, 2, 3 ], [ 6, 6, 7, 2, 3, 5 ] ],
  [ [ 1, 8, 26, 4, 1, 1 ], [ 1, 10, 20, 2, 1, 0 ], [ 2, 3, 34, 3, 2, 0 ],
      [ 2, 4, 26, 2, 2, 1 ], [ 2, 10, 11, 5, 0, 2 ], [ 2, 10, 11, 5, 1, 2 ],
      [ 2, 10, 12, 9, 0, 1 ], [ 3, 8, 10, 4, 3, 3 ], [ 4, 5, 10, 1, 0, 1 ],
      [ 4, 7, 8, 5, 1, 1 ], [ 4, 7, 8, -1, 2, 3 ], [ 1, 1, 197, 1, 1, 0 ],
      [ 1, 1, 262, 0, 0, 1 ], [ 1, 11, 19, 5, 1, 1 ], [ 2, 7, 17, 7, 2, 2 ],
      [ 3, 7, 11, 5, 3, 0 ], [ 5, 5, 10, -2, 4, 3 ], [ 1, 2, 99, 2, 1, 0 ],
      [ 1, 6, 33, 0, 1, 0 ], [ 1, 13, 17, 9, 0, 1 ], [ 2, 9, 13, 7, 0, 2 ],
      [ 3, 5, 15, 3, 3, 2 ], [ 3, 6, 11, 0, 1, 0 ], [ 3, 7, 10, -2, 2, 1 ],
      [ 5, 6, 7, 0, 3, 0 ], [ 5, 6, 9, 4, 5, 4 ], [ 1, 4, 53, 3, 0, 1 ],
      [ 1, 5, 40, 3, 1, 0 ], [ 2, 2, 66, 1, 2, 2 ], [ 2, 5, 21, 4, 1, 1 ],
      [ 2, 6, 18, 6, 1, 0 ], [ 2, 6, 18, 1, 1, 2 ], [ 2, 6, 19, 5, 0, 2 ],
      [ 3, 3, 22, 1, 1, 0 ], [ 3, 6, 13, 3, 2, 3 ], [ 3, 6, 14, 6, 2, 3 ],
      [ 4, 4, 14, 3, 3, 2 ], [ 4, 6, 10, 2, 1, 4 ], [ 4, 6, 11, 5, 3, 4 ],
      [ 5, 5, 10, 3, 3, 4 ], [ 6, 6, 6, 0, 2, 3 ], [ 6, 6, 6, 1, 2, 3 ],
      [ 6, 6, 7, 1, 6, 0 ], [ 6, 6, 7, -2, 5, 2 ], [ 6, 6, 7, 3, 5, 3 ],
      [ 6, 6, 8, 5, 6, 0 ], [ 6, 6, 8, 3, 4, 6 ], [ 6, 6, 9, 5, 6, 6 ] ],
  [ [ 1, 1, 197, 0, 1, 0 ], [ 1, 2, 113, 2, 1, 1 ], [ 1, 3, 72, 2, 1, 1 ],
      [ 1, 4, 50, 3, 1, 0 ], [ 1, 5, 42, 3, 1, 1 ], [ 1, 6, 35, 4, 1, 1 ],
      [ 1, 7, 29, 5, 0, 0 ], [ 1, 8, 27, 7, 1, 1 ], [ 1, 11, 19, 7, 0, 0 ],
      [ 1, 12, 17, 1, 1, 1 ], [ 2, 2, 53, 1, 2, 1 ], [ 2, 3, 33, 1, 1, 0 ],
      [ 2, 3, 35, 3, 1, 1 ], [ 2, 4, 26, 3, 1, 1 ], [ 2, 5, 20, 2, 1, 0 ],
      [ 2, 5, 21, 4, 0, 1 ], [ 2, 5, 21, 3, 2, 1 ], [ 2, 5, 22, 1, 1, 2 ],
      [ 2, 6, 17, 2, 1, 1 ], [ 2, 8, 13, 4, 0, 1 ], [ 2, 8, 13, 1, 2, 1 ],
      [ 3, 4, 17, 2, 0, 1 ], [ 3, 4, 18, 1, 1, 2 ], [ 3, 5, 14, 4, 1, 0 ],
      [ 3, 5, 16, 3, 2, 3 ], [ 3, 8, 9, -3, 1, 2 ], [ 4, 5, 11, 2, 3, 2 ],
      [ 4, 5, 13, 3, 3, 4 ], [ 5, 5, 8, 0, 1, 1 ], [ 5, 5, 9, -2, 3, 2 ],
      [ 5, 5, 9, 1, 4, 2 ], [ 5, 6, 7, 1, 2, 2 ], [ 5, 6, 8, -5, 1, 2 ],
      [ 5, 6, 8, 3, 0, 4 ], [ 5, 6, 8, 3, 2, 4 ], [ 5, 7, 8, 6, 5, 1 ],
      [ 5, 7, 8, 7, 4, 2 ], [ 5, 7, 8, -3, 4, 4 ] ],
  [ [ 1, 1, 197, 0, 0, 0 ], [ 1, 6, 33, 2, 0, 0 ], [ 1, 9, 22, 2, 0, 0 ],
      [ 2, 5, 21, 4, 2, 0 ], [ 2, 10, 13, 10, 2, 2 ], [ 5, 6, 7, 0, 2, 2 ],
      [ 5, 6, 9, -2, 4, 4 ], [ 1, 2, 99, 2, 0, 0 ], [ 1, 3, 66, 2, 0, 0 ],
      [ 1, 11, 18, 2, 0, 0 ], [ 2, 3, 40, 2, 2, 2 ], [ 2, 7, 16, 4, 2, 2 ],
      [ 3, 3, 25, 0, 2, 2 ], [ 3, 4, 17, 2, 2, 0 ], [ 3, 4, 19, 4, 2, 2 ],
      [ 3, 5, 15, 4, 2, 2 ], [ 3, 6, 12, 2, 2, 2 ], [ 3, 7, 10, 2, 0, 2 ],
      [ 3, 7, 11, 6, 2, 0 ], [ 3, 7, 11, -4, 2, 2 ], [ 4, 7, 8, 4, 2, 2 ],
      [ 5, 7, 7, 4, 0, 4 ], [ 1, 3, 66, 1, 1, 0 ], [ 1, 8, 26, 6, 1, 0 ],
      [ 1, 8, 27, 7, 0, 1 ], [ 1, 11, 20, 9, 1, 0 ], [ 1, 12, 18, 8, 1, 0 ],
      [ 2, 4, 25, 2, 1, 0 ], [ 2, 4, 26, 3, 0, 1 ], [ 2, 9, 12, -5, 1, 1 ],
      [ 2, 10, 10, 1, 0, 1 ], [ 2, 10, 12, 9, 1, 0 ], [ 3, 4, 18, 0, 1, 2 ],
      [ 3, 6, 12, 4, 2, 1 ], [ 3, 7, 10, -1, 1, 2 ], [ 3, 8, 10, -7, 1, 1 ],
      [ 3, 8, 10, 6, 3, 1 ], [ 4, 4, 17, 2, 3, 4 ], [ 4, 5, 12, 5, 4, 1 ],
      [ 4, 5, 12, 4, 0, 3 ], [ 4, 6, 10, -4, 1, 3 ], [ 4, 6, 10, 4, 3, 3 ],
      [ 4, 7, 8, 5, 0, 1 ], [ 4, 7, 8, -4, 2, 1 ], [ 4, 7, 8, -3, 2, 2 ],
      [ 4, 7, 8, 3, 0, 3 ], [ 5, 6, 7, 3, 0, 1 ], [ 5, 6, 8, 5, 3, 1 ],
      [ 6, 6, 7, 1, 3, 5 ], [ 1, 1, 263, 1, 1, 1 ], [ 1, 3, 72, 2, 0, 1 ],
      [ 1, 7, 31, 7, 1, 1 ], [ 1, 8, 25, 2, 1, 0 ], [ 1, 12, 17, 4, 1, 0 ],
      [ 3, 3, 23, -1, 2, 1 ], [ 3, 7, 11, -5, 1, 2 ], [ 3, 7, 11, 3, 2, 3 ],
      [ 5, 5, 9, -1, 2, 3 ], [ 5, 7, 7, -1, 3, 4 ], [ 5, 7, 7, 2, 1, 5 ] ],
  [ [ 1, 1, 263, 0, 0, 1 ], [ 1, 2, 99, 1, 1, 0 ], [ 1, 3, 66, 0, 1, 0 ],
      [ 1, 3, 72, 1, 1, 1 ], [ 1, 6, 35, 4, 0, 1 ], [ 1, 9, 23, 4, 0, 1 ],
      [ 1, 9, 24, 7, 1, 1 ], [ 1, 10, 21, 5, 1, 1 ], [ 1, 11, 19, 6, 1, 0 ],
      [ 2, 3, 33, 0, 1, 0 ], [ 2, 3, 35, 2, 2, 1 ], [ 3, 3, 22, 0, 1, 0 ],
      [ 3, 3, 23, 2, 3, 0 ], [ 3, 3, 25, 1, 2, 2 ], [ 3, 3, 30, 2, 3, 3 ],
      [ 3, 4, 17, 3, 0, 0 ], [ 3, 4, 18, 1, 0, 2 ], [ 3, 4, 21, 2, 3, 3 ],
      [ 3, 5, 16, 3, 0, 3 ], [ 3, 6, 11, 1, 0, 0 ], [ 3, 6, 12, 5, 0, 0 ],
      [ 3, 6, 12, 3, 0, 2 ], [ 3, 6, 12, 3, 1, 2 ], [ 3, 7, 11, 6, 2, 1 ],
      [ 3, 8, 9, 5, 0, 0 ], [ 3, 8, 9, 1, 3, 0 ], [ 3, 8, 9, -1, 2, 2 ],
      [ 3, 9, 9, 7, 0, 2 ], [ 3, 9, 10, 8, 3, 3 ], [ 4, 6, 9, 4, 1, 1 ],
      [ 4, 6, 9, -3, 2, 1 ], [ 4, 7, 9, 7, 2, 1 ], [ 5, 6, 9, 4, 1, 5 ],
      [ 1, 2, 113, 1, 1, 1 ], [ 1, 4, 53, 2, 1, 1 ], [ 1, 5, 42, 3, 0, 1 ],
      [ 1, 7, 29, 4, 1, 0 ], [ 1, 10, 20, 1, 1, 0 ], [ 1, 10, 22, 9, 1, 0 ],
      [ 1, 14, 15, 6, 0, 1 ], [ 1, 14, 17, 12, 1, 1 ], [ 2, 10, 11, 5, 2, 1 ],
      [ 4, 4, 15, 0, 3, 3 ], [ 4, 5, 11, 1, 4, 1 ], [ 4, 5, 11, -3, 1, 2 ],
      [ 4, 6, 11, 6, 4, 3 ], [ 4, 7, 8, 5, 1, 0 ], [ 5, 6, 7, 3, 1, 0 ] ],
  [ [ 1, 2, 113, 1, 0, 1 ], [ 1, 12, 17, 3, 0, 1 ], [ 2, 2, 53, -1, 1, 1 ],
      [ 2, 2, 66, 1, 1, 2 ], [ 2, 4, 29, 3, 2, 2 ], [ 2, 6, 17, 1, 2, 0 ],
      [ 2, 6, 17, -1, 1, 1 ], [ 2, 6, 18, 5, 2, 0 ], [ 2, 8, 13, -3, 1, 1 ],
      [ 2, 8, 14, 6, 2, 1 ], [ 2, 8, 14, 5, 0, 2 ], [ 2, 9, 14, 9, 2, 2 ],
      [ 3, 4, 18, 4, 2, 1 ], [ 4, 7, 8, 3, 1, 3 ], [ 5, 6, 8, 2, 5, 0 ],
      [ 1, 2, 99, 0, 1, 0 ], [ 1, 5, 41, 5, 1, 0 ], [ 1, 13, 17, 9, 1, 0 ],
      [ 2, 5, 21, 5, 0, 0 ], [ 2, 9, 11, 1, 0, 0 ], [ 3, 7, 11, 5, 3, 1 ],
      [ 5, 7, 9, 7, 5, 5 ], [ 1, 9, 23, 3, 1, 1 ], [ 1, 14, 15, 6, 1, 0 ],
      [ 2, 3, 33, 1, 0, 0 ], [ 2, 7, 15, 5, 0, 0 ], [ 3, 5, 14, -2, 2, 1 ],
      [ 5, 5, 11, 2, 3, 5 ], [ 5, 6, 7, 2, 1, 2 ], [ 1, 1, 198, 1, 1, 0 ],
      [ 1, 8, 26, 4, 0, 1 ], [ 1, 10, 20, 0, 1, 0 ], [ 2, 2, 50, 1, 2, 0 ],
      [ 2, 3, 40, 1, 2, 2 ], [ 2, 4, 26, 1, 2, 1 ], [ 2, 5, 22, 1, 0, 2 ],
      [ 2, 6, 18, 1, 0, 2 ], [ 2, 6, 19, 5, 1, 2 ], [ 2, 7, 15, 4, 1, 1 ],
      [ 2, 8, 14, 7, 1, 0 ], [ 2, 10, 10, 0, 0, 1 ], [ 2, 10, 11, 5, 2, 0 ],
      [ 2, 10, 11, 3, 2, 2 ], [ 2, 10, 12, 8, 1, 2 ], [ 3, 8, 9, -3, 2, 1 ],
      [ 4, 5, 10, 0, 0, 1 ], [ 4, 8, 8, -5, 2, 3 ], [ 4, 8, 8, 6, 3, 3 ],
      [ 5, 5, 8, 1, 1, 0 ], [ 5, 6, 8, -4, 1, 3 ], [ 5, 6, 8, 4, 3, 3 ] ],
  [ [ 1, 1, 264, 1, 1, 1 ], [ 1, 3, 66, 1, 0, 0 ], [ 1, 5, 40, 3, 0, 0 ],
      [ 1, 5, 40, 2, 1, 0 ], [ 1, 5, 42, 2, 1, 1 ], [ 1, 6, 33, 1, 0, 0 ],
      [ 1, 6, 34, 5, 0, 0 ], [ 1, 7, 30, 4, 1, 1 ], [ 1, 9, 24, 7, 0, 1 ],
      [ 1, 10, 20, 3, 0, 0 ], [ 1, 10, 21, 7, 0, 0 ], [ 1, 12, 17, 5, 0, 0 ],
      [ 1, 12, 19, 11, 0, 0 ], [ 1, 12, 19, 10, 1, 1 ],
      [ 1, 14, 15, 5, 1, 1 ], [ 1, 14, 17, 12, 0, 1 ], [ 2, 6, 17, 2, 0, 1 ],
      [ 2, 9, 13, 7, 1, 2 ], [ 3, 4, 17, -1, 1, 1 ], [ 3, 5, 14, -3, 1, 1 ],
      [ 4, 4, 15, 2, 3, 3 ], [ 4, 5, 10, 1, 1, 0 ], [ 4, 5, 11, 0, 3, 2 ],
      [ 4, 7, 8, -1, 3, 2 ], [ 4, 7, 9, 6, 2, 3 ], [ 6, 7, 7, -5, 3, 4 ],
      [ 6, 7, 7, 7, 3, 4 ], [ 1, 1, 198, 0, 1, 0 ], [ 1, 2, 99, 1, 0, 0 ],
      [ 1, 2, 113, 0, 0, 1 ], [ 1, 3, 72, 1, 0, 1 ], [ 1, 4, 50, 3, 0, 0 ],
      [ 1, 4, 53, 2, 0, 1 ], [ 1, 4, 53, 1, 1, 1 ], [ 1, 7, 30, 7, 0, 0 ],
      [ 1, 8, 25, 3, 0, 0 ], [ 1, 8, 25, 1, 1, 0 ], [ 1, 9, 22, 1, 0, 0 ],
      [ 1, 9, 24, 8, 1, 0 ], [ 1, 11, 18, 1, 0, 0 ], [ 1, 13, 16, 5, 0, 1 ],
      [ 1, 13, 16, 4, 1, 1 ], [ 1, 14, 15, 7, 0, 0 ], [ 1, 15, 16, 13, 0, 0 ],
      [ 2, 7, 16, 7, 1, 0 ], [ 3, 4, 19, 3, 3, 2 ], [ 4, 4, 13, 2, 2, 1 ],
      [ 4, 6, 9, 4, 0, 1 ], [ 4, 6, 9, 2, 3, 1 ], [ 4, 8, 9, 8, 4, 1 ],
      [ 5, 5, 9, 2, 2, 3 ], [ 5, 6, 9, 4, 2, 5 ] ],
  [ [ 2, 3, 33, 0, 0, 0 ], [ 2, 9, 12, 6, 0, 0 ], [ 3, 6, 11, 0, 0, 0 ],
      [ 5, 5, 11, -2, 4, 4 ], [ 2, 5, 23, 4, 2, 2 ], [ 2, 6, 17, 0, 2, 0 ],
      [ 3, 5, 14, 4, 0, 0 ], [ 1, 6, 33, 0, 0, 0 ], [ 3, 7, 10, 4, 0, 0 ],
      [ 1, 3, 66, 0, 0, 0 ], [ 3, 3, 22, 0, 0, 0 ], [ 6, 6, 7, 0, 6, 0 ],
      [ 1, 13, 18, 12, 0, 0 ], [ 2, 5, 20, 2, 0, 0 ], [ 2, 9, 11, 0, 0, 0 ],
      [ 4, 5, 11, -2, 2, 2 ], [ 1, 1, 198, 0, 0, 0 ], [ 1, 9, 22, 0, 0, 0 ],
      [ 2, 8, 13, 2, 2, 0 ], [ 5, 7, 7, 4, 2, 4 ], [ 1, 2, 99, 0, 0, 0 ],
      [ 1, 11, 18, 0, 0, 0 ], [ 2, 4, 25, 2, 0, 0 ], [ 3, 4, 18, 0, 0, 2 ],
      [ 3, 6, 12, 4, 2, 0 ], [ 3, 6, 12, 0, 2, 2 ], [ 5, 6, 7, 2, 0, 2 ],
      [ 1, 9, 23, 6, 0, 0 ], [ 2, 3, 40, 2, 0, 2 ], [ 2, 5, 22, 0, 0, 2 ],
      [ 3, 5, 15, 4, 0, 2 ], [ 3, 8, 9, 2, 2, 2 ], [ 6, 7, 7, -4, 4, 4 ],
      [ 3, 5, 17, 5, 3, 3 ], [ 3, 8, 9, 0, 3, 0 ], [ 3, 8, 11, 8, 3, 0 ],
      [ 5, 5, 9, -3, 3, 1 ], [ 5, 5, 9, 3, 3, 2 ], [ 2, 2, 53, 1, 1, 1 ],
      [ 2, 6, 17, 3, 1, 0 ], [ 2, 8, 14, 5, 1, 2 ], [ 3, 5, 14, 1, 3, 0 ],
      [ 5, 6, 8, 0, 4, 3 ], [ 5, 8, 8, 8, 4, 5 ], [ 1, 10, 22, 8, 1, 1 ],
      [ 3, 4, 21, 3, 0, 3 ], [ 3, 6, 13, 3, 0, 3 ], [ 4, 6, 10, -3, 2, 3 ],
      [ 4, 7, 10, 7, 2, 4 ], [ 1, 1, 264, 0, 0, 1 ], [ 1, 3, 67, 3, 1, 0 ],
      [ 3, 7, 12, 6, 0, 3 ], [ 1, 5, 43, 5, 1, 1 ], [ 1, 11, 19, 5, 0, 1 ],
      [ 4, 5, 11, 3, 2, 2 ], [ 5, 5, 8, 0, 0, 1 ], [ 5, 7, 7, 6, 1, 1 ],
      [ 7, 7, 7, -3, 5, 6 ], [ 1, 4, 50, 2, 1, 0 ], [ 1, 8, 26, 3, 1, 1 ],
      [ 2, 4, 26, -2, 1, 1 ], [ 2, 7, 16, 6, 2, 1 ], [ 2, 8, 13, 4, 1, 0 ],
      [ 4, 4, 13, 1, 3, 0 ], [ 4, 7, 8, 2, 2, 3 ], [ 4, 8, 8, 7, 2, 2 ],
      [ 5, 7, 8, 5, 5, 4 ], [ 1, 3, 72, 0, 0, 1 ], [ 1, 8, 25, 0, 1, 0 ],
      [ 1, 8, 27, 8, 1, 0 ], [ 1, 11, 21, 11, 1, 0 ], [ 3, 3, 23, 1, 2, 1 ],
      [ 3, 3, 25, -1, 1, 2 ], [ 3, 4, 19, 4, 1, 2 ], [ 3, 7, 11, -6, 1, 1 ],
      [ 3, 9, 9, 6, 1, 3 ], [ 5, 7, 7, 5, 0, 3 ], [ 1, 6, 36, 6, 1, 1 ],
      [ 1, 12, 18, 7, 1, 1 ], [ 2, 3, 35, -2, 1, 1 ], [ 2, 6, 17, 1, 1, 1 ],
      [ 2, 9, 12, 4, 2, 1 ], [ 3, 4, 18, 3, 3, 1 ], [ 3, 6, 12, 2, 3, 1 ],
      [ 3, 7, 10, 1, 1, 2 ], [ 3, 7, 12, 7, 3, 2 ], [ 3, 8, 10, -6, 1, 2 ],
      [ 4, 5, 12, 4, 2, 3 ], [ 4, 6, 9, 3, 0, 2 ], [ 4, 6, 9, 3, 1, 2 ],
      [ 5, 6, 8, 4, 4, 1 ], [ 5, 6, 8, 2, 5, 1 ], [ 6, 6, 8, -2, 4, 5 ] ],
  [ [ 1, 6, 35, 3, 1, 1 ], [ 1, 11, 20, 8, 1, 1 ], [ 2, 3, 35, 1, 2, 1 ],
      [ 2, 5, 20, 1, 1, 0 ], [ 2, 7, 15, 4, 0, 1 ], [ 2, 7, 15, 2, 2, 1 ],
      [ 2, 10, 11, 6, 1, 1 ], [ 2, 11, 11, 9, 1, 1 ], [ 3, 3, 23, 0, 2, 1 ],
      [ 3, 5, 16, 3, 1, 3 ], [ 3, 6, 12, 1, 2, 2 ], [ 3, 6, 13, -5, 1, 2 ],
      [ 3, 8, 10, -5, 2, 2 ], [ 3, 8, 10, 5, 2, 3 ], [ 4, 5, 11, 4, 2, 1 ],
      [ 5, 5, 10, -3, 3, 3 ], [ 5, 6, 8, 3, 1, 4 ], [ 5, 7, 7, 6, 0, 1 ],
      [ 6, 6, 7, -4, 4, 1 ], [ 6, 7, 7, 6, 4, 5 ], [ 1, 5, 42, 1, 1, 1 ],
      [ 1, 12, 19, 10, 0, 1 ], [ 2, 2, 53, 0, 1, 1 ], [ 2, 3, 40, 2, 1, 2 ],
      [ 2, 5, 21, -3, 1, 1 ], [ 2, 6, 17, 0, 1, 1 ], [ 2, 7, 17, 7, 1, 2 ],
      [ 3, 4, 17, 1, 1, 1 ], [ 3, 5, 14, 3, 2, 0 ], [ 3, 7, 10, -3, 1, 1 ],
      [ 3, 7, 10, 0, 1, 2 ], [ 3, 7, 11, 4, 3, 2 ], [ 4, 5, 11, 1, 3, 2 ],
      [ 5, 6, 7, 2, 2, 1 ], [ 5, 6, 8, -5, 2, 1 ], [ 5, 7, 8, 6, 5, 2 ],
      [ 6, 6, 7, -1, 2, 5 ] ],
  [ [ 1, 2, 100, 2, 1, 0 ], [ 1, 2, 114, 2, 1, 1 ], [ 1, 4, 53, 1, 0, 1 ],
      [ 1, 4, 54, 4, 1, 1 ], [ 1, 5, 40, 1, 1, 0 ], [ 1, 6, 34, 4, 1, 0 ],
      [ 1, 10, 21, 5, 0, 1 ], [ 1, 10, 22, 8, 0, 1 ], [ 1, 13, 16, 5, 1, 0 ],
      [ 1, 14, 16, 9, 1, 1 ], [ 1, 14, 18, 14, 1, 1 ], [ 2, 4, 25, 1, 1, 0 ],
      [ 2, 4, 29, 3, 0, 2 ], [ 2, 9, 13, 8, 1, 1 ], [ 3, 4, 21, 3, 2, 3 ],
      [ 3, 6, 12, -4, 1, 1 ], [ 3, 6, 12, -2, 1, 2 ], [ 4, 4, 14, 3, 4, 1 ],
      [ 4, 4, 14, -1, 3, 2 ], [ 4, 4, 15, 1, 3, 3 ], [ 4, 5, 12, -1, 3, 3 ],
      [ 4, 6, 9, 4, 1, 0 ], [ 4, 6, 9, 2, 3, 0 ], [ 4, 6, 9, -1, 3, 1 ],
      [ 4, 6, 10, 6, 2, 1 ], [ 4, 6, 10, 1, 1, 4 ], [ 4, 6, 11, 5, 1, 4 ],
      [ 4, 7, 9, 6, 1, 3 ], [ 5, 6, 10, 6, 4, 5 ], [ 6, 6, 7, -2, 3, 4 ],
      [ 6, 6, 7, 3, 4, 4 ], [ 1, 1, 199, 1, 1, 0 ], [ 1, 1, 265, 1, 1, 1 ],
      [ 1, 3, 73, 3, 1, 1 ], [ 1, 5, 42, 2, 0, 1 ], [ 1, 7, 30, 4, 0, 1 ],
      [ 1, 9, 23, 5, 1, 0 ], [ 1, 9, 23, 2, 1, 1 ], [ 1, 9, 25, 9, 1, 1 ],
      [ 1, 10, 21, 6, 1, 0 ], [ 1, 11, 19, 4, 1, 1 ], [ 1, 14, 17, 12, 1, 0 ],
      [ 2, 7, 15, 3, 2, 0 ], [ 3, 7, 10, 2, 2, 1 ], [ 3, 9, 9, 7, 1, 2 ],
      [ 5, 7, 7, 5, 2, 3 ] ],
  [ [ 1, 1, 199, 0, 1, 0 ], [ 1, 4, 50, 1, 1, 0 ], [ 2, 2, 53, 0, 0, 1 ],
      [ 2, 3, 34, 3, 1, 0 ], [ 2, 5, 20, 0, 1, 0 ], [ 3, 5, 14, 0, 3, 0 ],
      [ 4, 5, 13, 2, 3, 4 ], [ 5, 5, 8, 0, 1, 0 ], [ 5, 5, 10, 4, 5, 0 ],
      [ 5, 5, 10, 4, 5, 2 ], [ 5, 5, 10, 2, 5, 3 ], [ 5, 7, 8, 5, 0, 5 ],
      [ 1, 1, 265, 0, 0, 1 ], [ 1, 3, 67, 3, 0, 0 ], [ 1, 12, 17, 3, 1, 0 ],
      [ 2, 7, 16, -6, 1, 1 ], [ 2, 11, 11, 9, 0, 1 ], [ 3, 8, 10, 5, 0, 3 ],
      [ 4, 7, 8, -2, 1, 3 ], [ 1, 5, 40, 0, 1, 0 ], [ 1, 5, 41, 5, 0, 0 ],
      [ 1, 13, 18, 11, 1, 1 ], [ 2, 5, 21, 2, 2, 1 ], [ 2, 9, 13, 8, 0, 1 ],
      [ 3, 3, 24, 3, 3, 1 ], [ 3, 5, 15, 4, 1, 2 ], [ 3, 5, 15, 2, 3, 2 ],
      [ 3, 6, 12, -3, 2, 1 ], [ 4, 5, 10, 0, 1, 0 ], [ 4, 5, 12, 4, 1, 3 ],
      [ 5, 5, 10, 0, 3, 4 ], [ 5, 5, 12, 4, 5, 5 ], [ 5, 6, 7, 3, 0, 0 ],
      [ 5, 6, 8, -1, 2, 4 ], [ 5, 6, 9, 6, 4, 3 ], [ 5, 6, 9, 5, 4, 4 ],
      [ 1, 4, 53, 0, 0, 1 ], [ 1, 12, 17, 2, 0, 1 ], [ 1, 15, 17, 15, 0, 0 ],
      [ 2, 6, 18, 5, 1, 1 ], [ 2, 9, 12, 3, 1, 2 ], [ 3, 4, 17, 0, 1, 1 ],
      [ 3, 6, 13, 3, 1, 3 ], [ 3, 6, 13, 2, 2, 3 ], [ 3, 8, 9, -4, 1, 1 ],
      [ 6, 6, 6, -1, 1, 3 ], [ 6, 6, 7, 0, 5, 3 ], [ 6, 7, 7, -1, 5, 5 ] ],
  [ [ 2, 2, 67, 2, 2, 2 ], [ 2, 3, 34, 2, 2, 0 ], [ 2, 6, 19, 4, 2, 2 ],
      [ 2, 10, 11, 2, 2, 2 ], [ 2, 11, 11, 8, 0, 2 ], [ 3, 6, 13, -4, 2, 2 ],
      [ 5, 6, 7, 2, 2, 0 ], [ 1, 1, 199, 0, 0, 0 ], [ 1, 2, 100, 2, 0, 0 ],
      [ 1, 4, 50, 2, 0, 0 ], [ 1, 5, 40, 2, 0, 0 ], [ 1, 7, 29, 4, 0, 0 ],
      [ 1, 8, 25, 2, 0, 0 ], [ 1, 8, 26, 6, 0, 0 ], [ 1, 10, 20, 2, 0, 0 ],
      [ 1, 13, 16, 6, 0, 0 ], [ 1, 14, 16, 10, 0, 0 ], [ 2, 4, 29, 2, 2, 2 ],
      [ 2, 5, 23, 4, 0, 2 ], [ 2, 7, 16, 6, 2, 0 ], [ 2, 9, 12, 4, 2, 0 ],
      [ 3, 8, 9, 0, 2, 2 ], [ 4, 5, 11, 4, 2, 0 ], [ 4, 6, 9, 2, 2, 2 ],
      [ 4, 8, 9, 8, 4, 2 ], [ 5, 6, 8, -2, 4, 2 ], [ 5, 7, 8, 6, 4, 4 ],
      [ 1, 4, 51, 4, 1, 0 ], [ 1, 7, 29, 3, 1, 0 ], [ 1, 9, 23, 3, 0, 1 ],
      [ 1, 9, 23, 1, 1, 1 ], [ 1, 11, 20, 8, 0, 1 ], [ 3, 3, 25, 1, 1, 2 ],
      [ 3, 5, 16, 2, 2, 3 ], [ 3, 8, 11, 8, 3, 2 ], [ 4, 5, 11, 1, 4, 0 ],
      [ 4, 5, 13, 3, 0, 4 ], [ 4, 7, 9, 5, 4, 0 ], [ 5, 7, 7, 3, 3, 4 ],
      [ 5, 7, 8, -6, 4, 1 ], [ 1, 2, 114, 1, 1, 1 ], [ 1, 4, 50, 0, 1, 0 ],
      [ 1, 6, 35, 3, 0, 1 ], [ 1, 8, 26, 2, 1, 1 ], [ 1, 12, 20, 12, 1, 1 ],
      [ 2, 2, 50, 1, 1, 0 ], [ 2, 3, 35, 2, 1, 1 ], [ 2, 4, 25, 0, 1, 0 ],
      [ 2, 4, 26, 4, 1, 0 ], [ 2, 4, 26, 2, 1, 1 ], [ 2, 4, 29, 3, 1, 2 ],
      [ 2, 6, 18, 5, 0, 1 ], [ 2, 8, 13, 3, 1, 1 ], [ 2, 8, 14, -6, 1, 1 ],
      [ 2, 10, 12, 8, 2, 1 ], [ 3, 3, 26, 3, 3, 2 ], [ 3, 4, 17, 1, 0, 1 ],
      [ 4, 4, 13, 0, 3, 0 ], [ 4, 4, 14, 3, 4, 0 ], [ 4, 5, 10, 1, 0, 0 ],
      [ 4, 5, 11, -4, 1, 1 ], [ 4, 5, 14, 5, 4, 4 ], [ 4, 6, 9, -1, 2, 2 ],
      [ 4, 6, 10, 5, 3, 2 ], [ 4, 6, 10, 1, 0, 4 ], [ 4, 6, 11, 5, 2, 4 ],
      [ 4, 6, 11, 3, 4, 4 ], [ 4, 7, 8, 5, 0, 0 ], [ 4, 7, 8, 0, 2, 3 ],
      [ 4, 8, 8, 7, 0, 2 ], [ 4, 8, 8, 5, 0, 4 ], [ 4, 8, 9, 7, 4, 4 ],
      [ 5, 6, 8, -2, 3, 3 ], [ 5, 6, 8, 2, 4, 3 ] ],
  [ [ 1, 1, 266, 1, 1, 1 ], [ 1, 2, 100, 1, 1, 0 ], [ 1, 2, 114, 1, 0, 1 ],
      [ 1, 3, 67, 2, 1, 0 ], [ 1, 5, 42, 1, 0, 1 ], [ 1, 6, 35, 2, 1, 1 ],
      [ 1, 7, 30, 6, 1, 0 ], [ 1, 7, 30, 3, 1, 1 ], [ 1, 8, 26, 3, 0, 1 ],
      [ 1, 10, 21, 4, 1, 1 ], [ 1, 10, 23, 10, 1, 1 ], [ 1, 12, 18, 7, 0, 1 ],
      [ 1, 13, 16, 3, 1, 1 ], [ 1, 13, 18, 11, 0, 1 ],
      [ 1, 15, 16, 12, 1, 1 ], [ 2, 3, 35, 2, 0, 1 ], [ 2, 3, 40, 1, 1, 2 ],
      [ 2, 4, 27, 4, 2, 1 ], [ 2, 6, 17, 1, 0, 1 ], [ 2, 7, 15, -3, 1, 1 ],
      [ 2, 7, 15, 1, 2, 1 ], [ 2, 10, 11, 6, 0, 1 ], [ 3, 3, 25, 0, 1, 2 ],
      [ 3, 4, 17, 1, 2, 0 ], [ 3, 4, 18, -3, 2, 1 ], [ 3, 4, 21, 3, 1, 3 ],
      [ 3, 5, 14, 3, 1, 1 ], [ 3, 7, 10, -1, 2, 1 ], [ 3, 7, 10, 1, 0, 2 ],
      [ 3, 7, 11, 5, 2, 2 ], [ 3, 7, 11, 2, 2, 3 ], [ 3, 8, 9, 1, 2, 2 ],
      [ 3, 9, 10, 9, 2, 2 ], [ 4, 4, 13, -1, 2, 1 ], [ 4, 5, 11, 3, 3, 1 ],
      [ 4, 5, 12, 5, 3, 2 ], [ 4, 7, 8, 3, 3, 0 ], [ 4, 7, 8, 2, 3, 2 ],
      [ 5, 7, 7, 4, 1, 4 ], [ 6, 7, 7, 5, 1, 6 ], [ 6, 7, 8, 7, 5, 6 ] ],
  [ [ 1, 12, 17, 1, 0, 1 ], [ 2, 3, 34, 3, 0, 0 ], [ 2, 3, 40, 1, 0, 2 ],
      [ 2, 6, 18, 4, 2, 1 ], [ 2, 9, 12, 3, 0, 2 ], [ 2, 10, 10, 1, 0, 0 ],
      [ 2, 10, 11, 6, 1, 0 ], [ 2, 10, 12, 9, 0, 0 ], [ 3, 4, 18, 4, 1, 1 ],
      [ 3, 6, 13, 1, 2, 3 ], [ 3, 6, 14, 5, 3, 3 ], [ 3, 8, 10, 3, 3, 3 ],
      [ 4, 7, 8, 3, 3, 1 ], [ 5, 6, 8, -2, 1, 4 ], [ 1, 1, 266, 0, 0, 1 ],
      [ 1, 15, 15, 9, 1, 1 ], [ 3, 3, 30, 2, 2, 3 ], [ 3, 5, 14, 2, 2, 1 ],
      [ 3, 5, 15, 1, 3, 2 ], [ 3, 7, 11, 3, 0, 3 ], [ 6, 7, 7, 7, 2, 4 ],
      [ 1, 3, 73, 2, 1, 1 ], [ 3, 3, 23, 1, 3, 0 ], [ 3, 3, 23, -1, 1, 1 ],
      [ 3, 9, 9, 4, 3, 3 ], [ 3, 9, 10, 8, 0, 3 ], [ 1, 2, 100, 0, 1, 0 ],
      [ 1, 14, 18, 14, 1, 0 ], [ 2, 2, 54, 2, 2, 1 ], [ 2, 4, 25, 1, 0, 0 ],
      [ 2, 4, 26, 3, 2, 0 ], [ 2, 7, 16, 7, 0, 0 ], [ 2, 8, 15, 7, 2, 2 ],
      [ 2, 9, 12, 5, 1, 1 ], [ 3, 6, 12, 2, 3, 0 ], [ 3, 6, 12, 1, 3, 1 ],
      [ 3, 7, 12, 7, 3, 0 ], [ 3, 8, 10, -6, 2, 1 ], [ 4, 5, 12, 3, 3, 3 ],
      [ 1, 5, 42, 0, 0, 1 ], [ 1, 6, 35, 6, 1, 0 ], [ 5, 7, 7, 1, 1, 5 ],
      [ 1, 8, 26, 1, 1, 1 ], [ 2, 2, 67, 1, 2, 2 ], [ 2, 4, 26, 2, 0, 1 ],
      [ 2, 5, 20, 1, 0, 0 ], [ 2, 6, 17, 3, 0, 0 ], [ 2, 7, 16, 3, 2, 2 ],
      [ 2, 10, 11, 1, 2, 2 ], [ 2, 10, 13, 10, 1, 2 ], [ 4, 7, 8, 1, 2, 3 ],
      [ 1, 1, 200, 1, 1, 0 ], [ 1, 2, 114, 0, 0, 1 ], [ 2, 2, 50, 0, 1, 0 ],
      [ 2, 4, 29, 1, 2, 2 ], [ 2, 5, 22, 5, 2, 1 ], [ 2, 8, 13, 1, 2, 0 ],
      [ 2, 8, 14, 7, 0, 0 ], [ 6, 7, 8, 7, 6, 0 ], [ 1, 13, 17, 8, 1, 1 ],
      [ 5, 5, 10, 4, 4, 3 ], [ 5, 5, 11, -3, 3, 4 ] ],
  [ [ 1, 3, 73, 2, 0, 1 ], [ 1, 5, 40, 1, 0, 0 ], [ 1, 5, 41, 4, 1, 0 ],
      [ 1, 6, 35, 1, 1, 1 ], [ 1, 8, 27, 6, 1, 1 ], [ 1, 10, 20, 1, 0, 0 ],
      [ 1, 10, 22, 9, 0, 0 ], [ 1, 11, 20, 9, 0, 0 ], [ 2, 3, 35, -1, 1, 1 ],
      [ 2, 4, 26, -1, 1, 1 ], [ 2, 5, 21, 3, 1, 1 ], [ 2, 5, 21, 1, 2, 1 ],
      [ 3, 4, 19, -3, 1, 2 ], [ 3, 8, 9, 3, 1, 2 ], [ 4, 5, 11, 3, 3, 0 ],
      [ 5, 5, 9, 2, 4, 1 ], [ 5, 5, 9, 0, 2, 3 ], [ 5, 6, 7, -1, 1, 2 ],
      [ 5, 6, 8, 5, 2, 2 ], [ 5, 7, 8, -5, 2, 4 ], [ 1, 1, 200, 0, 1, 0 ],
      [ 1, 2, 100, 1, 0, 0 ], [ 1, 4, 50, 1, 0, 0 ], [ 1, 8, 25, 1, 0, 0 ],
      [ 1, 8, 26, 5, 1, 0 ], [ 1, 12, 17, 0, 0, 1 ], [ 1, 14, 15, 4, 1, 1 ],
      [ 1, 14, 16, 9, 0, 1 ], [ 1, 16, 16, 15, 0, 0 ], [ 2, 5, 23, 4, 1, 2 ],
      [ 2, 6, 17, 0, 0, 1 ], [ 2, 9, 13, 8, 1, 0 ], [ 2, 9, 14, 9, 1, 2 ],
      [ 3, 4, 17, 0, 0, 1 ], [ 3, 5, 14, 3, 0, 1 ], [ 3, 5, 16, 1, 2, 3 ],
      [ 3, 7, 10, 3, 1, 1 ], [ 4, 4, 15, -1, 2, 3 ], [ 4, 7, 9, 4, 4, 3 ],
      [ 5, 5, 10, 2, 3, 4 ], [ 5, 5, 11, 4, 5, 4 ], [ 5, 6, 8, -3, 4, 1 ],
      [ 5, 6, 8, 1, 4, 3 ], [ 5, 6, 9, 5, 5, 3 ], [ 6, 6, 8, -3, 3, 5 ] ],
  [ [ 1, 10, 20, 0, 0, 0 ], [ 4, 5, 10, 0, 0, 0 ], [ 1, 5, 40, 0, 0, 0 ],
      [ 4, 6, 11, 2, 4, 4 ], [ 1, 15, 15, 10, 0, 0 ], [ 4, 5, 11, 0, 4, 0 ],
      [ 2, 5, 20, 0, 0, 0 ], [ 3, 7, 10, 0, 0, 2 ], [ 3, 7, 12, -6, 2, 2 ],
      [ 5, 7, 7, 6, 0, 0 ], [ 2, 3, 40, 0, 0, 2 ], [ 7, 7, 7, -4, 4, 6 ],
      [ 2, 10, 13, 10, 2, 0 ], [ 5, 5, 8, 0, 0, 0 ], [ 1, 2, 100, 0, 0, 0 ],
      [ 1, 12, 18, 8, 0, 0 ], [ 2, 4, 25, 0, 0, 0 ], [ 3, 4, 17, 0, 2, 0 ],
      [ 6, 6, 7, 0, 4, 4 ], [ 1, 3, 67, 2, 0, 0 ], [ 1, 8, 27, 8, 0, 0 ],
      [ 3, 3, 25, 0, 0, 2 ], [ 4, 4, 17, 2, 2, 4 ], [ 4, 7, 8, 4, 0, 2 ],
      [ 2, 7, 16, 4, 0, 2 ], [ 3, 3, 26, -2, 2, 2 ], [ 3, 4, 18, 4, 2, 0 ],
      [ 1, 8, 25, 0, 0, 0 ], [ 1, 12, 17, 4, 0, 0 ], [ 2, 9, 13, 6, 2, 2 ],
      [ 1, 4, 50, 0, 0, 0 ], [ 1, 6, 34, 4, 0, 0 ], [ 2, 8, 13, 4, 0, 0 ],
      [ 3, 5, 15, -2, 2, 2 ], [ 4, 6, 9, 4, 0, 0 ], [ 5, 6, 9, -4, 2, 4 ],
      [ 1, 4, 51, 4, 0, 0 ], [ 1, 11, 19, 6, 0, 0 ], [ 3, 4, 19, -2, 2, 2 ],
      [ 4, 4, 13, 2, 2, 0 ], [ 4, 5, 12, 4, 4, 2 ], [ 4, 7, 9, 4, 0, 4 ],
      [ 2, 2, 51, 2, 2, 0 ], [ 2, 8, 15, 8, 2, 0 ], [ 3, 7, 10, 2, 2, 0 ],
      [ 4, 7, 10, 6, 4, 4 ], [ 1, 1, 200, 0, 0, 0 ], [ 1, 9, 24, 8, 0, 0 ],
      [ 2, 8, 13, 0, 2, 0 ], [ 5, 5, 9, 2, 4, 0 ], [ 1, 4, 54, 3, 1, 1 ],
      [ 1, 14, 15, 5, 0, 1 ], [ 4, 4, 14, 2, 3, 2 ], [ 4, 4, 16, 4, 4, 3 ],
      [ 4, 6, 9, 1, 3, 1 ], [ 5, 6, 10, 5, 5, 5 ], [ 3, 3, 23, 1, 1, 1 ],
      [ 3, 7, 12, 6, 2, 3 ], [ 5, 7, 7, 1, 0, 5 ], [ 1, 1, 267, 1, 1, 1 ],
      [ 1, 3, 67, 1, 1, 0 ], [ 1, 7, 31, 6, 1, 1 ], [ 1, 11, 19, 3, 1, 1 ],
      [ 1, 12, 17, 2, 1, 0 ], [ 1, 12, 19, 10, 1, 0 ], [ 3, 4, 17, 2, 1, 0 ],
      [ 3, 7, 11, -5, 2, 1 ], [ 3, 7, 11, 1, 2, 3 ], [ 3, 9, 9, -7, 1, 1 ],
      [ 4, 7, 9, 5, 4, 2 ], [ 1, 3, 73, 1, 1, 1 ], [ 1, 5, 43, 4, 1, 1 ],
      [ 1, 11, 19, 5, 1, 0 ], [ 1, 13, 16, 4, 0, 1 ], [ 1, 13, 19, 13, 1, 1 ],
      [ 1, 15, 16, 12, 0, 1 ], [ 3, 4, 19, 2, 3, 2 ], [ 3, 5, 15, 5, 2, 1 ],
      [ 3, 7, 11, 3, 1, 3 ], [ 4, 5, 11, 3, 0, 2 ], [ 4, 5, 13, 3, 2, 4 ],
      [ 5, 5, 9, 1, 2, 3 ], [ 5, 7, 7, 5, 1, 3 ] ],
  [ [ 1, 1, 267, 0, 0, 1 ], [ 1, 3, 67, 0, 1, 0 ], [ 1, 4, 54, 3, 0, 1 ],
      [ 1, 6, 34, 3, 1, 0 ], [ 1, 7, 30, 3, 0, 1 ], [ 1, 13, 16, 2, 1, 1 ],
      [ 1, 15, 16, 12, 1, 0 ], [ 3, 4, 18, 3, 3, 0 ], [ 4, 4, 13, 1, 2, 1 ],
      [ 4, 7, 9, 6, 3, 2 ], [ 4, 7, 9, 3, 3, 4 ], [ 6, 7, 7, 5, 3, 6 ],
      [ 2, 5, 21, 3, 0, 1 ], [ 2, 11, 11, 8, 1, 2 ], [ 3, 3, 23, 0, 3, 0 ],
      [ 3, 8, 11, 7, 3, 3 ], [ 5, 6, 8, -3, 2, 3 ], [ 1, 6, 35, 2, 0, 1 ],
      [ 1, 7, 30, 2, 1, 1 ], [ 1, 9, 23, 2, 0, 1 ], [ 1, 9, 24, 6, 1, 1 ],
      [ 1, 14, 15, 5, 1, 0 ], [ 1, 14, 16, 9, 1, 0 ], [ 2, 3, 35, 1, 1, 1 ],
      [ 2, 7, 15, 4, 1, 0 ], [ 2, 8, 13, 3, 0, 1 ], [ 2, 8, 15, 8, 2, 1 ],
      [ 3, 3, 30, 1, 2, 3 ], [ 3, 5, 14, -1, 2, 1 ], [ 3, 7, 10, 1, 2, 1 ],
      [ 3, 8, 9, 3, 0, 2 ], [ 3, 9, 10, 9, 2, 0 ], [ 4, 4, 14, -3, 3, 1 ],
      [ 4, 6, 9, 3, 2, 1 ], [ 4, 6, 9, 0, 3, 1 ], [ 4, 7, 8, 0, 3, 2 ],
      [ 4, 8, 9, -6, 3, 3 ], [ 5, 6, 9, -3, 3, 4 ], [ 5, 6, 9, 3, 5, 4 ],
      [ 5, 6, 9, 3, 3, 5 ], [ 6, 6, 6, 1, 1, 3 ], [ 6, 6, 7, -2, 4, 3 ],
      [ 6, 6, 7, 4, 4, 3 ], [ 6, 6, 7, 2, 5, 3 ], [ 6, 7, 7, 5, 5, 5 ],
      [ 1, 2, 115, 2, 1, 1 ], [ 1, 5, 43, 4, 0, 1 ], [ 1, 7, 29, 2, 1, 0 ],
      [ 1, 7, 31, 6, 0, 1 ], [ 1, 8, 27, 6, 0, 1 ], [ 1, 11, 19, 4, 0, 1 ],
      [ 2, 4, 26, 1, 1, 1 ], [ 2, 7, 16, 4, 1, 2 ], [ 2, 8, 13, -2, 1, 1 ],
      [ 4, 5, 11, 3, 1, 2 ], [ 4, 7, 8, 4, 1, 2 ], [ 4, 7, 9, 6, 3, 0 ],
      [ 4, 7, 9, -3, 3, 3 ], [ 5, 7, 8, -4, 3, 4 ] ],
  [ [ 1, 6, 36, 5, 1, 1 ], [ 1, 8, 26, 2, 0, 1 ], [ 1, 13, 18, 11, 1, 0 ],
      [ 2, 2, 54, 1, 2, 1 ], [ 2, 2, 67, 1, 1, 2 ], [ 2, 3, 34, 1, 2, 0 ],
      [ 2, 3, 35, 0, 1, 1 ], [ 2, 4, 26, 0, 1, 1 ], [ 2, 6, 17, 2, 1, 0 ],
      [ 2, 8, 14, 3, 2, 2 ], [ 2, 8, 15, 7, 0, 2 ], [ 2, 9, 12, 5, 0, 1 ],
      [ 2, 10, 11, 4, 1, 2 ], [ 2, 10, 12, -8, 1, 1 ], [ 2, 10, 12, 7, 2, 2 ],
      [ 2, 11, 12, 11, 1, 1 ], [ 3, 6, 12, 4, 1, 1 ], [ 3, 6, 12, 2, 1, 2 ],
      [ 3, 8, 9, 3, 2, 1 ], [ 3, 8, 10, 7, 1, 1 ], [ 3, 8, 10, 5, 1, 3 ],
      [ 4, 5, 11, -2, 3, 1 ], [ 4, 5, 12, -3, 1, 3 ], [ 4, 6, 9, -2, 1, 2 ],
      [ 4, 8, 8, 7, 1, 2 ], [ 5, 5, 10, 1, 3, 4 ], [ 5, 6, 7, -1, 2, 1 ],
      [ 5, 6, 8, 1, 5, 1 ], [ 6, 6, 8, 0, 5, 5 ], [ 1, 1, 201, 1, 1, 0 ],
      [ 1, 2, 101, 2, 1, 0 ], [ 1, 3, 73, 1, 0, 1 ], [ 1, 11, 21, 10, 1, 1 ],
      [ 2, 3, 41, 3, 2, 2 ], [ 2, 5, 21, 3, 2, 0 ], [ 2, 5, 23, 3, 2, 2 ],
      [ 2, 9, 13, 7, 2, 0 ], [ 3, 3, 23, 0, 1, 1 ], [ 3, 5, 15, -3, 1, 2 ],
      [ 3, 5, 17, 5, 2, 3 ], [ 3, 7, 10, 0, 2, 1 ], [ 5, 5, 9, -1, 4, 1 ] ],
  [ [ 1, 2, 115, 1, 1, 1 ], [ 1, 3, 73, 0, 0, 1 ], [ 1, 7, 29, 3, 0, 0 ],
      [ 1, 10, 21, 4, 0, 1 ], [ 1, 10, 21, 3, 1, 1 ], [ 1, 11, 21, 11, 0, 0 ],
      [ 1, 11, 21, 10, 0, 1 ], [ 1, 13, 16, 4, 1, 0 ], [ 1, 13, 16, 1, 1, 1 ],
      [ 1, 13, 17, 9, 0, 0 ], [ 1, 13, 17, 8, 0, 1 ], [ 2, 5, 21, 4, 1, 0 ],
      [ 2, 9, 12, 2, 1, 2 ], [ 2, 11, 12, 11, 1, 0 ], [ 3, 4, 19, 1, 3, 2 ],
      [ 3, 4, 21, 2, 2, 3 ], [ 3, 7, 10, 3, 0, 1 ], [ 3, 8, 9, 4, 1, 1 ],
      [ 3, 8, 10, 7, 0, 1 ], [ 4, 4, 13, 0, 2, 1 ], [ 4, 6, 10, -1, 3, 3 ],
      [ 4, 6, 11, -4, 3, 3 ], [ 5, 6, 7, 1, 1, 2 ], [ 5, 6, 8, 5, 0, 2 ],
      [ 5, 7, 8, 7, 3, 3 ], [ 1, 1, 201, 0, 1, 0 ], [ 1, 1, 268, 1, 1, 1 ],
      [ 1, 3, 67, 1, 0, 0 ], [ 1, 4, 51, 3, 1, 0 ], [ 1, 6, 36, 5, 0, 1 ],
      [ 1, 7, 30, 1, 1, 1 ], [ 1, 9, 23, 5, 0, 0 ], [ 1, 9, 23, 4, 1, 0 ],
      [ 1, 12, 17, 1, 1, 0 ], [ 1, 12, 18, 7, 1, 0 ], [ 2, 3, 35, 1, 0, 1 ],
      [ 2, 7, 15, 3, 1, 1 ], [ 2, 9, 13, 7, 2, 1 ], [ 3, 6, 13, 6, 2, 1 ],
      [ 3, 7, 12, 6, 1, 3 ], [ 3, 8, 10, 5, 3, 2 ], [ 4, 5, 13, 5, 4, 3 ],
      [ 4, 5, 13, 3, 1, 4 ], [ 4, 7, 8, -2, 3, 1 ], [ 4, 7, 8, 1, 3, 2 ],
      [ 4, 7, 9, 7, 1, 1 ] ],
  [ [ 1, 3, 67, 0, 0, 0 ], [ 1, 7, 30, 6, 0, 0 ], [ 2, 4, 29, 2, 0, 2 ],
      [ 2, 7, 16, 2, 2, 2 ], [ 3, 4, 17, 2, 0, 0 ], [ 4, 7, 8, 4, 2, 0 ],
      [ 5, 7, 7, -2, 2, 4 ], [ 1, 1, 201, 0, 0, 0 ], [ 1, 10, 21, 6, 0, 0 ],
      [ 2, 3, 34, 0, 2, 0 ], [ 2, 10, 11, 4, 0, 2 ], [ 1, 2, 101, 2, 0, 0 ],
      [ 1, 5, 41, 4, 0, 0 ], [ 2, 2, 67, 0, 0, 2 ], [ 2, 6, 19, 4, 0, 2 ],
      [ 3, 6, 13, 6, 2, 0 ], [ 5, 6, 9, 6, 4, 0 ], [ 6, 6, 9, 4, 6, 6 ],
      [ 1, 6, 35, 6, 0, 0 ], [ 1, 14, 15, 6, 0, 0 ], [ 2, 7, 15, 2, 2, 0 ],
      [ 2, 11, 12, 10, 2, 2 ], [ 3, 3, 23, 2, 2, 0 ], [ 3, 6, 12, 2, 0, 2 ],
      [ 3, 8, 10, 6, 2, 2 ], [ 4, 4, 15, 4, 4, 2 ], [ 4, 6, 9, 0, 2, 2 ],
      [ 4, 7, 9, 4, 2, 4 ], [ 5, 6, 8, 2, 2, 4 ], [ 6, 7, 8, 6, 6, 6 ],
      [ 1, 1, 268, 0, 0, 1 ], [ 1, 7, 29, 1, 1, 0 ], [ 1, 11, 19, 2, 1, 1 ],
      [ 1, 12, 17, 0, 1, 0 ], [ 3, 5, 16, 2, 0, 3 ], [ 5, 7, 7, -3, 1, 4 ],
      [ 1, 2, 115, 1, 0, 1 ], [ 1, 3, 68, 3, 1, 0 ], [ 1, 8, 28, 8, 1, 1 ],
      [ 1, 12, 20, 12, 1, 0 ], [ 2, 4, 26, 1, 0, 1 ], [ 2, 4, 29, 2, 1, 2 ],
      [ 2, 10, 11, -5, 1, 1 ], [ 3, 8, 10, 2, 3, 3 ], [ 4, 4, 17, 1, 2, 4 ],
      [ 4, 5, 11, 4, 1, 1 ], [ 4, 7, 8, 4, 2, 1 ], [ 4, 8, 8, 5, 2, 4 ],
      [ 1, 9, 23, 1, 0, 1 ], [ 1, 9, 24, 6, 0, 1 ], [ 1, 15, 15, 9, 0, 1 ],
      [ 3, 5, 15, 4, 3, 1 ], [ 3, 7, 11, 6, 1, 1 ], [ 3, 8, 9, -2, 1, 2 ],
      [ 5, 7, 8, -6, 2, 3 ], [ 1, 4, 54, 2, 1, 1 ], [ 1, 6, 35, 1, 0, 1 ],
      [ 1, 12, 18, 6, 1, 1 ], [ 2, 3, 36, 3, 2, 1 ], [ 2, 5, 21, -2, 1, 1 ],
      [ 2, 6, 18, -4, 1, 1 ], [ 2, 9, 12, 3, 2, 1 ], [ 3, 4, 18, 2, 3, 1 ],
      [ 3, 6, 12, 4, 0, 1 ], [ 4, 4, 14, 0, 3, 2 ], [ 4, 5, 12, -2, 2, 3 ],
      [ 4, 6, 9, 3, 2, 0 ], [ 4, 6, 9, 1, 2, 2 ], [ 4, 6, 10, -5, 1, 2 ],
      [ 6, 6, 6, 0, 1, 3 ], [ 6, 6, 7, 3, 5, 0 ], [ 6, 6, 7, 1, 5, 3 ],
      [ 6, 6, 8, 5, 6, 3 ] ],
  [ [ 1, 3, 74, 3, 1, 1 ], [ 1, 11, 20, 8, 1, 0 ], [ 2, 2, 54, -1, 1, 1 ],
      [ 2, 10, 11, 4, 2, 1 ], [ 3, 4, 19, 3, 2, 2 ], [ 3, 5, 15, 5, 2, 0 ],
      [ 3, 5, 15, 3, 2, 2 ], [ 3, 5, 16, 2, 1, 3 ], [ 4, 5, 11, 4, 0, 1 ],
      [ 5, 5, 10, 4, 5, 1 ], [ 5, 6, 8, 1, 5, 0 ], [ 5, 6, 9, 5, 5, 0 ],
      [ 1, 8, 26, 1, 0, 1 ], [ 1, 14, 15, 3, 1, 1 ], [ 2, 3, 34, 2, 1, 0 ],
      [ 2, 4, 27, 4, 1, 1 ], [ 3, 3, 23, 0, 0, 1 ], [ 3, 5, 14, 1, 2, 1 ],
      [ 3, 8, 9, 3, 2, 0 ], [ 3, 8, 10, 7, 1, 0 ], [ 3, 9, 9, -5, 2, 2 ],
      [ 4, 4, 15, 2, 2, 3 ], [ 5, 5, 11, 2, 2, 5 ], [ 5, 5, 12, 3, 5, 5 ],
      [ 5, 6, 7, -2, 1, 1 ], [ 5, 7, 7, 0, 3, 4 ], [ 5, 7, 7, 0, 0, 5 ],
      [ 6, 6, 7, 2, 2, 5 ], [ 1, 2, 101, 1, 1, 0 ], [ 1, 6, 35, 0, 0, 1 ],
      [ 1, 9, 23, 0, 0, 1 ], [ 2, 3, 35, 0, 0, 1 ], [ 2, 9, 12, 5, 1, 0 ],
      [ 3, 3, 26, 2, 3, 2 ], [ 3, 8, 11, 8, 3, 1 ], [ 3, 8, 11, -7, 2, 2 ],
      [ 4, 8, 8, -7, 1, 1 ], [ 1, 2, 115, 0, 0, 1 ], [ 1, 7, 29, 0, 1, 0 ],
      [ 1, 10, 21, 5, 1, 0 ], [ 2, 3, 41, 3, 1, 2 ], [ 2, 8, 13, 2, 1, 1 ],
      [ 3, 6, 12, -1, 1, 2 ], [ 3, 6, 13, 5, 2, 2 ], [ 3, 7, 11, 6, 0, 1 ],
      [ 3, 7, 11, 5, 0, 2 ], [ 4, 7, 9, 7, 1, 0 ], [ 4, 7, 9, -5, 1, 3 ] ],
  [ [ 1, 1, 202, 1, 1, 0 ], [ 1, 9, 24, 7, 1, 0 ], [ 1, 10, 22, 8, 1, 0 ],
      [ 1, 10, 22, 7, 1, 1 ], [ 2, 2, 51, 1, 2, 0 ], [ 2, 8, 13, 3, 1, 0 ],
      [ 3, 4, 21, 1, 2, 3 ], [ 3, 5, 16, 5, 3, 2 ], [ 4, 6, 10, 6, 1, 1 ],
      [ 4, 6, 10, 4, 4, 1 ], [ 4, 6, 10, 4, 0, 3 ], [ 4, 6, 10, 4, 2, 3 ],
      [ 4, 7, 10, 7, 4, 3 ], [ 5, 6, 10, 6, 3, 5 ], [ 6, 6, 6, -1, 2, 2 ],
      [ 6, 6, 7, -3, 4, 2 ], [ 6, 6, 7, 3, 5, 2 ], [ 1, 1, 269, 1, 1, 1 ],
      [ 1, 7, 30, 2, 0, 1 ], [ 1, 11, 19, 1, 1, 1 ], [ 1, 13, 19, 13, 1, 0 ],
      [ 2, 11, 11, 9, 0, 0 ], [ 3, 6, 13, 4, 3, 2 ], [ 5, 5, 9, -1, 1, 3 ],
      [ 5, 6, 7, 0, 1, 2 ], [ 5, 6, 9, 2, 5, 4 ], [ 1, 2, 101, 0, 1, 0 ],
      [ 1, 5, 41, 3, 1, 0 ], [ 1, 5, 43, 3, 1, 1 ], [ 1, 15, 17, 14, 1, 1 ],
      [ 3, 5, 14, 0, 2, 1 ], [ 6, 7, 7, 5, 2, 6 ], [ 1, 4, 54, 2, 0, 1 ],
      [ 1, 4, 54, 1, 1, 1 ], [ 1, 6, 34, 2, 1, 0 ], [ 1, 8, 26, 0, 0, 1 ],
      [ 2, 4, 26, 0, 0, 1 ], [ 2, 6, 19, 4, 1, 2 ], [ 2, 6, 19, 3, 2, 2 ],
      [ 2, 7, 16, 1, 2, 2 ], [ 3, 7, 10, 3, 1, 0 ], [ 3, 9, 10, 9, 1, 2 ],
      [ 4, 4, 14, 1, 3, 2 ], [ 4, 6, 9, 1, 3, 0 ], [ 4, 6, 10, 5, 3, 0 ],
      [ 4, 8, 9, -7, 3, 2 ], [ 5, 6, 7, 1, 2, 1 ], [ 5, 6, 8, -4, 3, 1 ],
      [ 6, 6, 8, 4, 5, 5 ] ],
  [ [ 1, 1, 269, 0, 0, 1 ], [ 1, 2, 101, 1, 0, 0 ], [ 1, 3, 68, 3, 0, 0 ],
      [ 1, 8, 26, 5, 0, 0 ], [ 1, 8, 27, 7, 1, 0 ], [ 1, 10, 21, 2, 1, 1 ],
      [ 1, 12, 17, 3, 0, 0 ], [ 1, 15, 17, 14, 0, 1 ], [ 2, 2, 54, 1, 1, 1 ],
      [ 2, 9, 12, -4, 1, 1 ], [ 2, 9, 12, 1, 1, 2 ], [ 3, 3, 24, 2, 3, 1 ],
      [ 3, 3, 30, 1, 1, 3 ], [ 3, 4, 21, 2, 0, 3 ], [ 3, 5, 14, -2, 1, 1 ],
      [ 3, 5, 15, 4, 3, 0 ], [ 3, 6, 12, 1, 3, 0 ], [ 3, 6, 12, 3, 2, 1 ],
      [ 3, 6, 13, 5, 3, 0 ], [ 3, 6, 13, 2, 0, 3 ], [ 3, 6, 13, 2, 1, 3 ],
      [ 3, 6, 14, 5, 0, 3 ], [ 3, 7, 12, 7, 3, 1 ], [ 3, 7, 12, 5, 3, 3 ],
      [ 3, 8, 9, 4, 0, 1 ], [ 3, 8, 9, -2, 2, 1 ], [ 3, 9, 9, -6, 1, 2 ],
      [ 3, 9, 10, 8, 3, 0 ], [ 4, 5, 12, 0, 3, 3 ], [ 4, 7, 9, 5, 4, 1 ],
      [ 5, 6, 7, 1, 0, 2 ], [ 5, 6, 8, 5, 1, 2 ], [ 1, 1, 202, 0, 1, 0 ],
      [ 1, 4, 51, 3, 0, 0 ], [ 1, 6, 34, 3, 0, 0 ], [ 1, 11, 20, 7, 1, 1 ],
      [ 1, 13, 16, 5, 0, 0 ], [ 1, 13, 16, 3, 0, 1 ], [ 1, 13, 17, 8, 1, 0 ],
      [ 2, 7, 15, 3, 0, 1 ], [ 2, 7, 16, 6, 1, 1 ], [ 2, 10, 13, 10, 2, 1 ],
      [ 4, 5, 11, -3, 2, 1 ], [ 4, 6, 10, 3, 3, 3 ], [ 4, 7, 8, 2, 1, 3 ],
      [ 5, 5, 10, -1, 2, 4 ], [ 5, 7, 8, 5, 3, 5 ] ],
  [ [ 1, 2, 101, 0, 0, 0 ], [ 1, 7, 29, 2, 0, 0 ], [ 2, 5, 21, 4, 0, 0 ],
      [ 2, 6, 17, 2, 0, 0 ], [ 2, 9, 13, 8, 0, 0 ], [ 3, 5, 14, 2, 2, 0 ],
      [ 5, 6, 8, -4, 2, 2 ], [ 5, 6, 8, 0, 2, 4 ], [ 6, 6, 7, 2, 4, 4 ],
      [ 1, 1, 202, 0, 0, 0 ], [ 1, 14, 17, 12, 0, 0 ], [ 2, 2, 51, 0, 2, 0 ],
      [ 2, 3, 34, 2, 0, 0 ], [ 2, 3, 41, 2, 2, 2 ], [ 2, 5, 23, 2, 2, 2 ],
      [ 2, 7, 15, 4, 0, 0 ], [ 2, 7, 17, 6, 2, 2 ], [ 2, 9, 12, 2, 0, 2 ],
      [ 2, 10, 11, 6, 0, 0 ], [ 2, 10, 11, 4, 2, 0 ], [ 2, 11, 12, 10, 0, 2 ],
      [ 4, 5, 11, 2, 2, 2 ], [ 1, 2, 116, 2, 1, 1 ], [ 1, 7, 30, 5, 1, 0 ],
      [ 1, 8, 26, 4, 1, 0 ], [ 2, 2, 54, 0, 1, 1 ], [ 2, 4, 29, 1, 1, 2 ],
      [ 2, 5, 21, 2, 1, 1 ], [ 2, 5, 22, 5, 1, 1 ], [ 2, 6, 17, 1, 1, 0 ],
      [ 2, 6, 18, 5, 1, 0 ], [ 2, 7, 15, -2, 1, 1 ], [ 2, 7, 16, 6, 0, 1 ],
      [ 2, 8, 13, -1, 1, 1 ], [ 2, 8, 14, 6, 1, 1 ], [ 2, 8, 14, 4, 1, 2 ],
      [ 2, 8, 15, 7, 1, 2 ], [ 3, 3, 26, 1, 3, 2 ], [ 3, 5, 14, 3, 1, 0 ],
      [ 4, 7, 8, 2, 0, 3 ], [ 4, 8, 8, 6, 0, 3 ], [ 4, 8, 8, 5, 1, 4 ],
      [ 4, 8, 8, 4, 3, 4 ], [ 5, 6, 8, 4, 0, 3 ], [ 5, 6, 8, 4, 2, 3 ],
      [ 5, 8, 8, 8, 3, 5 ], [ 6, 6, 8, 5, 6, 1 ], [ 6, 7, 7, 6, 1, 5 ],
      [ 6, 7, 8, 7, 6, 5 ], [ 1, 4, 51, 2, 1, 0 ], [ 1, 5, 43, 3, 0, 1 ],
      [ 1, 11, 19, 3, 0, 1 ], [ 3, 7, 11, 5, 1, 2 ], [ 3, 7, 11, 3, 3, 2 ],
      [ 3, 8, 9, 4, 1, 0 ], [ 4, 5, 11, -1, 2, 2 ], [ 5, 5, 9, -1, 3, 2 ],
      [ 5, 7, 8, -4, 4, 3 ], [ 5, 7, 8, 4, 4, 5 ] ],
  [ [ 1, 1, 270, 1, 1, 1 ], [ 1, 3, 68, 2, 1, 0 ], [ 1, 3, 74, 2, 1, 1 ],
      [ 1, 4, 54, 1, 0, 1 ], [ 1, 4, 55, 4, 1, 1 ], [ 1, 6, 34, 1, 1, 0 ],
      [ 1, 6, 35, 5, 1, 0 ], [ 1, 7, 30, 1, 0, 1 ], [ 1, 8, 27, 5, 1, 1 ],
      [ 1, 10, 21, 1, 1, 1 ], [ 1, 10, 22, 7, 0, 1 ], [ 1, 11, 19, 4, 1, 0 ],
      [ 1, 12, 19, 9, 1, 1 ], [ 1, 14, 15, 4, 0, 1 ], [ 1, 14, 15, 2, 1, 1 ],
      [ 1, 15, 17, 14, 1, 0 ], [ 2, 4, 27, 3, 2, 1 ], [ 2, 6, 19, 6, 2, 1 ],
      [ 2, 9, 13, -7, 1, 1 ], [ 3, 4, 17, 1, 1, 0 ], [ 3, 4, 18, 3, 2, 1 ],
      [ 3, 4, 19, 3, 0, 2 ], [ 3, 4, 21, 2, 1, 3 ], [ 3, 5, 15, -4, 2, 1 ],
      [ 3, 6, 12, 1, 1, 2 ], [ 3, 6, 13, 5, 3, 1 ], [ 3, 6, 13, 5, 0, 2 ],
      [ 3, 7, 10, 1, 2, 0 ], [ 3, 7, 10, -2, 1, 1 ], [ 3, 7, 11, 6, 1, 0 ],
      [ 3, 9, 10, 9, 2, 1 ], [ 4, 4, 15, 0, 2, 3 ], [ 4, 5, 12, 2, 3, 3 ],
      [ 4, 7, 9, -6, 1, 2 ], [ 4, 7, 9, 5, 3, 3 ], [ 4, 7, 9, 4, 1, 4 ],
      [ 4, 7, 9, 2, 3, 4 ], [ 5, 6, 7, 2, 1, 1 ], [ 5, 6, 7, 0, 2, 1 ],
      [ 5, 7, 7, 2, 3, 4 ], [ 5, 7, 8, -6, 3, 2 ], [ 6, 6, 7, 0, 2, 5 ] ],
  [ [ 2, 8, 14, 5, 2, 1 ], [ 2, 9, 14, 9, 2, 0 ], [ 5, 8, 8, 7, 5, 5 ],
      [ 2, 5, 23, 1, 2, 2 ], [ 5, 5, 9, 3, 3, 1 ], [ 1, 16, 16, 14, 1, 1 ],
      [ 4, 4, 13, -1, 1, 1 ], [ 1, 9, 25, 9, 1, 0 ], [ 7, 7, 7, -4, 5, 5 ],
      [ 1, 1, 270, 0, 0, 1 ], [ 1, 7, 30, 0, 0, 1 ], [ 3, 3, 31, 3, 3, 3 ],
      [ 1, 10, 21, 3, 0, 1 ], [ 3, 4, 22, 4, 3, 3 ], [ 3, 10, 10, 10, 3, 3 ],
      [ 4, 7, 9, 6, 3, 1 ], [ 2, 2, 68, 1, 2, 2 ], [ 2, 6, 17, 0, 1, 0 ],
      [ 5, 6, 8, 0, 5, 0 ], [ 6, 6, 8, 3, 3, 6 ], [ 2, 11, 11, 7, 2, 2 ],
      [ 5, 5, 11, 1, 2, 5 ], [ 2, 2, 54, 0, 0, 1 ], [ 2, 8, 14, 1, 2, 2 ],
      [ 2, 11, 11, -8, 1, 1 ], [ 3, 8, 11, 7, 0, 3 ], [ 2, 3, 35, 3, 2, 0 ],
      [ 3, 5, 17, 4, 3, 3 ], [ 1, 7, 31, 5, 1, 1 ], [ 1, 4, 54, 0, 0, 1 ],
      [ 1, 6, 34, 0, 1, 0 ], [ 4, 4, 15, -3, 3, 2 ], [ 4, 6, 9, 0, 3, 0 ],
      [ 4, 6, 10, 6, 1, 0 ], [ 6, 6, 7, -3, 3, 3 ], [ 1, 2, 116, 1, 1, 1 ],
      [ 1, 13, 16, 3, 1, 0 ], [ 1, 14, 16, 8, 1, 1 ], [ 2, 4, 29, 1, 0, 2 ],
      [ 2, 5, 22, 5, 2, 0 ], [ 2, 8, 13, 1, 1, 1 ], [ 2, 8, 14, 6, 0, 1 ],
      [ 4, 4, 14, 2, 4, 1 ], [ 4, 4, 16, -2, 3, 3 ], [ 4, 7, 8, -1, 1, 3 ],
      [ 1, 1, 203, 1, 1, 0 ], [ 1, 5, 43, 2, 1, 1 ], [ 1, 9, 23, 3, 1, 0 ],
      [ 1, 10, 23, 10, 1, 0 ], [ 2, 5, 23, 3, 0, 2 ], [ 5, 5, 9, 3, 3, 0 ],
      [ 5, 7, 7, -5, 1, 2 ], [ 1, 2, 102, 2, 1, 0 ], [ 1, 5, 42, 5, 1, 0 ],
      [ 1, 6, 36, 4, 1, 1 ], [ 1, 12, 18, 6, 0, 1 ], [ 2, 3, 36, 3, 1, 1 ],
      [ 2, 4, 26, 3, 1, 0 ], [ 2, 6, 18, 3, 2, 1 ], [ 2, 9, 12, 3, 2, 0 ],
      [ 3, 4, 18, 1, 3, 1 ], [ 3, 6, 12, 4, 1, 0 ], [ 3, 6, 12, 0, 1, 2 ],
      [ 4, 6, 9, -3, 1, 1 ], [ 4, 6, 9, 2, 1, 2 ], [ 4, 6, 11, 4, 3, 4 ],
      [ 5, 6, 9, 3, 0, 5 ], [ 6, 6, 7, 1, 4, 4 ], [ 6, 6, 8, -2, 5, 4 ],
      [ 1, 3, 74, 2, 0, 1 ], [ 1, 9, 25, 8, 1, 1 ], [ 1, 14, 15, 4, 1, 0 ],
      [ 2, 3, 41, 1, 2, 2 ], [ 2, 7, 15, 1, 2, 0 ], [ 3, 5, 15, 5, 1, 1 ],
      [ 3, 9, 9, 5, 2, 3 ], [ 3, 9, 10, 8, 2, 3 ], [ 5, 5, 9, 1, 4, 1 ],
      [ 5, 7, 7, 4, 3, 3 ] ],
  [ [ 1, 1, 203, 0, 1, 0 ], [ 1, 2, 116, 1, 0, 1 ], [ 1, 3, 74, 1, 1, 1 ],
      [ 1, 4, 51, 1, 1, 0 ], [ 1, 5, 41, 3, 0, 0 ], [ 1, 5, 41, 2, 1, 0 ],
      [ 1, 5, 44, 5, 1, 1 ], [ 1, 7, 29, 1, 0, 0 ], [ 1, 9, 24, 5, 1, 1 ],
      [ 1, 9, 25, 8, 0, 1 ], [ 1, 11, 19, 5, 0, 0 ], [ 1, 11, 20, 7, 0, 1 ],
      [ 1, 14, 15, 1, 1, 1 ], [ 1, 14, 17, 11, 1, 1 ], [ 2, 3, 34, 1, 1, 0 ],
      [ 2, 5, 21, 2, 0, 1 ], [ 2, 5, 21, -1, 1, 1 ], [ 2, 5, 23, 3, 1, 2 ],
      [ 2, 8, 13, 2, 0, 1 ], [ 2, 8, 13, 0, 1, 1 ], [ 3, 4, 19, 3, 1, 2 ],
      [ 3, 5, 14, 2, 1, 1 ], [ 3, 5, 16, 1, 1, 3 ], [ 4, 4, 15, 1, 2, 3 ],
      [ 4, 5, 11, 4, 1, 0 ], [ 4, 5, 11, -2, 1, 2 ], [ 4, 5, 14, 5, 3, 4 ],
      [ 4, 6, 9, -2, 2, 1 ], [ 4, 6, 10, 5, 3, 1 ], [ 4, 7, 9, -4, 2, 3 ],
      [ 5, 5, 9, 0, 4, 1 ], [ 5, 5, 9, 2, 3, 2 ], [ 5, 5, 10, -3, 4, 2 ],
      [ 5, 6, 7, 1, 2, 0 ], [ 5, 6, 8, 5, 2, 0 ], [ 5, 6, 8, -3, 3, 2 ],
      [ 5, 6, 8, 3, 4, 2 ], [ 5, 6, 8, 1, 2, 4 ], [ 5, 6, 9, 5, 0, 4 ],
      [ 5, 6, 9, 2, 3, 5 ], [ 5, 7, 8, -5, 4, 2 ] ],
  [ [ 1, 6, 34, 2, 0, 0 ], [ 2, 3, 41, 2, 0, 2 ], [ 2, 7, 17, 6, 0, 2 ],
      [ 6, 7, 7, 4, 4, 6 ], [ 1, 3, 68, 2, 0, 0 ], [ 1, 12, 17, 2, 0, 0 ],
      [ 1, 12, 19, 10, 0, 0 ], [ 2, 5, 21, 2, 2, 0 ], [ 2, 9, 13, 6, 0, 2 ],
      [ 3, 5, 16, -4, 2, 2 ], [ 4, 5, 12, -4, 2, 2 ], [ 4, 7, 8, -2, 2, 2 ],
      [ 5, 6, 8, 2, 0, 4 ], [ 5, 7, 8, 6, 0, 4 ], [ 1, 1, 203, 0, 0, 0 ],
      [ 1, 4, 51, 2, 0, 0 ], [ 1, 7, 29, 0, 0, 0 ], [ 1, 9, 23, 4, 0, 0 ],
      [ 2, 4, 29, 0, 0, 2 ], [ 2, 11, 12, 10, 2, 0 ], [ 3, 8, 10, 6, 0, 2 ],
      [ 4, 5, 13, 2, 2, 4 ], [ 4, 6, 9, 2, 0, 2 ], [ 5, 6, 7, 0, 0, 2 ],
      [ 1, 2, 102, 2, 0, 0 ], [ 1, 14, 18, 14, 0, 0 ], [ 2, 6, 19, 2, 2, 2 ],
      [ 2, 7, 15, 0, 2, 0 ], [ 3, 7, 10, 0, 2, 0 ], [ 1, 3, 68, 1, 1, 0 ],
      [ 1, 8, 27, 5, 0, 1 ], [ 1, 12, 19, 9, 0, 1 ], [ 2, 4, 27, -3, 1, 1 ],
      [ 2, 6, 18, 4, 1, 1 ], [ 2, 7, 15, 2, 1, 1 ], [ 2, 7, 16, 5, 2, 1 ],
      [ 3, 4, 18, 4, 1, 0 ], [ 3, 4, 18, -3, 1, 1 ], [ 4, 4, 17, 1, 1, 4 ],
      [ 4, 4, 18, 3, 4, 4 ], [ 4, 5, 12, 5, 2, 2 ], [ 4, 6, 10, 4, 1, 3 ],
      [ 4, 7, 8, 3, 2, 2 ], [ 4, 8, 8, 6, 2, 3 ], [ 6, 6, 7, 3, 5, 1 ],
      [ 6, 7, 7, 6, 3, 5 ], [ 1, 1, 271, 1, 1, 1 ], [ 1, 5, 43, 1, 1, 1 ],
      [ 1, 7, 31, 5, 0, 1 ], [ 3, 4, 17, 0, 1, 0 ], [ 3, 7, 11, 2, 1, 3 ],
      [ 5, 7, 7, 1, 3, 4 ], [ 7, 7, 7, 5, 6, 7 ], [ 1, 2, 116, 0, 0, 1 ],
      [ 1, 4, 52, 4, 1, 0 ], [ 1, 6, 36, 4, 0, 1 ], [ 1, 16, 16, 14, 0, 1 ],
      [ 2, 2, 51, 1, 1, 0 ], [ 2, 3, 36, 2, 2, 1 ], [ 2, 4, 30, 4, 1, 2 ],
      [ 2, 9, 12, 2, 2, 1 ], [ 3, 6, 12, -2, 2, 1 ], [ 4, 4, 13, 1, 2, 0 ],
      [ 4, 4, 13, 1, 1, 1 ], [ 4, 5, 12, 1, 3, 3 ], [ 4, 6, 10, -3, 3, 2 ],
      [ 4, 6, 10, 3, 4, 2 ], [ 4, 7, 10, 7, 4, 0 ], [ 4, 8, 9, 7, 0, 4 ],
      [ 5, 7, 8, 7, 3, 0 ], [ 1, 4, 51, 0, 1, 0 ], [ 1, 7, 31, 7, 1, 0 ],
      [ 1, 13, 16, 2, 0, 1 ], [ 1, 13, 17, 7, 1, 1 ], [ 3, 3, 24, -2, 2, 1 ],
      [ 3, 8, 9, 2, 1, 2 ], [ 4, 7, 9, 7, 0, 0 ], [ 5, 5, 9, 1, 1, 3 ] ],
  [ [ 1, 1, 271, 0, 0, 1 ], [ 1, 3, 68, 0, 1, 0 ], [ 1, 5, 43, 2, 0, 1 ],
      [ 1, 11, 19, 2, 0, 1 ], [ 2, 2, 55, 2, 2, 1 ], [ 2, 3, 34, 0, 1, 0 ],
      [ 2, 7, 16, 3, 1, 2 ], [ 3, 4, 17, 1, 0, 0 ], [ 3, 5, 14, 3, 0, 0 ],
      [ 3, 5, 16, 1, 0, 3 ], [ 3, 7, 10, 3, 0, 0 ], [ 3, 7, 11, 4, 3, 0 ],
      [ 3, 7, 11, 2, 0, 3 ], [ 3, 8, 10, 7, 0, 0 ], [ 3, 8, 10, 5, 3, 0 ],
      [ 4, 5, 12, -3, 3, 2 ], [ 4, 7, 8, -4, 1, 1 ], [ 5, 5, 10, -1, 4, 3 ],
      [ 5, 7, 8, 5, 1, 5 ], [ 1, 2, 102, 1, 1, 0 ], [ 1, 3, 74, 1, 0, 1 ],
      [ 1, 11, 21, 10, 1, 0 ], [ 2, 3, 41, 2, 1, 2 ], [ 2, 5, 21, 1, 1, 1 ],
      [ 3, 3, 23, 1, 2, 0 ], [ 3, 3, 24, 1, 3, 1 ], [ 3, 3, 26, -1, 2, 2 ],
      [ 3, 4, 19, -1, 2, 2 ], [ 3, 5, 15, 3, 0, 2 ], [ 3, 5, 15, -1, 2, 2 ],
      [ 3, 6, 12, 3, 2, 0 ], [ 3, 6, 12, 1, 0, 2 ], [ 3, 6, 13, 5, 1, 2 ],
      [ 3, 6, 13, 1, 1, 3 ], [ 3, 6, 14, 5, 2, 3 ], [ 3, 7, 10, 2, 1, 1 ],
      [ 3, 7, 11, -3, 2, 2 ], [ 3, 7, 12, 7, 2, 2 ], [ 3, 9, 10, 8, 1, 3 ],
      [ 4, 6, 11, 6, 3, 3 ], [ 5, 6, 7, 2, 0, 1 ], [ 5, 6, 8, 5, 2, 1 ],
      [ 6, 6, 7, 1, 2, 5 ] ],
  [ [ 1, 2, 102, 0, 1, 0 ], [ 1, 14, 17, 11, 0, 1 ], [ 2, 3, 34, 1, 0, 0 ],
      [ 2, 4, 26, 3, 0, 0 ], [ 2, 4, 26, 1, 2, 0 ], [ 2, 5, 21, 0, 1, 1 ],
      [ 2, 5, 22, 4, 2, 1 ], [ 2, 7, 16, 3, 0, 2 ], [ 2, 9, 12, 5, 0, 0 ],
      [ 2, 9, 12, 1, 0, 2 ], [ 2, 10, 11, 5, 1, 1 ], [ 2, 10, 11, 3, 1, 2 ],
      [ 2, 10, 12, 7, 0, 2 ], [ 2, 11, 12, 11, 0, 0 ], [ 3, 8, 10, 4, 2, 3 ],
      [ 4, 4, 15, -1, 1, 3 ], [ 4, 5, 11, 2, 3, 1 ], [ 6, 6, 6, 1, 2, 2 ],
      [ 6, 6, 7, -1, 5, 2 ], [ 6, 6, 8, 5, 6, 2 ], [ 1, 3, 74, 0, 0, 1 ],
      [ 1, 10, 21, 4, 1, 0 ], [ 3, 7, 11, 4, 3, 1 ], [ 3, 9, 9, 7, 1, 1 ],
      [ 5, 5, 10, -4, 4, 1 ], [ 5, 5, 11, 3, 5, 4 ], [ 5, 6, 7, 2, 1, 0 ],
      [ 1, 5, 41, 1, 1, 0 ], [ 1, 15, 15, 8, 1, 1 ], [ 3, 5, 14, 2, 0, 1 ],
      [ 3, 5, 15, 3, 1, 2 ], [ 5, 5, 9, 0, 1, 3 ], [ 1, 1, 204, 1, 1, 0 ],
      [ 1, 12, 18, 5, 1, 1 ], [ 2, 2, 51, 0, 1, 0 ], [ 2, 2, 68, 1, 1, 2 ],
      [ 2, 5, 24, 5, 2, 2 ], [ 2, 6, 17, 1, 0, 0 ], [ 2, 6, 18, 5, 0, 0 ],
      [ 2, 6, 18, 4, 0, 1 ], [ 2, 6, 19, 1, 2, 2 ], [ 2, 6, 20, 6, 1, 2 ],
      [ 2, 8, 13, 3, 0, 0 ], [ 2, 8, 14, 5, 2, 0 ], [ 2, 9, 14, 9, 2, 1 ],
      [ 3, 4, 18, -2, 2, 1 ], [ 3, 6, 13, -5, 2, 1 ], [ 4, 5, 12, 3, 2, 3 ],
      [ 5, 6, 8, 4, 1, 3 ], [ 5, 6, 8, 2, 1, 4 ] ],
  [ [ 1, 1, 272, 1, 1, 1 ], [ 1, 2, 102, 1, 0, 0 ], [ 1, 2, 117, 2, 1, 1 ],
      [ 1, 3, 68, 1, 0, 0 ], [ 1, 5, 41, 0, 1, 0 ], [ 1, 5, 42, 5, 0, 0 ],
      [ 1, 6, 37, 6, 1, 1 ], [ 1, 7, 30, 5, 0, 0 ], [ 1, 7, 32, 7, 1, 1 ],
      [ 1, 8, 26, 3, 1, 0 ], [ 1, 8, 27, 7, 0, 0 ], [ 1, 12, 17, 1, 0, 0 ],
      [ 1, 12, 18, 7, 0, 0 ], [ 1, 13, 16, 2, 1, 0 ], [ 1, 13, 18, 11, 0, 0 ],
      [ 1, 16, 17, 16, 1, 1 ], [ 2, 3, 36, -2, 1, 1 ], [ 2, 9, 13, 6, 1, 2 ],
      [ 3, 8, 9, -1, 1, 2 ], [ 4, 4, 13, 0, 1, 1 ], [ 4, 5, 12, 5, 3, 0 ],
      [ 4, 7, 8, -3, 1, 2 ], [ 4, 7, 9, 3, 4, 3 ], [ 1, 1, 204, 0, 1, 0 ],
      [ 1, 4, 51, 1, 0, 0 ], [ 1, 4, 55, 3, 1, 1 ], [ 1, 6, 34, 1, 0, 0 ],
      [ 1, 6, 35, 5, 0, 0 ], [ 1, 9, 23, 2, 1, 0 ], [ 1, 9, 24, 7, 0, 0 ],
      [ 1, 9, 24, 5, 0, 1 ], [ 1, 10, 21, 5, 0, 0 ], [ 1, 10, 21, 2, 0, 1 ],
      [ 1, 10, 23, 9, 1, 1 ], [ 1, 13, 16, 1, 0, 1 ], [ 1, 13, 18, 10, 1, 1 ],
      [ 1, 14, 15, 5, 0, 0 ], [ 1, 14, 16, 9, 0, 0 ], [ 2, 7, 15, 3, 1, 0 ],
      [ 2, 7, 15, -1, 1, 1 ], [ 2, 9, 12, 4, 1, 1 ], [ 3, 4, 21, 1, 1, 3 ],
      [ 3, 6, 13, 6, 1, 1 ], [ 3, 8, 9, 2, 2, 1 ], [ 3, 9, 10, 8, 3, 2 ],
      [ 4, 5, 13, -3, 3, 3 ], [ 4, 7, 8, 2, 3, 1 ], [ 4, 7, 9, -6, 2, 1 ],
      [ 4, 8, 9, 8, 3, 3 ], [ 5, 5, 9, 1, 4, 0 ], [ 5, 7, 8, -5, 3, 3 ] ],
  [ [ 1, 2, 102, 0, 0, 0 ], [ 1, 8, 26, 4, 0, 0 ], [ 3, 6, 12, 4, 0, 0 ],
      [ 3, 9, 9, 6, 2, 2 ], [ 6, 6, 7, 4, 4, 0 ], [ 2, 4, 27, 4, 2, 0 ],
      [ 3, 3, 23, 0, 2, 0 ], [ 3, 3, 26, 2, 2, 2 ], [ 3, 6, 12, 0, 0, 2 ],
      [ 3, 7, 11, 6, 0, 0 ], [ 1, 12, 20, 12, 0, 0 ], [ 4, 4, 17, 0, 0, 4 ],
      [ 4, 5, 12, 4, 4, 0 ], [ 5, 5, 9, -2, 2, 2 ], [ 2, 3, 34, 0, 0, 0 ],
      [ 3, 4, 18, 4, 0, 0 ], [ 3, 5, 15, 2, 2, 2 ], [ 4, 6, 11, 4, 0, 4 ],
      [ 1, 3, 68, 0, 0, 0 ], [ 1, 11, 20, 8, 0, 0 ], [ 3, 4, 17, 0, 0, 0 ],
      [ 3, 4, 19, 2, 2, 2 ], [ 3, 8, 9, 4, 0, 0 ], [ 3, 8, 9, 2, 0, 2 ],
      [ 4, 5, 11, 4, 0, 0 ], [ 1, 5, 41, 2, 0, 0 ], [ 1, 12, 17, 0, 0, 0 ],
      [ 2, 9, 12, 0, 0, 2 ], [ 5, 6, 9, 6, 4, 2 ], [ 1, 4, 52, 4, 0, 0 ],
      [ 4, 5, 13, 2, 0, 4 ], [ 2, 2, 51, 0, 0, 0 ], [ 4, 5, 14, 4, 4, 4 ],
      [ 5, 6, 7, 0, 2, 0 ], [ 1, 4, 51, 0, 0, 0 ], [ 1, 15, 16, 12, 0, 0 ],
      [ 4, 4, 13, 0, 2, 0 ], [ 4, 5, 11, 0, 2, 2 ], [ 1, 1, 204, 0, 0, 0 ],
      [ 1, 13, 16, 4, 0, 0 ], [ 5, 5, 10, 2, 2, 4 ], [ 1, 6, 34, 0, 0, 0 ],
      [ 1, 10, 22, 8, 0, 0 ], [ 2, 6, 17, 0, 0, 0 ], [ 2, 6, 19, 6, 2, 0 ],
      [ 4, 6, 11, 6, 4, 0 ], [ 4, 7, 10, 6, 0, 4 ], [ 1, 6, 36, 3, 1, 1 ],
      [ 1, 10, 23, 9, 0, 1 ], [ 1, 12, 18, 6, 1, 0 ], [ 2, 3, 36, 1, 2, 1 ],
      [ 2, 9, 12, 1, 2, 1 ], [ 3, 4, 18, 2, 3, 0 ], [ 3, 4, 21, 1, 0, 3 ],
      [ 3, 6, 12, -3, 1, 1 ], [ 3, 6, 13, 1, 0, 3 ], [ 3, 6, 14, 5, 1, 3 ],
      [ 3, 6, 14, 4, 3, 3 ], [ 3, 8, 10, 6, 1, 2 ], [ 4, 5, 12, 3, 0, 3 ],
      [ 4, 6, 9, 3, 1, 1 ], [ 4, 6, 9, -1, 1, 2 ], [ 4, 6, 10, -5, 2, 1 ],
      [ 4, 6, 10, 5, 2, 2 ], [ 5, 6, 8, -5, 1, 1 ], [ 5, 6, 9, 3, 2, 5 ],
      [ 6, 6, 7, -1, 1, 5 ], [ 1, 1, 272, 0, 0, 1 ], [ 1, 3, 69, 3, 1, 0 ],
      [ 1, 3, 75, 3, 1, 1 ], [ 1, 11, 19, 3, 1, 0 ], [ 3, 3, 31, 2, 3, 3 ],
      [ 3, 4, 19, -2, 1, 2 ], [ 3, 5, 16, 0, 0, 3 ], [ 3, 9, 9, 7, 0, 1 ],
      [ 3, 9, 9, 5, 0, 3 ], [ 3, 9, 9, 2, 3, 3 ], [ 5, 7, 7, -2, 3, 3 ],
      [ 1, 4, 55, 3, 0, 1 ], [ 1, 14, 15, 3, 0, 1 ], [ 1, 14, 16, 8, 0, 1 ],
      [ 2, 8, 13, 2, 1, 0 ], [ 2, 8, 14, 6, 1, 0 ], [ 4, 4, 14, -1, 2, 2 ],
      [ 4, 4, 16, 3, 4, 3 ], [ 4, 5, 14, 5, 2, 4 ], [ 4, 6, 10, 0, 3, 3 ],
      [ 4, 7, 8, 1, 1, 3 ], [ 5, 6, 8, 3, 3, 3 ], [ 1, 5, 43, 1, 0, 1 ],
      [ 1, 11, 19, 1, 0, 1 ], [ 1, 13, 16, 0, 0, 1 ], [ 1, 16, 17, 16, 1, 0 ],
      [ 4, 5, 11, 1, 2, 2 ], [ 4, 5, 13, 1, 2, 4 ] ],
  [ [ 1, 2, 117, 1, 1, 1 ], [ 1, 5, 43, 0, 0, 1 ], [ 1, 7, 30, 4, 1, 0 ],
      [ 1, 11, 19, 0, 0, 1 ], [ 2, 3, 41, 1, 1, 2 ], [ 2, 5, 21, 1, 0, 1 ],
      [ 2, 5, 22, -4, 1, 1 ], [ 2, 7, 15, 2, 0, 1 ], [ 2, 7, 15, 1, 1, 1 ],
      [ 2, 8, 13, 1, 0, 1 ], [ 2, 8, 15, 8, 1, 1 ], [ 3, 7, 11, -4, 1, 2 ],
      [ 3, 7, 11, 2, 3, 2 ], [ 4, 5, 12, 5, 1, 2 ], [ 4, 7, 8, 2, 3, 0 ],
      [ 4, 8, 8, -3, 3, 3 ], [ 5, 6, 8, -1, 1, 4 ], [ 5, 6, 9, 5, 3, 4 ],
      [ 5, 7, 8, 7, 2, 3 ], [ 5, 7, 8, 5, 2, 5 ], [ 1, 8, 27, 4, 1, 1 ],
      [ 1, 14, 15, 3, 1, 0 ], [ 1, 14, 17, 11, 1, 0 ], [ 2, 2, 55, 1, 2, 1 ],
      [ 2, 4, 27, 2, 2, 1 ], [ 2, 5, 21, 3, 1, 0 ], [ 2, 7, 16, 6, 1, 0 ],
      [ 2, 7, 17, 6, 1, 2 ], [ 2, 10, 11, 3, 2, 1 ], [ 2, 11, 12, 10, 1, 2 ],
      [ 3, 5, 14, 1, 2, 0 ], [ 3, 5, 14, -1, 1, 1 ], [ 3, 8, 9, -3, 1, 1 ],
      [ 4, 5, 11, -1, 3, 1 ], [ 4, 7, 8, 0, 1, 3 ], [ 5, 7, 8, 4, 5, 4 ],
      [ 6, 6, 7, -2, 5, 1 ], [ 6, 7, 7, -6, 1, 4 ], [ 6, 7, 7, 6, 2, 5 ] ],
  [ [ 1, 2, 117, 1, 0, 1 ], [ 1, 8, 28, 7, 1, 1 ], [ 1, 10, 21, 1, 0, 1 ],
      [ 1, 10, 22, 6, 1, 1 ], [ 1, 12, 20, 11, 1, 1 ], [ 1, 13, 16, 1, 1, 0 ],
      [ 1, 14, 16, 8, 1, 0 ], [ 2, 4, 27, 3, 1, 1 ], [ 2, 4, 30, 3, 2, 2 ],
      [ 2, 6, 18, 2, 2, 1 ], [ 2, 6, 19, 3, 0, 2 ], [ 2, 6, 19, 3, 1, 2 ],
      [ 2, 7, 15, 0, 1, 1 ], [ 2, 7, 16, 5, 2, 0 ], [ 2, 7, 16, -5, 1, 1 ],
      [ 2, 10, 11, 3, 0, 2 ], [ 2, 10, 12, 8, 1, 1 ], [ 2, 10, 12, 7, 1, 2 ],
      [ 3, 4, 18, 3, 1, 1 ], [ 3, 4, 22, 4, 2, 3 ], [ 3, 8, 9, -1, 2, 1 ],
      [ 3, 8, 10, 5, 3, 1 ], [ 4, 4, 14, 1, 4, 1 ], [ 4, 5, 12, 5, 3, 1 ],
      [ 4, 6, 10, -2, 2, 3 ], [ 4, 6, 10, 2, 3, 3 ], [ 4, 7, 8, -3, 2, 1 ],
      [ 4, 7, 8, -1, 3, 1 ], [ 4, 8, 8, 6, 1, 3 ], [ 5, 6, 8, 4, 3, 2 ],
      [ 6, 7, 8, 7, 4, 6 ], [ 1, 1, 205, 1, 1, 0 ], [ 1, 1, 273, 1, 1, 1 ],
      [ 1, 2, 103, 2, 1, 0 ], [ 1, 6, 35, 4, 1, 0 ], [ 1, 7, 31, 4, 1, 1 ],
      [ 1, 9, 23, 1, 1, 0 ], [ 1, 13, 17, 7, 0, 1 ], [ 1, 13, 18, 10, 0, 1 ],
      [ 2, 3, 41, 1, 0, 2 ], [ 2, 5, 21, 1, 2, 0 ], [ 2, 9, 13, 5, 2, 2 ],
      [ 3, 7, 10, 2, 0, 1 ], [ 3, 7, 11, 1, 1, 3 ], [ 5, 7, 7, -4, 1, 3 ],
      [ 5, 7, 9, 7, 4, 5 ] ],
  [ [ 2, 5, 21, 0, 0, 1 ], [ 2, 5, 23, 2, 1, 2 ], [ 3, 5, 17, 4, 0, 3 ],
      [ 5, 6, 8, 3, 4, 0 ], [ 5, 8, 8, -5, 4, 4 ], [ 2, 3, 35, 3, 1, 0 ],
      [ 2, 8, 14, -5, 1, 1 ], [ 5, 5, 9, 0, 3, 2 ], [ 5, 5, 11, 2, 5, 4 ],
      [ 5, 6, 9, 6, 3, 3 ], [ 1, 4, 55, 2, 1, 1 ], [ 1, 10, 21, 0, 0, 1 ],
      [ 1, 15, 15, 9, 0, 0 ], [ 3, 4, 21, 0, 0, 3 ], [ 3, 6, 13, 0, 0, 3 ],
      [ 1, 1, 273, 0, 0, 1 ], [ 1, 3, 69, 3, 0, 0 ], [ 1, 12, 19, 9, 1, 0 ],
      [ 4, 6, 10, -3, 1, 3 ], [ 6, 7, 7, 7, 3, 3 ], [ 1, 1, 205, 0, 1, 0 ],
      [ 1, 4, 52, 3, 1, 0 ], [ 1, 9, 23, 0, 1, 0 ], [ 1, 9, 25, 9, 0, 0 ],
      [ 1, 11, 20, 6, 1, 1 ], [ 2, 10, 11, 5, 0, 1 ], [ 4, 5, 11, 3, 2, 1 ],
      [ 4, 5, 13, 2, 1, 4 ], [ 4, 8, 8, 7, 1, 1 ], [ 1, 2, 117, 0, 0, 1 ],
      [ 1, 5, 44, 4, 1, 1 ], [ 1, 7, 31, 7, 0, 0 ], [ 1, 8, 28, 7, 0, 1 ],
      [ 1, 13, 16, 0, 1, 0 ], [ 1, 13, 19, 13, 0, 0 ], [ 2, 4, 27, 3, 0, 1 ],
      [ 4, 4, 13, 0, 0, 1 ], [ 4, 5, 11, 2, 1, 2 ], [ 5, 5, 9, 0, 0, 3 ],
      [ 5, 7, 7, 5, 2, 2 ], [ 5, 7, 7, 3, 2, 4 ], [ 1, 6, 36, 3, 0, 1 ],
      [ 1, 9, 23, 3, 0, 0 ], [ 1, 9, 24, 6, 1, 0 ], [ 1, 9, 24, 4, 1, 1 ],
      [ 2, 3, 36, 2, 1, 1 ], [ 2, 5, 24, 5, 1, 2 ], [ 3, 5, 15, -2, 1, 2 ],
      [ 3, 8, 9, 1, 1, 2 ], [ 4, 6, 9, 3, 0, 1 ], [ 4, 6, 9, 2, 2, 1 ],
      [ 5, 6, 8, -1, 4, 2 ], [ 5, 6, 9, 5, 5, 2 ], [ 5, 6, 9, 3, 1, 5 ],
      [ 1, 5, 41, 1, 0, 0 ], [ 1, 5, 42, 4, 1, 0 ], [ 1, 12, 20, 11, 0, 1 ],
      [ 1, 15, 16, 11, 1, 1 ], [ 2, 6, 18, -3, 1, 1 ], [ 2, 8, 13, 0, 0, 1 ],
      [ 3, 4, 18, 3, 0, 1 ], [ 3, 5, 14, 1, 1, 1 ], [ 3, 7, 10, -1, 1, 1 ],
      [ 4, 4, 14, 3, 3, 1 ], [ 4, 5, 11, 2, 3, 0 ], [ 5, 6, 9, 6, 4, 1 ],
      [ 5, 6, 9, -1, 4, 4 ], [ 6, 6, 8, -5, 5, 1 ], [ 6, 6, 9, 6, 6, 5 ],
      [ 6, 7, 7, -5, 1, 5 ] ],
  [ [ 1, 11, 19, 4, 0, 0 ], [ 2, 3, 35, 2, 2, 0 ], [ 2, 8, 15, 6, 2, 2 ],
      [ 3, 4, 19, 0, 2, 2 ], [ 3, 5, 14, 0, 2, 0 ], [ 3, 5, 15, 0, 2, 2 ],
      [ 3, 8, 9, 2, 2, 0 ], [ 3, 8, 10, 6, 2, 0 ], [ 4, 5, 11, 2, 0, 2 ],
      [ 5, 6, 7, 2, 0, 0 ], [ 1, 1, 205, 0, 0, 0 ], [ 1, 5, 41, 0, 0, 0 ],
      [ 2, 5, 21, 0, 2, 0 ], [ 2, 5, 23, 2, 0, 2 ], [ 5, 5, 9, 0, 4, 0 ],
      [ 5, 5, 10, 0, 2, 4 ], [ 1, 13, 17, 8, 0, 0 ], [ 2, 2, 69, 2, 2, 2 ],
      [ 2, 9, 14, 8, 2, 2 ], [ 6, 6, 7, 4, 4, 2 ], [ 1, 2, 103, 2, 0, 0 ],
      [ 1, 10, 23, 10, 0, 0 ], [ 2, 3, 41, 0, 0, 2 ], [ 2, 9, 12, 2, 2, 0 ],
      [ 3, 3, 26, 0, 2, 2 ], [ 3, 7, 11, 4, 2, 2 ], [ 3, 8, 11, 8, 2, 2 ],
      [ 4, 6, 11, 6, 4, 2 ], [ 1, 11, 20, 7, 1, 0 ], [ 1, 14, 18, 13, 1, 1 ],
      [ 2, 2, 55, -1, 1, 1 ], [ 2, 8, 14, 3, 1, 2 ], [ 2, 9, 12, 4, 0, 1 ],
      [ 2, 10, 12, 8, 0, 1 ], [ 3, 4, 20, 4, 3, 2 ], [ 3, 6, 12, 2, 2, 1 ],
      [ 4, 4, 15, 1, 1, 3 ], [ 4, 5, 12, 4, 4, 1 ], [ 4, 5, 12, 3, 4, 2 ],
      [ 4, 5, 12, 3, 1, 3 ], [ 4, 6, 10, -4, 3, 1 ], [ 5, 5, 10, 3, 5, 2 ],
      [ 5, 6, 8, -1, 3, 3 ], [ 5, 6, 9, -5, 2, 3 ], [ 5, 6, 10, 4, 5, 5 ],
      [ 5, 7, 8, 5, 5, 0 ], [ 1, 3, 75, 2, 1, 1 ], [ 1, 5, 44, 4, 0, 1 ],
      [ 3, 3, 24, 2, 2, 1 ], [ 3, 5, 15, 5, 1, 0 ], [ 5, 5, 9, -2, 3, 1 ],
      [ 5, 5, 9, 1, 3, 2 ], [ 5, 5, 11, 1, 1, 5 ], [ 5, 5, 12, 4, 4, 5 ],
      [ 1, 6, 36, 2, 1, 1 ], [ 1, 8, 26, 2, 1, 0 ], [ 2, 3, 36, 2, 0, 1 ],
      [ 2, 4, 26, 2, 1, 0 ], [ 2, 10, 11, 5, 1, 0 ], [ 2, 11, 12, 10, 2, 1 ],
      [ 3, 7, 12, 7, 1, 2 ], [ 3, 8, 11, 7, 2, 3 ], [ 4, 6, 9, 1, 1, 2 ],
      [ 4, 6, 10, 5, 0, 2 ], [ 4, 7, 8, 1, 0, 3 ], [ 4, 8, 8, 7, 0, 1 ],
      [ 1, 8, 27, 6, 1, 0 ], [ 1, 11, 21, 9, 1, 1 ], [ 3, 7, 11, 5, 2, 1 ],
      [ 3, 7, 11, 1, 3, 2 ], [ 3, 8, 9, 0, 1, 2 ] ],
  [ [ 1, 1, 274, 1, 1, 1 ], [ 1, 2, 103, 1, 1, 0 ], [ 1, 3, 69, 2, 1, 0 ],
      [ 1, 3, 75, 2, 0, 1 ], [ 1, 4, 55, 2, 0, 1 ], [ 1, 4, 55, 1, 1, 1 ],
      [ 1, 7, 31, 4, 0, 1 ], [ 1, 8, 27, 4, 0, 1 ], [ 1, 10, 21, 3, 1, 0 ],
      [ 1, 10, 22, 7, 1, 0 ], [ 1, 11, 19, 2, 1, 0 ], [ 1, 12, 18, 5, 0, 1 ],
      [ 1, 14, 15, 2, 0, 1 ], [ 1, 14, 18, 13, 0, 1 ], [ 1, 15, 15, 8, 0, 1 ],
      [ 2, 4, 27, 1, 2, 1 ], [ 2, 6, 19, 6, 1, 1 ], [ 2, 7, 16, 2, 1, 2 ],
      [ 3, 3, 26, 1, 2, 2 ], [ 3, 4, 18, 3, 2, 0 ], [ 3, 4, 19, 4, 3, 1 ],
      [ 3, 4, 19, 1, 2, 2 ], [ 3, 5, 14, 0, 1, 1 ], [ 3, 5, 15, 1, 2, 2 ],
      [ 3, 5, 16, 5, 2, 2 ], [ 3, 6, 13, -3, 2, 2 ], [ 3, 6, 13, 3, 3, 2 ],
      [ 3, 7, 10, 2, 1, 0 ], [ 3, 7, 10, 1, 1, 1 ], [ 3, 7, 11, 5, 2, 0 ],
      [ 3, 9, 10, 8, 3, 1 ], [ 4, 4, 15, 0, 1, 3 ], [ 4, 6, 10, 1, 3, 3 ],
      [ 4, 6, 11, 5, 4, 3 ], [ 4, 7, 8, 4, 1, 1 ], [ 4, 7, 9, -5, 3, 1 ],
      [ 4, 7, 9, -4, 3, 2 ], [ 5, 5, 10, 3, 4, 3 ], [ 5, 6, 7, -1, 1, 1 ],
      [ 5, 6, 9, 5, 5, 1 ], [ 5, 7, 8, 6, 3, 4 ], [ 6, 6, 8, 1, 5, 5 ] ],
  [ [ 1, 1, 206, 1, 1, 0 ], [ 1, 2, 118, 2, 1, 1 ], [ 1, 10, 22, 6, 0, 1 ],
      [ 2, 2, 52, 1, 2, 0 ], [ 2, 2, 55, 1, 1, 1 ], [ 2, 4, 30, 3, 0, 2 ],
      [ 2, 8, 13, 1, 1, 0 ], [ 2, 8, 14, 3, 0, 2 ], [ 2, 10, 11, 2, 1, 2 ],
      [ 2, 10, 13, 9, 2, 2 ], [ 3, 4, 22, 3, 3, 3 ], [ 3, 8, 10, 4, 0, 3 ],
      [ 4, 7, 10, -5, 3, 3 ], [ 5, 7, 8, 7, 3, 2 ], [ 1, 1, 274, 0, 0, 1 ],
      [ 1, 11, 21, 9, 0, 1 ], [ 1, 13, 17, 7, 1, 0 ], [ 2, 3, 35, 3, 0, 0 ],
      [ 2, 5, 21, 3, 0, 0 ], [ 3, 5, 17, 3, 3, 3 ], [ 3, 7, 11, 1, 0, 3 ],
      [ 1, 2, 103, 0, 1, 0 ], [ 1, 3, 75, 1, 1, 1 ], [ 1, 14, 15, 2, 1, 0 ],
      [ 2, 7, 15, 3, 0, 0 ], [ 3, 3, 23, 1, 1, 0 ], [ 3, 5, 15, 3, 3, 1 ],
      [ 3, 6, 13, 6, 1, 0 ], [ 3, 6, 13, -4, 1, 2 ], [ 3, 9, 9, 5, 1, 3 ],
      [ 1, 6, 36, 6, 1, 0 ], [ 1, 6, 36, 1, 1, 1 ], [ 1, 12, 18, 4, 1, 1 ],
      [ 2, 2, 69, 1, 2, 2 ], [ 2, 3, 36, -1, 1, 1 ], [ 2, 3, 42, 3, 2, 2 ],
      [ 2, 6, 18, 3, 2, 0 ], [ 2, 6, 18, 1, 2, 1 ], [ 2, 9, 12, -3, 1, 1 ],
      [ 2, 10, 11, 3, 2, 0 ], [ 2, 10, 12, 8, 1, 0 ], [ 2, 10, 12, 7, 2, 0 ],
      [ 3, 4, 18, 2, 2, 1 ], [ 3, 6, 12, 3, 1, 1 ], [ 3, 8, 9, 1, 2, 1 ],
      [ 3, 8, 10, 6, 2, 1 ], [ 4, 5, 12, -1, 2, 3 ], [ 4, 6, 9, 3, 1, 0 ],
      [ 4, 6, 9, 0, 1, 2 ], [ 5, 6, 9, -3, 4, 3 ], [ 6, 6, 8, 2, 3, 6 ],
      [ 6, 6, 9, 5, 5, 6 ] ],
  [ [ 1, 1, 206, 0, 1, 0 ], [ 1, 2, 103, 1, 0, 0 ], [ 1, 4, 52, 3, 0, 0 ],
      [ 1, 8, 26, 3, 0, 0 ], [ 1, 8, 26, 1, 1, 0 ], [ 1, 8, 27, 3, 1, 1 ],
      [ 1, 13, 16, 3, 0, 0 ], [ 1, 13, 18, 10, 1, 0 ],
      [ 1, 15, 16, 11, 0, 1 ], [ 2, 2, 55, 0, 1, 1 ], [ 2, 4, 27, -2, 1, 1 ],
      [ 2, 5, 23, 1, 1, 2 ], [ 2, 7, 15, 1, 0, 1 ], [ 2, 7, 17, 7, 2, 1 ],
      [ 2, 9, 12, 4, 1, 0 ], [ 2, 9, 13, 7, 1, 1 ], [ 2, 10, 11, -4, 1, 1 ],
      [ 2, 11, 12, -10, 1, 1 ], [ 3, 3, 24, -1, 2, 1 ], [ 3, 5, 14, 2, 1, 0 ],
      [ 3, 5, 14, 1, 0, 1 ], [ 3, 5, 17, 4, 2, 3 ], [ 3, 6, 12, -1, 2, 1 ],
      [ 3, 7, 10, 0, 1, 1 ], [ 3, 8, 9, 3, 1, 1 ], [ 3, 8, 9, 0, 2, 1 ],
      [ 3, 8, 11, 7, 1, 3 ], [ 3, 9, 10, -8, 1, 2 ], [ 4, 5, 11, 1, 3, 1 ],
      [ 4, 5, 13, 5, 3, 3 ], [ 4, 7, 9, 2, 4, 3 ], [ 5, 5, 10, 1, 2, 4 ],
      [ 5, 5, 11, -1, 4, 4 ], [ 5, 6, 7, 1, 1, 1 ], [ 5, 6, 8, 3, 4, 1 ],
      [ 5, 7, 7, 3, 0, 4 ], [ 5, 7, 8, 5, 5, 3 ], [ 5, 7, 8, 3, 4, 5 ],
      [ 6, 6, 8, 3, 5, 5 ] ],
  [ [ 1, 3, 69, 2, 0, 0 ], [ 1, 5, 42, 4, 0, 0 ], [ 1, 6, 35, 4, 0, 0 ],
      [ 1, 10, 21, 4, 0, 0 ], [ 1, 11, 21, 10, 0, 0 ], [ 3, 4, 19, 2, 0, 2 ],
      [ 4, 6, 9, 2, 2, 0 ], [ 4, 6, 11, 4, 2, 4 ], [ 4, 7, 9, 6, 2, 2 ],
      [ 1, 1, 206, 0, 0, 0 ], [ 1, 2, 103, 0, 0, 0 ], [ 1, 7, 30, 4, 0, 0 ],
      [ 1, 9, 23, 2, 0, 0 ], [ 1, 14, 15, 4, 0, 0 ], [ 1, 15, 17, 14, 0, 0 ],
      [ 2, 7, 16, 6, 0, 0 ], [ 2, 7, 16, 2, 0, 2 ], [ 2, 8, 13, 2, 0, 0 ],
      [ 2, 9, 14, 8, 0, 2 ], [ 3, 8, 10, -4, 2, 2 ], [ 5, 6, 9, 4, 4, 4 ],
      [ 1, 1, 275, 1, 1, 1 ], [ 1, 3, 69, 1, 1, 0 ], [ 1, 3, 75, 1, 0, 1 ],
      [ 1, 7, 31, 3, 1, 1 ], [ 1, 9, 24, 4, 0, 1 ], [ 1, 9, 25, 7, 1, 1 ],
      [ 1, 11, 19, 1, 1, 0 ], [ 1, 11, 20, 6, 0, 1 ], [ 1, 13, 17, 6, 1, 1 ],
      [ 1, 13, 19, 12, 1, 1 ], [ 3, 4, 19, 2, 1, 2 ], [ 4, 5, 11, 3, 2, 0 ],
      [ 4, 7, 9, -5, 2, 2 ], [ 4, 7, 9, 3, 2, 4 ], [ 1, 2, 118, 1, 1, 1 ],
      [ 1, 4, 52, 2, 1, 0 ], [ 1, 4, 55, 1, 0, 1 ], [ 1, 4, 56, 4, 1, 1 ],
      [ 1, 6, 36, 2, 0, 1 ], [ 1, 7, 30, 3, 1, 0 ], [ 1, 8, 26, 0, 1, 0 ],
      [ 1, 8, 28, 8, 1, 0 ], [ 1, 14, 15, 1, 0, 1 ], [ 1, 14, 16, 7, 1, 1 ],
      [ 1, 15, 16, 11, 1, 0 ], [ 2, 3, 36, 1, 1, 1 ], [ 2, 4, 30, 3, 1, 2 ],
      [ 2, 8, 13, 0, 1, 0 ], [ 2, 8, 15, 8, 1, 0 ], [ 2, 10, 12, 7, 2, 1 ],
      [ 3, 3, 26, -1, 1, 2 ], [ 3, 8, 10, 4, 3, 2 ], [ 4, 4, 13, 1, 1, 0 ],
      [ 4, 4, 14, 3, 3, 0 ], [ 4, 4, 14, -2, 3, 1 ], [ 4, 4, 14, 1, 2, 2 ],
      [ 4, 4, 15, 3, 4, 2 ], [ 4, 4, 16, 2, 4, 3 ], [ 4, 5, 11, 0, 3, 1 ],
      [ 4, 6, 9, 1, 0, 2 ], [ 4, 6, 10, 5, 1, 2 ], [ 4, 7, 8, 4, 0, 1 ],
      [ 4, 7, 8, 1, 3, 1 ], [ 4, 7, 8, 0, 0, 3 ], [ 4, 8, 8, 3, 3, 4 ],
      [ 4, 8, 9, 8, 3, 0 ], [ 4, 8, 9, 7, 3, 4 ], [ 6, 6, 7, -1, 3, 4 ],
      [ 6, 6, 7, 3, 3, 4 ], [ 6, 6, 8, 5, 5, 4 ] ],
  [ [ 1, 9, 24, 3, 1, 1 ], [ 4, 6, 9, -1, 2, 1 ], [ 5, 6, 10, 5, 0, 5 ],
      [ 2, 2, 55, 0, 0, 1 ], [ 2, 3, 42, 3, 1, 2 ], [ 3, 5, 15, 5, 0, 0 ],
      [ 3, 7, 12, 6, 3, 2 ], [ 3, 7, 12, 4, 3, 3 ], [ 1, 1, 275, 0, 0, 1 ],
      [ 1, 3, 69, 0, 1, 0 ], [ 1, 6, 37, 5, 1, 1 ], [ 1, 12, 19, 8, 1, 1 ],
      [ 2, 3, 36, 0, 1, 1 ], [ 2, 6, 18, 3, 1, 1 ], [ 3, 3, 31, 2, 2, 3 ],
      [ 3, 4, 18, 1, 3, 0 ], [ 3, 4, 18, -1, 2, 1 ], [ 3, 7, 11, 0, 0, 3 ],
      [ 3, 8, 9, 1, 0, 2 ], [ 3, 9, 9, 7, 0, 0 ], [ 6, 6, 7, 4, 4, 1 ],
      [ 6, 7, 7, -2, 4, 5 ], [ 1, 3, 75, 0, 0, 1 ], [ 1, 11, 19, 0, 1, 0 ],
      [ 1, 14, 15, 1, 1, 0 ], [ 1, 14, 18, 13, 1, 0 ], [ 2, 7, 15, 2, 1, 0 ],
      [ 2, 9, 13, 7, 0, 1 ], [ 3, 3, 23, 0, 1, 0 ], [ 3, 3, 24, 2, 3, 0 ],
      [ 3, 4, 20, -3, 2, 2 ], [ 3, 5, 15, 4, 2, 1 ], [ 3, 6, 12, 3, 0, 1 ],
      [ 3, 7, 12, 5, 0, 3 ], [ 3, 9, 10, 7, 3, 3 ], [ 4, 5, 12, -2, 1, 3 ],
      [ 4, 7, 8, 0, 3, 1 ], [ 4, 8, 8, 5, 3, 3 ], [ 5, 6, 8, 1, 1, 4 ],
      [ 5, 6, 9, 5, 1, 4 ], [ 1, 4, 55, 0, 0, 1 ], [ 1, 14, 15, 0, 0, 1 ],
      [ 4, 4, 15, 0, 0, 3 ], [ 5, 5, 11, 0, 0, 5 ], [ 2, 5, 22, 5, 1, 0 ],
      [ 2, 7, 15, 0, 0, 1 ], [ 7, 7, 7, -1, 6, 6 ], [ 1, 2, 118, 1, 0, 1 ],
      [ 1, 7, 31, 6, 1, 0 ], [ 1, 11, 22, 11, 1, 1 ], [ 2, 7, 16, 1, 1, 2 ],
      [ 4, 6, 11, 6, 2, 3 ], [ 4, 7, 8, 4, 1, 0 ], [ 6, 7, 8, 7, 3, 6 ],
      [ 1, 5, 44, 3, 1, 1 ], [ 1, 6, 35, 3, 1, 0 ], [ 1, 13, 19, 12, 0, 1 ],
      [ 2, 5, 22, 4, 1, 1 ], [ 2, 10, 11, 2, 2, 1 ], [ 4, 5, 11, -3, 1, 1 ],
      [ 4, 5, 11, -1, 1, 2 ], [ 4, 7, 10, 6, 3, 4 ], [ 5, 7, 8, 7, 3, 1 ] ],
  [ [ 1, 2, 104, 2, 1, 0 ], [ 1, 6, 37, 5, 0, 1 ], [ 2, 3, 36, 1, 0, 1 ],
      [ 2, 4, 26, 1, 1, 0 ], [ 2, 5, 22, 4, 0, 1 ], [ 2, 5, 22, 3, 2, 1 ],
      [ 2, 6, 19, 2, 1, 2 ], [ 2, 6, 20, 5, 2, 2 ], [ 2, 9, 12, 1, 2, 0 ],
      [ 3, 5, 16, 5, 1, 2 ], [ 4, 6, 10, 4, 3, 2 ], [ 5, 6, 8, 4, 3, 0 ],
      [ 6, 6, 8, -3, 4, 4 ], [ 6, 6, 8, 3, 6, 4 ], [ 1, 1, 207, 1, 1, 0 ],
      [ 1, 9, 25, 7, 0, 1 ], [ 2, 5, 23, 1, 0, 2 ], [ 2, 11, 11, 7, 0, 2 ],
      [ 3, 5, 17, 4, 1, 3 ], [ 3, 9, 10, -8, 2, 1 ], [ 1, 10, 21, 2, 1, 0 ],
      [ 1, 14, 15, 0, 1, 0 ], [ 2, 3, 35, 1, 2, 0 ], [ 2, 7, 17, 7, 2, 0 ],
      [ 2, 7, 17, 5, 2, 2 ], [ 3, 5, 14, 0, 0, 1 ], [ 3, 7, 11, -5, 1, 1 ],
      [ 5, 5, 11, 5, 5, 3 ], [ 5, 7, 7, -3, 2, 3 ], [ 1, 2, 118, 0, 0, 1 ],
      [ 1, 5, 42, 3, 1, 0 ], [ 2, 2, 69, 1, 1, 2 ], [ 2, 4, 30, 1, 2, 2 ],
      [ 2, 6, 18, 4, 1, 0 ], [ 2, 8, 14, 4, 2, 1 ], [ 2, 10, 11, 1, 1, 2 ],
      [ 2, 10, 13, 9, 0, 2 ], [ 2, 11, 11, 8, 1, 1 ], [ 3, 6, 14, 6, 3, 2 ],
      [ 3, 8, 10, 4, 1, 3 ], [ 4, 6, 11, 4, 1, 4 ], [ 4, 6, 11, 3, 3, 4 ],
      [ 5, 5, 10, -1, 1, 4 ], [ 5, 6, 8, 5, 1, 1 ], [ 5, 6, 8, 0, 1, 4 ],
      [ 6, 6, 6, -1, 1, 2 ], [ 6, 6, 7, 2, 5, 2 ], [ 6, 6, 7, 1, 1, 5 ],
      [ 6, 7, 7, 0, 5, 5 ] ],
  [ [ 1, 1, 207, 0, 1, 0 ], [ 1, 1, 276, 1, 1, 1 ], [ 1, 3, 69, 1, 0, 0 ],
      [ 1, 3, 76, 3, 1, 1 ], [ 1, 4, 52, 1, 1, 0 ], [ 1, 5, 44, 3, 0, 1 ],
      [ 1, 6, 36, 1, 0, 1 ], [ 1, 7, 32, 6, 1, 1 ], [ 1, 8, 27, 2, 1, 1 ],
      [ 1, 9, 23, 1, 0, 0 ], [ 1, 9, 25, 8, 1, 0 ], [ 1, 11, 19, 3, 0, 0 ],
      [ 1, 12, 18, 5, 1, 0 ], [ 1, 12, 20, 11, 1, 0 ], [ 2, 3, 37, 3, 2, 1 ],
      [ 2, 4, 27, 2, 1, 1 ], [ 2, 5, 21, 2, 1, 0 ], [ 2, 9, 13, 6, 2, 1 ],
      [ 2, 10, 13, 10, 1, 1 ], [ 3, 3, 24, 1, 2, 1 ], [ 3, 4, 19, -1, 1, 2 ],
      [ 3, 5, 15, 2, 1, 2 ], [ 3, 5, 16, 4, 3, 2 ], [ 3, 6, 12, 1, 2, 1 ],
      [ 3, 7, 10, 1, 0, 1 ], [ 3, 7, 12, 5, 2, 3 ], [ 3, 8, 10, -5, 1, 2 ],
      [ 3, 9, 10, 9, 1, 1 ], [ 4, 5, 12, -4, 3, 1 ], [ 4, 5, 12, 4, 3, 2 ],
      [ 4, 5, 13, 4, 4, 3 ], [ 4, 5, 13, 1, 1, 4 ], [ 4, 7, 8, 3, 1, 2 ],
      [ 4, 7, 9, 5, 0, 3 ], [ 5, 5, 10, -2, 3, 3 ], [ 5, 6, 7, 0, 1, 1 ],
      [ 5, 6, 8, 5, 0, 1 ], [ 5, 6, 8, 1, 0, 4 ], [ 5, 6, 9, 5, 2, 4 ],
      [ 5, 7, 7, 5, 0, 2 ], [ 5, 7, 7, -1, 2, 4 ], [ 6, 6, 7, 0, 1, 5 ] ],
  [ [ 3, 7, 10, 2, 0, 0 ], [ 6, 7, 7, 4, 0, 6 ], [ 1, 3, 69, 0, 0, 0 ],
      [ 1, 6, 36, 6, 0, 0 ], [ 1, 9, 24, 6, 0, 0 ], [ 1, 12, 18, 6, 0, 0 ],
      [ 3, 6, 13, 6, 0, 0 ], [ 4, 7, 9, 6, 0, 2 ], [ 2, 8, 15, 6, 0, 2 ],
      [ 3, 5, 14, 2, 0, 0 ], [ 5, 5, 11, 4, 4, 4 ], [ 2, 2, 69, 0, 0, 2 ],
      [ 2, 3, 35, 0, 2, 0 ], [ 3, 3, 23, 0, 0, 0 ], [ 2, 3, 42, 2, 2, 2 ],
      [ 2, 6, 19, 2, 0, 2 ], [ 3, 5, 15, 2, 0, 2 ], [ 3, 6, 13, 4, 2, 2 ],
      [ 1, 2, 104, 2, 0, 0 ], [ 1, 8, 26, 2, 0, 0 ], [ 1, 8, 27, 6, 0, 0 ],
      [ 1, 9, 23, 0, 0, 0 ], [ 2, 5, 24, 4, 2, 2 ], [ 2, 9, 12, 0, 2, 0 ],
      [ 3, 6, 12, 2, 2, 0 ], [ 3, 8, 9, 0, 0, 2 ], [ 3, 9, 9, 6, 0, 2 ],
      [ 4, 6, 9, 0, 0, 2 ], [ 4, 7, 9, 4, 4, 2 ], [ 5, 6, 8, 2, 4, 2 ],
      [ 5, 7, 8, 6, 4, 0 ], [ 2, 5, 22, 4, 2, 0 ], [ 2, 10, 11, 2, 0, 2 ],
      [ 5, 7, 7, -4, 2, 2 ], [ 1, 1, 207, 0, 0, 0 ], [ 1, 4, 52, 2, 0, 0 ],
      [ 1, 13, 16, 2, 0, 0 ], [ 1, 16, 16, 14, 0, 0 ], [ 2, 5, 23, 0, 0, 2 ],
      [ 2, 9, 13, 6, 2, 0 ], [ 4, 7, 8, 2, 2, 2 ], [ 5, 7, 8, -2, 4, 4 ],
      [ 1, 1, 276, 0, 0, 1 ], [ 1, 7, 31, 2, 1, 1 ], [ 3, 4, 19, 4, 3, 0 ],
      [ 3, 7, 13, 7, 3, 3 ], [ 4, 7, 9, 3, 0, 4 ], [ 1, 3, 70, 3, 1, 0 ],
      [ 1, 10, 22, 5, 1, 1 ], [ 3, 4, 18, 0, 3, 0 ], [ 3, 4, 22, 2, 3, 3 ],
      [ 4, 4, 18, 3, 3, 4 ], [ 4, 6, 9, 3, 0, 0 ], [ 4, 6, 10, 3, 4, 0 ],
      [ 4, 6, 10, 3, 2, 3 ], [ 4, 7, 10, 7, 4, 2 ], [ 4, 7, 10, 5, 4, 4 ],
      [ 3, 5, 15, 3, 3, 0 ], [ 3, 5, 17, 2, 3, 3 ], [ 2, 2, 56, 2, 2, 1 ],
      [ 2, 8, 14, 2, 1, 2 ], [ 3, 6, 14, 3, 3, 3 ], [ 5, 6, 8, -3, 1, 3 ],
      [ 1, 7, 32, 6, 0, 1 ], [ 1, 15, 15, 7, 1, 1 ], [ 3, 3, 24, 0, 2, 1 ],
      [ 3, 3, 27, 3, 3, 2 ], [ 3, 3, 31, 1, 2, 3 ], [ 3, 5, 15, -4, 1, 1 ],
      [ 3, 8, 11, 8, 1, 2 ], [ 4, 9, 9, 9, 4, 4 ], [ 5, 7, 8, 6, 4, 3 ],
      [ 1, 6, 36, 0, 0, 1 ], [ 1, 12, 18, 3, 1, 1 ], [ 2, 3, 36, 0, 0, 1 ],
      [ 2, 4, 26, 0, 1, 0 ], [ 2, 4, 27, 4, 1, 0 ], [ 2, 6, 18, 3, 0, 1 ],
      [ 2, 9, 12, 3, 1, 1 ], [ 2, 12, 12, 12, 1, 2 ], [ 3, 3, 26, 1, 1, 2 ],
      [ 3, 4, 18, -2, 1, 1 ], [ 3, 6, 12, 0, 2, 1 ], [ 3, 8, 9, 3, 0, 1 ],
      [ 3, 8, 10, -6, 1, 1 ], [ 3, 9, 10, 9, 1, 0 ], [ 4, 5, 12, 2, 2, 3 ],
      [ 4, 6, 10, 1, 4, 2 ], [ 4, 6, 11, -5, 3, 2 ], [ 4, 7, 8, 3, 0, 2 ],
      [ 4, 8, 8, 7, 0, 0 ], [ 4, 8, 9, 7, 4, 0 ], [ 5, 6, 7, 1, 0, 1 ],
      [ 5, 6, 8, -2, 4, 1 ], [ 6, 6, 8, 2, 5, 5 ], [ 1, 4, 53, 4, 1, 0 ],
      [ 1, 7, 31, 3, 0, 1 ], [ 4, 5, 13, 1, 0, 4 ], [ 5, 7, 7, 3, 1, 4 ],
      [ 5, 7, 8, 2, 4, 5 ], [ 1, 4, 52, 0, 1, 0 ], [ 1, 8, 27, 3, 0, 1 ],
      [ 2, 2, 52, 1, 1, 0 ], [ 2, 4, 28, 4, 2, 1 ], [ 2, 7, 16, 5, 1, 1 ],
      [ 2, 7, 16, 4, 2, 1 ], [ 4, 4, 13, 0, 1, 0 ], [ 4, 4, 14, 1, 4, 0 ],
      [ 4, 5, 14, 3, 4, 4 ], [ 4, 7, 8, -1, 2, 2 ], [ 4, 8, 8, -6, 1, 2 ],
      [ 5, 8, 8, -6, 3, 4 ] ],
  [ [ 1, 2, 104, 1, 1, 0 ], [ 1, 2, 119, 2, 1, 1 ], [ 1, 5, 44, 2, 1, 1 ],
      [ 1, 7, 30, 2, 1, 0 ], [ 1, 8, 27, 1, 1, 1 ], [ 1, 9, 24, 2, 1, 1 ],
      [ 1, 9, 26, 9, 1, 1 ], [ 1, 10, 21, 1, 1, 0 ], [ 1, 10, 23, 9, 1, 0 ],
      [ 1, 11, 20, 5, 1, 1 ], [ 1, 12, 19, 8, 0, 1 ], [ 2, 3, 35, 2, 1, 0 ],
      [ 2, 4, 27, 2, 0, 1 ], [ 2, 6, 19, 5, 2, 1 ], [ 2, 8, 14, 5, 1, 1 ],
      [ 2, 8, 15, 7, 2, 1 ], [ 2, 9, 13, 7, 1, 0 ], [ 2, 10, 11, 1, 2, 1 ],
      [ 2, 11, 11, 8, 0, 1 ], [ 2, 11, 11, 7, 1, 2 ], [ 3, 3, 26, 0, 1, 2 ],
      [ 3, 4, 18, 1, 2, 1 ], [ 3, 7, 11, -4, 2, 1 ], [ 3, 8, 9, 3, 1, 0 ],
      [ 3, 8, 9, 1, 2, 0 ], [ 3, 8, 10, 3, 2, 3 ], [ 3, 9, 10, -7, 2, 2 ],
      [ 4, 5, 11, -2, 2, 1 ], [ 4, 5, 11, 1, 1, 2 ], [ 4, 6, 9, 1, 2, 1 ],
      [ 4, 6, 11, 6, 4, 1 ], [ 4, 7, 8, 1, 3, 0 ], [ 4, 7, 9, 5, 2, 3 ],
      [ 4, 8, 8, -5, 1, 3 ], [ 5, 6, 7, 1, 1, 0 ], [ 5, 6, 8, 5, 1, 0 ],
      [ 5, 6, 9, -4, 3, 3 ], [ 5, 6, 9, 4, 5, 3 ], [ 5, 6, 10, 5, 4, 5 ],
      [ 5, 7, 8, 6, 1, 4 ] ],
  [ [ 1, 1, 208, 1, 1, 0 ], [ 1, 8, 28, 6, 1, 1 ], [ 1, 9, 24, 5, 1, 0 ],
      [ 2, 2, 52, 0, 1, 0 ], [ 2, 4, 27, -1, 1, 1 ], [ 2, 5, 22, 5, 0, 0 ],
      [ 2, 6, 19, 1, 1, 2 ], [ 2, 6, 20, 5, 0, 2 ], [ 2, 8, 13, 1, 0, 0 ],
      [ 2, 8, 15, 7, 2, 0 ], [ 3, 7, 10, 1, 1, 0 ], [ 3, 10, 10, 10, 2, 3 ],
      [ 4, 6, 10, 3, 4, 1 ], [ 4, 7, 8, 3, 2, 1 ], [ 4, 7, 10, 7, 4, 1 ],
      [ 5, 5, 10, 3, 5, 0 ], [ 5, 6, 8, 4, 3, 1 ], [ 5, 6, 9, -5, 4, 1 ],
      [ 5, 6, 10, 6, 5, 4 ], [ 5, 6, 10, 3, 5, 5 ], [ 6, 6, 8, -1, 4, 5 ],
      [ 1, 5, 43, 5, 1, 0 ], [ 1, 5, 45, 5, 1, 1 ], [ 1, 6, 35, 2, 1, 0 ],
      [ 3, 3, 25, 3, 3, 1 ], [ 3, 5, 15, -1, 1, 2 ], [ 5, 5, 10, 0, 4, 3 ],
      [ 5, 7, 7, 5, 1, 2 ], [ 5, 7, 9, 6, 5, 5 ], [ 1, 1, 277, 1, 1, 1 ],
      [ 1, 7, 31, 1, 1, 1 ], [ 1, 10, 21, 0, 1, 0 ], [ 3, 6, 13, 2, 3, 2 ],
      [ 3, 7, 10, 0, 0, 1 ], [ 6, 7, 7, 3, 4, 6 ], [ 1, 2, 104, 0, 1, 0 ],
      [ 1, 4, 56, 3, 1, 1 ], [ 1, 12, 18, 4, 0, 1 ], [ 2, 3, 42, 1, 2, 2 ],
      [ 2, 4, 26, 1, 0, 0 ], [ 2, 4, 27, 3, 2, 0 ], [ 2, 6, 18, -2, 1, 1 ],
      [ 2, 7, 16, 5, 0, 1 ], [ 2, 7, 16, 1, 0, 2 ], [ 2, 10, 11, 5, 0, 0 ],
      [ 2, 10, 13, 10, 1, 0 ], [ 3, 4, 18, 0, 2, 1 ], [ 4, 4, 14, -1, 1, 2 ],
      [ 4, 7, 9, -2, 3, 3 ], [ 6, 6, 6, 1, 1, 2 ], [ 6, 6, 7, 0, 5, 2 ],
      [ 6, 7, 7, 4, 5, 5 ] ],
  [ [ 1, 1, 208, 0, 1, 0 ], [ 1, 1, 277, 0, 0, 1 ], [ 1, 2, 119, 1, 1, 1 ],
      [ 1, 3, 70, 3, 0, 0 ], [ 1, 4, 52, 1, 0, 0 ], [ 1, 5, 44, 1, 1, 1 ],
      [ 1, 7, 30, 3, 0, 0 ], [ 1, 10, 21, 3, 0, 0 ], [ 1, 10, 22, 7, 0, 0 ],
      [ 1, 10, 23, 8, 1, 1 ], [ 1, 12, 19, 9, 0, 0 ], [ 1, 13, 16, 1, 0, 0 ],
      [ 1, 13, 19, 12, 1, 0 ], [ 1, 14, 16, 7, 0, 1 ],
      [ 1, 14, 17, 10, 1, 1 ], [ 2, 10, 11, 4, 1, 1 ], [ 3, 4, 22, 3, 0, 3 ],
      [ 3, 8, 11, 6, 3, 3 ], [ 4, 4, 16, -1, 3, 3 ], [ 4, 5, 11, 3, 1, 1 ],
      [ 4, 5, 11, 0, 1, 2 ], [ 1, 2, 104, 1, 0, 0 ], [ 1, 3, 76, 2, 1, 1 ],
      [ 1, 4, 56, 3, 0, 1 ], [ 1, 5, 42, 3, 0, 0 ], [ 1, 5, 42, 2, 1, 0 ],
      [ 1, 6, 35, 3, 0, 0 ], [ 1, 8, 26, 1, 0, 0 ], [ 1, 8, 27, 5, 1, 0 ],
      [ 1, 9, 24, 3, 0, 1 ], [ 1, 9, 24, 1, 1, 1 ], [ 1, 11, 20, 7, 0, 0 ],
      [ 1, 13, 17, 6, 0, 1 ], [ 1, 14, 15, 3, 0, 0 ], [ 1, 14, 17, 11, 0, 0 ],
      [ 2, 7, 15, 1, 1, 0 ], [ 2, 9, 14, 8, 1, 2 ], [ 3, 4, 19, 1, 1, 2 ],
      [ 3, 6, 12, 3, 1, 0 ], [ 3, 9, 9, 6, 1, 2 ], [ 3, 9, 9, 4, 2, 3 ],
      [ 4, 5, 11, 1, 3, 0 ], [ 4, 6, 9, -2, 1, 1 ], [ 4, 6, 9, 0, 2, 1 ],
      [ 4, 8, 9, 8, 2, 3 ], [ 4, 8, 9, 7, 4, 3 ], [ 5, 6, 9, 6, 2, 3 ],
      [ 5, 6, 9, 2, 2, 5 ], [ 6, 6, 7, -1, 4, 3 ], [ 6, 6, 7, 3, 4, 3 ],
      [ 6, 6, 8, -3, 5, 3 ] ],
  [ [ 4, 4, 15, 4, 4, 0 ], [ 7, 7, 7, 6, 6, 6 ], [ 1, 4, 52, 0, 0, 0 ],
      [ 4, 4, 13, 0, 0, 0 ], [ 5, 8, 8, 8, 4, 4 ], [ 2, 5, 21, 2, 0, 0 ],
      [ 2, 8, 13, 0, 0, 0 ], [ 4, 5, 14, 4, 0, 4 ], [ 5, 6, 8, 0, 0, 4 ],
      [ 1, 14, 16, 8, 0, 0 ], [ 2, 7, 15, 2, 0, 0 ], [ 2, 8, 15, 8, 0, 0 ],
      [ 6, 7, 7, 6, 4, 4 ], [ 1, 1, 208, 0, 0, 0 ], [ 1, 16, 17, 16, 0, 0 ],
      [ 2, 2, 53, 2, 2, 0 ], [ 2, 5, 24, 4, 0, 2 ], [ 2, 9, 13, 4, 2, 2 ],
      [ 4, 5, 13, 0, 0, 4 ], [ 1, 4, 53, 4, 0, 0 ], [ 1, 13, 16, 0, 0, 0 ],
      [ 4, 5, 14, 2, 4, 4 ], [ 5, 6, 8, 0, 4, 2 ], [ 3, 7, 11, -2, 2, 2 ],
      [ 4, 7, 8, 4, 0, 0 ], [ 3, 3, 27, -2, 2, 2 ], [ 3, 8, 11, 8, 2, 0 ],
      [ 1, 8, 28, 8, 0, 0 ], [ 5, 5, 9, 2, 2, 2 ], [ 1, 2, 104, 0, 0, 0 ],
      [ 1, 8, 26, 0, 0, 0 ], [ 2, 9, 12, 4, 0, 0 ], [ 3, 8, 9, 0, 2, 0 ],
      [ 2, 3, 35, 2, 0, 0 ], [ 2, 4, 27, 4, 0, 0 ], [ 3, 3, 26, 0, 0, 2 ],
      [ 5, 5, 10, 4, 4, 2 ], [ 1, 7, 31, 6, 0, 0 ], [ 3, 5, 15, 4, 2, 0 ],
      [ 4, 8, 9, 6, 4, 4 ], [ 5, 7, 8, 6, 2, 4 ], [ 3, 7, 11, 4, 0, 2 ],
      [ 6, 6, 7, -2, 2, 4 ], [ 2, 3, 42, 2, 0, 2 ], [ 2, 7, 16, 0, 0, 2 ],
      [ 2, 10, 11, 2, 2, 0 ], [ 2, 11, 11, 6, 2, 2 ], [ 1, 11, 19, 2, 0, 0 ],
      [ 3, 4, 20, 4, 2, 2 ], [ 4, 5, 12, 2, 4, 2 ], [ 4, 7, 9, 4, 4, 0 ],
      [ 1, 2, 119, 1, 0, 1 ], [ 1, 7, 30, 1, 1, 0 ], [ 1, 8, 28, 6, 0, 1 ],
      [ 1, 12, 18, 2, 1, 1 ], [ 2, 2, 56, 1, 2, 1 ], [ 2, 4, 27, 1, 1, 1 ],
      [ 2, 4, 30, 2, 1, 2 ], [ 2, 5, 22, -3, 1, 1 ], [ 2, 6, 19, -5, 1, 1 ],
      [ 2, 8, 14, 5, 0, 1 ], [ 2, 8, 14, 1, 1, 2 ], [ 2, 8, 15, -7, 1, 1 ],
      [ 2, 8, 15, 6, 1, 2 ], [ 2, 9, 14, 9, 1, 1 ], [ 3, 4, 18, 2, 1, 1 ],
      [ 3, 5, 14, 1, 1, 0 ], [ 3, 6, 12, -2, 1, 1 ], [ 4, 5, 12, 0, 2, 3 ],
      [ 4, 7, 8, 3, 2, 0 ], [ 4, 8, 8, -4, 2, 3 ], [ 4, 8, 8, 2, 3, 4 ],
      [ 4, 8, 9, 7, 1, 4 ], [ 5, 6, 8, -2, 2, 3 ], [ 5, 6, 8, 2, 3, 3 ],
      [ 5, 7, 8, 3, 5, 4 ], [ 6, 7, 8, 7, 6, 1 ], [ 1, 3, 76, 2, 0, 1 ],
      [ 1, 5, 44, 2, 0, 1 ], [ 1, 11, 21, 9, 1, 0 ], [ 1, 15, 17, 13, 1, 1 ],
      [ 3, 4, 19, 0, 1, 2 ], [ 3, 5, 15, -3, 2, 1 ], [ 3, 7, 11, 3, 3, 1 ],
      [ 4, 5, 11, 1, 0, 2 ], [ 5, 5, 9, 2, 3, 1 ], [ 5, 7, 9, 7, 3, 5 ] ],
  [ [ 1, 2, 119, 0, 0, 1 ], [ 1, 7, 30, 0, 1, 0 ], [ 1, 14, 16, 7, 1, 0 ],
      [ 2, 7, 15, 0, 1, 0 ], [ 4, 4, 15, 4, 4, 1 ], [ 4, 7, 8, 0, 3, 0 ],
      [ 7, 7, 8, 7, 7, 7 ], [ 3, 3, 24, -1, 1, 1 ], [ 3, 7, 10, 0, 1, 0 ],
      [ 3, 7, 12, 7, 2, 0 ], [ 5, 6, 7, 0, 0, 1 ], [ 6, 6, 7, 0, 0, 5 ],
      [ 1, 3, 76, 1, 1, 1 ], [ 1, 6, 37, 4, 1, 1 ], [ 1, 10, 22, 5, 0, 1 ],
      [ 1, 10, 23, 8, 0, 1 ], [ 1, 11, 20, 6, 1, 0 ], [ 1, 13, 18, 9, 1, 1 ],
      [ 2, 3, 37, 3, 1, 1 ], [ 2, 9, 12, -2, 1, 1 ], [ 2, 10, 12, -7, 1, 1 ],
      [ 3, 4, 19, 1, 0, 2 ], [ 3, 4, 22, 3, 2, 3 ], [ 3, 6, 13, 4, 3, 1 ],
      [ 3, 8, 9, -2, 1, 1 ], [ 3, 8, 10, -5, 2, 1 ], [ 3, 8, 10, 5, 2, 2 ],
      [ 4, 5, 11, 3, 0, 1 ], [ 4, 5, 13, 5, 2, 3 ], [ 1, 1, 278, 1, 1, 1 ],
      [ 1, 3, 70, 2, 1, 0 ], [ 1, 6, 35, 1, 1, 0 ], [ 1, 6, 36, 5, 1, 0 ],
      [ 1, 7, 31, 2, 0, 1 ], [ 1, 8, 27, 2, 0, 1 ], [ 2, 3, 42, 2, 1, 2 ],
      [ 2, 4, 27, 0, 1, 1 ], [ 2, 5, 21, 1, 1, 0 ], [ 3, 4, 18, 3, 1, 0 ],
      [ 3, 6, 13, 1, 3, 2 ], [ 3, 6, 14, -5, 2, 2 ], [ 3, 7, 11, 4, 1, 2 ],
      [ 3, 7, 12, -6, 1, 2 ], [ 3, 7, 12, 5, 1, 3 ], [ 4, 7, 9, 6, 1, 2 ],
      [ 4, 7, 9, 3, 1, 4 ], [ 4, 7, 10, 6, 1, 4 ], [ 5, 7, 7, 4, 2, 3 ],
      [ 5, 7, 7, -2, 1, 4 ], [ 6, 7, 7, -6, 2, 3 ], [ 6, 7, 7, 7, 2, 3 ],
      [ 7, 7, 7, 4, 6, 7 ] ],
  [ [ 1, 5, 42, 1, 1, 0 ], [ 1, 12, 18, 1, 1, 1 ], [ 2, 3, 36, 3, 2, 0 ],
      [ 2, 6, 18, 2, 1, 1 ], [ 2, 6, 19, 1, 0, 2 ], [ 2, 6, 20, 5, 1, 2 ],
      [ 2, 9, 12, 3, 0, 1 ], [ 3, 3, 24, 1, 3, 0 ], [ 3, 4, 18, 2, 0, 1 ],
      [ 3, 6, 13, 5, 2, 1 ], [ 3, 6, 14, 4, 0, 3 ], [ 3, 6, 14, 4, 2, 3 ],
      [ 3, 6, 14, 2, 3, 3 ], [ 4, 5, 12, 1, 2, 3 ], [ 4, 6, 11, 2, 3, 4 ],
      [ 4, 6, 12, 6, 3, 4 ], [ 5, 6, 8, -4, 1, 2 ], [ 6, 6, 6, 0, 1, 2 ],
      [ 6, 6, 7, 2, 5, 0 ], [ 6, 6, 7, 1, 5, 2 ], [ 6, 6, 8, -4, 5, 2 ],
      [ 1, 1, 278, 0, 0, 1 ], [ 1, 2, 105, 2, 1, 0 ], [ 1, 15, 17, 13, 0, 1 ],
      [ 2, 9, 13, 5, 0, 2 ], [ 3, 3, 31, 1, 1, 3 ], [ 3, 5, 15, 2, 3, 1 ],
      [ 3, 5, 15, 1, 1, 2 ], [ 3, 6, 13, 4, 3, 0 ], [ 3, 7, 11, 3, 3, 0 ],
      [ 5, 6, 9, -4, 1, 4 ], [ 1, 1, 209, 1, 1, 0 ], [ 1, 6, 35, 0, 1, 0 ],
      [ 1, 13, 17, 5, 1, 1 ], [ 2, 7, 17, 5, 0, 2 ], [ 5, 5, 10, 2, 4, 3 ],
      [ 5, 6, 7, 0, 1, 0 ], [ 1, 4, 56, 2, 1, 1 ], [ 1, 10, 22, 6, 1, 0 ],
      [ 2, 2, 70, 1, 2, 2 ], [ 2, 5, 22, 2, 2, 1 ], [ 2, 6, 19, 6, 1, 0 ],
      [ 2, 10, 11, 1, 0, 2 ], [ 2, 10, 13, 9, 1, 2 ], [ 4, 4, 14, 1, 1, 2 ],
      [ 4, 6, 10, 3, 0, 3 ], [ 4, 7, 10, 7, 3, 3 ], [ 5, 5, 10, 1, 1, 4 ],
      [ 5, 6, 8, 0, 3, 3 ], [ 6, 7, 8, 5, 6, 6 ] ],
  [ [ 1, 5, 42, 0, 1, 0 ], [ 1, 5, 43, 5, 0, 0 ], [ 1, 6, 37, 4, 0, 1 ],
      [ 1, 11, 20, 5, 0, 1 ], [ 1, 13, 17, 7, 0, 0 ], [ 1, 13, 17, 6, 1, 0 ],
      [ 1, 14, 17, 10, 0, 1 ], [ 2, 2, 56, -1, 1, 1 ], [ 2, 3, 37, 2, 2, 1 ],
      [ 2, 5, 21, 0, 1, 0 ], [ 2, 9, 13, 5, 1, 2 ], [ 3, 3, 24, 1, 1, 1 ],
      [ 3, 5, 14, 0, 1, 0 ], [ 3, 7, 12, 7, 2, 1 ], [ 3, 8, 11, 7, 3, 2 ],
      [ 4, 4, 16, 3, 3, 3 ], [ 4, 5, 11, 0, 3, 0 ], [ 4, 6, 9, 2, 1, 1 ],
      [ 4, 7, 9, 5, 1, 3 ], [ 5, 6, 7, 1, 0, 0 ], [ 5, 6, 8, 5, 0, 0 ],
      [ 5, 6, 9, 2, 0, 5 ], [ 5, 8, 8, 7, 0, 5 ], [ 1, 1, 209, 0, 1, 0 ],
      [ 1, 3, 76, 1, 0, 1 ], [ 1, 4, 53, 3, 1, 0 ], [ 1, 5, 44, 1, 0, 1 ],
      [ 1, 8, 29, 8, 1, 1 ], [ 1, 11, 19, 1, 0, 0 ], [ 2, 3, 35, 1, 1, 0 ],
      [ 2, 4, 27, 1, 0, 1 ], [ 2, 5, 24, 4, 1, 2 ], [ 3, 4, 20, 3, 3, 2 ],
      [ 3, 5, 15, 0, 1, 2 ], [ 3, 5, 16, -4, 1, 2 ], [ 4, 5, 12, -4, 1, 2 ],
      [ 4, 5, 14, 4, 3, 4 ], [ 5, 5, 9, 2, 3, 0 ], [ 5, 5, 9, -1, 2, 2 ],
      [ 5, 5, 10, 3, 5, 1 ], [ 5, 5, 10, 2, 5, 2 ], [ 5, 5, 10, 0, 1, 4 ],
      [ 5, 5, 11, -2, 3, 4 ], [ 5, 5, 12, 3, 4, 5 ], [ 5, 6, 8, 1, 4, 2 ],
      [ 5, 6, 9, -5, 3, 2 ], [ 5, 7, 8, 5, 4, 4 ] ],
  [ [ 1, 6, 35, 2, 0, 0 ], [ 1, 7, 30, 2, 0, 0 ], [ 1, 11, 19, 0, 0, 0 ],
      [ 2, 4, 31, 4, 2, 2 ], [ 3, 4, 19, 0, 0, 2 ], [ 3, 6, 13, 4, 0, 2 ],
      [ 4, 5, 11, 0, 0, 2 ], [ 4, 7, 9, 6, 2, 0 ], [ 4, 7, 9, 2, 2, 4 ],
      [ 4, 7, 10, 6, 2, 4 ], [ 1, 2, 105, 2, 0, 0 ], [ 1, 10, 21, 2, 0, 0 ],
      [ 1, 13, 18, 10, 0, 0 ], [ 2, 10, 11, 0, 0, 2 ], [ 5, 6, 9, -4, 4, 2 ],
      [ 1, 1, 209, 0, 0, 0 ], [ 1, 5, 42, 2, 0, 0 ], [ 1, 9, 25, 8, 0, 0 ],
      [ 2, 6, 19, 0, 0, 2 ], [ 3, 9, 9, -4, 2, 2 ], [ 1, 3, 70, 2, 0, 0 ],
      [ 1, 14, 15, 2, 0, 0 ], [ 1, 15, 15, 8, 0, 0 ], [ 2, 7, 16, 4, 2, 0 ],
      [ 3, 4, 18, 2, 2, 0 ], [ 4, 4, 15, 2, 4, 2 ], [ 4, 7, 8, 0, 2, 2 ],
      [ 5, 7, 7, 2, 2, 4 ], [ 6, 7, 7, 2, 4, 6 ], [ 1, 3, 76, 0, 0, 1 ],
      [ 1, 5, 44, 0, 0, 1 ], [ 1, 7, 31, 5, 1, 0 ], [ 1, 9, 24, 2, 0, 1 ],
      [ 1, 9, 25, 6, 1, 1 ], [ 1, 11, 21, 8, 1, 1 ], [ 3, 7, 11, 5, 1, 1 ],
      [ 5, 7, 7, -5, 1, 1 ], [ 5, 7, 7, 3, 3, 3 ], [ 1, 2, 120, 2, 1, 1 ],
      [ 1, 10, 22, 4, 1, 1 ], [ 1, 10, 24, 10, 1, 1 ],
      [ 1, 11, 22, 11, 1, 0 ], [ 1, 14, 16, 6, 1, 1 ],
      [ 1, 16, 16, 13, 1, 1 ], [ 2, 4, 30, 1, 1, 2 ], [ 3, 4, 20, 4, 1, 2 ],
      [ 3, 4, 22, 3, 1, 3 ], [ 4, 4, 14, 2, 3, 1 ], [ 4, 4, 16, -2, 2, 3 ],
      [ 4, 5, 12, 1, 4, 2 ], [ 4, 6, 9, 1, 2, 0 ], [ 4, 6, 10, 5, 2, 0 ],
      [ 4, 6, 10, 5, 2, 1 ], [ 4, 6, 10, -1, 2, 3 ], [ 4, 6, 11, -5, 1, 3 ],
      [ 4, 8, 9, 7, 2, 4 ], [ 5, 6, 9, 1, 2, 5 ], [ 1, 1, 279, 1, 1, 1 ],
      [ 1, 7, 31, 1, 0, 1 ], [ 1, 12, 19, 8, 1, 0 ], [ 1, 15, 15, 7, 0, 1 ],
      [ 1, 15, 17, 13, 1, 0 ], [ 3, 5, 15, 4, 1, 1 ], [ 5, 7, 9, 7, 5, 4 ],
      [ 1, 3, 70, 1, 1, 0 ], [ 1, 4, 56, 2, 0, 1 ], [ 1, 4, 56, 1, 1, 1 ],
      [ 1, 8, 27, 1, 0, 1 ], [ 1, 12, 18, 4, 1, 0 ], [ 2, 4, 28, 4, 1, 1 ],
      [ 2, 9, 13, -6, 1, 1 ], [ 3, 6, 12, 2, 1, 1 ], [ 4, 4, 14, 0, 1, 2 ],
      [ 4, 4, 15, -2, 3, 2 ], [ 4, 4, 18, 2, 3, 4 ], [ 4, 5, 12, 2, 0, 3 ],
      [ 4, 7, 8, 1, 2, 2 ], [ 4, 7, 9, 4, 3, 3 ], [ 4, 8, 9, 8, 3, 2 ] ],
  [ [ 1, 1, 279, 0, 0, 1 ], [ 1, 3, 70, 0, 1, 0 ], [ 3, 3, 31, 0, 0, 3 ],
      [ 3, 4, 18, 3, 0, 0 ], [ 3, 7, 10, 1, 0, 0 ], [ 3, 7, 12, 6, 3, 0 ],
      [ 3, 7, 12, 3, 3, 3 ], [ 3, 9, 10, 9, 0, 0 ], [ 2, 5, 23, 5, 2, 1 ],
      [ 2, 9, 14, 9, 1, 0 ], [ 5, 6, 8, 3, 2, 3 ], [ 2, 2, 56, 1, 1, 1 ],
      [ 2, 3, 35, 0, 1, 0 ], [ 3, 3, 32, 3, 3, 3 ], [ 3, 5, 14, 1, 0, 0 ],
      [ 3, 8, 9, 3, 0, 0 ], [ 3, 8, 11, 7, 3, 0 ], [ 1, 13, 18, 9, 0, 1 ],
      [ 4, 6, 10, 3, 1, 3 ], [ 6, 7, 7, 4, 3, 6 ], [ 1, 7, 31, 0, 0, 1 ],
      [ 1, 7, 32, 5, 1, 1 ], [ 1, 8, 27, 0, 0, 1 ], [ 1, 11, 20, 4, 1, 1 ],
      [ 2, 4, 27, 0, 0, 1 ], [ 2, 7, 16, -4, 1, 1 ], [ 2, 7, 17, 7, 1, 1 ],
      [ 2, 7, 17, 5, 1, 2 ], [ 2, 10, 11, 4, 0, 1 ], [ 4, 5, 11, 2, 2, 1 ],
      [ 4, 7, 8, -2, 1, 2 ], [ 4, 7, 10, -6, 3, 2 ], [ 5, 5, 10, 1, 4, 3 ],
      [ 5, 7, 8, 5, 5, 1 ], [ 5, 7, 8, 2, 5, 4 ], [ 5, 7, 8, 4, 3, 5 ],
      [ 1, 2, 105, 1, 1, 0 ], [ 1, 12, 18, 3, 0, 1 ], [ 1, 15, 18, 15, 1, 1 ],
      [ 2, 3, 42, 1, 1, 2 ], [ 2, 6, 18, -1, 1, 1 ], [ 2, 9, 12, 3, 1, 0 ],
      [ 2, 9, 12, 2, 1, 1 ], [ 3, 3, 24, 0, 1, 1 ], [ 3, 3, 27, 2, 3, 2 ],
      [ 3, 4, 19, 4, 2, 1 ], [ 3, 5, 15, 4, 0, 1 ], [ 3, 5, 15, 1, 0, 2 ],
      [ 3, 5, 16, -3, 2, 2 ], [ 3, 6, 12, 1, 2, 0 ], [ 3, 6, 13, 5, 2, 0 ],
      [ 3, 6, 13, -5, 1, 1 ], [ 3, 7, 11, 3, 2, 2 ], [ 3, 7, 12, -5, 2, 2 ],
      [ 3, 8, 9, 2, 1, 1 ], [ 3, 8, 11, 8, 2, 1 ], [ 4, 5, 12, 2, 1, 3 ],
      [ 5, 7, 7, 4, 0, 3 ], [ 6, 6, 7, 2, 5, 1 ], [ 6, 7, 7, -4, 2, 5 ] ],
  [ [ 1, 2, 105, 0, 1, 0 ], [ 1, 3, 77, 3, 1, 1 ], [ 1, 5, 45, 4, 1, 1 ],
      [ 1, 14, 17, 10, 1, 0 ], [ 2, 3, 35, 1, 0, 0 ], [ 2, 5, 21, 1, 0, 0 ],
      [ 2, 7, 15, 1, 0, 0 ], [ 2, 9, 13, 7, 0, 0 ], [ 3, 5, 17, 3, 2, 3 ],
      [ 3, 6, 13, 4, 1, 2 ], [ 3, 7, 11, 5, 0, 1 ], [ 5, 5, 9, -1, 3, 1 ],
      [ 5, 6, 9, -2, 3, 4 ], [ 1, 1, 210, 1, 1, 0 ], [ 1, 2, 120, 1, 1, 1 ],
      [ 1, 6, 38, 6, 1, 1 ], [ 1, 12, 20, 10, 1, 1 ], [ 2, 2, 53, 1, 2, 0 ],
      [ 2, 2, 56, 0, 1, 1 ], [ 2, 2, 70, 1, 1, 2 ], [ 2, 3, 37, -2, 1, 1 ],
      [ 2, 3, 42, 1, 0, 2 ], [ 2, 4, 30, 1, 0, 2 ], [ 2, 5, 22, 3, 1, 1 ],
      [ 2, 5, 22, 1, 2, 1 ], [ 2, 5, 24, 3, 2, 2 ], [ 2, 6, 18, 1, 2, 0 ],
      [ 2, 6, 18, 2, 0, 1 ], [ 2, 6, 19, 5, 2, 0 ], [ 2, 7, 18, 7, 2, 2 ],
      [ 2, 8, 14, 5, 1, 0 ], [ 2, 8, 14, -4, 1, 1 ], [ 2, 8, 14, 3, 2, 1 ],
      [ 2, 8, 14, 1, 0, 2 ], [ 2, 8, 15, 5, 2, 2 ], [ 2, 10, 11, 4, 1, 0 ],
      [ 2, 10, 11, 1, 2, 0 ], [ 2, 10, 11, -3, 1, 1 ], [ 2, 10, 13, 9, 2, 0 ],
      [ 2, 11, 12, 9, 2, 2 ], [ 3, 4, 18, -1, 1, 1 ], [ 3, 8, 10, 2, 2, 3 ],
      [ 4, 5, 12, 5, 2, 1 ], [ 4, 6, 10, -2, 3, 2 ], [ 5, 6, 8, 1, 3, 3 ],
      [ 5, 6, 9, 5, 4, 3 ], [ 5, 7, 8, 5, 5, 2 ], [ 6, 7, 8, 7, 6, 4 ] ],
  [ [ 1, 1, 210, 0, 1, 0 ], [ 1, 1, 280, 1, 1, 1 ], [ 1, 2, 105, 1, 0, 0 ],
      [ 1, 2, 120, 1, 0, 1 ], [ 1, 3, 70, 1, 0, 0 ], [ 1, 4, 53, 3, 0, 0 ],
      [ 1, 4, 56, 1, 0, 1 ], [ 1, 4, 57, 4, 1, 1 ], [ 1, 5, 42, 1, 0, 0 ],
      [ 1, 5, 43, 4, 1, 0 ], [ 1, 5, 45, 4, 0, 1 ], [ 1, 6, 35, 1, 0, 0 ],
      [ 1, 6, 36, 5, 0, 0 ], [ 1, 6, 37, 3, 1, 1 ], [ 1, 7, 30, 1, 0, 0 ],
      [ 1, 7, 32, 5, 0, 1 ], [ 1, 8, 27, 5, 0, 0 ], [ 1, 8, 28, 7, 1, 0 ],
      [ 1, 9, 24, 5, 0, 0 ], [ 1, 9, 24, 4, 1, 0 ], [ 1, 9, 24, 1, 0, 1 ],
      [ 1, 9, 25, 6, 0, 1 ], [ 1, 10, 21, 1, 0, 0 ], [ 1, 10, 23, 9, 0, 0 ],
      [ 1, 11, 21, 8, 0, 1 ], [ 1, 12, 18, 5, 0, 0 ], [ 1, 12, 19, 7, 1, 1 ],
      [ 1, 12, 20, 11, 0, 0 ], [ 1, 14, 15, 1, 0, 0 ],
      [ 1, 14, 18, 13, 0, 0 ], [ 1, 15, 16, 11, 0, 0 ],
      [ 1, 15, 16, 10, 1, 1 ], [ 1, 16, 16, 13, 0, 1 ], [ 2, 3, 37, 1, 2, 1 ],
      [ 2, 6, 18, 1, 1, 1 ], [ 2, 7, 16, 5, 1, 0 ], [ 3, 4, 19, 3, 3, 1 ],
      [ 3, 5, 16, 5, 3, 1 ], [ 3, 8, 10, 3, 3, 2 ], [ 4, 4, 14, -1, 3, 1 ],
      [ 4, 5, 11, 3, 1, 0 ], [ 4, 5, 12, -2, 3, 2 ], [ 4, 6, 9, 2, 0, 1 ],
      [ 4, 6, 10, -5, 1, 1 ], [ 4, 7, 9, 6, 2, 1 ], [ 4, 7, 9, 4, 4, 1 ],
      [ 4, 7, 9, 5, 3, 2 ], [ 4, 8, 9, 8, 3, 1 ], [ 5, 6, 9, 2, 1, 5 ],
      [ 6, 6, 7, -3, 4, 1 ], [ 6, 7, 7, -3, 3, 5 ], [ 6, 7, 7, 5, 4, 5 ] ],
  [ [ 1, 3, 70, 0, 0, 0 ], [ 2, 5, 21, 0, 0, 0 ], [ 2, 7, 17, 4, 2, 2 ],
      [ 1, 7, 30, 0, 0, 0 ], [ 2, 11, 11, 8, 0, 0 ], [ 3, 5, 14, 0, 0, 0 ],
      [ 1, 10, 21, 0, 0, 0 ], [ 2, 3, 35, 0, 0, 0 ], [ 5, 7, 7, 0, 2, 4 ],
      [ 1, 1, 210, 0, 0, 0 ], [ 2, 2, 53, 0, 2, 0 ], [ 3, 7, 10, 0, 0, 0 ],
      [ 5, 5, 10, 4, 4, 0 ], [ 1, 5, 42, 0, 0, 0 ], [ 2, 6, 19, 6, 0, 0 ],
      [ 3, 6, 13, -2, 2, 2 ], [ 6, 7, 8, 6, 0, 6 ], [ 1, 2, 105, 0, 0, 0 ],
      [ 2, 4, 27, 2, 2, 0 ], [ 3, 6, 12, 0, 2, 0 ], [ 5, 6, 7, 0, 0, 0 ],
      [ 1, 6, 35, 0, 0, 0 ], [ 2, 3, 42, 0, 0, 2 ], [ 2, 10, 11, 0, 2, 0 ],
      [ 2, 10, 13, 10, 0, 0 ], [ 3, 5, 15, 0, 0, 2 ], [ 4, 6, 9, 0, 2, 0 ],
      [ 5, 6, 9, 0, 4, 4 ], [ 1, 14, 15, 0, 0, 0 ], [ 2, 7, 15, 0, 0, 0 ],
      [ 3, 3, 24, 2, 2, 0 ], [ 5, 5, 10, 0, 0, 4 ], [ 5, 6, 8, 4, 2, 2 ],
      [ 1, 1, 280, 0, 0, 1 ], [ 1, 3, 71, 3, 1, 0 ], [ 5, 7, 8, 4, 0, 5 ],
      [ 7, 7, 7, 3, 6, 7 ], [ 1, 2, 120, 0, 0, 1 ], [ 1, 7, 32, 7, 1, 0 ],
      [ 2, 2, 56, 0, 0, 1 ], [ 2, 4, 31, 4, 1, 2 ], [ 2, 8, 16, 8, 1, 2 ],
      [ 3, 5, 16, 5, 3, 0 ], [ 4, 8, 8, 4, 1, 4 ], [ 1, 8, 28, 5, 1, 1 ],
      [ 2, 4, 28, 3, 2, 1 ], [ 2, 7, 16, 3, 2, 1 ], [ 3, 8, 10, 4, 3, 0 ],
      [ 4, 7, 8, -2, 2, 1 ], [ 4, 8, 8, -5, 2, 2 ], [ 5, 5, 10, 1, 5, 2 ],
      [ 5, 7, 8, -5, 1, 4 ], [ 1, 4, 53, 2, 1, 0 ], [ 3, 5, 17, 3, 0, 3 ],
      [ 5, 5, 11, -3, 4, 3 ], [ 1, 12, 20, 10, 0, 1 ], [ 2, 6, 18, 3, 1, 0 ],
      [ 2, 6, 18, 0, 1, 1 ], [ 3, 4, 18, 1, 1, 1 ], [ 3, 6, 14, 4, 1, 3 ],
      [ 4, 5, 12, 5, 2, 0 ], [ 4, 6, 11, -3, 3, 3 ], [ 6, 6, 7, -1, 5, 1 ],
      [ 6, 7, 8, -3, 5, 5 ], [ 1, 8, 27, 4, 1, 0 ], [ 3, 3, 24, 0, 0, 1 ],
      [ 3, 3, 27, 1, 3, 2 ], [ 3, 9, 9, -6, 1, 1 ], [ 5, 7, 9, 7, 5, 0 ],
      [ 1, 9, 24, 0, 0, 1 ], [ 1, 15, 15, 6, 1, 1 ], [ 3, 5, 15, 1, 3, 1 ],
      [ 3, 7, 11, -3, 1, 2 ], [ 4, 7, 9, 1, 2, 4 ], [ 5, 5, 12, 2, 4, 5 ],
      [ 5, 7, 7, -1, 3, 3 ], [ 1, 4, 56, 0, 0, 1 ], [ 1, 15, 18, 15, 1, 0 ],
      [ 2, 5, 22, 3, 0, 1 ], [ 2, 9, 12, -1, 1, 1 ], [ 3, 6, 12, 2, 0, 1 ],
      [ 3, 8, 10, 6, 1, 1 ], [ 4, 4, 15, 1, 4, 2 ], [ 4, 5, 12, -1, 1, 3 ],
      [ 5, 6, 8, -4, 2, 1 ], [ 6, 6, 8, -4, 4, 3 ], [ 6, 6, 8, 4, 6, 3 ],
      [ 6, 6, 8, 4, 4, 5 ] ],
  [ [ 2, 11, 11, -7, 1, 1 ], [ 3, 8, 10, 1, 2, 3 ], [ 3, 10, 10, -9, 2, 2 ] ],
  [ [ 1, 2, 106, 2, 1, 0 ], [ 1, 6, 36, 4, 1, 0 ], [ 1, 6, 37, 3, 0, 1 ],
      [ 1, 10, 22, 4, 0, 1 ], [ 1, 10, 22, 3, 1, 1 ], [ 1, 12, 18, 2, 0, 1 ],
      [ 1, 13, 18, 9, 1, 0 ], [ 2, 3, 37, 2, 1, 1 ], [ 2, 4, 27, 3, 1, 0 ],
      [ 2, 5, 22, 3, 2, 0 ], [ 2, 6, 19, 5, 1, 1 ], [ 2, 9, 12, 1, 1, 1 ],
      [ 2, 10, 12, 6, 1, 2 ], [ 2, 10, 12, 5, 2, 2 ], [ 3, 4, 18, 0, 1, 1 ],
      [ 3, 4, 22, 2, 2, 3 ], [ 3, 5, 16, 3, 3, 2 ], [ 3, 6, 12, -1, 1, 1 ],
      [ 3, 8, 10, 6, 0, 1 ], [ 3, 8, 10, 4, 3, 1 ], [ 4, 5, 13, -4, 1, 3 ],
      [ 4, 6, 9, 2, 1, 0 ], [ 4, 6, 10, 4, 3, 0 ], [ 4, 6, 10, -4, 1, 2 ],
      [ 4, 6, 10, -2, 1, 3 ], [ 4, 6, 10, 2, 2, 3 ], [ 4, 7, 8, -3, 1, 1 ],
      [ 4, 7, 9, -6, 1, 1 ], [ 5, 6, 8, -2, 3, 2 ], [ 6, 6, 7, 0, 3, 4 ],
      [ 6, 6, 7, 2, 3, 4 ], [ 1, 1, 211, 1, 1, 0 ], [ 1, 1, 281, 1, 1, 1 ],
      [ 1, 3, 77, 2, 1, 1 ], [ 1, 7, 33, 7, 1, 1 ], [ 1, 9, 25, 7, 1, 0 ],
      [ 1, 13, 17, 5, 0, 1 ], [ 1, 13, 17, 4, 1, 1 ], [ 2, 3, 43, 3, 2, 2 ],
      [ 2, 9, 13, 3, 2, 2 ], [ 3, 3, 25, 2, 3, 1 ], [ 3, 7, 11, 5, 1, 0 ],
      [ 3, 7, 13, 7, 2, 3 ], [ 3, 9, 9, -5, 1, 2 ], [ 5, 7, 7, 4, 1, 3 ] ],
  [ [ 1, 1, 281, 0, 0, 1 ], [ 1, 3, 71, 3, 0, 0 ], [ 1, 3, 77, 2, 0, 1 ],
      [ 1, 6, 37, 2, 1, 1 ], [ 1, 11, 21, 9, 0, 0 ], [ 1, 12, 18, 3, 1, 0 ],
      [ 1, 12, 21, 12, 1, 1 ], [ 2, 2, 57, 2, 2, 1 ], [ 2, 3, 36, 3, 1, 0 ],
      [ 2, 3, 37, 2, 0, 1 ], [ 2, 6, 19, 5, 0, 1 ], [ 2, 9, 12, 0, 1, 1 ],
      [ 2, 11, 12, 10, 1, 1 ], [ 3, 3, 32, 2, 3, 3 ], [ 3, 4, 18, 1, 0, 1 ],
      [ 3, 4, 20, -3, 1, 2 ], [ 3, 5, 15, 2, 3, 0 ], [ 3, 5, 18, 5, 3, 3 ],
      [ 3, 6, 13, -4, 2, 1 ], [ 3, 7, 12, 6, 3, 1 ], [ 3, 7, 12, 2, 3, 3 ],
      [ 3, 8, 9, 2, 0, 1 ], [ 3, 8, 9, -1, 1, 1 ], [ 3, 8, 10, 3, 0, 3 ],
      [ 3, 8, 11, -7, 1, 2 ], [ 3, 9, 9, 4, 0, 3 ], [ 3, 9, 10, 7, 0, 3 ],
      [ 4, 5, 13, 3, 4, 3 ], [ 5, 5, 9, 1, 2, 2 ], [ 5, 6, 9, -3, 2, 4 ],
      [ 5, 6, 9, 3, 4, 4 ], [ 5, 7, 8, -6, 1, 3 ], [ 1, 1, 211, 0, 1, 0 ],
      [ 1, 2, 121, 2, 1, 1 ], [ 1, 4, 53, 1, 1, 0 ], [ 1, 7, 31, 5, 0, 0 ],
      [ 1, 8, 28, 5, 0, 1 ], [ 1, 11, 20, 3, 1, 1 ], [ 2, 4, 28, -3, 1, 1 ],
      [ 2, 5, 22, 4, 1, 0 ], [ 2, 5, 22, -2, 1, 1 ], [ 2, 10, 13, 9, 2, 1 ],
      [ 4, 5, 11, -1, 2, 1 ], [ 4, 5, 14, 4, 1, 4 ], [ 5, 6, 8, 3, 0, 3 ],
      [ 5, 7, 7, 1, 2, 4 ], [ 5, 7, 8, 7, 2, 2 ] ],
  [ [ 1, 1, 211, 0, 0, 0 ], [ 1, 4, 53, 2, 0, 0 ], [ 1, 5, 43, 4, 0, 0 ],
      [ 1, 11, 20, 6, 0, 0 ], [ 1, 13, 19, 12, 0, 0 ], [ 2, 3, 36, 2, 2, 0 ],
      [ 2, 5, 24, 2, 2, 2 ], [ 3, 4, 20, -2, 2, 2 ], [ 3, 5, 16, 4, 2, 2 ],
      [ 4, 5, 11, 2, 2, 0 ], [ 4, 5, 12, 4, 2, 2 ], [ 4, 5, 14, 4, 2, 4 ],
      [ 5, 5, 9, 0, 2, 2 ], [ 5, 5, 10, -2, 4, 2 ], [ 5, 5, 11, 0, 4, 4 ],
      [ 5, 6, 8, 2, 4, 0 ], [ 5, 7, 8, 6, 4, 2 ], [ 1, 2, 106, 2, 0, 0 ],
      [ 1, 10, 22, 6, 0, 0 ], [ 2, 2, 71, 2, 2, 2 ], [ 2, 9, 14, 8, 2, 0 ],
      [ 3, 6, 14, 6, 2, 2 ], [ 3, 9, 10, 8, 2, 2 ], [ 6, 6, 7, -2, 4, 2 ],
      [ 1, 4, 54, 4, 1, 0 ], [ 1, 11, 20, 5, 1, 0 ], [ 1, 12, 19, 7, 0, 1 ],
      [ 1, 14, 16, 6, 0, 1 ], [ 1, 14, 18, 12, 1, 1 ], [ 2, 2, 53, 1, 1, 0 ],
      [ 2, 6, 18, 1, 0, 1 ], [ 2, 9, 12, 2, 0, 1 ], [ 2, 10, 11, 3, 1, 1 ],
      [ 2, 11, 12, 10, 0, 1 ], [ 3, 4, 19, -3, 2, 1 ], [ 3, 4, 20, 2, 3, 2 ],
      [ 3, 6, 12, 1, 1, 1 ], [ 3, 8, 10, 6, 1, 0 ], [ 3, 8, 10, 3, 1, 3 ],
      [ 4, 4, 14, 2, 3, 0 ], [ 4, 4, 16, 0, 3, 3 ], [ 4, 5, 12, 3, 4, 0 ],
      [ 4, 5, 12, 3, 4, 1 ], [ 4, 5, 12, -3, 2, 2 ], [ 4, 5, 13, -2, 3, 3 ],
      [ 4, 6, 9, -1, 1, 1 ], [ 4, 6, 10, 4, 3, 1 ], [ 4, 6, 11, 3, 0, 4 ],
      [ 4, 6, 11, 3, 2, 4 ], [ 4, 6, 12, 5, 4, 4 ], [ 4, 7, 9, -4, 1, 3 ],
      [ 5, 6, 8, -3, 3, 1 ], [ 5, 6, 8, 2, 4, 1 ], [ 5, 6, 10, 5, 1, 5 ],
      [ 6, 6, 8, -2, 3, 5 ], [ 1, 3, 77, 1, 1, 1 ], [ 1, 4, 53, 0, 1, 0 ],
      [ 1, 5, 45, 3, 1, 1 ], [ 1, 11, 20, 4, 0, 1 ], [ 1, 15, 16, 10, 0, 1 ],
      [ 3, 5, 15, 3, 2, 1 ], [ 3, 5, 17, 3, 1, 3 ], [ 3, 7, 11, 2, 3, 1 ],
      [ 3, 8, 9, 2, 1, 0 ], [ 4, 5, 11, 3, 0, 0 ], [ 5, 5, 9, 1, 3, 1 ],
      [ 5, 7, 8, 6, 4, 1 ] ],
  [ [ 1, 10, 23, 7, 1, 1 ], [ 3, 4, 22, 1, 2, 3 ], [ 3, 9, 9, 5, 2, 2 ],
      [ 2, 7, 18, 7, 1, 2 ], [ 6, 6, 6, -1, 1, 1 ], [ 6, 7, 7, 1, 5, 5 ],
      [ 1, 2, 106, 1, 1, 0 ], [ 1, 2, 121, 1, 1, 1 ], [ 1, 4, 57, 3, 1, 1 ],
      [ 1, 7, 31, 4, 1, 0 ], [ 1, 12, 18, 1, 0, 1 ], [ 1, 15, 16, 10, 1, 0 ],
      [ 1, 16, 17, 15, 1, 1 ], [ 2, 3, 43, 3, 1, 2 ], [ 2, 6, 19, 4, 2, 1 ],
      [ 3, 3, 27, -1, 2, 2 ], [ 3, 4, 19, 4, 1, 1 ], [ 3, 7, 11, 4, 2, 1 ],
      [ 3, 7, 11, -1, 2, 2 ], [ 4, 4, 14, 1, 3, 1 ], [ 4, 7, 9, 5, 3, 0 ],
      [ 6, 7, 7, 4, 1, 6 ], [ 6, 7, 8, 6, 5, 6 ], [ 1, 1, 282, 1, 1, 1 ],
      [ 1, 3, 71, 2, 1, 0 ], [ 1, 6, 37, 1, 1, 1 ], [ 1, 7, 32, 4, 1, 1 ],
      [ 1, 9, 26, 8, 1, 1 ], [ 1, 10, 22, 5, 1, 0 ], [ 1, 11, 22, 10, 1, 1 ],
      [ 2, 3, 37, -1, 1, 1 ], [ 2, 7, 16, 4, 1, 1 ], [ 2, 11, 12, 10, 1, 0 ],
      [ 3, 4, 18, 1, 2, 0 ], [ 3, 6, 13, -3, 1, 2 ], [ 3, 6, 13, 3, 2, 2 ],
      [ 3, 8, 9, 1, 1, 1 ], [ 3, 8, 10, 5, 0, 2 ], [ 4, 6, 11, -4, 2, 3 ],
      [ 4, 6, 11, 4, 4, 3 ], [ 4, 7, 8, 2, 1, 2 ], [ 4, 7, 9, -3, 2, 3 ] ],
  [ [ 3, 9, 11, 9, 3, 3 ], [ 5, 5, 9, 0, 3, 1 ], [ 5, 6, 9, 6, 3, 0 ],
      [ 2, 2, 71, 1, 2, 2 ], [ 2, 3, 36, 3, 0, 0 ], [ 2, 5, 24, 3, 0, 2 ],
      [ 2, 6, 18, 3, 0, 0 ], [ 2, 8, 14, 4, 1, 1 ], [ 2, 8, 14, 2, 2, 1 ],
      [ 2, 9, 12, 3, 0, 0 ], [ 2, 11, 12, 9, 0, 2 ], [ 3, 6, 14, 6, 3, 0 ],
      [ 5, 6, 8, 3, 1, 3 ], [ 1, 4, 57, 3, 0, 1 ], [ 1, 10, 22, 2, 1, 1 ],
      [ 3, 4, 22, 2, 0, 3 ], [ 4, 4, 15, 3, 3, 2 ], [ 4, 6, 10, 0, 2, 3 ],
      [ 1, 1, 282, 0, 0, 1 ], [ 1, 6, 37, 6, 1, 0 ], [ 1, 13, 19, 11, 1, 1 ],
      [ 3, 3, 25, 3, 3, 0 ], [ 1, 5, 45, 3, 0, 1 ], [ 1, 10, 23, 8, 1, 0 ],
      [ 1, 11, 22, 10, 0, 1 ], [ 1, 13, 17, 5, 1, 0 ], [ 5, 5, 10, 4, 4, 1 ],
      [ 5, 7, 7, 5, 1, 1 ], [ 1, 1, 212, 1, 1, 0 ], [ 1, 2, 121, 1, 0, 1 ],
      [ 1, 9, 26, 9, 1, 0 ], [ 1, 14, 16, 5, 1, 1 ], [ 1, 14, 18, 12, 0, 1 ],
      [ 2, 2, 53, 0, 1, 0 ], [ 2, 4, 31, 3, 2, 2 ], [ 2, 8, 14, 5, 0, 0 ],
      [ 2, 8, 14, 3, 2, 0 ], [ 2, 9, 14, 9, 0, 0 ], [ 2, 10, 13, -9, 1, 1 ],
      [ 4, 4, 14, -2, 2, 1 ], [ 4, 4, 16, 2, 3, 3 ], [ 4, 5, 11, -2, 1, 1 ],
      [ 4, 7, 10, 6, 4, 3 ], [ 1, 3, 77, 1, 0, 1 ], [ 1, 5, 43, 3, 1, 0 ],
      [ 1, 9, 25, 5, 1, 1 ], [ 1, 9, 26, 8, 0, 1 ], [ 3, 9, 9, 4, 1, 3 ],
      [ 3, 9, 9, 3, 2, 3 ], [ 5, 6, 9, 6, 3, 2 ], [ 6, 7, 7, -5, 2, 4 ],
      [ 1, 2, 106, 0, 1, 0 ], [ 1, 9, 24, 3, 1, 0 ], [ 1, 12, 18, 0, 0, 1 ],
      [ 1, 14, 16, 6, 1, 0 ], [ 1, 16, 17, 15, 0, 1 ], [ 2, 4, 27, 3, 0, 0 ],
      [ 2, 4, 27, 1, 2, 0 ], [ 2, 5, 24, 1, 2, 2 ], [ 2, 6, 18, 0, 0, 1 ],
      [ 2, 7, 16, 5, 0, 0 ], [ 2, 8, 15, 7, 1, 1 ], [ 2, 9, 14, 8, 2, 1 ],
      [ 2, 9, 14, 7, 2, 2 ], [ 3, 4, 18, 0, 0, 1 ], [ 3, 6, 12, 2, 1, 0 ],
      [ 3, 6, 12, 0, 1, 1 ], [ 4, 4, 14, 0, 3, 1 ], [ 4, 5, 12, 1, 1, 3 ],
      [ 4, 6, 9, 1, 1, 1 ], [ 4, 6, 10, 2, 4, 1 ], [ 4, 8, 8, -2, 3, 3 ],
      [ 4, 8, 9, -7, 1, 3 ], [ 5, 6, 10, 5, 3, 5 ], [ 6, 6, 8, 1, 2, 6 ],
      [ 6, 6, 9, 4, 5, 6 ] ],
  [ [ 2, 7, 17, 6, 2, 1 ], [ 6, 6, 6, 1, 1, 1 ], [ 6, 7, 7, 3, 5, 5 ],
      [ 1, 3, 77, 0, 0, 1 ], [ 1, 11, 22, 11, 0, 0 ], [ 3, 4, 20, 1, 3, 2 ],
      [ 5, 5, 9, -2, 2, 1 ], [ 1, 2, 106, 1, 0, 0 ], [ 1, 2, 121, 0, 0, 1 ],
      [ 1, 7, 32, 7, 0, 0 ], [ 1, 8, 27, 3, 1, 0 ], [ 1, 8, 28, 7, 0, 0 ],
      [ 1, 11, 20, 2, 1, 1 ], [ 2, 5, 22, 2, 1, 1 ], [ 2, 5, 23, 5, 1, 1 ],
      [ 2, 8, 15, 7, 0, 1 ], [ 2, 9, 12, 2, 1, 0 ], [ 2, 10, 12, 7, 1, 1 ],
      [ 3, 3, 25, -2, 2, 1 ], [ 3, 5, 17, 2, 2, 3 ], [ 3, 8, 9, 0, 1, 1 ],
      [ 3, 8, 11, 7, 3, 1 ], [ 4, 5, 11, 1, 2, 1 ], [ 4, 8, 9, 7, 4, 1 ],
      [ 5, 5, 11, 3, 4, 4 ], [ 5, 6, 8, -3, 2, 2 ], [ 5, 6, 8, 3, 3, 2 ],
      [ 5, 7, 8, 7, 2, 0 ], [ 1, 1, 212, 0, 1, 0 ], [ 1, 4, 53, 1, 0, 0 ],
      [ 1, 6, 37, 2, 0, 1 ], [ 1, 14, 16, 7, 0, 0 ], [ 1, 16, 17, 15, 1, 0 ],
      [ 2, 2, 57, 1, 2, 1 ], [ 2, 3, 37, 1, 1, 1 ], [ 2, 5, 24, 3, 1, 2 ],
      [ 2, 7, 17, 7, 1, 0 ], [ 2, 9, 13, 5, 2, 1 ], [ 3, 5, 15, 4, 1, 0 ],
      [ 3, 6, 13, 5, 1, 1 ], [ 3, 8, 10, 5, 1, 2 ], [ 4, 5, 12, 0, 1, 3 ],
      [ 5, 5, 10, 3, 3, 3 ], [ 5, 6, 8, -1, 4, 1 ], [ 5, 8, 8, 7, 4, 5 ],
      [ 6, 6, 9, -2, 5, 5 ] ],
  [ [ 1, 4, 54, 4, 0, 0 ], [ 1, 6, 36, 4, 0, 0 ], [ 2, 2, 53, 0, 0, 0 ],
      [ 2, 5, 22, 4, 0, 0 ], [ 4, 7, 9, 2, 0, 4 ], [ 4, 7, 10, 4, 4, 4 ],
      [ 6, 7, 7, 6, 0, 4 ], [ 1, 1, 212, 0, 0, 0 ], [ 1, 4, 53, 0, 0, 0 ],
      [ 1, 9, 24, 4, 0, 0 ], [ 1, 13, 17, 6, 0, 0 ], [ 2, 9, 13, 2, 2, 2 ],
      [ 4, 6, 9, 2, 0, 0 ], [ 5, 6, 8, 4, 0, 2 ], [ 3, 3, 27, 2, 2, 2 ],
      [ 3, 4, 19, 4, 2, 0 ], [ 3, 7, 11, 2, 2, 2 ], [ 4, 4, 19, 4, 4, 4 ],
      [ 1, 2, 106, 0, 0, 0 ], [ 1, 12, 18, 4, 0, 0 ], [ 2, 10, 11, 4, 0, 0 ],
      [ 3, 5, 16, 4, 0, 2 ], [ 3, 9, 10, 8, 0, 2 ], [ 2, 3, 43, 2, 2, 2 ],
      [ 2, 4, 27, 0, 2, 0 ], [ 3, 4, 18, 0, 2, 0 ], [ 3, 7, 11, 4, 2, 0 ],
      [ 6, 7, 7, 4, 2, 6 ], [ 1, 3, 71, 2, 0, 0 ], [ 1, 8, 27, 4, 0, 0 ],
      [ 1, 12, 19, 8, 0, 0 ], [ 3, 7, 12, 6, 2, 2 ], [ 3, 8, 11, -6, 2, 2 ],
      [ 4, 5, 12, 4, 0, 2 ], [ 4, 7, 8, 2, 0, 2 ], [ 5, 7, 7, 2, 0, 4 ],
      [ 1, 6, 38, 5, 1, 1 ], [ 1, 8, 28, 4, 1, 1 ], [ 1, 10, 22, 1, 1, 1 ],
      [ 1, 10, 23, 7, 0, 1 ], [ 1, 12, 18, 2, 1, 0 ], [ 1, 12, 20, 10, 1, 0 ],
      [ 2, 3, 37, 0, 1, 1 ], [ 2, 4, 28, 2, 2, 1 ], [ 2, 7, 16, 4, 0, 1 ],
      [ 2, 7, 16, 2, 2, 1 ], [ 2, 9, 13, 6, 1, 1 ], [ 2, 10, 12, 6, 2, 1 ],
      [ 3, 4, 18, 2, 1, 0 ], [ 3, 4, 22, 2, 1, 3 ], [ 3, 6, 13, 5, 0, 1 ],
      [ 3, 8, 10, 2, 3, 2 ], [ 4, 5, 12, 5, 1, 1 ], [ 4, 5, 12, 1, 0, 3 ],
      [ 4, 6, 10, -3, 2, 2 ], [ 4, 6, 10, 3, 3, 2 ], [ 4, 6, 10, 1, 2, 3 ],
      [ 4, 6, 11, 5, 3, 3 ], [ 4, 7, 8, 3, 1, 1 ], [ 4, 7, 8, 2, 2, 1 ],
      [ 4, 7, 10, 7, 2, 3 ], [ 4, 8, 9, 7, 4, 2 ], [ 5, 7, 8, -3, 3, 4 ],
      [ 6, 6, 7, 1, 3, 4 ], [ 6, 6, 8, -1, 5, 4 ], [ 1, 1, 283, 1, 1, 1 ],
      [ 1, 3, 71, 1, 1, 0 ], [ 1, 5, 45, 2, 1, 1 ], [ 1, 7, 32, 4, 0, 1 ],
      [ 1, 13, 17, 3, 1, 1 ], [ 1, 13, 19, 11, 0, 1 ], [ 3, 3, 25, 1, 3, 1 ],
      [ 3, 7, 12, -6, 2, 1 ], [ 3, 7, 12, 4, 2, 3 ], [ 4, 5, 13, 5, 4, 2 ],
      [ 4, 7, 9, 3, 4, 2 ], [ 5, 7, 7, 5, 0, 1 ] ],
  [ [ 1, 1, 283, 0, 0, 1 ], [ 1, 3, 71, 0, 1, 0 ], [ 1, 5, 46, 5, 1, 1 ],
      [ 1, 8, 29, 7, 1, 1 ], [ 1, 10, 22, 3, 0, 1 ], [ 1, 11, 20, 1, 1, 1 ],
      [ 1, 14, 17, 9, 1, 1 ], [ 1, 14, 19, 14, 1, 1 ], [ 2, 4, 28, 3, 1, 1 ],
      [ 2, 10, 11, -2, 1, 1 ], [ 3, 4, 19, 3, 3, 0 ], [ 3, 4, 23, 4, 3, 3 ],
      [ 3, 7, 11, 5, 0, 0 ], [ 3, 7, 11, 2, 3, 0 ], [ 3, 8, 11, 6, 0, 3 ],
      [ 4, 4, 16, 1, 3, 3 ], [ 4, 5, 11, 0, 2, 1 ], [ 4, 5, 12, 3, 3, 2 ],
      [ 5, 7, 7, 2, 1, 4 ], [ 1, 3, 78, 3, 1, 1 ], [ 1, 4, 57, 2, 1, 1 ],
      [ 1, 6, 36, 3, 1, 0 ], [ 1, 6, 38, 5, 0, 1 ], [ 1, 11, 21, 8, 1, 0 ],
      [ 1, 13, 18, 8, 1, 1 ], [ 1, 15, 15, 6, 0, 1 ], [ 2, 3, 37, 1, 0, 1 ],
      [ 2, 9, 14, -8, 1, 1 ], [ 3, 3, 24, 1, 2, 0 ], [ 3, 4, 20, 3, 2, 2 ],
      [ 3, 5, 15, -2, 2, 1 ], [ 3, 6, 12, 1, 0, 1 ], [ 3, 6, 14, 3, 2, 3 ],
      [ 3, 6, 15, 6, 2, 3 ], [ 3, 7, 12, 7, 1, 1 ], [ 3, 8, 10, -3, 2, 2 ],
      [ 3, 9, 10, 7, 2, 3 ], [ 4, 5, 13, -3, 2, 3 ], [ 4, 6, 9, 0, 1, 1 ],
      [ 4, 6, 10, 5, 1, 1 ], [ 4, 7, 9, 2, 1, 4 ], [ 5, 6, 9, 3, 5, 3 ],
      [ 5, 6, 9, 1, 1, 5 ], [ 6, 6, 7, -2, 3, 3 ], [ 6, 6, 7, 0, 4, 3 ],
      [ 6, 6, 7, 2, 4, 3 ] ],
  [ [ 2, 3, 43, 1, 2, 2 ], [ 2, 5, 23, 5, 2, 0 ], [ 5, 5, 13, 5, 5, 5 ],
      [ 2, 2, 57, -1, 1, 1 ], [ 2, 7, 17, -6, 1, 1 ], [ 2, 8, 15, 5, 0, 2 ],
      [ 5, 8, 8, 6, 5, 5 ], [ 1, 5, 44, 5, 1, 0 ], [ 1, 10, 24, 10, 1, 0 ],
      [ 4, 6, 10, 5, 0, 1 ], [ 4, 6, 11, 3, 1, 4 ], [ 5, 6, 9, 1, 0, 5 ],
      [ 1, 9, 25, 5, 0, 1 ], [ 5, 5, 11, 5, 5, 0 ], [ 5, 6, 9, 4, 5, 0 ],
      [ 1, 8, 29, 7, 0, 1 ], [ 1, 14, 18, 12, 1, 0 ], [ 2, 3, 36, 1, 2, 0 ],
      [ 2, 4, 28, 3, 0, 1 ], [ 2, 5, 22, 2, 0, 1 ], [ 2, 5, 22, -1, 1, 1 ],
      [ 2, 6, 20, 4, 1, 2 ], [ 2, 6, 20, 3, 2, 2 ], [ 2, 7, 16, 3, 2, 0 ],
      [ 2, 9, 12, 1, 0, 1 ], [ 2, 10, 12, 7, 0, 1 ], [ 3, 6, 14, 6, 3, 1 ],
      [ 4, 5, 11, 2, 1, 1 ], [ 4, 5, 13, 4, 3, 3 ], [ 4, 8, 8, 5, 2, 3 ],
      [ 5, 6, 8, 4, 1, 2 ], [ 5, 7, 8, 7, 1, 2 ], [ 6, 7, 8, 7, 6, 2 ],
      [ 1, 1, 213, 1, 1, 0 ], [ 1, 5, 45, 1, 1, 1 ], [ 1, 15, 15, 5, 1, 1 ],
      [ 2, 5, 25, 5, 2, 2 ], [ 2, 11, 11, 5, 2, 2 ], [ 2, 11, 13, 11, 2, 2 ],
      [ 3, 5, 15, -3, 1, 1 ], [ 3, 5, 17, 1, 2, 3 ], [ 5, 5, 9, 1, 3, 0 ],
      [ 5, 6, 9, 4, 3, 4 ], [ 1, 2, 122, 2, 1, 1 ], [ 1, 6, 37, 1, 0, 1 ],
      [ 2, 2, 71, 1, 1, 2 ], [ 2, 3, 38, 3, 2, 1 ], [ 2, 4, 31, 3, 0, 2 ],
      [ 2, 6, 18, 2, 1, 0 ], [ 2, 8, 14, 4, 0, 1 ], [ 2, 8, 14, 1, 2, 1 ],
      [ 2, 11, 12, 9, 2, 0 ], [ 3, 6, 14, 6, 1, 2 ], [ 4, 6, 11, 6, 3, 2 ],
      [ 6, 6, 7, 1, 5, 1 ], [ 6, 7, 8, 7, 5, 5 ], [ 1, 2, 107, 2, 1, 0 ],
      [ 1, 11, 21, 7, 1, 1 ], [ 1, 17, 17, 17, 1, 1 ], [ 2, 7, 17, 3, 2, 2 ],
      [ 2, 9, 13, 5, 2, 0 ], [ 2, 9, 13, 1, 2, 2 ], [ 3, 7, 11, 1, 3, 1 ],
      [ 6, 7, 7, -3, 4, 4 ] ],
  [ [ 1, 1, 213, 0, 1, 0 ], [ 1, 1, 284, 1, 1, 1 ], [ 1, 3, 71, 1, 0, 0 ],
      [ 1, 4, 54, 3, 1, 0 ], [ 1, 7, 32, 3, 1, 1 ], [ 1, 9, 24, 2, 1, 0 ],
      [ 1, 9, 25, 7, 0, 0 ], [ 1, 12, 18, 1, 1, 0 ], [ 1, 12, 19, 7, 1, 0 ],
      [ 1, 12, 19, 6, 1, 1 ], [ 2, 6, 19, -4, 1, 1 ], [ 2, 9, 13, 6, 0, 1 ],
      [ 3, 4, 19, 2, 3, 1 ], [ 3, 6, 13, 3, 3, 1 ], [ 4, 5, 13, 2, 4, 3 ],
      [ 4, 5, 14, 3, 3, 4 ], [ 4, 6, 9, 1, 0, 1 ], [ 4, 6, 10, -3, 3, 1 ],
      [ 4, 7, 8, -1, 1, 2 ], [ 5, 6, 9, 1, 4, 4 ], [ 5, 6, 10, -3, 4, 4 ],
      [ 5, 6, 10, 5, 2, 5 ], [ 5, 7, 8, -6, 3, 1 ], [ 1, 4, 57, 2, 0, 1 ],
      [ 1, 4, 57, 1, 1, 1 ], [ 1, 5, 43, 3, 0, 0 ], [ 1, 5, 43, 2, 1, 0 ],
      [ 1, 5, 45, 2, 0, 1 ], [ 1, 6, 37, 0, 0, 1 ], [ 1, 11, 20, 3, 0, 1 ],
      [ 1, 13, 17, 4, 0, 1 ], [ 1, 13, 20, 13, 1, 1 ], [ 1, 15, 15, 7, 0, 0 ],
      [ 1, 15, 17, 13, 0, 0 ], [ 2, 3, 37, 0, 0, 1 ], [ 2, 9, 13, 4, 1, 2 ],
      [ 2, 10, 11, 3, 0, 1 ], [ 3, 5, 16, 4, 1, 2 ], [ 3, 5, 16, 2, 3, 2 ],
      [ 3, 8, 10, 1, 3, 2 ], [ 4, 5, 12, 4, 3, 0 ], [ 4, 5, 12, 4, 3, 1 ],
      [ 4, 5, 12, 4, 1, 2 ], [ 4, 7, 9, 5, 3, 1 ], [ 4, 7, 9, -1, 3, 3 ],
      [ 5, 5, 10, -1, 3, 3 ], [ 6, 6, 7, 0, 5, 1 ], [ 6, 7, 7, 5, 0, 5 ] ],
  [ [ 1, 14, 17, 10, 0, 0 ], [ 2, 6, 21, 6, 2, 2 ], [ 2, 7, 17, 6, 2, 0 ],
      [ 2, 9, 13, 4, 0, 2 ], [ 5, 6, 9, 2, 4, 4 ], [ 1, 2, 107, 2, 0, 0 ],
      [ 1, 3, 71, 0, 0, 0 ], [ 2, 3, 36, 0, 2, 0 ], [ 2, 3, 43, 2, 0, 2 ],
      [ 2, 8, 15, 4, 2, 2 ], [ 3, 3, 24, 0, 2, 0 ], [ 3, 3, 27, 0, 2, 2 ],
      [ 3, 4, 18, 2, 0, 0 ], [ 3, 5, 15, 4, 0, 0 ], [ 3, 6, 12, 2, 0, 0 ],
      [ 3, 7, 11, 0, 2, 2 ], [ 3, 7, 12, 6, 0, 2 ], [ 3, 8, 9, 2, 0, 0 ],
      [ 3, 8, 10, 6, 0, 0 ], [ 3, 9, 10, 8, 2, 0 ], [ 1, 7, 31, 4, 0, 0 ],
      [ 2, 4, 31, 2, 2, 2 ], [ 2, 7, 17, 4, 0, 2 ], [ 2, 11, 11, 6, 0, 2 ],
      [ 4, 7, 8, 2, 2, 0 ], [ 5, 7, 8, -4, 2, 4 ], [ 6, 7, 8, 4, 6, 6 ],
      [ 1, 1, 213, 0, 0, 0 ], [ 1, 6, 37, 6, 0, 0 ], [ 2, 2, 71, 0, 0, 2 ],
      [ 2, 5, 22, 2, 2, 0 ], [ 2, 10, 13, 8, 2, 2 ], [ 1, 3, 72, 3, 1, 0 ],
      [ 1, 8, 28, 6, 1, 0 ], [ 1, 12, 18, 0, 1, 0 ], [ 2, 2, 57, 1, 1, 1 ],
      [ 2, 4, 27, 2, 1, 0 ], [ 2, 8, 15, 5, 1, 2 ], [ 2, 9, 12, 0, 0, 1 ],
      [ 2, 10, 11, 3, 1, 0 ], [ 2, 10, 12, 7, 1, 0 ], [ 2, 12, 12, 12, 1, 1 ],
      [ 3, 6, 12, 0, 0, 1 ], [ 3, 7, 12, 5, 3, 2 ], [ 3, 8, 9, 1, 0, 1 ],
      [ 3, 8, 11, -7, 2, 1 ], [ 3, 8, 12, 8, 3, 3 ], [ 3, 9, 10, 7, 3, 0 ],
      [ 4, 4, 18, 1, 2, 4 ], [ 4, 5, 12, 0, 0, 3 ], [ 4, 7, 8, 3, 0, 1 ],
      [ 4, 8, 8, 5, 0, 3 ], [ 4, 8, 8, 4, 3, 3 ], [ 5, 5, 10, -3, 3, 2 ],
      [ 6, 6, 6, 0, 1, 1 ], [ 6, 6, 7, 1, 5, 0 ], [ 6, 6, 8, 5, 5, 0 ],
      [ 6, 7, 7, 2, 5, 5 ], [ 1, 1, 284, 0, 0, 1 ], [ 1, 8, 27, 2, 1, 0 ],
      [ 1, 12, 21, 12, 1, 0 ], [ 3, 3, 32, 2, 2, 3 ], [ 3, 5, 15, 1, 3, 0 ],
      [ 3, 7, 11, -3, 2, 1 ], [ 3, 7, 11, 3, 1, 2 ], [ 3, 7, 12, 4, 0, 3 ],
      [ 3, 9, 9, 6, 1, 1 ], [ 5, 5, 9, -1, 1, 2 ], [ 5, 7, 7, 2, 3, 3 ],
      [ 1, 2, 122, 1, 1, 1 ], [ 1, 8, 28, 4, 0, 1 ], [ 2, 4, 28, 1, 2, 1 ],
      [ 2, 4, 31, 3, 1, 2 ], [ 2, 5, 22, 1, 1, 1 ], [ 2, 7, 16, -3, 1, 1 ],
      [ 2, 7, 16, 1, 2, 1 ], [ 4, 8, 8, 6, 1, 2 ], [ 4, 8, 8, 3, 2, 4 ],
      [ 6, 7, 8, 7, 6, 3 ], [ 1, 7, 31, 3, 1, 0 ], [ 1, 13, 17, 2, 1, 1 ],
      [ 5, 7, 7, -1, 1, 4 ], [ 5, 7, 8, 4, 2, 5 ] ],
  [ [ 1, 2, 107, 1, 1, 0 ], [ 1, 2, 122, 1, 0, 1 ], [ 1, 3, 78, 2, 1, 1 ],
      [ 1, 7, 32, 6, 1, 0 ], [ 1, 11, 20, 4, 1, 0 ], [ 2, 2, 57, 0, 1, 1 ],
      [ 2, 3, 36, 2, 1, 0 ], [ 2, 3, 43, 2, 1, 2 ], [ 2, 5, 22, 0, 1, 1 ],
      [ 2, 5, 23, 4, 2, 1 ], [ 2, 7, 17, 4, 1, 2 ], [ 2, 8, 14, -3, 1, 1 ],
      [ 2, 8, 15, 6, 2, 1 ], [ 2, 9, 12, 1, 1, 0 ], [ 2, 10, 11, 2, 1, 1 ],
      [ 2, 11, 11, 6, 1, 2 ], [ 2, 11, 12, 9, 1, 2 ], [ 3, 3, 27, 1, 2, 2 ],
      [ 3, 4, 20, 3, 0, 2 ], [ 3, 5, 15, 3, 2, 0 ], [ 3, 5, 18, 5, 2, 3 ],
      [ 3, 6, 13, -1, 2, 2 ], [ 3, 6, 14, 5, 3, 2 ], [ 3, 7, 11, 3, 0, 2 ],
      [ 3, 7, 11, 1, 2, 2 ], [ 3, 8, 9, 1, 1, 0 ], [ 3, 8, 10, 5, 2, 0 ],
      [ 3, 8, 10, 5, 2, 1 ], [ 3, 8, 11, 8, 1, 1 ], [ 3, 8, 11, 6, 2, 3 ],
      [ 4, 5, 11, 2, 0, 1 ], [ 4, 7, 8, 3, 1, 0 ], [ 5, 5, 10, -3, 4, 1 ],
      [ 5, 6, 8, -1, 2, 3 ], [ 5, 6, 9, -5, 1, 3 ], [ 5, 7, 8, 7, 2, 1 ],
      [ 5, 7, 8, 4, 5, 3 ], [ 5, 7, 8, 4, 1, 5 ] ],
  [ [ 1, 1, 214, 1, 1, 0 ], [ 1, 4, 57, 1, 0, 1 ], [ 1, 4, 58, 4, 1, 1 ],
      [ 1, 9, 24, 1, 1, 0 ], [ 1, 10, 22, 2, 0, 1 ], [ 1, 10, 24, 9, 1, 1 ],
      [ 2, 2, 54, 1, 2, 0 ], [ 2, 8, 15, 7, 1, 0 ], [ 3, 4, 22, 1, 1, 3 ],
      [ 3, 5, 16, 1, 3, 2 ], [ 4, 4, 15, -1, 3, 2 ], [ 4, 6, 10, -4, 2, 1 ],
      [ 4, 6, 10, 1, 4, 1 ], [ 4, 8, 9, -7, 3, 1 ], [ 4, 8, 9, -5, 3, 3 ],
      [ 5, 6, 10, 4, 4, 5 ], [ 1, 2, 107, 0, 1, 0 ], [ 1, 3, 78, 2, 0, 1 ],
      [ 1, 9, 25, 4, 1, 1 ], [ 1, 11, 21, 7, 0, 1 ], [ 1, 13, 17, 1, 1, 1 ],
      [ 1, 13, 18, 8, 0, 1 ], [ 5, 6, 9, 4, 5, 2 ], [ 1, 1, 285, 1, 1, 1 ],
      [ 1, 5, 43, 1, 1, 0 ], [ 1, 5, 45, 1, 0, 1 ], [ 1, 7, 33, 6, 1, 1 ],
      [ 1, 13, 19, 11, 1, 0 ], [ 1, 14, 19, 14, 1, 0 ], [ 2, 7, 17, 7, 0, 0 ],
      [ 3, 7, 11, -4, 1, 1 ], [ 5, 7, 7, 0, 3, 3 ], [ 6, 7, 7, 7, 2, 2 ],
      [ 7, 7, 7, 5, 5, 7 ], [ 1, 2, 122, 0, 0, 1 ], [ 1, 6, 36, 2, 1, 0 ],
      [ 1, 8, 28, 3, 1, 1 ], [ 1, 10, 22, 4, 1, 0 ], [ 1, 14, 16, 4, 1, 1 ],
      [ 1, 14, 17, 9, 0, 1 ], [ 2, 4, 28, -2, 1, 1 ], [ 2, 4, 31, 1, 2, 2 ],
      [ 2, 9, 14, 7, 0, 2 ], [ 3, 7, 12, 7, 1, 0 ], [ 3, 9, 10, 7, 3, 2 ],
      [ 4, 4, 14, 2, 2, 1 ], [ 4, 4, 16, -1, 2, 3 ], [ 4, 6, 9, 1, 1, 0 ],
      [ 4, 6, 10, 5, 1, 0 ], [ 4, 6, 10, 2, 0, 3 ], [ 4, 6, 10, 2, 1, 3 ],
      [ 4, 7, 8, -1, 2, 1 ], [ 4, 7, 9, 6, 1, 1 ], [ 6, 6, 7, -3, 3, 2 ],
      [ 6, 6, 7, 3, 4, 2 ] ],
  [ [ 1, 6, 36, 3, 0, 0 ], [ 1, 9, 24, 3, 0, 0 ], [ 1, 9, 25, 6, 1, 0 ],
      [ 1, 10, 24, 9, 0, 1 ], [ 3, 4, 22, 1, 0, 3 ], [ 3, 9, 10, 6, 3, 3 ],
      [ 4, 7, 9, 6, 0, 1 ], [ 6, 7, 7, -5, 3, 3 ], [ 1, 1, 285, 0, 0, 1 ],
      [ 1, 3, 72, 3, 0, 0 ], [ 1, 4, 57, 0, 0, 1 ], [ 1, 7, 33, 6, 0, 1 ],
      [ 1, 12, 18, 3, 0, 0 ], [ 1, 15, 18, 15, 0, 0 ], [ 3, 6, 13, 3, 3, 0 ],
      [ 4, 7, 9, -3, 3, 2 ], [ 2, 2, 57, 0, 0, 1 ], [ 3, 5, 15, 0, 3, 0 ],
      [ 3, 5, 17, 2, 0, 3 ], [ 5, 5, 11, 1, 4, 4 ], [ 5, 5, 12, 3, 3, 5 ],
      [ 2, 11, 11, 7, 1, 1 ], [ 3, 6, 14, 3, 0, 3 ], [ 3, 8, 11, 5, 3, 3 ],
      [ 1, 3, 78, 1, 1, 1 ], [ 1, 5, 43, 0, 1, 0 ], [ 1, 5, 44, 5, 0, 0 ],
      [ 1, 9, 24, 0, 1, 0 ], [ 1, 9, 26, 9, 0, 0 ], [ 1, 11, 20, 5, 0, 0 ],
      [ 2, 5, 24, 2, 1, 2 ], [ 3, 3, 25, 2, 2, 1 ], [ 3, 4, 20, 3, 1, 2 ],
      [ 3, 9, 9, 2, 2, 3 ], [ 3, 9, 10, 8, 1, 2 ], [ 3, 9, 10, 7, 1, 3 ],
      [ 4, 5, 12, 5, 1, 0 ], [ 4, 6, 9, 0, 0, 1 ], [ 5, 5, 9, 2, 2, 1 ],
      [ 5, 6, 8, 1, 4, 1 ], [ 5, 6, 9, 6, 3, 1 ], [ 5, 6, 9, 0, 0, 5 ],
      [ 5, 7, 7, 5, 0, 0 ], [ 5, 7, 8, -3, 4, 3 ], [ 6, 6, 9, 5, 6, 5 ],
      [ 1, 2, 107, 1, 0, 0 ], [ 1, 7, 32, 3, 0, 1 ], [ 1, 8, 27, 3, 0, 0 ],
      [ 1, 8, 27, 1, 1, 0 ], [ 2, 9, 12, 0, 1, 0 ], [ 3, 3, 32, 1, 2, 3 ],
      [ 3, 6, 12, 1, 1, 0 ], [ 3, 6, 13, 5, 1, 0 ], [ 3, 8, 9, 0, 0, 1 ],
      [ 3, 9, 9, 6, 0, 1 ], [ 4, 7, 9, -5, 1, 2 ], [ 4, 9, 9, 9, 3, 4 ],
      [ 6, 6, 7, 1, 4, 3 ], [ 6, 6, 8, 5, 5, 3 ], [ 1, 1, 214, 0, 1, 0 ],
      [ 1, 4, 54, 3, 0, 0 ], [ 1, 5, 45, 0, 0, 1 ], [ 1, 14, 16, 5, 0, 1 ],
      [ 1, 16, 16, 13, 0, 0 ], [ 2, 5, 25, 5, 1, 2 ], [ 4, 4, 17, 4, 4, 3 ],
      [ 4, 5, 13, -4, 3, 2 ], [ 5, 5, 9, 0, 3, 0 ], [ 5, 5, 10, 2, 5, 0 ],
      [ 5, 5, 10, 2, 5, 1 ], [ 5, 7, 8, -5, 4, 1 ], [ 5, 7, 9, 6, 0, 5 ],
      [ 1, 7, 32, 2, 1, 1 ], [ 1, 10, 22, 5, 0, 0 ], [ 1, 13, 17, 4, 1, 0 ],
      [ 1, 13, 18, 9, 0, 0 ], [ 2, 9, 13, 6, 1, 0 ], [ 4, 7, 8, 1, 1, 2 ],
      [ 4, 7, 9, 3, 3, 3 ] ],
  [ [ 1, 2, 107, 0, 0, 0 ], [ 1, 5, 43, 2, 0, 0 ], [ 2, 3, 36, 2, 0, 0 ],
      [ 2, 4, 27, 2, 0, 0 ], [ 2, 9, 12, 2, 0, 0 ], [ 2, 11, 12, 10, 0, 0 ],
      [ 3, 6, 13, 2, 2, 2 ], [ 4, 6, 11, 2, 2, 4 ], [ 5, 5, 11, 2, 4, 4 ],
      [ 5, 6, 9, 4, 0, 4 ], [ 1, 1, 214, 0, 0, 0 ], [ 1, 10, 23, 8, 0, 0 ],
      [ 2, 5, 24, 2, 0, 2 ], [ 2, 6, 19, 4, 2, 0 ], [ 2, 7, 17, 2, 2, 2 ],
      [ 2, 8, 15, 6, 2, 0 ], [ 3, 5, 16, -2, 2, 2 ], [ 3, 8, 10, 4, 2, 2 ],
      [ 5, 6, 8, 4, 2, 0 ], [ 5, 7, 8, -6, 2, 2 ], [ 1, 8, 27, 0, 1, 0 ],
      [ 1, 8, 29, 8, 1, 0 ], [ 1, 11, 20, 2, 0, 1 ], [ 1, 15, 17, 12, 1, 1 ],
      [ 3, 3, 27, -1, 1, 2 ], [ 3, 5, 15, 3, 1, 1 ], [ 3, 5, 17, 2, 1, 3 ],
      [ 3, 8, 9, 0, 1, 0 ], [ 3, 8, 11, 8, 1, 0 ], [ 4, 5, 11, 1, 2, 0 ],
      [ 5, 5, 9, 1, 1, 2 ], [ 5, 5, 11, 5, 5, 2 ], [ 5, 5, 11, 4, 5, 3 ],
      [ 5, 7, 7, -3, 1, 3 ], [ 1, 4, 54, 2, 1, 0 ], [ 1, 6, 38, 4, 1, 1 ],
      [ 1, 12, 20, 9, 1, 1 ], [ 2, 3, 38, 3, 1, 1 ], [ 2, 5, 22, 1, 0, 1 ],
      [ 2, 5, 23, -4, 1, 1 ], [ 2, 6, 18, 1, 1, 0 ], [ 2, 6, 19, 5, 1, 0 ],
      [ 2, 6, 20, 6, 2, 1 ], [ 2, 8, 14, 4, 1, 0 ], [ 2, 10, 11, -1, 1, 1 ],
      [ 2, 11, 12, 9, 2, 1 ], [ 3, 4, 19, 3, 2, 1 ], [ 3, 8, 10, -4, 1, 2 ],
      [ 3, 8, 10, 2, 1, 3 ], [ 4, 4, 14, 1, 3, 0 ], [ 4, 5, 12, -4, 2, 1 ],
      [ 4, 6, 10, -1, 3, 2 ], [ 4, 6, 11, 5, 4, 2 ], [ 5, 6, 8, 4, 2, 1 ],
      [ 5, 6, 8, 0, 4, 1 ], [ 5, 6, 8, -2, 1, 3 ], [ 5, 6, 8, 2, 2, 3 ],
      [ 5, 8, 8, 8, 3, 4 ], [ 6, 6, 8, 4, 6, 1 ], [ 6, 6, 8, 0, 4, 5 ],
      [ 6, 7, 8, -4, 4, 5 ], [ 6, 7, 8, 6, 6, 5 ] ],
  [ [ 1, 1, 286, 1, 1, 1 ], [ 1, 2, 123, 2, 1, 1 ], [ 1, 3, 72, 2, 1, 0 ],
      [ 1, 3, 78, 1, 0, 1 ], [ 1, 5, 46, 4, 1, 1 ], [ 1, 6, 36, 1, 1, 0 ],
      [ 1, 6, 37, 5, 1, 0 ], [ 1, 7, 31, 2, 1, 0 ], [ 1, 7, 32, 1, 1, 1 ],
      [ 1, 10, 22, 1, 0, 1 ], [ 1, 10, 23, 6, 1, 1 ], [ 1, 11, 22, 10, 1, 0 ],
      [ 1, 12, 19, 6, 0, 1 ], [ 1, 14, 16, 5, 1, 0 ], [ 1, 14, 17, 9, 1, 0 ],
      [ 1, 15, 16, 9, 1, 1 ], [ 2, 3, 43, 1, 1, 2 ], [ 2, 5, 22, 3, 1, 0 ],
      [ 2, 6, 19, 3, 2, 1 ], [ 2, 7, 16, 4, 1, 0 ], [ 3, 4, 18, 1, 1, 0 ],
      [ 3, 4, 19, 1, 3, 1 ], [ 3, 4, 20, -1, 2, 2 ], [ 3, 4, 23, 4, 2, 3 ],
      [ 3, 5, 15, 2, 2, 1 ], [ 3, 6, 13, 3, 0, 2 ], [ 3, 6, 13, 3, 1, 2 ],
      [ 3, 7, 11, -2, 1, 2 ], [ 3, 7, 12, 6, 1, 2 ], [ 3, 7, 12, 4, 1, 3 ],
      [ 4, 4, 15, 3, 4, 1 ], [ 4, 5, 12, -1, 3, 2 ], [ 4, 6, 10, -1, 1, 3 ],
      [ 4, 6, 11, 5, 0, 3 ], [ 4, 7, 8, 0, 1, 2 ], [ 4, 7, 9, 6, 1, 0 ],
      [ 4, 7, 9, 1, 1, 4 ], [ 4, 7, 10, 5, 3, 4 ], [ 5, 7, 7, -4, 1, 2 ],
      [ 5, 7, 7, -2, 2, 3 ], [ 5, 7, 8, 3, 3, 5 ], [ 6, 7, 7, -4, 3, 4 ],
      [ 6, 7, 7, 6, 3, 4 ], [ 7, 7, 7, -2, 5, 6 ] ],
  [ [ 1, 1, 215, 1, 1, 0 ], [ 1, 1, 286, 0, 0, 1 ], [ 2, 11, 13, 11, 2, 0 ],
      [ 3, 7, 13, 6, 3, 3 ], [ 5, 5, 10, -2, 2, 3 ], [ 1, 8, 28, 2, 1, 1 ],
      [ 2, 2, 58, 2, 2, 1 ], [ 2, 4, 28, 2, 1, 1 ], [ 2, 8, 16, 7, 2, 2 ],
      [ 3, 10, 10, 9, 3, 3 ], [ 4, 7, 8, 1, 2, 1 ], [ 1, 10, 22, 0, 0, 1 ],
      [ 1, 13, 20, 13, 1, 0 ], [ 2, 5, 22, 1, 2, 0 ], [ 2, 7, 16, 3, 1, 1 ],
      [ 2, 10, 11, 1, 1, 1 ], [ 3, 4, 22, 0, 0, 3 ], [ 3, 8, 10, 2, 0, 3 ],
      [ 4, 5, 12, -3, 3, 1 ], [ 4, 8, 8, -6, 1, 1 ], [ 1, 5, 46, 4, 0, 1 ],
      [ 2, 3, 37, 3, 2, 0 ], [ 2, 7, 17, 1, 2, 2 ], [ 3, 7, 11, 1, 3, 0 ],
      [ 1, 6, 38, 4, 0, 1 ], [ 2, 2, 72, 1, 2, 2 ], [ 2, 3, 38, 2, 2, 1 ],
      [ 2, 6, 18, 0, 1, 0 ], [ 2, 12, 12, 11, 2, 2 ], [ 3, 3, 24, 1, 1, 0 ],
      [ 3, 5, 16, -3, 1, 2 ], [ 4, 6, 10, 4, 1, 2 ], [ 5, 6, 10, -4, 3, 4 ],
      [ 6, 6, 6, 0, 0, 1 ], [ 6, 6, 7, 3, 4, 0 ], [ 6, 6, 7, 0, 5, 0 ],
      [ 6, 6, 8, 1, 1, 6 ], [ 6, 6, 9, 3, 5, 6 ], [ 1, 3, 78, 0, 0, 1 ],
      [ 1, 15, 15, 4, 1, 1 ], [ 2, 3, 43, 1, 0, 2 ], [ 3, 5, 15, 3, 0, 1 ],
      [ 3, 9, 9, 1, 2, 3 ], [ 1, 13, 17, 3, 0, 1 ], [ 2, 9, 15, 9, 2, 2 ],
      [ 3, 3, 25, -1, 2, 1 ], [ 3, 9, 10, 8, 2, 1 ], [ 5, 7, 7, 1, 3, 3 ],
      [ 1, 2, 108, 2, 1, 0 ], [ 1, 6, 36, 0, 1, 0 ], [ 2, 4, 27, 1, 1, 0 ],
      [ 2, 5, 22, 0, 0, 1 ], [ 2, 6, 20, 1, 2, 2 ], [ 2, 6, 21, 6, 1, 2 ],
      [ 3, 6, 12, 0, 1, 0 ], [ 3, 6, 14, 3, 1, 3 ], [ 3, 6, 14, 2, 2, 3 ],
      [ 4, 6, 9, 0, 1, 0 ], [ 4, 6, 11, 6, 3, 0 ], [ 5, 5, 12, 5, 5, 4 ],
      [ 6, 6, 7, -1, 2, 4 ], [ 6, 6, 8, 4, 5, 4 ], [ 6, 7, 8, 3, 6, 6 ] ],
  [ [ 1, 1, 215, 0, 1, 0 ], [ 1, 2, 123, 1, 1, 1 ], [ 1, 4, 54, 1, 1, 0 ],
      [ 1, 5, 43, 1, 0, 0 ], [ 1, 5, 44, 4, 1, 0 ], [ 1, 7, 31, 3, 0, 0 ],
      [ 1, 8, 28, 3, 0, 1 ], [ 1, 9, 25, 4, 0, 1 ], [ 1, 9, 26, 7, 1, 1 ],
      [ 1, 11, 20, 1, 0, 1 ], [ 1, 12, 20, 9, 0, 1 ], [ 1, 13, 17, 5, 0, 0 ],
      [ 1, 13, 18, 8, 1, 0 ], [ 1, 15, 17, 12, 0, 1 ], [ 2, 3, 36, 1, 1, 0 ],
      [ 2, 4, 29, 4, 2, 1 ], [ 2, 5, 24, 1, 1, 2 ], [ 2, 6, 19, 4, 1, 1 ],
      [ 2, 8, 14, 3, 1, 1 ], [ 2, 8, 15, -6, 1, 1 ], [ 2, 9, 13, -5, 1, 1 ],
      [ 2, 9, 14, 7, 1, 2 ], [ 2, 10, 11, 0, 1, 1 ], [ 2, 11, 11, 7, 0, 1 ],
      [ 3, 4, 19, -3, 1, 1 ], [ 3, 5, 16, 5, 2, 1 ], [ 3, 6, 13, 4, 2, 1 ],
      [ 3, 8, 11, 6, 1, 3 ], [ 4, 5, 11, 2, 1, 0 ], [ 4, 5, 11, -1, 1, 1 ],
      [ 4, 5, 13, 4, 0, 3 ], [ 4, 5, 14, 2, 3, 4 ], [ 4, 7, 9, 4, 2, 3 ],
      [ 4, 8, 8, 5, 1, 3 ], [ 4, 8, 9, -6, 2, 3 ], [ 5, 5, 9, 0, 1, 2 ],
      [ 5, 5, 10, 3, 4, 2 ], [ 5, 6, 8, 1, 4, 0 ], [ 5, 6, 9, 5, 4, 0 ],
      [ 5, 6, 9, -2, 4, 3 ], [ 5, 6, 9, 2, 5, 3 ], [ 5, 7, 8, 6, 3, 3 ],
      [ 5, 7, 8, -1, 4, 4 ] ],
  [ [ 1, 2, 108, 2, 0, 0 ], [ 1, 3, 72, 2, 0, 0 ], [ 1, 5, 43, 0, 0, 0 ],
      [ 1, 7, 32, 6, 0, 0 ], [ 1, 8, 27, 2, 0, 0 ], [ 1, 8, 28, 6, 0, 0 ],
      [ 1, 12, 18, 2, 0, 0 ], [ 1, 12, 20, 10, 0, 0 ], [ 2, 4, 31, 2, 0, 2 ],
      [ 4, 5, 11, 0, 2, 0 ], [ 4, 7, 9, 2, 4, 2 ], [ 2, 5, 22, 0, 2, 0 ],
      [ 2, 7, 18, 6, 2, 2 ], [ 3, 6, 13, 0, 2, 2 ], [ 2, 3, 43, 0, 0, 2 ],
      [ 2, 10, 13, 8, 0, 2 ], [ 3, 10, 10, 10, 2, 2 ], [ 5, 6, 10, 6, 4, 4 ],
      [ 5, 7, 7, 4, 2, 2 ], [ 1, 1, 215, 0, 0, 0 ], [ 1, 4, 54, 2, 0, 0 ],
      [ 1, 6, 36, 2, 0, 0 ], [ 1, 9, 24, 2, 0, 0 ], [ 1, 10, 24, 10, 0, 0 ],
      [ 1, 11, 21, 8, 0, 0 ], [ 1, 14, 16, 6, 0, 0 ], [ 1, 15, 16, 10, 0, 0 ],
      [ 2, 7, 16, 2, 2, 0 ], [ 3, 4, 20, 2, 2, 2 ], [ 4, 4, 15, -2, 2, 2 ],
      [ 4, 8, 9, 8, 2, 2 ], [ 5, 5, 9, 2, 2, 0 ], [ 5, 7, 9, -4, 4, 4 ],
      [ 1, 1, 287, 1, 1, 1 ], [ 1, 7, 31, 1, 1, 0 ], [ 1, 7, 32, 2, 0, 1 ],
      [ 1, 11, 20, 0, 0, 1 ], [ 3, 3, 27, 1, 1, 2 ], [ 3, 4, 19, 4, 1, 0 ],
      [ 4, 5, 13, 5, 4, 0 ], [ 4, 7, 9, 3, 4, 0 ], [ 5, 7, 9, 5, 5, 5 ],
      [ 1, 2, 123, 1, 0, 1 ], [ 1, 3, 72, 1, 1, 0 ], [ 1, 14, 16, 3, 1, 1 ],
      [ 1, 16, 16, 12, 1, 1 ], [ 2, 4, 27, 0, 1, 0 ], [ 2, 4, 28, 4, 1, 0 ],
      [ 2, 4, 31, 2, 1, 2 ], [ 3, 3, 28, 3, 3, 2 ], [ 3, 4, 18, 0, 1, 0 ],
      [ 4, 4, 14, -1, 2, 1 ], [ 4, 4, 16, 2, 2, 3 ], [ 4, 4, 18, 1, 1, 4 ],
      [ 4, 4, 19, 3, 4, 4 ], [ 4, 5, 12, 5, 0, 0 ], [ 4, 6, 11, 1, 2, 4 ],
      [ 4, 6, 12, 5, 0, 4 ], [ 4, 7, 8, 3, 0, 0 ], [ 4, 7, 8, 1, 0, 2 ],
      [ 4, 8, 8, 3, 0, 4 ], [ 4, 8, 9, 5, 4, 4 ], [ 1, 3, 79, 3, 1, 1 ],
      [ 1, 4, 55, 4, 1, 0 ], [ 1, 9, 25, 3, 1, 1 ], [ 1, 15, 15, 5, 0, 1 ],
      [ 3, 5, 15, -1, 2, 1 ], [ 4, 5, 15, 5, 4, 4 ], [ 4, 7, 9, 1, 0, 4 ],
      [ 4, 7, 11, 7, 4, 4 ], [ 5, 7, 7, 1, 1, 4 ], [ 1, 4, 54, 0, 1, 0 ],
      [ 1, 4, 58, 3, 1, 1 ], [ 1, 8, 28, 1, 1, 1 ], [ 1, 11, 20, 3, 1, 0 ],
      [ 2, 2, 54, 1, 1, 0 ], [ 2, 4, 28, 2, 0, 1 ], [ 2, 10, 12, -6, 1, 1 ],
      [ 3, 4, 20, -2, 1, 2 ], [ 3, 8, 10, 3, 3, 1 ], [ 4, 4, 14, 0, 3, 0 ],
      [ 4, 4, 15, 3, 4, 0 ], [ 4, 4, 15, 2, 3, 2 ], [ 4, 5, 12, 2, 4, 1 ],
      [ 4, 5, 14, 3, 0, 4 ], [ 4, 6, 9, 1, 0, 0 ], [ 4, 6, 10, 5, 0, 0 ],
      [ 4, 6, 10, 1, 4, 0 ], [ 4, 6, 11, 5, 4, 0 ], [ 4, 7, 8, 0, 2, 1 ],
      [ 4, 7, 9, -4, 3, 1 ], [ 4, 7, 10, 5, 0, 4 ], [ 4, 7, 10, 3, 4, 4 ],
      [ 4, 8, 9, -7, 2, 2 ] ],
  [ [ 1, 1, 287, 0, 0, 1 ], [ 1, 3, 72, 0, 1, 0 ], [ 1, 9, 26, 7, 0, 1 ],
      [ 1, 12, 19, 5, 1, 1 ], [ 2, 3, 36, 0, 1, 0 ], [ 2, 6, 19, 4, 0, 1 ],
      [ 3, 3, 32, 1, 1, 3 ], [ 3, 4, 18, 1, 0, 0 ], [ 3, 4, 19, -2, 2, 1 ],
      [ 3, 5, 16, 3, 2, 2 ], [ 3, 6, 13, 1, 2, 2 ], [ 3, 6, 14, -5, 1, 2 ],
      [ 3, 6, 14, 1, 2, 3 ], [ 3, 6, 15, 5, 3, 3 ], [ 3, 8, 9, 1, 0, 0 ],
      [ 3, 8, 10, 3, 3, 0 ], [ 3, 9, 9, 5, 0, 2 ], [ 3, 9, 9, -3, 2, 2 ],
      [ 4, 7, 9, -5, 2, 1 ], [ 6, 7, 7, 7, 1, 2 ], [ 6, 7, 8, -6, 5, 2 ],
      [ 1, 2, 108, 1, 1, 0 ], [ 1, 6, 39, 6, 1, 1 ], [ 1, 10, 23, 6, 0, 1 ],
      [ 2, 3, 38, -2, 1, 1 ], [ 3, 3, 24, 0, 1, 0 ], [ 3, 3, 25, 2, 3, 0 ],
      [ 3, 3, 27, 0, 1, 2 ], [ 3, 4, 23, 3, 3, 3 ], [ 3, 5, 18, 4, 3, 3 ],
      [ 3, 6, 12, 1, 0, 0 ], [ 3, 6, 13, 5, 0, 0 ], [ 3, 7, 11, 0, 3, 0 ],
      [ 3, 7, 12, 7, 0, 0 ], [ 3, 8, 11, 7, 2, 2 ], [ 3, 9, 10, -8, 1, 1 ],
      [ 5, 6, 9, 4, 5, 1 ], [ 6, 6, 9, -3, 4, 5 ], [ 1, 8, 29, 6, 1, 1 ],
      [ 1, 10, 22, 3, 1, 0 ], [ 1, 10, 23, 7, 1, 0 ], [ 2, 4, 28, -1, 1, 1 ],
      [ 2, 11, 13, 11, 1, 2 ], [ 4, 6, 11, 3, 4, 3 ], [ 4, 7, 10, -6, 1, 3 ],
      [ 5, 7, 7, 0, 1, 4 ], [ 6, 7, 7, 3, 3, 6 ], [ 1, 2, 123, 0, 0, 1 ],
      [ 1, 4, 58, 3, 0, 1 ], [ 1, 7, 31, 0, 1, 0 ], [ 1, 15, 17, 12, 1, 0 ],
      [ 2, 10, 11, 2, 0, 1 ], [ 4, 5, 11, 1, 1, 1 ], [ 4, 7, 10, 7, 3, 0 ],
      [ 5, 6, 8, 3, 3, 0 ] ],
  [ [ 1, 11, 21, 6, 1, 1 ], [ 1, 13, 17, 3, 1, 0 ], [ 3, 3, 25, 1, 2, 1 ],
      [ 3, 5, 17, 5, 3, 2 ], [ 3, 5, 17, 1, 1, 3 ], [ 3, 6, 13, -2, 1, 2 ],
      [ 3, 7, 11, 4, 1, 1 ], [ 3, 9, 9, 5, 1, 2 ], [ 5, 5, 11, -1, 3, 4 ],
      [ 5, 7, 7, 3, 2, 3 ], [ 1, 1, 216, 1, 1, 0 ], [ 1, 2, 108, 0, 1, 0 ],
      [ 1, 6, 38, 3, 1, 1 ], [ 2, 2, 54, 0, 1, 0 ], [ 2, 2, 58, 1, 2, 1 ],
      [ 2, 2, 72, 1, 1, 2 ], [ 2, 3, 36, 1, 0, 0 ], [ 2, 3, 38, 1, 2, 1 ],
      [ 2, 3, 44, 3, 2, 2 ], [ 2, 4, 27, 1, 0, 0 ], [ 2, 4, 28, 3, 2, 0 ],
      [ 2, 5, 22, 3, 0, 0 ], [ 2, 5, 24, 1, 0, 2 ], [ 2, 6, 18, 1, 0, 0 ],
      [ 2, 6, 19, 5, 0, 0 ], [ 2, 6, 20, 3, 0, 2 ], [ 2, 6, 20, 3, 1, 2 ],
      [ 2, 7, 16, 3, 0, 1 ], [ 2, 7, 17, 6, 1, 1 ], [ 2, 8, 14, 1, 2, 0 ],
      [ 2, 8, 15, 7, 0, 0 ], [ 2, 8, 15, 3, 2, 2 ], [ 2, 8, 16, 7, 0, 2 ],
      [ 2, 9, 12, 1, 0, 0 ], [ 2, 10, 11, 3, 0, 0 ], [ 2, 10, 11, 2, 1, 0 ],
      [ 2, 10, 12, 7, 0, 0 ], [ 2, 10, 12, 5, 0, 2 ], [ 2, 10, 12, 5, 1, 2 ],
      [ 2, 11, 12, -9, 1, 1 ], [ 2, 12, 12, 11, 0, 2 ],
      [ 3, 8, 10, -5, 1, 1 ], [ 3, 8, 10, -4, 2, 1 ], [ 3, 8, 10, 1, 1, 3 ],
      [ 4, 6, 10, 2, 3, 2 ], [ 5, 6, 8, -4, 1, 1 ], [ 5, 6, 8, 3, 3, 1 ],
      [ 5, 8, 8, 7, 1, 5 ], [ 6, 6, 8, 3, 4, 5 ] ],
  [ [ 1, 1, 216, 0, 1, 0 ], [ 1, 1, 288, 1, 1, 1 ], [ 1, 2, 108, 1, 0, 0 ],
      [ 1, 3, 72, 1, 0, 0 ], [ 1, 4, 54, 1, 0, 0 ], [ 1, 5, 46, 3, 1, 1 ],
      [ 1, 6, 36, 1, 0, 0 ], [ 1, 6, 37, 5, 0, 0 ], [ 1, 7, 32, 1, 0, 1 ],
      [ 1, 8, 27, 1, 0, 0 ], [ 1, 8, 28, 5, 1, 0 ], [ 1, 8, 29, 6, 0, 1 ],
      [ 1, 9, 24, 1, 0, 0 ], [ 1, 9, 26, 8, 1, 0 ], [ 1, 11, 22, 9, 1, 1 ],
      [ 1, 12, 18, 1, 0, 0 ], [ 1, 12, 19, 7, 0, 0 ], [ 1, 13, 17, 2, 0, 1 ],
      [ 1, 13, 18, 7, 1, 1 ], [ 1, 15, 16, 9, 0, 1 ], [ 1, 16, 17, 15, 0, 0 ],
      [ 2, 4, 28, 1, 1, 1 ], [ 2, 7, 16, -2, 1, 1 ], [ 2, 7, 17, 6, 0, 1 ],
      [ 2, 9, 13, 4, 2, 1 ], [ 2, 9, 13, 3, 1, 2 ], [ 3, 3, 25, 0, 2, 1 ],
      [ 3, 5, 16, 4, 3, 1 ], [ 3, 6, 13, 2, 3, 1 ], [ 3, 7, 12, 3, 2, 3 ],
      [ 3, 9, 10, 7, 3, 1 ], [ 4, 5, 12, 2, 3, 2 ], [ 4, 5, 13, 4, 2, 3 ],
      [ 4, 6, 10, 1, 1, 3 ], [ 4, 6, 11, 5, 2, 3 ], [ 4, 7, 8, -2, 1, 1 ],
      [ 4, 7, 9, 3, 4, 1 ], [ 4, 7, 9, 4, 0, 3 ], [ 4, 7, 10, 7, 3, 2 ],
      [ 5, 5, 10, 2, 3, 3 ], [ 5, 6, 8, -1, 3, 2 ], [ 5, 6, 9, 5, 4, 2 ],
      [ 5, 7, 7, 1, 0, 4 ], [ 5, 7, 9, 6, 4, 5 ], [ 6, 6, 7, 3, 4, 1 ],
      [ 6, 7, 7, 5, 3, 5 ], [ 6, 7, 7, -1, 4, 5 ] ],
  [ [ 2, 3, 36, 0, 0, 0 ], [ 2, 9, 12, 0, 0, 0 ], [ 3, 8, 11, 8, 0, 0 ],
      [ 3, 8, 9, 0, 0, 0 ], [ 5, 5, 11, -4, 4, 2 ], [ 5, 5, 9, 0, 0, 2 ],
      [ 1, 6, 36, 0, 0, 0 ], [ 4, 6, 9, 0, 0, 0 ], [ 1, 9, 24, 0, 0, 0 ],
      [ 1, 15, 15, 6, 0, 0 ], [ 4, 7, 9, 0, 0, 4 ], [ 4, 7, 10, 2, 4, 4 ],
      [ 1, 12, 18, 0, 0, 0 ], [ 3, 4, 18, 0, 0, 0 ], [ 3, 4, 19, 4, 0, 0 ],
      [ 1, 3, 72, 0, 0, 0 ], [ 4, 4, 19, 2, 4, 4 ], [ 1, 12, 21, 12, 0, 0 ],
      [ 5, 6, 8, 0, 4, 0 ], [ 2, 5, 24, 0, 0, 2 ], [ 5, 8, 8, 8, 2, 4 ],
      [ 2, 11, 11, 4, 2, 2 ], [ 1, 2, 108, 0, 0, 0 ], [ 1, 14, 18, 12, 0, 0 ],
      [ 2, 4, 27, 0, 0, 0 ], [ 2, 7, 16, 4, 0, 0 ], [ 2, 9, 13, 6, 0, 0 ],
      [ 3, 6, 13, 4, 2, 0 ], [ 4, 5, 11, 2, 0, 0 ], [ 5, 6, 9, 4, 2, 4 ],
      [ 3, 3, 27, 0, 0, 2 ], [ 3, 6, 14, -4, 2, 2 ], [ 4, 6, 11, 2, 0, 4 ],
      [ 6, 6, 7, 2, 2, 4 ], [ 1, 8, 27, 0, 0, 0 ], [ 1, 11, 20, 4, 0, 0 ],
      [ 3, 3, 28, -2, 2, 2 ], [ 3, 4, 20, 0, 2, 2 ], [ 4, 5, 12, 2, 4, 0 ],
      [ 4, 7, 8, 0, 0, 2 ], [ 4, 7, 9, -4, 2, 2 ], [ 4, 8, 9, 8, 2, 0 ],
      [ 1, 5, 44, 4, 0, 0 ], [ 1, 8, 29, 8, 0, 0 ], [ 5, 6, 9, 6, 2, 2 ],
      [ 6, 6, 9, 6, 6, 4 ], [ 1, 4, 54, 0, 0, 0 ], [ 1, 10, 22, 4, 0, 0 ],
      [ 4, 7, 9, 6, 0, 0 ], [ 5, 7, 8, -4, 4, 2 ], [ 1, 1, 216, 0, 0, 0 ],
      [ 1, 9, 25, 6, 0, 0 ], [ 2, 5, 25, 4, 2, 2 ], [ 1, 4, 55, 4, 0, 0 ],
      [ 1, 7, 31, 2, 0, 0 ], [ 4, 8, 9, 6, 0, 4 ], [ 5, 7, 8, 4, 4, 4 ],
      [ 2, 2, 55, 2, 2, 0 ], [ 2, 7, 18, 6, 0, 2 ], [ 4, 7, 10, 6, 4, 0 ],
      [ 3, 3, 32, 0, 0, 3 ], [ 3, 5, 17, 1, 0, 3 ], [ 3, 9, 11, 9, 3, 0 ],
      [ 5, 5, 11, 5, 5, 1 ], [ 1, 4, 58, 2, 1, 1 ], [ 1, 15, 16, 9, 1, 0 ],
      [ 4, 4, 15, -3, 3, 1 ], [ 4, 4, 15, 0, 3, 2 ], [ 4, 6, 10, 0, 1, 3 ],
      [ 6, 6, 7, 3, 3, 3 ], [ 1, 1, 288, 0, 0, 1 ], [ 1, 3, 73, 3, 1, 0 ],
      [ 1, 12, 19, 6, 1, 0 ], [ 3, 4, 19, 2, 3, 0 ], [ 2, 5, 23, 4, 1, 1 ],
      [ 2, 8, 14, -2, 1, 1 ], [ 5, 6, 8, 0, 2, 3 ], [ 6, 6, 8, 3, 6, 3 ],
      [ 1, 3, 79, 2, 1, 1 ], [ 1, 7, 32, 0, 0, 1 ], [ 1, 7, 33, 5, 1, 1 ],
      [ 1, 9, 25, 2, 1, 1 ], [ 1, 9, 27, 9, 1, 1 ], [ 1, 11, 21, 7, 1, 0 ],
      [ 1, 15, 15, 3, 1, 1 ], [ 3, 4, 21, 4, 3, 2 ], [ 3, 5, 15, 1, 2, 1 ],
      [ 3, 7, 11, 3, 2, 1 ], [ 3, 9, 9, 3, 1, 3 ], [ 3, 9, 11, 9, 2, 3 ],
      [ 4, 7, 9, 5, 2, 2 ], [ 4, 7, 9, 1, 4, 2 ], [ 4, 9, 9, 9, 2, 4 ],
      [ 5, 5, 9, -1, 2, 1 ], [ 5, 7, 9, 7, 5, 3 ], [ 1, 2, 124, 2, 1, 1 ],
      [ 1, 7, 32, 5, 1, 0 ], [ 1, 8, 28, 2, 0, 1 ], [ 1, 14, 16, 4, 0, 1 ],
      [ 1, 14, 16, 2, 1, 1 ], [ 1, 16, 16, 12, 0, 1 ], [ 2, 4, 28, 0, 1, 1 ],
      [ 2, 4, 31, 1, 1, 2 ], [ 2, 8, 14, 3, 0, 1 ], [ 2, 8, 16, 8, 2, 1 ],
      [ 2, 10, 13, 9, 1, 1 ], [ 4, 4, 14, 1, 2, 1 ], [ 4, 4, 16, 0, 2, 3 ],
      [ 4, 5, 11, 0, 1, 1 ], [ 4, 5, 14, 3, 2, 4 ], [ 4, 7, 8, 1, 2, 0 ],
      [ 4, 7, 9, 0, 3, 3 ], [ 4, 8, 8, 3, 1, 4 ], [ 4, 8, 9, -6, 3, 2 ],
      [ 4, 8, 9, 6, 3, 4 ], [ 5, 7, 8, 5, 3, 4 ] ],
  [ [ 1, 6, 38, 3, 0, 1 ], [ 1, 11, 22, 9, 0, 1 ], [ 1, 12, 21, 11, 1, 1 ],
      [ 1, 14, 17, 8, 1, 1 ], [ 2, 2, 58, -1, 1, 1 ], [ 2, 3, 38, 2, 1, 1 ],
      [ 2, 5, 23, 5, 1, 0 ], [ 2, 6, 19, 2, 2, 1 ], [ 2, 7, 17, 3, 1, 2 ],
      [ 3, 3, 26, 3, 3, 1 ], [ 3, 4, 19, 3, 1, 1 ], [ 3, 5, 16, 5, 2, 0 ],
      [ 3, 7, 11, 4, 0, 1 ], [ 3, 8, 11, 7, 0, 2 ], [ 4, 4, 17, -2, 3, 3 ],
      [ 4, 6, 11, 6, 3, 1 ], [ 5, 6, 11, 6, 5, 5 ], [ 5, 7, 8, 4, 5, 0 ],
      [ 6, 7, 7, 6, 1, 4 ], [ 6, 7, 8, -4, 5, 4 ], [ 1, 3, 79, 2, 0, 1 ],
      [ 1, 5, 46, 3, 0, 1 ], [ 1, 11, 20, 2, 1, 0 ], [ 1, 15, 18, 14, 1, 1 ],
      [ 2, 3, 44, 3, 1, 2 ], [ 2, 5, 23, 4, 0, 1 ], [ 2, 5, 23, 3, 2, 1 ],
      [ 2, 9, 14, 8, 1, 1 ], [ 2, 10, 13, 9, 0, 1 ], [ 3, 4, 20, 1, 2, 2 ],
      [ 3, 5, 15, 0, 2, 1 ], [ 3, 6, 13, -4, 1, 1 ], [ 3, 7, 11, 2, 1, 2 ],
      [ 4, 5, 11, 1, 0, 1 ], [ 4, 5, 12, -3, 1, 2 ], [ 4, 5, 13, -1, 3, 3 ],
      [ 5, 5, 10, 1, 5, 1 ], [ 5, 5, 10, 0, 3, 3 ], [ 5, 5, 12, 2, 3, 5 ],
      [ 5, 6, 8, 1, 2, 3 ], [ 5, 6, 9, 5, 3, 3 ], [ 5, 6, 9, -1, 3, 4 ],
      [ 5, 6, 10, 5, 5, 4 ], [ 5, 7, 8, -5, 2, 3 ] ],
  [ [ 1, 2, 124, 1, 1, 1 ], [ 1, 4, 58, 2, 0, 1 ], [ 1, 4, 58, 1, 1, 1 ],
      [ 1, 5, 44, 3, 1, 0 ], [ 1, 6, 38, 2, 1, 1 ], [ 1, 8, 30, 8, 1, 1 ],
      [ 1, 10, 22, 2, 1, 0 ], [ 1, 12, 21, 11, 0, 1 ], [ 1, 14, 16, 4, 1, 0 ],
      [ 1, 14, 16, 1, 1, 1 ], [ 1, 14, 18, 11, 1, 1 ], [ 2, 3, 38, 2, 0, 1 ],
      [ 2, 4, 28, 1, 0, 1 ], [ 2, 4, 31, 1, 0, 2 ], [ 2, 6, 19, -3, 1, 1 ],
      [ 2, 7, 16, 1, 2, 0 ], [ 2, 9, 14, 8, 0, 1 ], [ 2, 10, 12, 3, 2, 2 ],
      [ 2, 10, 13, 8, 1, 2 ], [ 3, 4, 19, 3, 0, 1 ], [ 3, 6, 13, -3, 2, 1 ],
      [ 4, 4, 14, 0, 2, 1 ], [ 4, 4, 15, 1, 3, 2 ], [ 4, 4, 16, 1, 2, 3 ],
      [ 4, 5, 13, 4, 1, 3 ], [ 4, 6, 10, 0, 3, 2 ], [ 4, 6, 10, 1, 0, 3 ],
      [ 4, 6, 11, 5, 1, 3 ], [ 4, 6, 11, 2, 1, 4 ], [ 4, 6, 12, 5, 3, 4 ],
      [ 4, 7, 9, 2, 3, 3 ], [ 4, 8, 8, -3, 2, 3 ], [ 4, 8, 9, 7, 3, 3 ],
      [ 5, 6, 8, 2, 3, 2 ], [ 1, 1, 217, 1, 1, 0 ], [ 1, 1, 289, 1, 1, 1 ],
      [ 1, 2, 109, 2, 1, 0 ], [ 1, 3, 79, 1, 1, 1 ], [ 1, 6, 37, 4, 1, 0 ],
      [ 1, 7, 33, 5, 0, 1 ], [ 1, 9, 25, 5, 1, 0 ], [ 1, 9, 25, 3, 0, 1 ],
      [ 1, 9, 25, 1, 1, 1 ], [ 1, 13, 17, 1, 0, 1 ], [ 1, 13, 19, 10, 1, 1 ],
      [ 1, 15, 18, 14, 0, 1 ], [ 2, 7, 17, 3, 0, 2 ], [ 2, 9, 13, 3, 0, 2 ],
      [ 3, 5, 15, -2, 1, 1 ], [ 5, 6, 9, 4, 1, 4 ], [ 5, 7, 9, 7, 5, 1 ] ],
  [ [ 3, 5, 17, 0, 0, 3 ], [ 5, 7, 7, -3, 2, 2 ], [ 1, 1, 217, 0, 1, 0 ],
      [ 1, 4, 55, 3, 1, 0 ], [ 1, 5, 46, 2, 1, 1 ], [ 1, 11, 21, 6, 0, 1 ],
      [ 1, 13, 17, 2, 1, 0 ], [ 1, 13, 19, 11, 0, 0 ], [ 2, 2, 58, 1, 1, 1 ],
      [ 2, 7, 16, 2, 1, 1 ], [ 2, 7, 17, 5, 2, 1 ], [ 2, 11, 13, 11, 2, 1 ],
      [ 3, 5, 16, 4, 3, 0 ], [ 3, 8, 10, 1, 0, 3 ], [ 3, 10, 10, 9, 0, 3 ],
      [ 4, 5, 12, 0, 3, 2 ], [ 4, 5, 14, 3, 1, 4 ], [ 4, 7, 8, 2, 1, 1 ],
      [ 4, 7, 10, -4, 3, 3 ], [ 5, 7, 8, 2, 3, 5 ], [ 1, 1, 289, 0, 0, 1 ],
      [ 1, 2, 124, 1, 0, 1 ], [ 1, 3, 73, 3, 0, 0 ], [ 1, 7, 31, 1, 0, 0 ],
      [ 1, 8, 28, 1, 0, 1 ], [ 1, 10, 23, 5, 1, 1 ], [ 1, 12, 20, 9, 1, 0 ],
      [ 2, 3, 37, 3, 1, 0 ], [ 2, 4, 29, 4, 1, 1 ], [ 2, 5, 22, 2, 1, 0 ],
      [ 2, 10, 11, 1, 0, 1 ], [ 3, 4, 23, 2, 3, 3 ], [ 3, 7, 13, 6, 0, 3 ],
      [ 4, 5, 13, 5, 4, 1 ], [ 5, 5, 10, -1, 4, 2 ], [ 5, 7, 8, 7, 1, 1 ],
      [ 5, 7, 8, 5, 0, 4 ], [ 1, 13, 17, 0, 0, 1 ], [ 1, 17, 17, 17, 0, 0 ],
      [ 2, 9, 15, 9, 1, 2 ], [ 4, 8, 8, -1, 3, 3 ] ],
  [ [ 1, 11, 22, 10, 0, 0 ], [ 2, 8, 15, 4, 0, 2 ], [ 2, 8, 15, 2, 2, 2 ],
      [ 2, 11, 12, 8, 2, 2 ], [ 3, 4, 20, 2, 0, 2 ], [ 3, 5, 15, 2, 2, 0 ],
      [ 3, 8, 10, -2, 2, 2 ], [ 4, 6, 11, 6, 2, 2 ], [ 1, 1, 217, 0, 0, 0 ],
      [ 1, 2, 109, 2, 0, 0 ], [ 2, 5, 25, 4, 0, 2 ], [ 2, 9, 13, 4, 2, 0 ],
      [ 3, 5, 17, -4, 2, 2 ], [ 1, 13, 17, 4, 0, 0 ], [ 2, 2, 73, 2, 2, 2 ],
      [ 2, 3, 37, 2, 2, 0 ], [ 2, 9, 14, 6, 2, 2 ], [ 3, 9, 9, 4, 2, 2 ],
      [ 5, 5, 11, -2, 2, 4 ], [ 1, 7, 31, 0, 0, 0 ], [ 1, 14, 19, 14, 0, 0 ],
      [ 2, 3, 44, 2, 2, 2 ], [ 2, 4, 31, 0, 0, 2 ], [ 2, 5, 23, 4, 2, 0 ],
      [ 2, 7, 16, 0, 2, 0 ], [ 3, 7, 11, 2, 0, 2 ], [ 3, 7, 12, -4, 2, 2 ],
      [ 4, 5, 12, -2, 2, 2 ], [ 4, 7, 8, 0, 2, 0 ], [ 5, 7, 7, 0, 0, 4 ],
      [ 6, 7, 7, 6, 2, 4 ], [ 7, 7, 7, 0, 6, 6 ], [ 1, 3, 79, 1, 0, 1 ],
      [ 1, 11, 23, 11, 1, 1 ], [ 3, 5, 15, 3, 1, 0 ], [ 3, 8, 11, 6, 3, 2 ],
      [ 5, 5, 9, 1, 2, 1 ], [ 1, 6, 38, 1, 1, 1 ], [ 1, 11, 20, 1, 1, 0 ],
      [ 2, 2, 58, 0, 1, 1 ], [ 2, 3, 38, -1, 1, 1 ], [ 2, 8, 15, 4, 1, 2 ],
      [ 2, 8, 16, 7, 1, 2 ], [ 2, 10, 12, 5, 2, 1 ], [ 3, 4, 20, 2, 1, 2 ],
      [ 4, 5, 12, 1, 4, 1 ], [ 4, 6, 10, 1, 3, 2 ], [ 4, 6, 11, -5, 2, 2 ],
      [ 4, 8, 8, -4, 1, 3 ], [ 5, 8, 8, 7, 3, 5 ], [ 1, 5, 47, 5, 1, 1 ],
      [ 1, 7, 33, 7, 1, 0 ], [ 1, 15, 15, 2, 1, 1 ], [ 3, 3, 25, -1, 1, 1 ],
      [ 3, 5, 16, -4, 2, 1 ], [ 3, 7, 11, -1, 1, 2 ], [ 5, 7, 8, 6, 0, 3 ],
      [ 5, 7, 9, -5, 3, 4 ], [ 1, 2, 124, 0, 0, 1 ], [ 1, 8, 28, 0, 0, 1 ],
      [ 1, 12, 19, 5, 0, 1 ], [ 2, 4, 28, 0, 0, 1 ], [ 2, 4, 32, 4, 1, 2 ],
      [ 2, 6, 20, 6, 1, 1 ], [ 2, 8, 14, 2, 1, 1 ], [ 2, 10, 11, 1, 1, 0 ],
      [ 2, 10, 13, 9, 1, 0 ], [ 2, 11, 11, -6, 1, 1 ], [ 3, 4, 20, 4, 3, 1 ],
      [ 3, 7, 12, -5, 1, 2 ], [ 3, 8, 12, 8, 2, 3 ], [ 4, 5, 12, 3, 2, 2 ],
      [ 4, 7, 9, 4, 1, 3 ], [ 4, 8, 8, 1, 2, 4 ], [ 4, 8, 9, 8, 1, 2 ],
      [ 5, 6, 8, 2, 0, 3 ], [ 5, 6, 8, 2, 1, 3 ], [ 5, 7, 8, 7, 1, 0 ] ],
  [ [ 1, 2, 109, 1, 1, 0 ], [ 1, 3, 79, 0, 0, 1 ], [ 1, 5, 46, 1, 1, 1 ],
      [ 1, 10, 22, 1, 1, 0 ], [ 1, 10, 24, 9, 1, 0 ], [ 1, 11, 20, 0, 1, 0 ],
      [ 1, 13, 18, 7, 0, 1 ], [ 1, 13, 19, 10, 0, 1 ],
      [ 1, 14, 18, 11, 0, 1 ], [ 2, 7, 18, 6, 1, 2 ], [ 2, 10, 11, 0, 0, 1 ],
      [ 3, 3, 28, 2, 3, 2 ], [ 3, 4, 21, -3, 2, 2 ], [ 3, 7, 11, 4, 1, 0 ],
      [ 3, 7, 11, 3, 2, 0 ], [ 3, 7, 11, -2, 2, 1 ], [ 4, 4, 16, -1, 1, 3 ],
      [ 4, 5, 11, 0, 0, 1 ], [ 4, 5, 12, 1, 3, 2 ], [ 4, 6, 10, 3, 3, 1 ],
      [ 4, 6, 11, 5, 4, 1 ], [ 4, 6, 11, -2, 3, 3 ], [ 4, 6, 11, 2, 4, 3 ],
      [ 5, 6, 10, 3, 4, 5 ], [ 5, 7, 8, -4, 3, 3 ], [ 6, 6, 8, 5, 5, 1 ],
      [ 6, 7, 7, 5, 1, 5 ], [ 1, 1, 290, 1, 1, 1 ], [ 1, 3, 73, 2, 1, 0 ],
      [ 1, 4, 58, 1, 0, 1 ], [ 1, 4, 59, 4, 1, 1 ], [ 1, 7, 34, 7, 1, 1 ],
      [ 1, 12, 19, 4, 1, 1 ], [ 1, 15, 15, 4, 0, 1 ], [ 1, 15, 18, 14, 1, 0 ],
      [ 2, 6, 19, 1, 2, 1 ], [ 2, 9, 13, 5, 1, 1 ], [ 3, 4, 19, 3, 2, 0 ],
      [ 3, 4, 19, 2, 2, 1 ], [ 3, 5, 16, 5, 1, 1 ], [ 3, 5, 16, 3, 0, 2 ],
      [ 3, 5, 16, -1, 2, 2 ], [ 3, 6, 13, 1, 3, 1 ], [ 4, 5, 13, 3, 3, 3 ],
      [ 4, 7, 9, 4, 3, 2 ], [ 4, 7, 9, 1, 3, 3 ], [ 5, 5, 10, 1, 3, 3 ],
      [ 6, 7, 8, 6, 1, 6 ] ],
  [ [ 1, 5, 45, 5, 1, 0 ], [ 1, 15, 15, 1, 1, 1 ], [ 2, 3, 37, 3, 0, 0 ],
      [ 3, 3, 25, 1, 3, 0 ], [ 3, 3, 25, 1, 1, 1 ], [ 3, 5, 15, 2, 1, 1 ],
      [ 3, 5, 18, 4, 0, 3 ], [ 5, 6, 9, 6, 1, 2 ], [ 1, 10, 24, 8, 1, 1 ],
      [ 2, 2, 58, 0, 0, 1 ], [ 2, 6, 20, 2, 1, 2 ], [ 2, 6, 21, 5, 2, 2 ],
      [ 2, 8, 15, 1, 2, 2 ], [ 3, 4, 23, 3, 0, 3 ], [ 3, 5, 16, 3, 1, 2 ],
      [ 3, 7, 12, 5, 3, 0 ], [ 3, 9, 10, -7, 1, 2 ], [ 3, 10, 10, 10, 1, 2 ],
      [ 4, 6, 10, 4, 2, 1 ], [ 5, 6, 8, 4, 1, 1 ], [ 5, 6, 9, 5, 4, 1 ],
      [ 5, 6, 10, 4, 0, 5 ], [ 6, 6, 8, 1, 4, 5 ], [ 1, 6, 38, 2, 0, 1 ],
      [ 2, 3, 38, 1, 1, 1 ], [ 2, 3, 44, 1, 2, 2 ], [ 2, 10, 11, 0, 1, 0 ],
      [ 2, 10, 12, 5, 2, 0 ], [ 3, 6, 14, 2, 0, 3 ], [ 3, 6, 14, 2, 1, 3 ],
      [ 3, 6, 15, 5, 0, 3 ], [ 3, 8, 10, 0, 0, 3 ], [ 4, 6, 11, -4, 3, 2 ],
      [ 6, 6, 7, -1, 4, 2 ], [ 6, 6, 8, 5, 5, 2 ], [ 1, 1, 290, 0, 0, 1 ],
      [ 1, 2, 109, 0, 1, 0 ], [ 3, 3, 33, 2, 3, 3 ], [ 3, 6, 13, 2, 3, 0 ],
      [ 3, 6, 13, 2, 1, 2 ], [ 1, 1, 218, 1, 1, 0 ], [ 1, 6, 38, 6, 1, 0 ],
      [ 2, 2, 55, 1, 2, 0 ], [ 2, 8, 14, 3, 1, 0 ], [ 4, 6, 10, 3, 3, 0 ],
      [ 5, 5, 10, 1, 5, 0 ], [ 5, 6, 10, 6, 5, 0 ], [ 5, 6, 10, 6, 5, 3 ],
      [ 5, 7, 8, -5, 3, 2 ], [ 1, 5, 46, 2, 0, 1 ], [ 2, 5, 23, 5, 0, 0 ],
      [ 5, 5, 11, 3, 3, 4 ], [ 5, 5, 13, 4, 5, 5 ], [ 1, 13, 17, 1, 1, 0 ],
      [ 2, 11, 11, 7, 0, 0 ], [ 6, 7, 7, 3, 0, 6 ], [ 1, 4, 58, 0, 0, 1 ],
      [ 1, 10, 22, 0, 1, 0 ], [ 2, 2, 73, 1, 2, 2 ], [ 2, 6, 19, 3, 2, 0 ],
      [ 2, 7, 16, -1, 1, 1 ], [ 4, 4, 16, -3, 3, 2 ], [ 4, 6, 10, 0, 0, 3 ],
      [ 4, 8, 8, 6, 1, 1 ] ],
  [ [ 1, 2, 109, 1, 0, 0 ], [ 1, 2, 125, 2, 1, 1 ], [ 1, 3, 80, 3, 1, 1 ],
      [ 1, 5, 44, 3, 0, 0 ], [ 1, 5, 44, 2, 1, 0 ], [ 1, 7, 32, 5, 0, 0 ],
      [ 1, 8, 28, 5, 0, 0 ], [ 1, 8, 29, 7, 1, 0 ], [ 1, 8, 29, 5, 1, 1 ],
      [ 1, 11, 20, 3, 0, 0 ], [ 1, 13, 17, 0, 1, 0 ], [ 1, 13, 20, 13, 0, 0 ],
      [ 2, 4, 29, 3, 2, 1 ], [ 2, 8, 14, -1, 1, 1 ], [ 2, 8, 15, 6, 1, 1 ],
      [ 2, 9, 14, 8, 1, 0 ], [ 3, 4, 20, -1, 1, 2 ], [ 4, 5, 11, 1, 1, 0 ],
      [ 4, 8, 8, 3, 3, 3 ], [ 4, 8, 9, 6, 4, 3 ], [ 5, 5, 9, 0, 2, 1 ],
      [ 5, 6, 9, -4, 2, 3 ], [ 5, 6, 9, 4, 4, 3 ], [ 5, 7, 9, 7, 4, 4 ],
      [ 1, 1, 218, 0, 1, 0 ], [ 1, 4, 55, 3, 0, 0 ], [ 1, 6, 39, 5, 1, 1 ],
      [ 1, 9, 25, 2, 0, 1 ], [ 1, 9, 26, 6, 1, 1 ], [ 1, 10, 22, 3, 0, 0 ],
      [ 1, 10, 23, 7, 0, 0 ], [ 1, 14, 16, 5, 0, 0 ], [ 1, 14, 16, 3, 0, 1 ],
      [ 1, 14, 17, 9, 0, 0 ], [ 1, 14, 17, 8, 0, 1 ], [ 2, 3, 38, 0, 1, 1 ],
      [ 2, 5, 23, -3, 1, 1 ], [ 2, 5, 25, 4, 1, 2 ], [ 2, 7, 16, 3, 1, 0 ],
      [ 2, 9, 13, 2, 1, 2 ], [ 3, 8, 11, 7, 1, 2 ], [ 3, 9, 9, -4, 1, 2 ],
      [ 4, 4, 17, 3, 4, 3 ], [ 4, 7, 9, -2, 2, 3 ], [ 4, 8, 9, 8, 2, 1 ],
      [ 5, 6, 8, -3, 1, 2 ], [ 5, 6, 8, 3, 2, 2 ], [ 5, 7, 8, 5, 4, 3 ],
      [ 5, 8, 8, -7, 1, 4 ] ],
  [ [ 1, 2, 109, 0, 0, 0 ], [ 1, 6, 37, 4, 0, 0 ], [ 1, 13, 18, 8, 0, 0 ],
      [ 2, 5, 22, 2, 0, 0 ], [ 3, 5, 16, 2, 2, 2 ], [ 3, 6, 13, 2, 0, 2 ],
      [ 3, 8, 10, 4, 0, 2 ], [ 6, 6, 7, 0, 2, 4 ], [ 6, 7, 8, 6, 4, 6 ],
      [ 1, 1, 218, 0, 0, 0 ], [ 1, 3, 73, 2, 0, 0 ], [ 1, 9, 26, 8, 0, 0 ],
      [ 2, 2, 55, 0, 2, 0 ], [ 2, 3, 44, 2, 0, 2 ], [ 2, 10, 11, 2, 0, 0 ],
      [ 2, 10, 13, 8, 2, 0 ], [ 3, 7, 12, 6, 2, 0 ], [ 3, 9, 10, -6, 2, 2 ],
      [ 4, 7, 10, 6, 4, 2 ], [ 5, 7, 7, 4, 0, 2 ], [ 1, 6, 39, 5, 0, 1 ],
      [ 1, 8, 28, 4, 1, 0 ], [ 1, 10, 23, 5, 0, 1 ], [ 1, 10, 24, 8, 0, 1 ],
      [ 1, 12, 20, 8, 1, 1 ], [ 2, 3, 38, 1, 0, 1 ], [ 2, 6, 19, 3, 1, 1 ],
      [ 2, 7, 16, 2, 0, 1 ], [ 2, 7, 16, 1, 1, 1 ], [ 2, 10, 12, 6, 1, 1 ],
      [ 2, 12, 12, 11, 1, 2 ], [ 3, 3, 28, 1, 3, 2 ], [ 3, 4, 19, -1, 2, 1 ],
      [ 3, 4, 23, 3, 2, 3 ], [ 3, 8, 10, 5, 1, 1 ], [ 3, 8, 10, 2, 3, 1 ],
      [ 3, 8, 10, 4, 1, 2 ], [ 4, 5, 12, 4, 2, 1 ], [ 4, 6, 10, -3, 1, 2 ],
      [ 4, 6, 10, 3, 2, 2 ], [ 4, 7, 8, 2, 0, 1 ], [ 4, 7, 10, 7, 3, 1 ],
      [ 4, 7, 10, -5, 2, 3 ], [ 4, 7, 10, 5, 2, 4 ], [ 4, 8, 8, 6, 0, 1 ],
      [ 5, 6, 8, 4, 0, 1 ], [ 5, 6, 8, -2, 3, 1 ], [ 6, 6, 8, 2, 4, 5 ],
      [ 6, 7, 7, -6, 1, 3 ], [ 6, 7, 8, -5, 5, 3 ], [ 1, 1, 291, 1, 1, 1 ],
      [ 1, 3, 73, 1, 1, 0 ], [ 1, 4, 55, 2, 1, 0 ], [ 1, 7, 33, 4, 1, 1 ],
      [ 1, 11, 21, 5, 1, 1 ], [ 3, 3, 25, 0, 1, 1 ], [ 3, 7, 11, 1, 1, 2 ],
      [ 3, 7, 12, 6, 2, 1 ], [ 3, 7, 12, 2, 2, 3 ], [ 3, 7, 13, 7, 3, 2 ],
      [ 4, 7, 9, 5, 0, 2 ], [ 5, 7, 7, 3, 0, 3 ] ],
  [ [ 2, 2, 59, 2, 2, 1 ], [ 2, 5, 23, 2, 2, 1 ], [ 2, 8, 14, 1, 1, 1 ],
      [ 2, 8, 15, 6, 0, 1 ], [ 2, 11, 11, 5, 1, 2 ], [ 3, 5, 15, 3, 0, 0 ],
      [ 3, 5, 18, 3, 3, 3 ], [ 3, 8, 11, 4, 3, 3 ], [ 5, 6, 9, -3, 3, 3 ],
      [ 5, 8, 8, 7, 2, 5 ], [ 1, 1, 291, 0, 0, 1 ], [ 1, 3, 73, 0, 1, 0 ],
      [ 1, 6, 37, 3, 1, 0 ], [ 3, 3, 25, 0, 3, 0 ], [ 3, 4, 19, 1, 3, 0 ],
      [ 3, 7, 12, 3, 0, 3 ], [ 4, 7, 10, 5, 1, 4 ], [ 6, 7, 7, 2, 3, 6 ],
      [ 1, 2, 125, 1, 1, 1 ], [ 1, 5, 46, 1, 0, 1 ], [ 1, 7, 32, 4, 1, 0 ],
      [ 1, 16, 17, 14, 1, 1 ], [ 2, 5, 22, 1, 1, 0 ], [ 2, 7, 16, 0, 1, 1 ],
      [ 2, 7, 17, -5, 1, 1 ], [ 2, 7, 17, 2, 1, 2 ], [ 4, 4, 14, -1, 1, 1 ],
      [ 4, 5, 13, 5, 3, 2 ], [ 4, 7, 8, 2, 1, 0 ], [ 5, 7, 7, 4, 1, 2 ],
      [ 5, 7, 8, 4, 5, 2 ], [ 7, 7, 7, -3, 4, 6 ], [ 7, 7, 7, 5, 6, 6 ],
      [ 1, 6, 38, 1, 0, 1 ], [ 1, 14, 16, 3, 1, 0 ], [ 1, 14, 18, 11, 1, 0 ],
      [ 1, 15, 16, 8, 1, 1 ], [ 2, 3, 39, 3, 2, 1 ], [ 2, 3, 44, 2, 1, 2 ],
      [ 2, 7, 17, 6, 1, 0 ], [ 2, 8, 15, 5, 2, 1 ], [ 2, 9, 13, 5, 0, 1 ],
      [ 3, 5, 15, 2, 0, 1 ], [ 3, 6, 13, 4, 1, 1 ], [ 3, 6, 13, -1, 1, 2 ],
      [ 3, 6, 14, 5, 2, 2 ], [ 3, 7, 11, 0, 1, 2 ], [ 3, 7, 12, 5, 3, 1 ],
      [ 3, 7, 12, 4, 3, 2 ], [ 3, 8, 10, 3, 2, 2 ], [ 3, 9, 10, -7, 2, 1 ],
      [ 4, 4, 15, 2, 4, 1 ], [ 4, 5, 13, -3, 1, 3 ], [ 5, 6, 9, -3, 1, 4 ],
      [ 5, 6, 9, 3, 3, 4 ], [ 5, 7, 8, 3, 5, 3 ], [ 6, 6, 7, -2, 4, 1 ],
      [ 6, 7, 7, 5, 2, 5 ], [ 6, 7, 7, 4, 4, 5 ] ],
  [ [ 1, 2, 110, 2, 1, 0 ], [ 1, 8, 29, 5, 0, 1 ], [ 1, 13, 18, 7, 1, 0 ],
      [ 2, 2, 73, 1, 1, 2 ], [ 2, 4, 28, 3, 1, 0 ], [ 2, 4, 29, -3, 1, 1 ],
      [ 2, 6, 19, 4, 1, 0 ], [ 2, 9, 14, 7, 2, 0 ], [ 2, 9, 14, 7, 2, 1 ],
      [ 3, 6, 14, 6, 2, 1 ], [ 4, 5, 14, 5, 4, 3 ], [ 4, 6, 10, -2, 3, 1 ],
      [ 4, 8, 8, -5, 1, 2 ], [ 5, 6, 8, 0, 3, 2 ], [ 5, 6, 10, 2, 4, 5 ],
      [ 6, 6, 7, 1, 2, 4 ], [ 6, 6, 8, 0, 5, 4 ], [ 1, 5, 46, 0, 0, 1 ],
      [ 1, 10, 23, 6, 1, 0 ], [ 1, 14, 17, 8, 1, 0 ], [ 2, 7, 17, 5, 2, 0 ],
      [ 2, 11, 11, 5, 0, 2 ], [ 2, 11, 11, 3, 2, 2 ], [ 3, 5, 18, 4, 2, 3 ],
      [ 3, 9, 9, -5, 1, 1 ], [ 5, 7, 9, 7, 5, 2 ], [ 1, 1, 219, 1, 1, 0 ],
      [ 1, 9, 25, 1, 0, 1 ], [ 1, 9, 26, 6, 0, 1 ], [ 2, 3, 37, 1, 2, 0 ],
      [ 2, 5, 25, 3, 2, 2 ], [ 3, 9, 11, 9, 3, 2 ], [ 5, 7, 7, 3, 1, 3 ],
      [ 1, 2, 125, 1, 0, 1 ], [ 1, 5, 44, 1, 1, 0 ], [ 1, 6, 38, 0, 0, 1 ],
      [ 2, 3, 38, 0, 0, 1 ], [ 2, 4, 32, 3, 2, 2 ], [ 2, 6, 20, 1, 1, 2 ],
      [ 2, 6, 21, 5, 0, 2 ], [ 2, 8, 14, 2, 0, 1 ], [ 2, 8, 14, 0, 1, 1 ],
      [ 2, 10, 12, 1, 2, 2 ], [ 2, 10, 14, 10, 1, 2 ], [ 3, 6, 14, 4, 3, 2 ],
      [ 4, 6, 11, 6, 1, 2 ], [ 4, 6, 11, 1, 1, 4 ], [ 4, 6, 12, 5, 1, 4 ],
      [ 5, 6, 8, 4, 1, 0 ], [ 5, 6, 8, -1, 1, 3 ], [ 5, 6, 9, 5, 0, 3 ],
      [ 6, 7, 8, -5, 4, 4 ] ],
  [ [ 2, 5, 22, 0, 1, 0 ], [ 3, 3, 25, 0, 0, 1 ], [ 3, 7, 12, 1, 2, 3 ],
      [ 5, 7, 8, 7, 0, 0 ], [ 5, 7, 8, 3, 0, 5 ], [ 1, 4, 59, 3, 1, 1 ],
      [ 1, 9, 25, 0, 0, 1 ], [ 1, 15, 15, 5, 0, 0 ], [ 4, 9, 9, -7, 3, 3 ],
      [ 1, 5, 44, 0, 1, 0 ], [ 1, 5, 45, 5, 0, 0 ], [ 1, 14, 19, 13, 1, 1 ],
      [ 4, 4, 16, 1, 1, 3 ], [ 4, 5, 11, 0, 1, 0 ], [ 2, 12, 12, -11, 1, 1 ],
      [ 3, 8, 10, 5, 0, 1 ], [ 1, 1, 292, 1, 1, 1 ], [ 1, 2, 125, 0, 0, 1 ],
      [ 1, 3, 73, 1, 0, 0 ], [ 1, 7, 33, 7, 0, 0 ], [ 1, 7, 33, 4, 0, 1 ],
      [ 1, 12, 19, 5, 1, 0 ], [ 1, 12, 19, 3, 1, 1 ], [ 1, 12, 21, 11, 1, 0 ],
      [ 1, 13, 17, 3, 0, 0 ], [ 1, 13, 19, 10, 1, 0 ],
      [ 1, 16, 17, 14, 0, 1 ], [ 2, 6, 19, 3, 0, 1 ], [ 2, 9, 13, 1, 1, 2 ],
      [ 3, 4, 19, -2, 1, 1 ], [ 3, 7, 12, -6, 1, 1 ], [ 3, 7, 12, 3, 1, 3 ],
      [ 3, 7, 13, 6, 2, 3 ], [ 4, 4, 14, 1, 1, 1 ], [ 4, 6, 11, -4, 1, 3 ],
      [ 4, 6, 11, 4, 3, 3 ], [ 4, 7, 9, 5, 1, 2 ], [ 4, 7, 9, -3, 1, 3 ],
      [ 6, 7, 7, 7, 1, 1 ], [ 6, 7, 8, 7, 5, 0 ], [ 7, 7, 8, 6, 7, 7 ],
      [ 1, 1, 219, 0, 1, 0 ], [ 1, 3, 80, 2, 1, 1 ], [ 1, 4, 55, 1, 1, 0 ],
      [ 1, 9, 25, 5, 0, 0 ], [ 1, 9, 25, 4, 1, 0 ], [ 1, 10, 23, 4, 1, 1 ],
      [ 1, 10, 25, 10, 1, 1 ], [ 1, 11, 21, 7, 0, 0 ], [ 1, 13, 18, 6, 1, 1 ],
      [ 1, 13, 20, 12, 1, 1 ], [ 2, 9, 13, 3, 2, 1 ], [ 2, 10, 13, 8, 2, 1 ],
      [ 3, 4, 20, 1, 1, 2 ], [ 3, 4, 23, 3, 1, 3 ], [ 3, 5, 16, -2, 1, 2 ],
      [ 3, 6, 13, 4, 0, 1 ], [ 4, 5, 12, -4, 1, 1 ], [ 4, 5, 13, -2, 2, 3 ],
      [ 4, 5, 15, 5, 3, 4 ], [ 4, 8, 9, 7, 0, 3 ], [ 5, 5, 9, 1, 2, 0 ],
      [ 5, 5, 10, 3, 4, 0 ], [ 5, 6, 8, 1, 3, 2 ], [ 5, 6, 9, -5, 2, 2 ] ],
  [ [ 1, 10, 22, 2, 0, 0 ], [ 2, 7, 17, 2, 0, 2 ], [ 3, 7, 11, 4, 0, 0 ],
      [ 1, 1, 219, 0, 0, 0 ], [ 1, 3, 73, 0, 0, 0 ], [ 1, 4, 55, 2, 0, 0 ],
      [ 1, 12, 19, 6, 0, 0 ], [ 2, 3, 37, 0, 2, 0 ], [ 4, 5, 13, 4, 4, 2 ],
      [ 4, 5, 14, 2, 2, 4 ], [ 5, 5, 10, 2, 4, 2 ], [ 1, 5, 44, 2, 0, 0 ],
      [ 1, 11, 20, 2, 0, 0 ], [ 1, 15, 17, 12, 0, 0 ], [ 2, 9, 13, 2, 0, 2 ],
      [ 3, 4, 21, 4, 2, 2 ], [ 3, 5, 16, 0, 2, 2 ], [ 4, 4, 15, 2, 2, 2 ],
      [ 4, 5, 12, 4, 2, 0 ], [ 5, 5, 12, -2, 4, 4 ], [ 5, 6, 8, -2, 2, 2 ],
      [ 5, 6, 9, 6, 2, 0 ], [ 5, 6, 9, -2, 2, 4 ], [ 6, 7, 8, 6, 6, 0 ],
      [ 1, 2, 110, 2, 0, 0 ], [ 1, 6, 38, 6, 0, 0 ], [ 2, 2, 73, 0, 0, 2 ],
      [ 3, 3, 25, 2, 2, 0 ], [ 3, 6, 14, 6, 2, 0 ], [ 6, 6, 7, 2, 4, 2 ],
      [ 6, 6, 9, 4, 4, 6 ], [ 1, 3, 74, 3, 1, 0 ], [ 1, 4, 56, 4, 1, 0 ],
      [ 1, 14, 16, 2, 0, 1 ], [ 1, 14, 19, 13, 0, 1 ], [ 2, 2, 55, 1, 1, 0 ],
      [ 2, 10, 12, 6, 0, 1 ], [ 3, 4, 20, 4, 3, 0 ], [ 3, 8, 10, 2, 3, 0 ],
      [ 4, 4, 14, 1, 2, 0 ], [ 4, 4, 16, 0, 1, 3 ], [ 4, 4, 19, 3, 3, 4 ],
      [ 4, 5, 12, 3, 3, 1 ], [ 4, 5, 12, 3, 0, 2 ], [ 4, 7, 8, -1, 1, 1 ],
      [ 1, 1, 292, 0, 0, 1 ], [ 1, 4, 55, 0, 1, 0 ], [ 1, 5, 47, 4, 1, 1 ],
      [ 1, 16, 17, 14, 1, 0 ], [ 3, 4, 19, 0, 3, 0 ], [ 3, 8, 11, 6, 3, 0 ],
      [ 5, 5, 11, 3, 5, 3 ], [ 1, 4, 59, 3, 0, 1 ], [ 1, 11, 22, 9, 1, 0 ],
      [ 1, 12, 20, 8, 0, 1 ], [ 2, 5, 24, 5, 2, 1 ], [ 2, 6, 20, 5, 2, 1 ],
      [ 3, 4, 19, 1, 2, 1 ], [ 3, 4, 20, 0, 1, 2 ], [ 3, 6, 14, 1, 1, 3 ],
      [ 3, 6, 15, 5, 2, 3 ], [ 4, 4, 15, -1, 2, 2 ], [ 4, 5, 12, 1, 4, 0 ],
      [ 4, 6, 10, -4, 1, 1 ], [ 4, 6, 11, -5, 3, 1 ], [ 4, 6, 11, 1, 0, 4 ],
      [ 4, 6, 12, 6, 4, 3 ], [ 4, 6, 12, 5, 2, 4 ], [ 4, 6, 12, 3, 4, 4 ],
      [ 5, 6, 10, 4, 3, 5 ], [ 6, 6, 7, -1, 3, 3 ], [ 6, 6, 8, -2, 5, 3 ],
      [ 6, 6, 8, 2, 6, 3 ], [ 1, 3, 80, 2, 0, 1 ], [ 1, 13, 20, 12, 0, 1 ],
      [ 1, 15, 15, 3, 0, 1 ], [ 3, 5, 15, -1, 1, 1 ], [ 3, 7, 11, -3, 1, 1 ],
      [ 3, 9, 9, 2, 1, 3 ], [ 4, 5, 11, 1, 0, 0 ], [ 5, 7, 8, 6, 2, 3 ] ],
  [ [ 1, 2, 110, 1, 1, 0 ], [ 1, 3, 80, 1, 1, 1 ], [ 1, 5, 47, 4, 0, 1 ],
      [ 1, 11, 21, 6, 1, 0 ], [ 1, 12, 19, 4, 0, 1 ], [ 2, 2, 59, 1, 2, 1 ],
      [ 2, 3, 37, 2, 1, 0 ], [ 2, 3, 44, 1, 1, 2 ], [ 2, 5, 23, 3, 1, 1 ],
      [ 2, 5, 23, 1, 2, 1 ], [ 2, 6, 19, -2, 1, 1 ], [ 2, 7, 17, 1, 1, 2 ],
      [ 2, 9, 13, 5, 1, 0 ], [ 3, 3, 26, 2, 3, 1 ], [ 3, 3, 28, -1, 2, 2 ],
      [ 3, 4, 19, 0, 2, 1 ], [ 3, 4, 20, 1, 0, 2 ], [ 3, 5, 15, 1, 2, 0 ],
      [ 3, 5, 16, 1, 2, 2 ], [ 3, 5, 17, 5, 2, 2 ], [ 3, 5, 18, 4, 1, 3 ],
      [ 3, 6, 13, 1, 1, 2 ], [ 3, 6, 14, 5, 0, 2 ], [ 3, 7, 11, 2, 2, 1 ],
      [ 3, 7, 11, 1, 0, 2 ], [ 3, 7, 12, 5, 2, 2 ], [ 3, 8, 10, 5, 1, 0 ],
      [ 3, 8, 11, 7, 2, 0 ], [ 3, 9, 10, 8, 1, 1 ], [ 4, 5, 12, 3, 1, 2 ],
      [ 4, 7, 10, 6, 3, 3 ], [ 5, 5, 10, 3, 4, 1 ], [ 5, 5, 11, -2, 4, 3 ],
      [ 5, 6, 8, -3, 2, 1 ], [ 5, 6, 9, -5, 3, 1 ], [ 5, 7, 8, 6, 3, 0 ],
      [ 5, 7, 8, 4, 5, 1 ], [ 5, 7, 8, 3, 2, 5 ], [ 6, 6, 8, -1, 3, 5 ] ],
  [ [ 1, 1, 293, 1, 1, 1 ], [ 1, 6, 37, 2, 1, 0 ], [ 1, 7, 33, 3, 1, 1 ],
      [ 1, 11, 21, 5, 0, 1 ], [ 1, 15, 17, 11, 1, 1 ], [ 3, 5, 15, 1, 1, 1 ],
      [ 3, 6, 13, 0, 1, 2 ], [ 3, 7, 13, 6, 1, 3 ], [ 3, 9, 10, 8, 0, 1 ],
      [ 5, 7, 7, -1, 2, 3 ], [ 5, 7, 9, 6, 1, 5 ], [ 6, 7, 7, 3, 2, 6 ],
      [ 1, 1, 220, 1, 1, 0 ], [ 1, 2, 110, 0, 1, 0 ], [ 1, 2, 126, 2, 1, 1 ],
      [ 1, 9, 26, 7, 1, 0 ], [ 1, 14, 16, 2, 1, 0 ], [ 1, 16, 18, 16, 1, 1 ],
      [ 2, 2, 55, 0, 1, 0 ], [ 2, 3, 44, 1, 0, 2 ], [ 2, 4, 28, 3, 0, 0 ],
      [ 2, 4, 28, 1, 2, 0 ], [ 2, 4, 32, 3, 0, 2 ], [ 2, 5, 22, 1, 0, 0 ],
      [ 2, 6, 20, 1, 0, 2 ], [ 2, 6, 21, 5, 1, 2 ], [ 2, 7, 16, 3, 0, 0 ],
      [ 2, 7, 16, 1, 0, 1 ], [ 2, 7, 18, 7, 2, 1 ], [ 2, 7, 18, 5, 2, 2 ],
      [ 2, 8, 14, 3, 0, 0 ], [ 2, 8, 15, 5, 2, 0 ], [ 2, 9, 13, -4, 1, 1 ],
      [ 2, 10, 11, 1, 0, 0 ], [ 2, 10, 12, 6, 1, 0 ], [ 2, 10, 12, 4, 1, 2 ],
      [ 2, 10, 13, 9, 0, 0 ], [ 2, 10, 13, 7, 2, 2 ], [ 3, 6, 13, 3, 2, 1 ],
      [ 3, 8, 10, 4, 2, 1 ], [ 3, 8, 10, 1, 3, 1 ], [ 4, 4, 14, 0, 1, 1 ],
      [ 4, 5, 13, 0, 3, 3 ], [ 4, 7, 8, 1, 1, 1 ], [ 4, 7, 10, 6, 4, 1 ],
      [ 4, 7, 10, 5, 4, 3 ], [ 5, 6, 10, 6, 3, 4 ], [ 6, 6, 8, -4, 5, 1 ],
      [ 6, 7, 7, -4, 1, 5 ], [ 6, 7, 8, 7, 4, 5 ] ],
  [ [ 1, 1, 293, 0, 0, 1 ], [ 1, 2, 110, 1, 0, 0 ], [ 1, 3, 74, 3, 0, 0 ],
      [ 1, 3, 80, 1, 0, 1 ], [ 1, 5, 44, 1, 0, 0 ], [ 1, 5, 45, 4, 1, 0 ],
      [ 1, 6, 39, 4, 1, 1 ], [ 1, 8, 28, 3, 1, 0 ], [ 1, 8, 29, 7, 0, 0 ],
      [ 1, 11, 20, 1, 0, 0 ], [ 1, 12, 19, 2, 1, 1 ], [ 1, 12, 20, 9, 0, 0 ],
      [ 2, 3, 39, 3, 1, 1 ], [ 2, 6, 20, -5, 1, 1 ], [ 3, 3, 33, 2, 2, 3 ],
      [ 3, 4, 19, 2, 1, 1 ], [ 3, 4, 21, 3, 3, 2 ], [ 3, 5, 18, 2, 3, 3 ],
      [ 3, 6, 13, 1, 3, 0 ], [ 3, 6, 14, 5, 3, 0 ], [ 3, 6, 14, 1, 0, 3 ],
      [ 3, 6, 15, 5, 1, 3 ], [ 3, 6, 15, 4, 3, 3 ], [ 3, 8, 10, -3, 1, 2 ],
      [ 3, 9, 9, 2, 0, 3 ], [ 3, 9, 10, 8, 1, 0 ], [ 3, 9, 10, 5, 3, 3 ],
      [ 4, 5, 12, 3, 3, 0 ], [ 4, 7, 9, 2, 4, 1 ], [ 5, 6, 9, 6, 2, 1 ],
      [ 5, 6, 9, -4, 4, 1 ], [ 5, 6, 9, -3, 4, 2 ], [ 5, 6, 9, 3, 5, 2 ],
      [ 5, 7, 8, 6, 1, 3 ], [ 6, 6, 9, 4, 6, 5 ], [ 1, 1, 220, 0, 1, 0 ],
      [ 1, 4, 55, 1, 0, 0 ], [ 1, 4, 59, 2, 1, 1 ], [ 1, 6, 37, 3, 0, 0 ],
      [ 1, 8, 29, 4, 1, 1 ], [ 1, 10, 22, 1, 0, 0 ], [ 1, 10, 24, 9, 0, 0 ],
      [ 1, 11, 22, 8, 1, 1 ], [ 1, 14, 16, 1, 0, 1 ], [ 1, 14, 17, 7, 1, 1 ],
      [ 1, 15, 16, 9, 0, 0 ], [ 2, 4, 29, 2, 2, 1 ], [ 2, 5, 23, 3, 0, 1 ],
      [ 4, 4, 17, 2, 4, 3 ], [ 4, 6, 11, -3, 2, 3 ], [ 5, 5, 10, -1, 2, 3 ],
      [ 5, 5, 11, 0, 3, 4 ], [ 5, 7, 8, 5, 2, 4 ] ],
  [ [ 1, 4, 56, 4, 0, 0 ], [ 1, 16, 16, 12, 0, 0 ], [ 4, 5, 12, 0, 4, 0 ],
      [ 5, 8, 8, -4, 4, 4 ], [ 1, 14, 16, 4, 0, 0 ], [ 2, 2, 55, 0, 0, 0 ],
      [ 2, 7, 17, 6, 0, 0 ], [ 3, 9, 9, -2, 2, 2 ], [ 4, 6, 11, 0, 0, 4 ],
      [ 1, 4, 55, 0, 0, 0 ], [ 1, 11, 20, 0, 0, 0 ], [ 3, 4, 20, 0, 0, 2 ],
      [ 3, 5, 15, 0, 2, 0 ], [ 4, 4, 15, 2, 4, 0 ], [ 4, 5, 11, 0, 0, 0 ],
      [ 4, 5, 15, 4, 4, 4 ], [ 5, 7, 8, 0, 4, 4 ], [ 1, 1, 220, 0, 0, 0 ],
      [ 1, 5, 44, 0, 0, 0 ], [ 2, 5, 25, 2, 2, 2 ], [ 4, 5, 14, 2, 0, 4 ],
      [ 5, 5, 9, 0, 2, 0 ], [ 2, 3, 37, 2, 0, 0 ], [ 2, 5, 22, 0, 0, 0 ],
      [ 5, 5, 10, 0, 4, 2 ], [ 5, 6, 8, 4, 0, 0 ], [ 2, 11, 11, 2, 2, 2 ],
      [ 2, 11, 12, 8, 0, 2 ], [ 3, 8, 10, 4, 2, 0 ], [ 6, 7, 7, -6, 2, 2 ],
      [ 2, 6, 19, 4, 0, 0 ], [ 2, 10, 11, 0, 0, 0 ], [ 3, 7, 13, -6, 2, 2 ],
      [ 2, 3, 44, 0, 0, 2 ], [ 2, 6, 19, 2, 2, 0 ], [ 3, 7, 11, 0, 0, 2 ],
      [ 1, 8, 28, 4, 0, 0 ], [ 4, 8, 9, 4, 4, 4 ], [ 1, 2, 110, 0, 0, 0 ],
      [ 1, 10, 22, 0, 0, 0 ], [ 2, 9, 14, 8, 0, 0 ], [ 4, 7, 9, 2, 4, 0 ],
      [ 1, 7, 32, 4, 0, 0 ], [ 3, 3, 28, 2, 2, 2 ], [ 4, 7, 8, 2, 0, 0 ],
      [ 4, 8, 9, 6, 4, 0 ], [ 4, 8, 9, 6, 2, 4 ], [ 1, 13, 17, 2, 0, 0 ],
      [ 2, 4, 29, 4, 2, 0 ], [ 2, 9, 14, 6, 0, 2 ], [ 4, 9, 9, 8, 4, 4 ],
      [ 1, 3, 80, 0, 0, 1 ], [ 1, 11, 23, 11, 1, 0 ], [ 1, 15, 16, 8, 0, 1 ],
      [ 3, 4, 21, 4, 1, 2 ], [ 3, 5, 15, 0, 1, 1 ], [ 4, 5, 15, 5, 2, 4 ],
      [ 5, 5, 9, -1, 1, 1 ], [ 5, 5, 12, 2, 2, 5 ], [ 5, 5, 13, 3, 5, 5 ],
      [ 5, 7, 9, 4, 5, 5 ], [ 1, 8, 30, 7, 1, 1 ], [ 1, 14, 16, 0, 0, 1 ],
      [ 1, 16, 18, 16, 1, 0 ], [ 2, 2, 59, -1, 1, 1 ], [ 2, 4, 29, 3, 1, 1 ],
      [ 2, 8, 14, 2, 1, 0 ], [ 2, 8, 15, 6, 1, 0 ], [ 2, 8, 15, 3, 1, 2 ],
      [ 2, 9, 14, -7, 1, 1 ], [ 3, 5, 16, 5, 1, 0 ], [ 3, 6, 14, 5, 3, 1 ],
      [ 4, 4, 16, 0, 0, 3 ], [ 4, 5, 13, 2, 3, 3 ], [ 4, 5, 14, 1, 2, 4 ],
      [ 4, 8, 8, 5, 2, 2 ], [ 4, 8, 8, 4, 2, 3 ], [ 4, 8, 8, 0, 3, 3 ],
      [ 5, 6, 8, 1, 1, 3 ], [ 5, 6, 9, 5, 2, 3 ], [ 5, 7, 8, 5, 1, 4 ],
      [ 5, 8, 8, 5, 5, 5 ], [ 1, 9, 27, 8, 1, 1 ], [ 1, 11, 21, 4, 1, 1 ],
      [ 3, 7, 11, -1, 2, 1 ], [ 3, 9, 11, 9, 3, 1 ], [ 4, 7, 9, 5, 2, 0 ],
      [ 1, 2, 126, 1, 1, 1 ], [ 1, 7, 32, 3, 1, 0 ], [ 2, 4, 32, 3, 1, 2 ],
      [ 2, 7, 16, 0, 0, 1 ], [ 2, 8, 14, 1, 0, 1 ], [ 2, 8, 16, 8, 1, 1 ],
      [ 2, 11, 11, 6, 1, 1 ], [ 2, 11, 12, 9, 1, 1 ], [ 3, 8, 11, 7, 2, 1 ],
      [ 3, 8, 11, 5, 2, 3 ], [ 4, 8, 8, 2, 1, 4 ], [ 4, 8, 9, 6, 1, 4 ],
      [ 6, 6, 7, -1, 1, 4 ], [ 6, 6, 8, -3, 3, 4 ], [ 6, 6, 8, 3, 5, 4 ] ],
  [ [ 1, 1, 294, 1, 1, 1 ], [ 1, 2, 126, 1, 0, 1 ], [ 1, 3, 74, 2, 1, 0 ],
      [ 1, 4, 59, 2, 0, 1 ], [ 1, 4, 59, 1, 1, 1 ], [ 1, 6, 37, 1, 1, 0 ],
      [ 1, 6, 38, 5, 1, 0 ], [ 1, 6, 39, 4, 0, 1 ], [ 1, 7, 33, 6, 1, 0 ],
      [ 1, 7, 34, 6, 1, 1 ], [ 1, 8, 30, 7, 0, 1 ], [ 1, 9, 26, 5, 1, 1 ],
      [ 1, 9, 27, 8, 0, 1 ], [ 1, 10, 23, 4, 0, 1 ], [ 1, 10, 23, 3, 1, 1 ],
      [ 1, 12, 19, 1, 1, 1 ], [ 1, 14, 16, 1, 1, 0 ], [ 1, 14, 19, 13, 1, 0 ],
      [ 1, 15, 15, 2, 0, 1 ], [ 1, 15, 16, 8, 1, 0 ], [ 2, 3, 39, 2, 2, 1 ],
      [ 2, 4, 29, 3, 0, 1 ], [ 2, 6, 19, 2, 1, 1 ], [ 2, 7, 16, 2, 1, 0 ],
      [ 2, 10, 13, -8, 1, 1 ], [ 3, 4, 19, 3, 1, 0 ], [ 3, 4, 19, 2, 0, 1 ],
      [ 3, 4, 23, 2, 2, 3 ], [ 3, 5, 16, 3, 3, 1 ], [ 3, 6, 13, 1, 0, 2 ],
      [ 3, 6, 14, 5, 1, 2 ], [ 3, 8, 10, -1, 2, 2 ], [ 3, 10, 10, 9, 2, 3 ],
      [ 4, 4, 15, 1, 4, 1 ], [ 4, 5, 12, -2, 3, 1 ], [ 4, 7, 8, 0, 1, 1 ],
      [ 4, 7, 9, 4, 3, 0 ], [ 4, 7, 9, 5, 2, 1 ], [ 4, 7, 9, -2, 3, 2 ],
      [ 4, 7, 9, 3, 2, 3 ], [ 4, 7, 10, 4, 3, 4 ], [ 4, 7, 11, 7, 3, 4 ],
      [ 5, 7, 7, 2, 2, 3 ], [ 5, 7, 8, 6, 3, 2 ], [ 5, 7, 9, 6, 5, 4 ],
      [ 6, 7, 7, 3, 1, 6 ], [ 6, 7, 8, 5, 5, 6 ] ],
  [ [ 3, 7, 13, 7, 3, 0 ], [ 6, 7, 7, 7, 0, 0 ], [ 1, 16, 16, 11, 1, 1 ],
      [ 4, 4, 15, 3, 3, 1 ], [ 1, 1, 294, 0, 0, 1 ], [ 1, 6, 37, 0, 1, 0 ],
      [ 1, 7, 33, 3, 0, 1 ], [ 3, 7, 13, 5, 3, 3 ], [ 7, 7, 7, 4, 5, 7 ],
      [ 1, 9, 25, 3, 1, 0 ], [ 1, 13, 18, 6, 0, 1 ], [ 3, 6, 13, 0, 3, 0 ],
      [ 3, 9, 10, 6, 0, 3 ], [ 3, 6, 14, 0, 0, 3 ], [ 5, 5, 12, -3, 3, 4 ],
      [ 2, 11, 11, 1, 2, 2 ], [ 2, 2, 74, 1, 2, 2 ], [ 2, 3, 38, 3, 2, 0 ],
      [ 2, 6, 20, 6, 1, 0 ], [ 2, 11, 12, 9, 0, 1 ], [ 3, 8, 11, 5, 0, 3 ],
      [ 5, 6, 8, 0, 1, 3 ], [ 2, 2, 59, 1, 1, 1 ], [ 2, 5, 23, -2, 1, 1 ],
      [ 2, 8, 15, 3, 0, 2 ], [ 3, 3, 26, 3, 3, 0 ], [ 6, 6, 8, 3, 6, 0 ],
      [ 3, 3, 26, -2, 2, 1 ], [ 3, 5, 17, 5, 1, 2 ], [ 1, 14, 16, 0, 1, 0 ],
      [ 2, 7, 18, 7, 2, 0 ], [ 2, 8, 15, -5, 1, 1 ], [ 4, 4, 14, 0, 0, 1 ],
      [ 4, 8, 8, 2, 3, 3 ], [ 1, 7, 33, 2, 1, 1 ], [ 1, 15, 17, 11, 0, 1 ],
      [ 2, 3, 45, 3, 2, 2 ], [ 2, 9, 13, 1, 0, 2 ], [ 3, 3, 33, 1, 2, 3 ],
      [ 3, 5, 15, 1, 0, 1 ], [ 3, 7, 11, 3, 1, 1 ], [ 5, 6, 9, 0, 3, 4 ],
      [ 5, 7, 9, -5, 4, 3 ], [ 6, 7, 7, 5, 4, 4 ], [ 1, 2, 111, 2, 1, 0 ],
      [ 1, 3, 81, 3, 1, 1 ], [ 1, 9, 27, 9, 1, 0 ], [ 2, 5, 25, 3, 0, 2 ],
      [ 2, 9, 15, 9, 2, 0 ], [ 3, 6, 13, 4, 1, 0 ], [ 3, 9, 9, 1, 1, 3 ],
      [ 3, 9, 10, 6, 2, 3 ], [ 5, 5, 9, 1, 1, 1 ], [ 5, 5, 10, 2, 2, 3 ],
      [ 1, 2, 126, 0, 0, 1 ], [ 2, 4, 32, 1, 2, 2 ], [ 2, 8, 14, 0, 0, 1 ],
      [ 7, 7, 8, 7, 7, 0 ], [ 1, 5, 47, 3, 1, 1 ], [ 1, 7, 34, 6, 0, 1 ],
      [ 2, 5, 23, 3, 2, 0 ], [ 2, 7, 17, 1, 0, 2 ], [ 5, 7, 7, -4, 1, 1 ],
      [ 5, 7, 9, 6, 3, 5 ], [ 1, 1, 221, 1, 1, 0 ], [ 1, 11, 22, 8, 0, 1 ],
      [ 1, 17, 17, 16, 1, 1 ], [ 2, 5, 25, 1, 2, 2 ], [ 2, 9, 13, 3, 2, 0 ],
      [ 5, 5, 10, -2, 4, 1 ] ],
  [ [ 1, 1, 221, 0, 1, 0 ], [ 1, 4, 56, 3, 1, 0 ], [ 1, 8, 29, 4, 0, 1 ],
      [ 1, 13, 17, 1, 0, 0 ], [ 1, 13, 20, 12, 1, 0 ],
      [ 1, 17, 17, 16, 0, 1 ], [ 2, 2, 59, 0, 1, 1 ], [ 2, 3, 37, 1, 1, 0 ],
      [ 2, 4, 29, 1, 2, 1 ], [ 2, 5, 23, 4, 1, 0 ], [ 2, 5, 25, 3, 1, 2 ],
      [ 2, 7, 17, 5, 1, 1 ], [ 2, 7, 17, 4, 2, 1 ], [ 2, 9, 13, 2, 2, 1 ],
      [ 2, 9, 14, 6, 1, 2 ], [ 2, 10, 12, -5, 1, 1 ], [ 2, 11, 12, 9, 1, 0 ],
      [ 3, 3, 26, 1, 3, 1 ], [ 3, 5, 15, 2, 1, 0 ], [ 3, 5, 16, 2, 1, 2 ],
      [ 3, 5, 17, 4, 3, 2 ], [ 3, 6, 13, -2, 2, 1 ], [ 3, 7, 12, -5, 2, 1 ],
      [ 3, 8, 11, -7, 1, 1 ], [ 3, 8, 11, 6, 3, 1 ], [ 4, 5, 12, 4, 1, 1 ],
      [ 4, 5, 13, 1, 3, 3 ], [ 4, 5, 14, 2, 1, 4 ], [ 5, 5, 10, -2, 3, 2 ],
      [ 5, 5, 10, 1, 4, 2 ], [ 5, 5, 11, 2, 3, 4 ], [ 5, 5, 12, 4, 5, 4 ],
      [ 5, 6, 8, 3, 0, 2 ], [ 5, 6, 8, 3, 1, 2 ], [ 5, 6, 8, 1, 0, 3 ],
      [ 5, 6, 9, 5, 1, 3 ], [ 5, 7, 8, 5, 4, 0 ], [ 5, 7, 8, 2, 5, 3 ],
      [ 5, 7, 8, 3, 4, 4 ], [ 5, 7, 8, 3, 1, 5 ] ],
  [ [ 1, 3, 74, 2, 0, 0 ], [ 1, 10, 23, 6, 0, 0 ], [ 2, 11, 12, 8, 2, 0 ],
      [ 3, 4, 19, 2, 2, 0 ], [ 3, 5, 16, 2, 0, 2 ], [ 3, 6, 13, 0, 0, 2 ],
      [ 3, 8, 10, 2, 2, 2 ], [ 4, 6, 11, 4, 4, 2 ], [ 4, 7, 10, -6, 2, 2 ],
      [ 1, 1, 221, 0, 0, 0 ], [ 1, 9, 25, 4, 0, 0 ], [ 1, 13, 17, 0, 0, 0 ],
      [ 2, 9, 13, 0, 0, 2 ], [ 5, 6, 10, 6, 2, 4 ], [ 6, 6, 7, 0, 4, 2 ],
      [ 1, 5, 45, 4, 0, 0 ], [ 1, 6, 37, 2, 0, 0 ], [ 2, 6, 21, 4, 2, 2 ],
      [ 5, 7, 9, -6, 4, 2 ], [ 1, 2, 111, 2, 0, 0 ], [ 1, 15, 15, 4, 0, 0 ],
      [ 1, 15, 18, 14, 0, 0 ], [ 2, 7, 17, 0, 0, 2 ], [ 3, 3, 28, 0, 2, 2 ],
      [ 3, 7, 11, 2, 2, 0 ], [ 3, 9, 11, -8, 2, 2 ], [ 4, 4, 15, 0, 2, 2 ],
      [ 4, 5, 12, 2, 2, 2 ], [ 6, 7, 8, 6, 2, 6 ], [ 1, 3, 74, 1, 1, 0 ],
      [ 1, 6, 40, 6, 1, 1 ], [ 1, 10, 24, 7, 1, 1 ], [ 1, 12, 20, 8, 1, 0 ],
      [ 2, 3, 39, -2, 1, 1 ], [ 2, 10, 12, 4, 2, 1 ], [ 3, 4, 23, 1, 2, 3 ],
      [ 4, 4, 19, 2, 3, 4 ], [ 4, 5, 12, 4, 0, 1 ], [ 4, 6, 10, 4, 1, 1 ],
      [ 4, 6, 10, -3, 2, 1 ], [ 4, 6, 10, 3, 0, 2 ], [ 4, 6, 10, 3, 1, 2 ],
      [ 4, 7, 10, 7, 2, 2 ], [ 5, 6, 10, 4, 1, 5 ], [ 6, 6, 7, -3, 3, 1 ],
      [ 6, 7, 7, -2, 3, 5 ], [ 1, 1, 295, 1, 1, 1 ], [ 1, 7, 33, 1, 1, 1 ],
      [ 1, 12, 19, 4, 1, 0 ], [ 1, 13, 19, 9, 1, 1 ], [ 3, 8, 11, -6, 1, 2 ],
      [ 3, 9, 9, 5, 1, 1 ], [ 5, 5, 11, -3, 3, 3 ], [ 5, 7, 7, -2, 1, 3 ],
      [ 1, 4, 59, 1, 0, 1 ], [ 1, 4, 60, 4, 1, 1 ], [ 1, 8, 28, 2, 1, 0 ],
      [ 1, 12, 19, 3, 0, 1 ], [ 2, 4, 28, 2, 1, 0 ], [ 2, 6, 19, -1, 1, 1 ],
      [ 3, 4, 20, 4, 2, 1 ], [ 3, 10, 10, 9, 1, 3 ], [ 4, 4, 15, 1, 2, 2 ],
      [ 4, 4, 16, 3, 4, 2 ], [ 4, 5, 12, -1, 2, 2 ], [ 4, 7, 8, 1, 0, 1 ],
      [ 4, 7, 9, 4, 3, 1 ], [ 4, 8, 9, 7, 3, 0 ], [ 5, 6, 8, 2, 3, 1 ],
      [ 6, 6, 8, -2, 2, 5 ], [ 1, 5, 47, 3, 0, 1 ], [ 1, 8, 29, 6, 1, 0 ],
      [ 1, 15, 15, 1, 0, 1 ], [ 1, 15, 17, 11, 1, 0 ], [ 3, 5, 16, 4, 2, 1 ],
      [ 3, 7, 11, 1, 2, 1 ], [ 7, 7, 7, -3, 5, 5 ] ],
  [ [ 1, 1, 295, 0, 0, 1 ], [ 1, 2, 127, 2, 1, 1 ], [ 1, 3, 74, 0, 1, 0 ],
      [ 1, 7, 32, 2, 1, 0 ], [ 2, 2, 59, 0, 0, 1 ], [ 2, 11, 11, 6, 0, 1 ],
      [ 3, 4, 19, 3, 0, 0 ], [ 3, 5, 16, 5, 0, 0 ], [ 3, 8, 11, 3, 3, 3 ],
      [ 4, 7, 8, 1, 1, 0 ], [ 1, 8, 29, 3, 1, 1 ], [ 1, 10, 23, 5, 1, 0 ],
      [ 1, 10, 23, 2, 1, 1 ], [ 2, 3, 37, 0, 1, 0 ], [ 2, 4, 29, -2, 1, 1 ],
      [ 2, 7, 17, 5, 0, 1 ], [ 3, 4, 23, 2, 0, 3 ], [ 3, 8, 10, 5, 0, 0 ],
      [ 3, 8, 10, 1, 3, 0 ], [ 4, 7, 10, -6, 3, 1 ], [ 5, 7, 8, -2, 3, 4 ],
      [ 1, 2, 111, 1, 1, 0 ], [ 1, 6, 39, 3, 1, 1 ], [ 1, 12, 21, 10, 1, 1 ],
      [ 2, 3, 39, 1, 2, 1 ], [ 2, 6, 19, 2, 0, 1 ], [ 3, 3, 28, 1, 2, 2 ],
      [ 3, 4, 19, -1, 1, 1 ], [ 3, 6, 13, 3, 2, 0 ], [ 3, 7, 11, 0, 2, 1 ],
      [ 3, 8, 11, -5, 2, 2 ], [ 5, 6, 9, 3, 5, 0 ], [ 6, 7, 8, 6, 3, 6 ],
      [ 1, 4, 59, 0, 0, 1 ], [ 1, 9, 26, 5, 0, 1 ], [ 1, 13, 18, 5, 1, 1 ],
      [ 1, 15, 15, 0, 0, 1 ], [ 2, 3, 45, 3, 1, 2 ], [ 2, 9, 15, 9, 2, 1 ],
      [ 2, 11, 12, 8, 1, 2 ], [ 3, 3, 25, 1, 2, 0 ], [ 3, 5, 15, 0, 0, 1 ],
      [ 3, 6, 14, -5, 2, 1 ], [ 3, 7, 12, 5, 0, 2 ], [ 3, 8, 10, -3, 2, 1 ],
      [ 3, 9, 9, 3, 2, 2 ], [ 3, 9, 10, 7, 2, 2 ], [ 4, 5, 13, 3, 2, 3 ],
      [ 4, 8, 8, 1, 3, 3 ], [ 4, 8, 9, 7, 2, 3 ], [ 5, 5, 12, 1, 2, 5 ],
      [ 6, 6, 7, -2, 2, 3 ], [ 6, 6, 7, 2, 3, 3 ] ],
  [ [ 1, 2, 111, 0, 1, 0 ], [ 1, 3, 81, 2, 1, 1 ], [ 1, 5, 45, 3, 1, 0 ],
      [ 1, 5, 47, 2, 1, 1 ], [ 1, 11, 21, 3, 1, 1 ], [ 2, 3, 37, 1, 0, 0 ],
      [ 2, 9, 13, 5, 0, 0 ], [ 3, 7, 11, 3, 0, 1 ], [ 5, 5, 9, 0, 1, 1 ],
      [ 5, 5, 11, 2, 5, 3 ], [ 5, 5, 11, 1, 3, 4 ], [ 5, 6, 9, -4, 3, 2 ],
      [ 5, 6, 9, 2, 3, 4 ], [ 1, 1, 222, 1, 1, 0 ], [ 1, 10, 24, 8, 1, 0 ],
      [ 1, 12, 20, 7, 1, 1 ], [ 1, 14, 17, 7, 0, 1 ], [ 1, 14, 18, 10, 1, 1 ],
      [ 2, 2, 56, 1, 2, 0 ], [ 2, 2, 74, 1, 1, 2 ], [ 2, 5, 23, 2, 1, 1 ],
      [ 2, 5, 24, 5, 1, 1 ], [ 2, 5, 26, 5, 2, 2 ], [ 2, 6, 19, 1, 2, 0 ],
      [ 2, 6, 19, 1, 1, 1 ], [ 2, 6, 20, 5, 2, 0 ], [ 2, 7, 18, 5, 0, 2 ],
      [ 2, 8, 14, 1, 1, 0 ], [ 2, 9, 13, 4, 1, 1 ], [ 2, 9, 14, 5, 2, 2 ],
      [ 2, 10, 14, 10, 2, 1 ], [ 3, 4, 20, 3, 3, 1 ], [ 3, 5, 16, -1, 1, 2 ],
      [ 3, 6, 14, 6, 1, 1 ], [ 4, 4, 17, -1, 3, 3 ], [ 4, 5, 12, -3, 2, 1 ],
      [ 4, 5, 14, -3, 3, 3 ], [ 4, 6, 10, 4, 0, 1 ], [ 4, 6, 10, 2, 3, 1 ],
      [ 4, 7, 10, 6, 0, 3 ], [ 5, 6, 8, 2, 3, 0 ], [ 5, 6, 9, -1, 4, 3 ],
      [ 5, 6, 10, -4, 4, 3 ], [ 5, 6, 10, 4, 2, 5 ], [ 6, 6, 7, 1, 4, 2 ],
      [ 6, 6, 8, -3, 5, 2 ], [ 6, 6, 8, 3, 6, 2 ] ],
  [ [ 1, 1, 222, 0, 1, 0 ], [ 1, 1, 296, 1, 1, 1 ], [ 1, 2, 111, 1, 0, 0 ],
      [ 1, 2, 127, 1, 1, 1 ], [ 1, 3, 74, 1, 0, 0 ], [ 1, 3, 81, 2, 0, 1 ],
      [ 1, 4, 56, 3, 0, 0 ], [ 1, 5, 48, 5, 1, 1 ], [ 1, 6, 37, 1, 0, 0 ],
      [ 1, 6, 38, 5, 0, 0 ], [ 1, 7, 32, 3, 0, 0 ], [ 1, 7, 33, 2, 0, 1 ],
      [ 1, 8, 28, 3, 0, 0 ], [ 1, 8, 28, 1, 1, 0 ], [ 1, 9, 25, 2, 1, 0 ],
      [ 1, 9, 26, 7, 0, 0 ], [ 1, 10, 23, 1, 1, 1 ], [ 1, 10, 24, 7, 0, 1 ],
      [ 1, 11, 21, 4, 0, 1 ], [ 1, 11, 22, 9, 0, 0 ], [ 1, 12, 19, 5, 0, 0 ],
      [ 1, 12, 21, 11, 0, 0 ], [ 1, 12, 21, 10, 0, 1 ],
      [ 1, 13, 18, 7, 0, 0 ], [ 1, 13, 18, 6, 1, 0 ], [ 1, 14, 16, 3, 0, 0 ],
      [ 1, 14, 18, 11, 0, 0 ], [ 1, 15, 16, 7, 1, 1 ],
      [ 1, 16, 16, 11, 0, 1 ], [ 2, 6, 19, 0, 1, 1 ], [ 2, 7, 16, 1, 1, 0 ],
      [ 2, 9, 13, 1, 2, 1 ], [ 3, 4, 19, 1, 1, 1 ], [ 3, 4, 21, -3, 1, 2 ],
      [ 3, 4, 23, 2, 1, 3 ], [ 3, 5, 16, -4, 1, 1 ], [ 3, 6, 13, -3, 1, 1 ],
      [ 3, 7, 12, 6, 1, 1 ], [ 3, 7, 12, 2, 1, 3 ], [ 3, 9, 9, 4, 1, 2 ],
      [ 3, 9, 10, 6, 3, 2 ], [ 4, 4, 15, -2, 3, 1 ], [ 4, 5, 12, -2, 1, 2 ],
      [ 4, 5, 13, 3, 0, 3 ], [ 4, 7, 9, -5, 1, 1 ], [ 4, 7, 9, 1, 4, 1 ],
      [ 4, 7, 10, -5, 3, 2 ], [ 4, 8, 9, 8, 1, 1 ], [ 5, 7, 8, 6, 3, 1 ],
      [ 5, 7, 9, 6, 2, 5 ], [ 6, 7, 7, -5, 1, 4 ], [ 6, 7, 8, 7, 5, 4 ] ],
  [ [ 1, 2, 111, 0, 0, 0 ], [ 1, 14, 17, 8, 0, 0 ], [ 2, 3, 37, 0, 0, 0 ],
      [ 2, 3, 45, 2, 2, 2 ], [ 2, 7, 16, 2, 0, 0 ], [ 2, 9, 15, 8, 2, 2 ],
      [ 3, 5, 15, 2, 0, 0 ], [ 3, 6, 13, 4, 0, 0 ], [ 3, 8, 10, 0, 2, 2 ],
      [ 1, 3, 74, 0, 0, 0 ], [ 1, 11, 21, 6, 0, 0 ], [ 3, 3, 25, 0, 2, 0 ],
      [ 3, 4, 21, -2, 2, 2 ], [ 3, 9, 9, 4, 0, 2 ], [ 3, 9, 10, 8, 0, 0 ],
      [ 6, 6, 7, 2, 4, 0 ], [ 1, 6, 37, 0, 0, 0 ], [ 1, 13, 19, 10, 0, 0 ],
      [ 4, 5, 13, -4, 2, 2 ], [ 4, 6, 11, 6, 2, 0 ], [ 1, 1, 222, 0, 0, 0 ],
      [ 1, 7, 33, 6, 0, 0 ], [ 2, 5, 23, 4, 0, 0 ], [ 2, 6, 19, 0, 2, 0 ],
      [ 2, 8, 15, 6, 0, 0 ], [ 2, 11, 13, 10, 2, 2 ], [ 1, 6, 39, 3, 0, 1 ],
      [ 1, 8, 28, 0, 1, 0 ], [ 1, 8, 30, 8, 1, 0 ], [ 1, 10, 23, 3, 0, 1 ],
      [ 2, 2, 60, 2, 2, 1 ], [ 2, 3, 39, 2, 1, 1 ], [ 2, 8, 15, 2, 1, 2 ],
      [ 2, 11, 12, 8, 2, 1 ], [ 3, 3, 28, -1, 1, 2 ], [ 3, 4, 24, 4, 3, 3 ],
      [ 3, 5, 16, 3, 3, 0 ], [ 3, 7, 12, 5, 1, 2 ], [ 3, 7, 12, 3, 3, 2 ],
      [ 3, 8, 10, 0, 3, 0 ], [ 3, 8, 12, 8, 3, 0 ], [ 3, 8, 12, 8, 3, 2 ],
      [ 3, 8, 12, 7, 3, 3 ], [ 4, 6, 10, -1, 2, 2 ], [ 4, 6, 11, 5, 3, 2 ],
      [ 4, 7, 8, 0, 0, 1 ], [ 4, 8, 8, 4, 0, 3 ], [ 4, 8, 9, 8, 1, 0 ],
      [ 4, 8, 9, 7, 1, 3 ], [ 5, 5, 10, 3, 3, 2 ], [ 6, 6, 7, 1, 1, 4 ],
      [ 6, 6, 8, 1, 5, 4 ], [ 6, 6, 9, -3, 5, 4 ], [ 1, 1, 296, 0, 0, 1 ],
      [ 1, 3, 75, 3, 1, 0 ], [ 1, 3, 81, 1, 1, 1 ], [ 1, 11, 21, 5, 1, 0 ],
      [ 3, 3, 33, 1, 1, 3 ], [ 3, 4, 21, 2, 3, 2 ], [ 3, 7, 12, 6, 0, 1 ],
      [ 3, 7, 12, 2, 0, 3 ], [ 3, 9, 9, 5, 0, 1 ], [ 3, 9, 9, 1, 0, 3 ],
      [ 3, 9, 11, 8, 3, 3 ], [ 1, 5, 47, 1, 1, 1 ], [ 1, 11, 23, 10, 1, 1 ],
      [ 1, 13, 19, 9, 0, 1 ], [ 4, 5, 13, 5, 2, 2 ], [ 4, 7, 11, 7, 2, 4 ],
      [ 1, 2, 127, 1, 0, 1 ], [ 1, 4, 56, 2, 1, 0 ], [ 1, 7, 32, 1, 1, 0 ],
      [ 2, 4, 32, 2, 1, 2 ], [ 2, 6, 19, 3, 1, 0 ], [ 2, 8, 14, 0, 1, 0 ],
      [ 2, 8, 16, 8, 1, 0 ], [ 4, 4, 14, 1, 1, 0 ], [ 4, 4, 15, 3, 3, 0 ],
      [ 4, 8, 8, 1, 1, 4 ], [ 4, 8, 10, 8, 3, 4 ], [ 5, 6, 8, 0, 0, 3 ],
      [ 5, 8, 8, 8, 3, 3 ], [ 6, 7, 7, 6, 3, 3 ], [ 7, 7, 8, 7, 7, 6 ] ],
  [ [ 1, 5, 47, 2, 0, 1 ], [ 1, 8, 29, 2, 1, 1 ], [ 1, 9, 26, 4, 1, 1 ],
      [ 1, 12, 19, 2, 0, 1 ], [ 2, 4, 29, 2, 1, 1 ], [ 2, 6, 20, 5, 1, 1 ],
      [ 2, 7, 18, 5, 1, 2 ], [ 2, 11, 11, 4, 1, 2 ], [ 2, 11, 13, 11, 1, 1 ],
      [ 3, 4, 19, 0, 1, 1 ], [ 3, 6, 14, -3, 2, 2 ], [ 3, 6, 14, 3, 3, 2 ],
      [ 3, 8, 11, 5, 1, 3 ], [ 4, 5, 13, -3, 3, 2 ], [ 4, 7, 9, -1, 2, 3 ],
      [ 5, 6, 9, 1, 3, 4 ], [ 5, 6, 10, -5, 1, 4 ], [ 5, 7, 7, 0, 2, 3 ],
      [ 5, 7, 8, -6, 1, 2 ], [ 5, 7, 8, -4, 1, 4 ], [ 6, 6, 7, 2, 4, 1 ],
      [ 6, 7, 7, -3, 2, 5 ], [ 6, 7, 7, 0, 4, 5 ], [ 1, 2, 127, 0, 0, 1 ],
      [ 1, 6, 39, 2, 1, 1 ], [ 1, 7, 32, 0, 1, 0 ], [ 1, 11, 23, 10, 0, 1 ],
      [ 1, 14, 17, 7, 1, 0 ], [ 2, 3, 39, 2, 0, 1 ], [ 2, 5, 23, 2, 0, 1 ],
      [ 2, 5, 23, -1, 1, 1 ], [ 2, 7, 16, 0, 1, 0 ], [ 2, 8, 15, 4, 2, 1 ],
      [ 3, 5, 18, 3, 2, 3 ], [ 3, 8, 10, 1, 2, 2 ], [ 3, 10, 10, -9, 1, 2 ],
      [ 4, 6, 10, -1, 3, 1 ], [ 4, 6, 11, 6, 2, 1 ], [ 4, 7, 8, 0, 1, 0 ],
      [ 5, 5, 11, 4, 4, 3 ], [ 5, 6, 8, 3, 2, 1 ], [ 5, 6, 11, 6, 4, 5 ],
      [ 5, 8, 8, -7, 2, 3 ], [ 6, 6, 8, 3, 3, 5 ] ],
  [ [ 1, 1, 297, 1, 1, 1 ], [ 1, 7, 33, 1, 0, 1 ], [ 1, 11, 21, 2, 1, 1 ],
      [ 2, 7, 19, 7, 2, 2 ], [ 3, 3, 26, 2, 2, 1 ], [ 3, 7, 13, 7, 3, 1 ],
      [ 5, 7, 9, 3, 5, 5 ], [ 1, 2, 112, 2, 1, 0 ], [ 1, 5, 46, 5, 1, 0 ],
      [ 1, 12, 22, 12, 1, 1 ], [ 1, 14, 18, 10, 0, 1 ], [ 2, 4, 28, 1, 1, 0 ],
      [ 2, 5, 24, 5, 2, 0 ], [ 2, 6, 20, 5, 0, 1 ], [ 3, 4, 19, 1, 0, 1 ],
      [ 3, 6, 14, -4, 1, 2 ], [ 4, 4, 17, 3, 3, 3 ], [ 4, 6, 11, -1, 3, 3 ],
      [ 4, 6, 12, -4, 3, 3 ], [ 4, 6, 12, 4, 3, 4 ], [ 6, 6, 7, 0, 1, 4 ],
      [ 6, 6, 8, 2, 5, 4 ], [ 1, 4, 60, 3, 1, 1 ], [ 1, 6, 38, 4, 1, 0 ],
      [ 1, 8, 29, 3, 0, 1 ], [ 2, 4, 30, 4, 2, 1 ], [ 2, 10, 12, 3, 1, 2 ],
      [ 2, 10, 13, 7, 0, 2 ], [ 3, 5, 16, 1, 1, 2 ], [ 3, 8, 10, -4, 1, 1 ],
      [ 3, 10, 10, 10, 1, 1 ], [ 4, 4, 15, -1, 1, 2 ], [ 4, 6, 10, 4, 1, 0 ],
      [ 4, 6, 10, 2, 3, 0 ], [ 4, 8, 9, 7, 3, 2 ], [ 5, 6, 8, -1, 3, 1 ],
      [ 5, 6, 10, 6, 5, 1 ], [ 5, 6, 10, 6, 5, 2 ], [ 5, 6, 10, 4, 5, 4 ],
      [ 6, 6, 7, -2, 3, 2 ], [ 6, 6, 7, 3, 3, 2 ], [ 6, 6, 9, -1, 5, 5 ],
      [ 1, 1, 223, 1, 1, 0 ], [ 1, 3, 81, 1, 0, 1 ], [ 1, 9, 25, 1, 1, 0 ],
      [ 1, 10, 25, 10, 1, 0 ], [ 2, 3, 45, 1, 2, 2 ], [ 3, 7, 11, 3, 1, 0 ],
      [ 5, 5, 9, 1, 1, 0 ], [ 5, 5, 10, 0, 2, 3 ], [ 5, 7, 7, 4, 1, 1 ],
      [ 5, 7, 7, 1, 2, 3 ] ],
  [ [ 1, 7, 34, 5, 1, 1 ], [ 1, 9, 25, 0, 1, 0 ], [ 1, 9, 27, 9, 0, 0 ],
      [ 4, 7, 9, 3, 3, 2 ], [ 4, 9, 9, 9, 3, 3 ], [ 2, 5, 26, 5, 1, 2 ],
      [ 5, 5, 9, 0, 0, 1 ], [ 5, 8, 8, 7, 4, 4 ], [ 2, 3, 38, 3, 1, 0 ],
      [ 2, 11, 11, -5, 1, 1 ], [ 3, 5, 18, 3, 0, 3 ], [ 3, 8, 11, 2, 3, 3 ],
      [ 5, 5, 11, 4, 5, 2 ], [ 1, 4, 60, 3, 0, 1 ], [ 1, 7, 33, 0, 0, 1 ],
      [ 1, 15, 15, 3, 0, 0 ], [ 4, 7, 10, 7, 1, 2 ], [ 6, 6, 7, 0, 3, 3 ],
      [ 1, 1, 297, 0, 0, 1 ], [ 1, 3, 75, 3, 0, 0 ], [ 1, 12, 19, 3, 1, 0 ],
      [ 3, 3, 34, 3, 3, 3 ], [ 3, 9, 10, 6, 3, 0 ], [ 4, 7, 9, -3, 3, 1 ],
      [ 2, 5, 23, 1, 1, 1 ], [ 5, 5, 11, -1, 2, 4 ], [ 5, 6, 8, 3, 2, 0 ],
      [ 1, 3, 81, 0, 0, 1 ], [ 1, 5, 45, 3, 0, 0 ], [ 1, 5, 45, 2, 1, 0 ],
      [ 1, 6, 39, 1, 1, 1 ], [ 1, 11, 23, 11, 0, 0 ], [ 1, 12, 20, 7, 0, 1 ],
      [ 1, 15, 18, 13, 1, 1 ], [ 2, 3, 39, -1, 1, 1 ], [ 2, 6, 19, 1, 0, 1 ],
      [ 2, 9, 13, 4, 0, 1 ], [ 3, 4, 20, -3, 2, 1 ], [ 3, 4, 21, 1, 3, 2 ],
      [ 3, 5, 16, -3, 2, 1 ], [ 3, 5, 16, 0, 1, 2 ], [ 3, 5, 17, -4, 1, 2 ],
      [ 3, 6, 13, 2, 2, 1 ], [ 3, 8, 10, 3, 1, 2 ], [ 3, 9, 10, 6, 1, 3 ],
      [ 4, 5, 12, 4, 1, 0 ], [ 4, 5, 13, 3, 1, 3 ], [ 5, 5, 10, -3, 3, 1 ],
      [ 5, 6, 9, 6, 1, 1 ], [ 5, 6, 9, 3, 5, 1 ], [ 5, 6, 9, 3, 0, 4 ],
      [ 5, 6, 9, 3, 2, 4 ], [ 6, 6, 9, 6, 6, 1 ], [ 6, 6, 9, 3, 6, 5 ],
      [ 6, 7, 8, -6, 1, 5 ], [ 1, 1, 223, 0, 1, 0 ], [ 1, 4, 56, 1, 1, 0 ],
      [ 1, 8, 29, 1, 1, 1 ], [ 1, 9, 25, 3, 0, 0 ], [ 1, 9, 26, 6, 1, 0 ],
      [ 1, 14, 17, 6, 1, 1 ], [ 2, 4, 29, 2, 0, 1 ], [ 2, 5, 25, 2, 1, 2 ],
      [ 2, 11, 13, 11, 1, 0 ], [ 4, 4, 17, -2, 2, 3 ], [ 4, 5, 14, 1, 1, 4 ],
      [ 4, 7, 9, 3, 0, 3 ], [ 5, 5, 10, 1, 2, 3 ], [ 5, 7, 7, 3, 2, 2 ],
      [ 5, 7, 8, 5, 4, 2 ], [ 5, 7, 8, 1, 4, 4 ] ],
  [ [ 2, 2, 75, 2, 2, 2 ], [ 2, 3, 38, 2, 2, 0 ], [ 2, 3, 45, 2, 0, 2 ],
      [ 2, 5, 23, 2, 2, 0 ], [ 2, 6, 21, 4, 0, 2 ], [ 2, 7, 18, 4, 2, 2 ],
      [ 2, 11, 11, 4, 0, 2 ], [ 2, 11, 13, 10, 0, 2 ], [ 5, 6, 10, -2, 4, 4 ],
      [ 1, 1, 223, 0, 0, 0 ], [ 1, 2, 112, 2, 0, 0 ], [ 1, 4, 56, 2, 0, 0 ],
      [ 1, 7, 32, 2, 0, 0 ], [ 1, 8, 28, 2, 0, 0 ], [ 1, 8, 29, 6, 0, 0 ],
      [ 1, 14, 16, 2, 0, 0 ], [ 1, 16, 17, 14, 0, 0 ], [ 2, 4, 33, 4, 2, 2 ],
      [ 2, 5, 25, 2, 0, 2 ], [ 2, 7, 17, 4, 2, 0 ], [ 2, 8, 15, 2, 0, 2 ],
      [ 2, 8, 17, 8, 2, 2 ], [ 2, 9, 13, 2, 2, 0 ], [ 2, 9, 15, 8, 0, 2 ],
      [ 3, 5, 16, 4, 2, 0 ], [ 4, 5, 12, 0, 2, 2 ], [ 4, 8, 9, 6, 4, 2 ],
      [ 5, 6, 8, 2, 2, 2 ], [ 5, 7, 8, 2, 4, 4 ], [ 5, 8, 8, -6, 2, 4 ],
      [ 6, 7, 8, 6, 6, 4 ], [ 1, 4, 57, 4, 1, 0 ], [ 1, 5, 47, 1, 0, 1 ],
      [ 1, 7, 33, 5, 1, 0 ], [ 1, 11, 21, 1, 1, 1 ], [ 3, 3, 29, 3, 3, 2 ],
      [ 3, 5, 15, 1, 1, 0 ], [ 3, 7, 11, -2, 1, 1 ], [ 4, 5, 15, 3, 4, 4 ],
      [ 4, 7, 9, 1, 4, 0 ], [ 5, 7, 8, -6, 2, 1 ], [ 5, 7, 8, -2, 4, 3 ],
      [ 5, 7, 8, 2, 2, 5 ], [ 5, 7, 9, 7, 3, 4 ], [ 1, 2, 128, 2, 1, 1 ],
      [ 1, 4, 56, 0, 1, 0 ], [ 1, 8, 30, 6, 1, 1 ], [ 1, 12, 19, 1, 0, 1 ],
      [ 2, 2, 56, 1, 1, 0 ], [ 2, 2, 60, 1, 2, 1 ], [ 2, 4, 28, 0, 1, 0 ],
      [ 2, 4, 29, 4, 1, 0 ], [ 2, 4, 29, -1, 1, 1 ], [ 2, 4, 32, 1, 1, 2 ],
      [ 2, 5, 23, 0, 1, 1 ], [ 2, 5, 24, 4, 2, 1 ], [ 2, 6, 20, 4, 2, 1 ],
      [ 2, 7, 17, -4, 1, 1 ], [ 2, 7, 18, 7, 1, 1 ], [ 2, 8, 15, 5, 1, 1 ],
      [ 2, 8, 15, 1, 1, 2 ], [ 2, 8, 16, 7, 2, 1 ], [ 2, 8, 16, 6, 1, 2 ],
      [ 3, 3, 28, 1, 1, 2 ], [ 3, 4, 20, 4, 1, 1 ], [ 4, 4, 14, 0, 1, 0 ],
      [ 4, 4, 15, 1, 4, 0 ], [ 4, 5, 12, 1, 2, 2 ], [ 4, 5, 14, 1, 0, 4 ],
      [ 4, 7, 8, 1, 0, 0 ], [ 4, 8, 8, 5, 0, 2 ], [ 4, 8, 8, 4, 1, 3 ],
      [ 4, 8, 8, -2, 2, 3 ], [ 4, 8, 8, 1, 0, 4 ], [ 4, 8, 9, 3, 4, 4 ],
      [ 5, 8, 8, 6, 4, 5 ], [ 6, 6, 8, 3, 6, 1 ], [ 6, 7, 8, 7, 3, 5 ],
      [ 6, 7, 8, 5, 6, 5 ] ],
  [ [ 1, 3, 82, 3, 1, 1 ], [ 1, 5, 47, 0, 0, 1 ], [ 1, 6, 39, 2, 0, 1 ],
      [ 1, 10, 23, 2, 0, 1 ], [ 1, 10, 25, 9, 1, 1 ], [ 1, 11, 22, 8, 1, 0 ],
      [ 1, 11, 22, 7, 1, 1 ], [ 1, 12, 19, 0, 0, 1 ], [ 2, 3, 39, 1, 1, 1 ],
      [ 2, 3, 45, 2, 1, 2 ], [ 2, 6, 19, 0, 0, 1 ], [ 3, 3, 26, -1, 2, 1 ],
      [ 3, 4, 19, 0, 0, 1 ], [ 3, 4, 21, 3, 2, 2 ], [ 3, 4, 23, 1, 1, 3 ],
      [ 3, 7, 12, -3, 2, 2 ], [ 3, 7, 13, 7, 2, 2 ], [ 3, 8, 10, 3, 0, 2 ],
      [ 3, 9, 9, -1, 2, 2 ], [ 3, 9, 10, 7, 0, 2 ], [ 4, 5, 13, 5, 1, 2 ],
      [ 4, 6, 11, 4, 0, 3 ], [ 4, 6, 11, 4, 2, 3 ], [ 5, 7, 7, 4, 0, 1 ],
      [ 7, 7, 7, -4, 4, 5 ], [ 1, 1, 298, 1, 1, 1 ], [ 1, 2, 112, 1, 1, 0 ],
      [ 1, 3, 75, 2, 1, 0 ], [ 1, 7, 34, 5, 0, 1 ], [ 1, 13, 18, 5, 0, 1 ],
      [ 1, 13, 18, 4, 1, 1 ], [ 1, 15, 18, 13, 0, 1 ], [ 2, 9, 13, -3, 1, 1 ],
      [ 2, 10, 12, 5, 1, 1 ], [ 3, 3, 28, 0, 1, 2 ], [ 3, 4, 19, 1, 2, 0 ],
      [ 3, 5, 16, 2, 3, 1 ], [ 3, 5, 16, 1, 0, 2 ], [ 3, 5, 17, -3, 2, 2 ],
      [ 3, 6, 13, 3, 1, 1 ], [ 3, 7, 11, 1, 2, 0 ], [ 3, 7, 12, 6, 1, 0 ],
      [ 3, 7, 12, 1, 1, 3 ], [ 3, 8, 11, -6, 2, 1 ], [ 4, 5, 12, 2, 3, 1 ],
      [ 4, 5, 13, -1, 2, 3 ], [ 4, 7, 9, -4, 1, 2 ], [ 4, 7, 9, 3, 1, 3 ] ],
  [ [ 1, 1, 224, 1, 1, 0 ], [ 1, 2, 128, 1, 1, 1 ], [ 1, 8, 30, 6, 0, 1 ],
      [ 1, 10, 25, 9, 0, 1 ], [ 2, 2, 56, 0, 1, 0 ], [ 2, 3, 38, 3, 0, 0 ],
      [ 2, 4, 29, 1, 1, 1 ], [ 2, 4, 32, 1, 0, 2 ], [ 2, 8, 14, 1, 0, 0 ],
      [ 2, 8, 16, 7, 2, 0 ], [ 2, 10, 12, 3, 0, 2 ], [ 2, 10, 13, 7, 1, 2 ],
      [ 2, 11, 12, 9, 0, 0 ], [ 3, 4, 23, 1, 0, 3 ], [ 4, 7, 10, 6, 2, 3 ],
      [ 4, 8, 8, 5, 1, 2 ], [ 1, 1, 298, 0, 0, 1 ], [ 1, 10, 23, 4, 1, 0 ],
      [ 1, 11, 21, 3, 0, 1 ], [ 1, 13, 19, 9, 1, 0 ], [ 3, 5, 19, 5, 3, 3 ],
      [ 5, 7, 7, -3, 1, 2 ], [ 1, 5, 45, 1, 1, 0 ], [ 1, 6, 39, 6, 1, 0 ],
      [ 1, 9, 26, 4, 0, 1 ], [ 1, 9, 27, 7, 1, 1 ], [ 3, 3, 25, 1, 1, 0 ],
      [ 3, 6, 15, 6, 3, 2 ], [ 3, 9, 9, -3, 1, 2 ], [ 5, 6, 9, 6, 1, 0 ],
      [ 5, 6, 9, 2, 5, 2 ], [ 6, 7, 9, 7, 6, 6 ], [ 1, 2, 112, 0, 1, 0 ],
      [ 1, 4, 60, 2, 1, 1 ], [ 1, 6, 40, 5, 1, 1 ], [ 1, 14, 18, 10, 1, 0 ],
      [ 2, 2, 75, 1, 2, 2 ], [ 2, 3, 39, 0, 1, 1 ], [ 2, 4, 28, 1, 0, 0 ],
      [ 2, 4, 29, 3, 2, 0 ], [ 2, 6, 19, 3, 0, 0 ], [ 2, 6, 21, 4, 1, 2 ],
      [ 2, 6, 21, 3, 2, 2 ], [ 2, 7, 16, 1, 0, 0 ], [ 2, 9, 14, 7, 1, 1 ],
      [ 2, 11, 12, 7, 2, 2 ], [ 3, 6, 13, -1, 2, 1 ], [ 3, 6, 14, 6, 1, 0 ],
      [ 4, 4, 15, 1, 1, 2 ], [ 4, 5, 14, 5, 3, 3 ], [ 4, 6, 10, -2, 1, 2 ],
      [ 4, 6, 11, 3, 3, 3 ], [ 5, 6, 9, 3, 4, 3 ], [ 6, 6, 7, 1, 3, 3 ],
      [ 6, 6, 8, -3, 4, 3 ], [ 6, 6, 8, 4, 5, 3 ], [ 6, 6, 9, 3, 4, 6 ],
      [ 6, 6, 10, 5, 6, 6 ] ],
  [ [ 1, 1, 224, 0, 1, 0 ], [ 1, 4, 56, 1, 0, 0 ], [ 1, 5, 45, 0, 1, 0 ],
      [ 1, 5, 46, 5, 0, 0 ], [ 1, 5, 48, 4, 1, 1 ], [ 1, 8, 29, 2, 0, 1 ],
      [ 1, 14, 16, 1, 0, 0 ], [ 1, 14, 19, 13, 0, 0 ], [ 1, 15, 16, 7, 0, 1 ],
      [ 2, 2, 60, -1, 1, 1 ], [ 2, 4, 29, 0, 1, 1 ], [ 2, 5, 23, 1, 0, 1 ],
      [ 2, 5, 24, -4, 1, 1 ], [ 2, 5, 25, 1, 1, 2 ], [ 2, 7, 17, 5, 1, 0 ],
      [ 3, 5, 15, 0, 1, 0 ], [ 3, 5, 16, 4, 1, 1 ], [ 3, 5, 18, 3, 1, 3 ],
      [ 4, 5, 12, 2, 1, 2 ], [ 4, 5, 13, 5, 3, 0 ], [ 4, 6, 10, 1, 3, 1 ],
      [ 5, 5, 9, 0, 1, 0 ], [ 5, 5, 11, 4, 5, 0 ], [ 5, 5, 12, 1, 1, 5 ],
      [ 5, 5, 13, 4, 4, 5 ], [ 5, 6, 8, -1, 2, 2 ], [ 5, 6, 9, 5, 3, 2 ],
      [ 5, 6, 11, 5, 5, 5 ], [ 5, 7, 8, 5, 4, 1 ], [ 5, 7, 8, -3, 2, 4 ],
      [ 5, 8, 8, -5, 3, 4 ], [ 5, 8, 9, 8, 5, 5 ], [ 1, 2, 112, 1, 0, 0 ],
      [ 1, 2, 128, 1, 0, 1 ], [ 1, 6, 40, 5, 0, 1 ], [ 1, 7, 32, 1, 0, 0 ],
      [ 1, 8, 28, 1, 0, 0 ], [ 1, 8, 29, 5, 1, 0 ], [ 1, 9, 26, 3, 1, 1 ],
      [ 1, 10, 23, 5, 0, 0 ], [ 2, 3, 39, 1, 0, 1 ], [ 2, 7, 17, 3, 2, 1 ],
      [ 2, 8, 15, 5, 0, 1 ], [ 2, 8, 16, -7, 1, 1 ], [ 2, 9, 13, 4, 1, 0 ],
      [ 3, 8, 11, 5, 3, 2 ], [ 4, 7, 9, 2, 2, 3 ], [ 4, 8, 9, 6, 4, 1 ],
      [ 6, 6, 7, -1, 4, 1 ], [ 6, 7, 7, 3, 4, 5 ], [ 6, 7, 8, -2, 5, 5 ] ],
  [ [ 1, 12, 20, 8, 0, 0 ], [ 4, 5, 12, 4, 0, 0 ], [ 3, 4, 19, 0, 2, 0 ],
      [ 4, 7, 11, 6, 4, 4 ], [ 1, 10, 24, 8, 0, 0 ], [ 3, 9, 9, 2, 2, 2 ],
      [ 1, 6, 38, 4, 0, 0 ], [ 6, 7, 7, -2, 4, 4 ], [ 3, 5, 16, 0, 0, 2 ],
      [ 4, 6, 11, 4, 4, 0 ], [ 4, 7, 10, 4, 0, 4 ], [ 5, 7, 7, -2, 2, 2 ],
      [ 1, 5, 45, 2, 0, 0 ], [ 1, 13, 20, 12, 0, 0 ], [ 4, 5, 13, 4, 4, 0 ],
      [ 4, 6, 13, 6, 4, 4 ], [ 1, 3, 75, 2, 0, 0 ], [ 1, 12, 19, 4, 0, 0 ],
      [ 3, 4, 20, 4, 2, 0 ], [ 4, 4, 19, 2, 2, 4 ], [ 4, 5, 12, 2, 0, 2 ],
      [ 4, 7, 9, 4, 2, 2 ], [ 3, 6, 14, 4, 2, 2 ], [ 6, 7, 7, 2, 2, 6 ],
      [ 1, 4, 56, 0, 0, 0 ], [ 1, 8, 28, 0, 0, 0 ], [ 4, 8, 9, 8, 0, 0 ],
      [ 3, 3, 28, 0, 0, 2 ], [ 4, 4, 15, 0, 4, 0 ], [ 4, 7, 8, 0, 0, 0 ],
      [ 2, 4, 29, 4, 0, 0 ], [ 4, 5, 15, 2, 4, 4 ], [ 6, 6, 7, 0, 0, 4 ],
      [ 2, 11, 11, 6, 0, 0 ], [ 3, 3, 29, -2, 2, 2 ], [ 4, 5, 14, 0, 0, 4 ],
      [ 1, 8, 30, 8, 0, 0 ], [ 1, 14, 16, 0, 0, 0 ], [ 2, 7, 16, 0, 0, 0 ],
      [ 1, 2, 112, 0, 0, 0 ], [ 1, 16, 18, 16, 0, 0 ], [ 6, 6, 9, -4, 4, 4 ],
      [ 2, 8, 15, 4, 2, 0 ], [ 3, 7, 11, 0, 2, 0 ], [ 3, 10, 10, -8, 2, 2 ],
      [ 1, 7, 32, 0, 0, 0 ], [ 1, 15, 15, 2, 0, 0 ], [ 1, 15, 16, 8, 0, 0 ],
      [ 3, 8, 11, 6, 2, 2 ], [ 4, 5, 15, 4, 0, 4 ], [ 4, 7, 9, 0, 4, 0 ],
      [ 4, 8, 9, 2, 4, 4 ], [ 1, 1, 224, 0, 0, 0 ], [ 1, 4, 57, 4, 0, 0 ],
      [ 1, 9, 25, 2, 0, 0 ], [ 2, 2, 57, 2, 2, 0 ], [ 4, 9, 9, 8, 0, 4 ],
      [ 1, 1, 299, 1, 1, 1 ], [ 1, 3, 75, 1, 1, 0 ], [ 1, 5, 48, 4, 0, 1 ],
      [ 1, 7, 35, 7, 1, 1 ], [ 1, 9, 27, 7, 0, 1 ], [ 1, 12, 19, 2, 1, 0 ],
      [ 1, 12, 21, 10, 1, 0 ], [ 1, 15, 19, 15, 1, 1 ], [ 3, 4, 19, 2, 1, 0 ],
      [ 3, 5, 16, 4, 0, 1 ], [ 3, 7, 11, 2, 1, 1 ], [ 4, 5, 13, 3, 4, 2 ],
      [ 4, 7, 9, -3, 2, 2 ], [ 5, 7, 7, 2, 1, 3 ], [ 7, 7, 7, 3, 5, 7 ],
      [ 1, 2, 128, 0, 0, 1 ], [ 1, 4, 60, 2, 0, 1 ], [ 1, 4, 60, 1, 1, 1 ],
      [ 1, 6, 39, 1, 0, 1 ], [ 1, 7, 34, 7, 1, 0 ], [ 1, 10, 23, 1, 0, 1 ],
      [ 1, 10, 24, 6, 1, 1 ], [ 1, 15, 16, 7, 1, 0 ], [ 1, 15, 18, 13, 1, 0 ],
      [ 2, 3, 40, 3, 2, 1 ], [ 2, 4, 33, 4, 1, 2 ], [ 2, 9, 14, 7, 0, 1 ],
      [ 2, 10, 12, 3, 2, 1 ], [ 3, 4, 24, 4, 2, 3 ], [ 3, 6, 13, 3, 0, 1 ],
      [ 3, 8, 10, -2, 1, 2 ], [ 4, 4, 15, 0, 1, 2 ], [ 4, 4, 16, 4, 4, 1 ],
      [ 4, 4, 16, -2, 3, 2 ], [ 4, 5, 12, -1, 3, 1 ], [ 4, 5, 13, -2, 1, 3 ],
      [ 4, 6, 10, 3, 2, 1 ], [ 4, 6, 10, 0, 3, 1 ], [ 4, 6, 10, 1, 2, 2 ],
      [ 4, 6, 11, -5, 1, 2 ], [ 4, 7, 10, 7, 2, 0 ], [ 4, 8, 9, 7, 3, 1 ],
      [ 4, 8, 9, 5, 3, 4 ], [ 5, 6, 8, 1, 3, 1 ], [ 5, 6, 10, 3, 3, 5 ],
      [ 6, 6, 9, 5, 5, 5 ] ],
  [ [ 1, 1, 299, 0, 0, 1 ], [ 1, 3, 75, 0, 1, 0 ], [ 1, 6, 39, 0, 0, 1 ],
      [ 1, 10, 23, 0, 0, 1 ], [ 2, 3, 39, 0, 0, 1 ], [ 2, 11, 12, -8, 1, 1 ],
      [ 2, 12, 12, 11, 1, 1 ], [ 3, 3, 25, 0, 1, 0 ], [ 3, 3, 26, 2, 3, 0 ],
      [ 3, 3, 26, 1, 2, 1 ], [ 3, 3, 34, 2, 3, 3 ], [ 3, 4, 20, 3, 3, 0 ],
      [ 3, 4, 23, 0, 0, 3 ], [ 3, 7, 12, 1, 0, 3 ], [ 3, 8, 10, 3, 2, 1 ],
      [ 3, 8, 11, 7, 1, 1 ], [ 3, 8, 12, -7, 2, 2 ], [ 3, 8, 12, 7, 0, 3 ],
      [ 3, 9, 9, 5, 0, 0 ], [ 3, 9, 10, 7, 2, 0 ], [ 5, 6, 9, 3, 1, 4 ],
      [ 5, 7, 7, 2, 0, 3 ], [ 1, 3, 82, 2, 1, 1 ], [ 1, 11, 21, 4, 1, 0 ],
      [ 2, 2, 60, 1, 1, 1 ], [ 2, 3, 45, 1, 1, 2 ], [ 3, 4, 21, 3, 0, 2 ],
      [ 3, 5, 15, 1, 0, 0 ], [ 3, 6, 15, 4, 0, 3 ], [ 3, 6, 15, 4, 2, 3 ],
      [ 3, 6, 15, 2, 3, 3 ], [ 3, 7, 11, 3, 0, 0 ], [ 3, 7, 12, 4, 3, 0 ],
      [ 3, 7, 12, 4, 3, 1 ], [ 3, 7, 12, -4, 1, 2 ], [ 3, 7, 12, 2, 3, 2 ],
      [ 3, 9, 10, 4, 3, 3 ], [ 3, 9, 11, 8, 0, 3 ], [ 4, 7, 9, 5, 1, 1 ],
      [ 1, 11, 22, 7, 0, 1 ], [ 1, 13, 20, 11, 1, 1 ], [ 2, 5, 23, 3, 1, 0 ],
      [ 2, 10, 13, 8, 1, 1 ], [ 4, 5, 13, 5, 3, 1 ], [ 4, 7, 10, 6, 1, 3 ],
      [ 5, 5, 10, -1, 1, 3 ], [ 6, 7, 7, 6, 0, 3 ], [ 7, 7, 7, 1, 6, 6 ],
      [ 1, 6, 38, 3, 1, 0 ], [ 1, 8, 31, 8, 1, 1 ], [ 2, 4, 29, 1, 0, 1 ],
      [ 2, 5, 23, 0, 0, 1 ], [ 2, 7, 19, 7, 1, 2 ], [ 4, 7, 10, 3, 3, 4 ],
      [ 5, 7, 8, 4, 3, 4 ], [ 5, 7, 8, 1, 2, 5 ] ],
  [ [ 1, 8, 29, 1, 0, 1 ], [ 1, 12, 20, 6, 1, 1 ], [ 1, 13, 18, 5, 1, 0 ],
      [ 2, 2, 60, 0, 1, 1 ], [ 2, 2, 75, 1, 1, 2 ], [ 2, 3, 38, 1, 2, 0 ],
      [ 2, 4, 30, 4, 1, 1 ], [ 2, 6, 19, 2, 1, 0 ], [ 2, 6, 20, -4, 1, 1 ],
      [ 2, 8, 15, 1, 0, 2 ], [ 2, 8, 16, 5, 2, 2 ], [ 2, 9, 14, 6, 2, 1 ],
      [ 2, 10, 12, 5, 0, 1 ], [ 2, 10, 12, 2, 1, 2 ], [ 2, 10, 14, 9, 2, 2 ],
      [ 2, 12, 12, 11, 0, 1 ], [ 3, 4, 20, 2, 3, 1 ], [ 3, 6, 13, 1, 2, 1 ],
      [ 3, 6, 14, 2, 3, 2 ], [ 3, 8, 10, 4, 1, 1 ], [ 3, 8, 11, 7, 0, 1 ],
      [ 3, 9, 10, 7, 1, 2 ], [ 4, 5, 12, 3, 2, 1 ], [ 4, 5, 14, 4, 4, 3 ],
      [ 4, 7, 9, -2, 1, 3 ], [ 4, 8, 9, -7, 1, 2 ], [ 5, 5, 12, 3, 5, 4 ],
      [ 5, 6, 8, -3, 1, 1 ], [ 5, 6, 8, 0, 3, 1 ], [ 5, 6, 8, -2, 1, 2 ],
      [ 5, 7, 8, 3, 5, 2 ], [ 6, 6, 8, 0, 3, 5 ], [ 1, 1, 225, 1, 1, 0 ],
      [ 1, 2, 113, 2, 1, 0 ], [ 1, 3, 82, 2, 0, 1 ], [ 1, 15, 17, 10, 1, 1 ],
      [ 2, 3, 45, 1, 0, 2 ], [ 2, 5, 23, 1, 2, 0 ], [ 2, 5, 25, 1, 0, 2 ],
      [ 2, 9, 13, 1, 2, 0 ], [ 3, 3, 26, 0, 2, 1 ], [ 3, 5, 17, 5, 3, 1 ],
      [ 3, 5, 17, 3, 3, 2 ], [ 3, 5, 18, 2, 2, 3 ], [ 5, 5, 10, 2, 4, 1 ],
      [ 5, 7, 9, 5, 4, 5 ] ],
  [ [ 1, 1, 300, 1, 1, 1 ], [ 1, 3, 75, 1, 0, 0 ], [ 1, 3, 82, 1, 1, 1 ],
      [ 1, 4, 60, 1, 0, 1 ], [ 1, 4, 61, 4, 1, 1 ], [ 1, 7, 34, 4, 1, 1 ],
      [ 1, 8, 29, 0, 0, 1 ], [ 1, 11, 21, 5, 0, 0 ], [ 1, 11, 21, 2, 0, 1 ],
      [ 1, 12, 19, 1, 1, 0 ], [ 1, 12, 20, 7, 1, 0 ], [ 1, 14, 17, 6, 0, 1 ],
      [ 1, 14, 19, 12, 1, 1 ], [ 1, 15, 15, 1, 0, 0 ],
      [ 1, 15, 17, 11, 0, 0 ], [ 2, 4, 29, 0, 0, 1 ], [ 2, 9, 15, 8, 1, 2 ],
      [ 2, 10, 13, 8, 0, 1 ], [ 3, 4, 21, 3, 1, 2 ], [ 4, 4, 17, 0, 3, 3 ],
      [ 4, 5, 13, 4, 4, 1 ], [ 4, 7, 9, -1, 3, 2 ], [ 4, 8, 8, -3, 1, 3 ],
      [ 4, 8, 9, -4, 3, 3 ], [ 5, 6, 9, 1, 5, 2 ], [ 5, 6, 9, -1, 2, 4 ],
      [ 5, 6, 10, -5, 4, 2 ], [ 5, 6, 10, 5, 4, 4 ], [ 5, 7, 9, 7, 2, 4 ],
      [ 1, 1, 225, 0, 1, 0 ], [ 1, 2, 129, 2, 1, 1 ], [ 1, 4, 57, 3, 1, 0 ],
      [ 1, 5, 45, 1, 0, 0 ], [ 1, 5, 46, 4, 1, 0 ], [ 1, 7, 33, 5, 0, 0 ],
      [ 1, 9, 25, 1, 0, 0 ], [ 1, 9, 26, 2, 1, 1 ], [ 1, 9, 27, 8, 1, 0 ],
      [ 1, 9, 28, 9, 1, 1 ], [ 1, 13, 18, 3, 1, 1 ], [ 1, 13, 20, 11, 0, 1 ],
      [ 1, 15, 16, 6, 1, 1 ], [ 1, 16, 17, 13, 1, 1 ], [ 2, 9, 13, 3, 1, 1 ],
      [ 3, 5, 16, 1, 3, 1 ], [ 3, 6, 13, 0, 2, 1 ], [ 3, 9, 10, 6, 3, 1 ],
      [ 4, 4, 15, 2, 3, 1 ], [ 4, 5, 12, 2, 3, 0 ], [ 4, 5, 13, 2, 2, 3 ],
      [ 4, 5, 15, 4, 3, 4 ], [ 4, 6, 11, 4, 1, 3 ], [ 4, 7, 9, 5, 0, 1 ],
      [ 4, 7, 9, -4, 2, 1 ], [ 4, 7, 9, 0, 2, 3 ] ],
  [ [ 2, 8, 15, 0, 0, 2 ], [ 3, 5, 15, 0, 0, 0 ], [ 5, 6, 9, 6, 0, 0 ],
      [ 2, 3, 38, 0, 2, 0 ], [ 2, 5, 26, 4, 2, 2 ], [ 5, 5, 11, 2, 2, 4 ],
      [ 2, 2, 75, 0, 0, 2 ], [ 2, 9, 14, 6, 2, 0 ], [ 3, 6, 14, 6, 0, 0 ],
      [ 3, 10, 10, 10, 0, 0 ], [ 1, 15, 15, 0, 0, 0 ], [ 4, 4, 15, 0, 0, 2 ],
      [ 1, 6, 39, 6, 0, 0 ], [ 3, 3, 25, 0, 0, 0 ], [ 3, 7, 12, 6, 0, 0 ],
      [ 4, 7, 10, 4, 2, 4 ], [ 1, 3, 75, 0, 0, 0 ], [ 3, 4, 19, 2, 0, 0 ],
      [ 6, 7, 7, 2, 0, 6 ], [ 2, 5, 23, 0, 2, 0 ], [ 7, 7, 7, 4, 6, 6 ],
      [ 1, 10, 25, 10, 0, 0 ], [ 5, 5, 9, 0, 0, 0 ], [ 1, 1, 225, 0, 0, 0 ],
      [ 1, 9, 25, 0, 0, 0 ], [ 2, 10, 13, 6, 2, 2 ], [ 5, 5, 10, 2, 4, 0 ],
      [ 1, 13, 18, 6, 0, 0 ], [ 2, 9, 13, 0, 2, 0 ], [ 2, 11, 13, 10, 2, 0 ],
      [ 2, 3, 45, 0, 0, 2 ], [ 3, 7, 12, 4, 2, 2 ], [ 5, 7, 7, 4, 0, 0 ],
      [ 1, 5, 45, 0, 0, 0 ], [ 6, 6, 9, 6, 6, 2 ], [ 1, 9, 26, 6, 0, 0 ],
      [ 2, 5, 25, 0, 0, 2 ], [ 2, 6, 21, 2, 2, 2 ], [ 3, 5, 17, 4, 2, 2 ],
      [ 3, 9, 9, 0, 2, 2 ], [ 5, 6, 9, 4, 4, 2 ], [ 1, 2, 113, 2, 0, 0 ],
      [ 1, 17, 17, 16, 0, 0 ], [ 2, 9, 14, 4, 2, 2 ], [ 3, 6, 13, 2, 2, 0 ],
      [ 6, 6, 9, 2, 4, 6 ], [ 3, 5, 17, 5, 3, 0 ], [ 5, 5, 12, 0, 0, 5 ],
      [ 2, 2, 60, 0, 0, 1 ], [ 2, 8, 17, 8, 1, 2 ], [ 5, 8, 8, 4, 5, 5 ],
      [ 1, 15, 19, 15, 1, 0 ], [ 1, 4, 60, 0, 0, 1 ], [ 4, 4, 16, 1, 4, 2 ],
      [ 1, 13, 19, 8, 1, 1 ], [ 3, 7, 12, 0, 0, 3 ], [ 3, 7, 13, 5, 0, 3 ],
      [ 1, 10, 24, 6, 0, 1 ], [ 3, 4, 24, 3, 3, 3 ], [ 3, 10, 10, 8, 3, 3 ],
      [ 4, 6, 10, 3, 2, 0 ], [ 4, 7, 10, 7, 2, 1 ], [ 6, 6, 7, 3, 3, 0 ],
      [ 1, 1, 300, 0, 0, 1 ], [ 1, 12, 19, 0, 1, 0 ], [ 3, 7, 13, 4, 3, 3 ],
      [ 1, 3, 76, 3, 1, 0 ], [ 1, 12, 22, 12, 1, 0 ], [ 3, 6, 16, 6, 3, 3 ],
      [ 4, 4, 19, 1, 2, 4 ], [ 4, 6, 12, 6, 3, 3 ], [ 5, 7, 8, 2, 0, 5 ],
      [ 2, 7, 17, 4, 1, 1 ], [ 5, 8, 8, 6, 0, 5 ], [ 3, 3, 27, 3, 3, 1 ],
      [ 3, 7, 13, 7, 1, 2 ], [ 2, 10, 12, 5, 1, 0 ], [ 3, 7, 12, 1, 3, 2 ],
      [ 3, 8, 12, 8, 3, 1 ], [ 5, 7, 8, 3, 5, 0 ] ],
  [ [ 1, 2, 129, 1, 1, 1 ], [ 1, 3, 82, 1, 0, 1 ], [ 1, 7, 33, 4, 1, 0 ],
      [ 1, 10, 23, 3, 1, 0 ], [ 1, 10, 24, 7, 1, 0 ], [ 1, 11, 23, 10, 1, 0 ],
      [ 2, 3, 38, 2, 1, 0 ], [ 2, 8, 15, -4, 1, 1 ], [ 2, 8, 15, 3, 2, 1 ],
      [ 3, 4, 21, -1, 2, 2 ], [ 3, 6, 14, 1, 3, 2 ], [ 3, 6, 15, -5, 2, 2 ],
      [ 3, 8, 10, 3, 2, 0 ], [ 3, 8, 11, 7, 1, 0 ], [ 3, 9, 10, 7, 2, 1 ],
      [ 4, 6, 11, 6, 1, 1 ], [ 4, 6, 11, 4, 4, 1 ], [ 4, 7, 9, 5, 1, 0 ],
      [ 4, 8, 9, -6, 1, 3 ], [ 5, 5, 10, -1, 4, 1 ], [ 5, 6, 11, 6, 3, 5 ],
      [ 5, 7, 8, -5, 1, 3 ], [ 1, 2, 113, 1, 1, 0 ], [ 1, 5, 48, 3, 1, 1 ],
      [ 1, 9, 26, 3, 0, 1 ], [ 1, 9, 26, 1, 1, 1 ], [ 1, 14, 17, 5, 1, 1 ],
      [ 1, 14, 19, 12, 0, 1 ], [ 2, 9, 14, 7, 1, 0 ], [ 2, 11, 11, 5, 1, 1 ],
      [ 2, 11, 11, 3, 1, 2 ], [ 2, 11, 13, 10, 1, 2 ], [ 3, 3, 29, 2, 3, 2 ],
      [ 3, 5, 18, 1, 2, 3 ], [ 3, 7, 11, 2, 0, 1 ], [ 3, 8, 11, 4, 2, 3 ],
      [ 3, 9, 9, 1, 2, 2 ], [ 3, 9, 11, 9, 2, 2 ], [ 4, 4, 17, 2, 3, 3 ],
      [ 4, 5, 12, -1, 1, 2 ], [ 4, 7, 9, 1, 2, 3 ], [ 4, 8, 9, -7, 2, 1 ],
      [ 5, 6, 8, 1, 3, 0 ], [ 5, 6, 9, 5, 3, 0 ], [ 5, 6, 9, -4, 1, 3 ],
      [ 5, 6, 9, 4, 3, 3 ] ],
  [ [ 1, 1, 226, 1, 1, 0 ], [ 1, 6, 40, 4, 1, 1 ], [ 1, 8, 30, 5, 1, 1 ],
      [ 1, 9, 26, 5, 1, 0 ], [ 2, 2, 57, 1, 2, 0 ], [ 2, 3, 40, 3, 1, 1 ],
      [ 2, 3, 46, 3, 2, 2 ], [ 2, 4, 30, 3, 2, 1 ], [ 2, 8, 15, 5, 1, 0 ],
      [ 2, 10, 12, 3, 2, 0 ], [ 2, 10, 13, 8, 1, 0 ], [ 2, 10, 13, 7, 2, 0 ],
      [ 4, 6, 10, 2, 1, 2 ], [ 4, 7, 10, 4, 4, 3 ], [ 4, 8, 8, 3, 2, 3 ],
      [ 4, 8, 10, 8, 4, 3 ], [ 6, 6, 7, 3, 3, 1 ], [ 6, 7, 7, 4, 3, 5 ],
      [ 1, 1, 301, 1, 1, 1 ], [ 1, 3, 82, 0, 0, 1 ], [ 1, 7, 34, 4, 0, 1 ],
      [ 1, 14, 17, 6, 1, 0 ], [ 2, 7, 17, 5, 0, 0 ], [ 2, 11, 13, 11, 0, 0 ],
      [ 3, 7, 13, 5, 2, 3 ], [ 5, 6, 9, -2, 1, 4 ], [ 1, 2, 113, 0, 1, 0 ],
      [ 1, 11, 21, 1, 0, 1 ], [ 1, 13, 18, 4, 0, 1 ], [ 1, 13, 21, 13, 1, 1 ],
      [ 2, 5, 23, 3, 0, 0 ], [ 3, 7, 11, -1, 1, 1 ], [ 3, 9, 9, -4, 1, 1 ],
      [ 5, 7, 7, -1, 1, 3 ], [ 6, 7, 7, 1, 2, 6 ], [ 1, 2, 129, 1, 0, 1 ],
      [ 1, 6, 38, 2, 1, 0 ], [ 1, 16, 16, 10, 1, 1 ], [ 1, 16, 17, 13, 0, 1 ],
      [ 2, 4, 33, 3, 2, 2 ], [ 2, 6, 21, 1, 2, 2 ], [ 2, 6, 22, 6, 1, 2 ],
      [ 2, 7, 18, 6, 2, 1 ], [ 2, 7, 18, 3, 2, 2 ], [ 2, 9, 14, 5, 0, 2 ],
      [ 2, 10, 12, -4, 1, 1 ], [ 2, 10, 12, 1, 1, 2 ], [ 2, 10, 14, 9, 0, 2 ],
      [ 3, 8, 10, 4, 0, 1 ], [ 3, 8, 10, -2, 2, 1 ], [ 4, 4, 15, -1, 3, 1 ],
      [ 4, 5, 12, 1, 3, 1 ], [ 4, 6, 10, 1, 3, 0 ], [ 4, 6, 11, 5, 3, 0 ],
      [ 5, 8, 8, -6, 3, 3 ], [ 6, 7, 8, 7, 5, 1 ] ],
  [ [ 1, 1, 226, 0, 1, 0 ], [ 1, 4, 57, 3, 0, 0 ], [ 1, 11, 21, 0, 0, 1 ],
      [ 1, 16, 16, 11, 0, 0 ], [ 1, 16, 17, 13, 1, 0 ], [ 2, 2, 61, 2, 2, 1 ],
      [ 2, 10, 13, 7, 2, 1 ], [ 3, 5, 16, 2, 3, 0 ], [ 4, 5, 12, 0, 3, 1 ],
      [ 4, 8, 8, -5, 1, 1 ], [ 1, 1, 301, 0, 0, 1 ], [ 1, 2, 129, 0, 0, 1 ],
      [ 1, 3, 76, 3, 0, 0 ], [ 1, 5, 48, 3, 0, 1 ], [ 1, 7, 34, 7, 0, 0 ],
      [ 1, 12, 19, 3, 0, 0 ], [ 2, 7, 17, 4, 0, 1 ], [ 2, 7, 17, 2, 2, 1 ],
      [ 3, 7, 14, 7, 3, 3 ], [ 4, 5, 13, 4, 3, 2 ], [ 5, 5, 10, 1, 1, 3 ],
      [ 5, 7, 8, 2, 1, 5 ], [ 7, 7, 8, 5, 7, 7 ], [ 1, 2, 113, 1, 0, 0 ],
      [ 1, 8, 29, 5, 0, 0 ], [ 1, 8, 30, 7, 1, 0 ], [ 1, 13, 18, 2, 1, 1 ],
      [ 2, 5, 24, 4, 1, 1 ], [ 2, 9, 15, 9, 1, 1 ], [ 3, 6, 13, 3, 1, 0 ],
      [ 3, 6, 13, -2, 1, 1 ], [ 3, 6, 15, 4, 1, 3 ], [ 4, 5, 13, 0, 2, 3 ],
      [ 4, 8, 9, 5, 4, 3 ], [ 5, 6, 8, 1, 2, 2 ], [ 5, 6, 9, -5, 1, 2 ],
      [ 1, 6, 38, 3, 0, 0 ], [ 1, 12, 21, 9, 1, 1 ], [ 1, 14, 17, 7, 0, 0 ],
      [ 1, 15, 17, 10, 0, 1 ], [ 2, 6, 21, 6, 2, 1 ], [ 2, 7, 18, 7, 1, 0 ],
      [ 2, 9, 14, 5, 1, 2 ], [ 3, 3, 26, -1, 1, 1 ], [ 3, 4, 20, 3, 2, 1 ],
      [ 3, 5, 16, 3, 2, 1 ], [ 3, 7, 12, 5, 2, 1 ], [ 4, 6, 11, 0, 3, 3 ],
      [ 5, 5, 12, 2, 5, 4 ], [ 5, 6, 9, 0, 4, 3 ], [ 5, 7, 9, 7, 4, 0 ],
      [ 6, 6, 7, 1, 4, 1 ], [ 6, 7, 7, 1, 4, 5 ], [ 6, 7, 8, 6, 5, 5 ] ],
  [ [ 1, 5, 46, 4, 0, 0 ], [ 1, 10, 23, 4, 0, 0 ], [ 2, 3, 38, 2, 0, 0 ],
      [ 2, 6, 19, 2, 0, 0 ], [ 3, 6, 14, 4, 0, 2 ], [ 3, 8, 11, 6, 0, 2 ],
      [ 5, 5, 11, 0, 2, 4 ], [ 5, 6, 8, 0, 2, 2 ], [ 5, 7, 8, 6, 2, 2 ],
      [ 1, 1, 226, 0, 0, 0 ], [ 1, 2, 113, 0, 0, 0 ], [ 1, 11, 22, 8, 0, 0 ],
      [ 2, 2, 57, 0, 2, 0 ], [ 2, 4, 29, 2, 2, 0 ], [ 2, 5, 26, 4, 0, 2 ],
      [ 2, 7, 18, 4, 0, 2 ], [ 2, 9, 13, 4, 0, 0 ], [ 3, 4, 21, 2, 2, 2 ],
      [ 3, 5, 17, 4, 0, 2 ], [ 5, 6, 9, 4, 4, 0 ], [ 5, 6, 10, -4, 2, 4 ],
      [ 1, 6, 40, 4, 0, 1 ], [ 1, 12, 20, 6, 0, 1 ], [ 1, 14, 18, 9, 1, 1 ],
      [ 1, 14, 20, 14, 1, 1 ], [ 2, 3, 40, 2, 2, 1 ], [ 2, 5, 24, 4, 0, 1 ],
      [ 2, 5, 24, 3, 2, 1 ], [ 2, 6, 19, 1, 1, 0 ], [ 2, 6, 20, 5, 1, 0 ],
      [ 2, 6, 20, 3, 2, 1 ], [ 2, 9, 13, -2, 1, 1 ], [ 2, 10, 12, 2, 2, 1 ],
      [ 3, 4, 20, 1, 3, 1 ], [ 3, 6, 14, 4, 3, 1 ], [ 3, 8, 10, 4, 1, 0 ],
      [ 3, 8, 10, 2, 1, 2 ], [ 4, 4, 17, 1, 3, 3 ], [ 4, 5, 12, 3, 2, 0 ],
      [ 4, 5, 12, -3, 1, 1 ], [ 4, 5, 14, 5, 2, 3 ], [ 4, 6, 11, -3, 3, 2 ],
      [ 4, 6, 11, 3, 4, 2 ], [ 4, 7, 10, -3, 3, 3 ], [ 5, 5, 10, -1, 3, 2 ],
      [ 5, 6, 8, 3, 1, 1 ], [ 5, 6, 8, -2, 2, 1 ], [ 5, 8, 8, 8, 2, 3 ],
      [ 6, 6, 8, 2, 3, 5 ], [ 6, 7, 8, 6, 6, 1 ], [ 6, 8, 8, 8, 5, 6 ],
      [ 1, 3, 83, 3, 1, 1 ], [ 1, 4, 57, 2, 1, 0 ], [ 1, 8, 29, 4, 1, 0 ],
      [ 1, 11, 21, 3, 1, 0 ], [ 3, 3, 29, 1, 3, 2 ], [ 3, 4, 21, -2, 1, 2 ],
      [ 3, 5, 19, 5, 2, 3 ], [ 3, 7, 11, 1, 1, 1 ], [ 5, 5, 11, 4, 5, 1 ],
      [ 5, 5, 11, -1, 4, 3 ], [ 5, 7, 8, -4, 4, 1 ], [ 5, 7, 8, 4, 4, 3 ] ],
  [ [ 1, 5, 48, 2, 1, 1 ], [ 1, 6, 38, 1, 1, 0 ], [ 1, 6, 39, 5, 1, 0 ],
      [ 1, 8, 30, 5, 0, 1 ], [ 1, 13, 18, 1, 1, 1 ], [ 1, 13, 19, 8, 0, 1 ],
      [ 2, 4, 30, -3, 1, 1 ], [ 2, 5, 24, 5, 1, 0 ], [ 2, 9, 13, 3, 0, 1 ],
      [ 3, 3, 26, 1, 1, 1 ], [ 3, 6, 14, 5, 2, 1 ], [ 3, 7, 11, 2, 1, 0 ],
      [ 3, 7, 12, 5, 2, 0 ], [ 4, 5, 12, 1, 1, 2 ], [ 4, 5, 13, 1, 2, 3 ],
      [ 4, 6, 10, -3, 1, 1 ], [ 4, 7, 10, 4, 1, 4 ], [ 4, 7, 10, 2, 3, 4 ],
      [ 5, 5, 10, 0, 1, 3 ], [ 5, 6, 10, -3, 3, 4 ], [ 5, 6, 10, 3, 5, 4 ],
      [ 5, 6, 10, 3, 0, 5 ], [ 5, 7, 8, 5, 3, 3 ], [ 5, 7, 9, 6, 5, 0 ],
      [ 5, 7, 9, -6, 1, 4 ], [ 5, 7, 10, 7, 5, 5 ], [ 6, 7, 7, -5, 2, 3 ],
      [ 6, 7, 7, 6, 2, 3 ], [ 1, 1, 302, 1, 1, 1 ], [ 1, 3, 76, 2, 1, 0 ],
      [ 1, 4, 61, 3, 1, 1 ], [ 1, 7, 34, 3, 1, 1 ], [ 1, 11, 22, 6, 1, 1 ],
      [ 1, 15, 17, 10, 1, 0 ], [ 2, 3, 46, 3, 1, 2 ], [ 2, 7, 18, -6, 1, 1 ],
      [ 2, 7, 18, 4, 1, 2 ], [ 3, 4, 19, 1, 1, 0 ], [ 3, 7, 13, 6, 3, 2 ],
      [ 4, 6, 11, -2, 2, 3 ], [ 4, 6, 11, 2, 3, 3 ], [ 4, 7, 9, 2, 3, 2 ],
      [ 6, 6, 7, 0, 4, 1 ], [ 6, 7, 7, 4, 0, 5 ], [ 6, 7, 7, 2, 4, 5 ],
      [ 6, 7, 7, 2, 1, 6 ], [ 6, 7, 8, 4, 5, 6 ] ],
  [ [ 1, 2, 114, 2, 1, 0 ], [ 1, 5, 46, 3, 1, 0 ], [ 1, 10, 24, 5, 1, 1 ],
      [ 1, 12, 21, 9, 0, 1 ], [ 2, 4, 29, 3, 1, 0 ], [ 2, 6, 20, 4, 1, 1 ],
      [ 2, 6, 21, 3, 0, 2 ], [ 2, 6, 21, 3, 1, 2 ], [ 3, 3, 26, 1, 3, 0 ],
      [ 3, 4, 20, -3, 1, 1 ], [ 3, 4, 24, 2, 3, 3 ], [ 3, 6, 14, 4, 3, 0 ],
      [ 3, 6, 14, 4, 1, 2 ], [ 4, 6, 10, -2, 2, 1 ], [ 4, 6, 11, 5, 3, 1 ],
      [ 4, 6, 12, 4, 1, 4 ], [ 4, 6, 12, 3, 3, 4 ], [ 5, 6, 8, 2, 1, 2 ],
      [ 5, 6, 10, 2, 3, 5 ], [ 6, 6, 7, 1, 4, 0 ], [ 6, 6, 8, 4, 5, 0 ],
      [ 6, 6, 8, -1, 4, 4 ], [ 6, 6, 9, 5, 6, 4 ], [ 1, 1, 302, 0, 0, 1 ],
      [ 1, 9, 26, 2, 0, 1 ], [ 1, 9, 27, 6, 1, 1 ], [ 1, 14, 19, 12, 1, 0 ],
      [ 2, 3, 39, 3, 2, 0 ], [ 2, 7, 17, 3, 2, 0 ], [ 3, 3, 34, 2, 2, 3 ],
      [ 3, 5, 18, 2, 0, 3 ], [ 3, 7, 11, 0, 1, 1 ], [ 3, 9, 9, 3, 1, 2 ],
      [ 5, 7, 9, 7, 4, 3 ], [ 1, 1, 227, 1, 1, 0 ], [ 1, 5, 49, 5, 1, 1 ],
      [ 1, 10, 23, 2, 1, 0 ], [ 1, 11, 23, 9, 1, 1 ], [ 2, 11, 11, 3, 0, 2 ],
      [ 5, 7, 7, 3, 1, 2 ], [ 1, 2, 130, 2, 1, 1 ], [ 1, 4, 61, 3, 0, 1 ],
      [ 1, 6, 38, 0, 1, 0 ], [ 1, 13, 20, 11, 1, 0 ], [ 2, 2, 76, 1, 2, 2 ],
      [ 2, 4, 33, 3, 0, 2 ], [ 2, 6, 19, 0, 1, 0 ], [ 2, 10, 14, 10, 1, 1 ],
      [ 4, 4, 16, 3, 3, 2 ], [ 4, 5, 13, -4, 3, 1 ], [ 4, 6, 10, 0, 3, 0 ],
      [ 4, 6, 11, 6, 1, 0 ], [ 4, 6, 11, -3, 1, 3 ], [ 5, 6, 8, 0, 3, 0 ],
      [ 5, 6, 10, 6, 4, 3 ], [ 6, 7, 8, 5, 0, 6 ] ],
  [ [ 1, 1, 227, 0, 1, 0 ], [ 1, 4, 57, 1, 1, 0 ], [ 1, 5, 48, 1, 1, 1 ],
      [ 1, 6, 41, 6, 1, 1 ], [ 1, 13, 18, 4, 1, 0 ], [ 1, 13, 19, 9, 0, 0 ],
      [ 2, 2, 61, 1, 2, 1 ], [ 2, 3, 38, 1, 1, 0 ], [ 2, 3, 40, -2, 1, 1 ],
      [ 2, 5, 23, 2, 1, 0 ], [ 2, 5, 26, 4, 1, 2 ], [ 2, 7, 17, -3, 1, 1 ],
      [ 2, 7, 17, 1, 2, 1 ], [ 2, 9, 14, -6, 1, 1 ], [ 2, 11, 11, 5, 0, 1 ],
      [ 2, 11, 13, 10, 2, 1 ], [ 3, 3, 26, 0, 1, 1 ], [ 3, 5, 16, 4, 1, 0 ],
      [ 3, 5, 17, 4, 1, 2 ], [ 3, 5, 17, 2, 3, 2 ], [ 3, 5, 18, 2, 1, 3 ],
      [ 3, 6, 13, 2, 1, 1 ], [ 3, 8, 10, -1, 1, 2 ], [ 3, 8, 12, 7, 2, 3 ],
      [ 3, 9, 10, -7, 1, 1 ], [ 4, 5, 12, 0, 1, 2 ], [ 4, 5, 13, 2, 0, 3 ],
      [ 4, 5, 15, 4, 1, 4 ], [ 5, 5, 10, 2, 3, 2 ], [ 5, 5, 11, -3, 4, 2 ],
      [ 5, 5, 11, 1, 2, 4 ], [ 5, 5, 12, -1, 4, 4 ], [ 5, 6, 8, 3, 0, 1 ],
      [ 5, 6, 9, 5, 3, 1 ], [ 5, 6, 9, -2, 3, 3 ], [ 5, 6, 9, 2, 4, 3 ],
      [ 5, 7, 7, 3, 0, 2 ], [ 5, 7, 8, 3, 5, 1 ], [ 5, 7, 8, -3, 4, 2 ],
      [ 5, 8, 8, 7, 0, 4 ], [ 6, 6, 8, 1, 3, 5 ] ],
  [ [ 1, 1, 227, 0, 0, 0 ], [ 1, 3, 76, 2, 0, 0 ], [ 1, 4, 57, 2, 0, 0 ],
      [ 1, 7, 33, 4, 0, 0 ], [ 1, 9, 27, 8, 0, 0 ], [ 1, 11, 21, 4, 0, 0 ],
      [ 1, 12, 19, 2, 0, 0 ], [ 1, 12, 21, 10, 0, 0 ], [ 2, 4, 33, 2, 2, 2 ],
      [ 2, 5, 24, 4, 2, 0 ], [ 2, 12, 13, 12, 2, 2 ], [ 3, 4, 21, 0, 2, 2 ],
      [ 3, 8, 10, 2, 0, 2 ], [ 4, 5, 13, 2, 4, 2 ], [ 4, 5, 15, 4, 2, 4 ],
      [ 4, 6, 11, -4, 2, 2 ], [ 4, 7, 9, 4, 0, 2 ], [ 5, 6, 8, 2, 0, 2 ],
      [ 5, 6, 9, 2, 2, 4 ], [ 5, 7, 8, 6, 0, 2 ], [ 1, 2, 114, 2, 0, 0 ],
      [ 1, 6, 38, 2, 0, 0 ], [ 1, 14, 18, 10, 0, 0 ], [ 2, 3, 46, 2, 2, 2 ],
      [ 2, 7, 18, 6, 2, 0 ], [ 2, 7, 18, 2, 2, 2 ], [ 3, 6, 14, -2, 2, 2 ],
      [ 6, 7, 7, -4, 2, 4 ], [ 1, 2, 130, 1, 1, 1 ], [ 1, 3, 76, 1, 1, 0 ],
      [ 1, 4, 58, 4, 1, 0 ], [ 1, 6, 40, 3, 1, 1 ], [ 1, 11, 22, 7, 1, 0 ],
      [ 1, 12, 20, 5, 1, 1 ], [ 1, 16, 16, 10, 0, 1 ],
      [ 1, 16, 18, 15, 1, 1 ], [ 2, 2, 57, 1, 1, 0 ], [ 2, 3, 40, 1, 2, 1 ],
      [ 2, 4, 33, 3, 1, 2 ], [ 2, 6, 20, 4, 0, 1 ], [ 2, 9, 13, 2, 1, 1 ],
      [ 2, 10, 12, 1, 2, 1 ], [ 3, 4, 20, 4, 1, 0 ], [ 3, 4, 20, -2, 2, 1 ],
      [ 3, 4, 22, 4, 3, 2 ], [ 3, 6, 14, -5, 1, 1 ], [ 4, 4, 15, 2, 3, 0 ],
      [ 4, 4, 15, 1, 3, 1 ], [ 4, 4, 19, 1, 1, 4 ], [ 4, 4, 20, 3, 4, 4 ],
      [ 4, 5, 12, -2, 2, 1 ], [ 4, 5, 12, 1, 0, 2 ], [ 4, 5, 13, 2, 1, 3 ],
      [ 4, 6, 10, -1, 1, 2 ], [ 4, 6, 11, 5, 2, 2 ], [ 4, 6, 11, 1, 3, 3 ],
      [ 4, 6, 12, 5, 4, 3 ], [ 4, 7, 10, 5, 4, 0 ], [ 4, 7, 10, 5, 4, 2 ],
      [ 4, 7, 10, -5, 1, 3 ], [ 4, 8, 9, 5, 0, 4 ], [ 4, 8, 10, 7, 4, 4 ],
      [ 6, 7, 7, 6, 1, 3 ], [ 6, 7, 8, 7, 5, 3 ], [ 1, 1, 303, 1, 1, 1 ],
      [ 1, 3, 83, 2, 1, 1 ], [ 1, 4, 57, 0, 1, 0 ], [ 1, 5, 48, 2, 0, 1 ],
      [ 1, 7, 33, 3, 1, 0 ], [ 1, 7, 35, 6, 1, 1 ], [ 1, 11, 23, 9, 0, 1 ],
      [ 1, 15, 16, 6, 0, 1 ], [ 3, 4, 19, 0, 1, 0 ], [ 3, 5, 16, -2, 2, 1 ],
      [ 3, 7, 13, 5, 1, 3 ], [ 3, 8, 11, 6, 1, 2 ], [ 4, 7, 9, 5, 0, 0 ],
      [ 5, 7, 7, 1, 1, 3 ], [ 7, 7, 7, -1, 5, 6 ] ],
  [ [ 1, 1, 303, 0, 0, 1 ], [ 1, 3, 76, 0, 1, 0 ], [ 1, 4, 61, 2, 1, 1 ],
      [ 1, 7, 34, 2, 1, 1 ], [ 1, 10, 25, 8, 1, 1 ], [ 1, 13, 18, 3, 0, 1 ],
      [ 1, 15, 16, 6, 1, 0 ], [ 1, 16, 18, 15, 0, 1 ], [ 3, 4, 19, 1, 0, 0 ],
      [ 3, 4, 24, 3, 0, 3 ], [ 3, 6, 13, 3, 0, 0 ], [ 3, 9, 10, 3, 3, 3 ],
      [ 4, 4, 15, 0, 3, 1 ], [ 4, 7, 9, 3, 3, 1 ], [ 4, 7, 9, 0, 3, 2 ],
      [ 2, 3, 38, 0, 1, 0 ], [ 2, 11, 11, 2, 1, 2 ], [ 3, 3, 26, 0, 3, 0 ],
      [ 3, 8, 11, 7, 0, 0 ], [ 3, 8, 11, 5, 3, 0 ], [ 3, 8, 11, 4, 0, 3 ],
      [ 5, 6, 8, 3, 1, 0 ], [ 1, 2, 114, 1, 1, 0 ], [ 1, 3, 83, 2, 0, 1 ],
      [ 1, 7, 35, 6, 0, 1 ], [ 1, 9, 26, 1, 0, 1 ], [ 1, 9, 27, 6, 0, 1 ],
      [ 1, 11, 21, 2, 1, 0 ], [ 1, 15, 16, 5, 1, 1 ], [ 2, 8, 15, 4, 1, 1 ],
      [ 2, 8, 15, 2, 2, 1 ], [ 2, 9, 15, 9, 1, 0 ], [ 3, 3, 29, -1, 2, 2 ],
      [ 3, 3, 34, 1, 2, 3 ], [ 3, 4, 21, 1, 2, 2 ], [ 3, 5, 16, -3, 1, 1 ],
      [ 3, 6, 13, 1, 2, 0 ], [ 3, 6, 14, 5, 2, 0 ], [ 3, 7, 12, -5, 1, 1 ],
      [ 3, 9, 9, 3, 0, 2 ], [ 3, 9, 10, -5, 2, 2 ], [ 3, 9, 10, 5, 2, 3 ],
      [ 3, 9, 11, 9, 2, 0 ], [ 3, 9, 11, 8, 2, 3 ], [ 4, 4, 15, -2, 2, 1 ],
      [ 4, 7, 9, 4, 1, 2 ], [ 4, 8, 9, -5, 2, 3 ], [ 4, 8, 9, 6, 3, 3 ],
      [ 4, 9, 9, 9, 2, 3 ], [ 5, 5, 10, 3, 3, 1 ], [ 6, 6, 7, -1, 2, 3 ],
      [ 6, 6, 7, 2, 2, 3 ], [ 6, 6, 8, -1, 5, 3 ], [ 6, 6, 9, -4, 5, 3 ],
      [ 1, 2, 130, 1, 0, 1 ], [ 1, 7, 34, 6, 1, 0 ], [ 1, 7, 34, 3, 0, 1 ],
      [ 1, 10, 23, 1, 1, 0 ], [ 1, 10, 25, 9, 1, 0 ], [ 1, 14, 17, 4, 1, 1 ],
      [ 1, 14, 18, 9, 0, 1 ], [ 2, 8, 16, 7, 1, 1 ], [ 2, 9, 13, 3, 1, 0 ],
      [ 4, 4, 17, -1, 2, 3 ], [ 4, 7, 9, 3, 3, 0 ], [ 4, 7, 10, 6, 3, 2 ],
      [ 4, 7, 11, 7, 4, 3 ], [ 4, 8, 9, -6, 3, 1 ], [ 5, 5, 10, 1, 4, 1 ],
      [ 5, 7, 8, -5, 3, 1 ] ],
  [ [ 1, 5, 47, 5, 1, 0 ], [ 1, 13, 21, 13, 1, 0 ], [ 3, 7, 11, 1, 0, 1 ],
      [ 5, 7, 9, 5, 0, 5 ], [ 1, 14, 17, 5, 0, 1 ], [ 2, 2, 76, 1, 1, 2 ],
      [ 2, 5, 24, 5, 0, 0 ], [ 2, 6, 19, 1, 0, 0 ], [ 2, 6, 20, 5, 0, 0 ],
      [ 2, 7, 18, 1, 2, 2 ], [ 2, 9, 14, 3, 2, 2 ], [ 2, 11, 11, -4, 1, 1 ],
      [ 2, 11, 13, -10, 1, 1 ], [ 3, 8, 12, 7, 1, 3 ], [ 4, 4, 18, 4, 4, 3 ],
      [ 4, 7, 9, 2, 1, 3 ], [ 1, 2, 114, 0, 1, 0 ], [ 1, 2, 130, 0, 0, 1 ],
      [ 2, 2, 61, -1, 1, 1 ], [ 2, 4, 29, 3, 0, 0 ], [ 2, 4, 29, 1, 2, 0 ],
      [ 2, 4, 33, 1, 2, 2 ], [ 2, 8, 16, 7, 0, 1 ], [ 2, 8, 16, 5, 0, 2 ],
      [ 2, 9, 14, 7, 0, 0 ], [ 5, 8, 8, 3, 5, 5 ], [ 1, 11, 22, 6, 0, 1 ],
      [ 3, 3, 26, 0, 0, 1 ], [ 3, 9, 9, 4, 1, 1 ], [ 5, 6, 9, 2, 5, 0 ],
      [ 1, 8, 30, 4, 1, 1 ], [ 2, 3, 38, 1, 0, 0 ], [ 2, 3, 46, 1, 2, 2 ],
      [ 2, 4, 30, 2, 2, 1 ], [ 2, 10, 12, 5, 0, 0 ], [ 2, 10, 12, 1, 0, 2 ],
      [ 2, 10, 14, 10, 1, 0 ], [ 2, 10, 14, 9, 1, 2 ], [ 2, 11, 12, 7, 0, 2 ],
      [ 2, 12, 12, 11, 0, 0 ], [ 4, 8, 8, -1, 2, 3 ], [ 5, 6, 9, 1, 4, 3 ],
      [ 5, 6, 10, 5, 5, 3 ], [ 5, 6, 10, 2, 5, 4 ], [ 1, 9, 26, 0, 0, 1 ],
      [ 1, 10, 23, 0, 1, 0 ], [ 3, 5, 17, 1, 3, 2 ], [ 3, 9, 11, 9, 1, 2 ],
      [ 5, 5, 13, 3, 4, 5 ], [ 5, 7, 7, 0, 1, 3 ], [ 1, 3, 83, 1, 1, 1 ],
      [ 5, 5, 10, 0, 4, 1 ], [ 5, 5, 10, 0, 0, 3 ], [ 5, 5, 11, -1, 1, 4 ],
      [ 1, 1, 228, 1, 1, 0 ], [ 1, 14, 20, 14, 1, 0 ], [ 2, 2, 57, 0, 1, 0 ],
      [ 2, 5, 24, -3, 1, 1 ], [ 2, 5, 26, 3, 2, 2 ], [ 2, 7, 18, 7, 0, 0 ],
      [ 2, 8, 15, 5, 0, 0 ], [ 2, 8, 15, 3, 2, 0 ], [ 2, 10, 12, 4, 1, 1 ],
      [ 3, 8, 10, 2, 2, 1 ], [ 4, 5, 12, 3, 1, 1 ], [ 5, 5, 10, 3, 3, 0 ],
      [ 6, 6, 8, 1, 6, 2 ], [ 6, 6, 9, -5, 5, 2 ] ],
  [ [ 1, 1, 228, 0, 1, 0 ], [ 1, 1, 304, 1, 1, 1 ], [ 1, 2, 114, 1, 0, 0 ],
      [ 1, 3, 76, 1, 0, 0 ], [ 1, 4, 57, 1, 0, 0 ], [ 1, 4, 61, 2, 0, 1 ],
      [ 1, 4, 61, 1, 1, 1 ], [ 1, 5, 46, 3, 0, 0 ], [ 1, 5, 46, 2, 1, 0 ],
      [ 1, 5, 48, 1, 0, 1 ], [ 1, 6, 38, 1, 0, 0 ], [ 1, 6, 39, 5, 0, 0 ],
      [ 1, 6, 40, 3, 0, 1 ], [ 1, 7, 34, 1, 1, 1 ], [ 1, 8, 29, 3, 1, 0 ],
      [ 1, 8, 30, 7, 0, 0 ], [ 1, 8, 31, 7, 1, 1 ], [ 1, 9, 26, 5, 0, 0 ],
      [ 1, 9, 26, 4, 1, 0 ], [ 1, 10, 23, 3, 0, 0 ], [ 1, 10, 24, 7, 0, 0 ],
      [ 1, 10, 24, 5, 0, 1 ], [ 1, 10, 25, 8, 0, 1 ], [ 1, 11, 24, 11, 1, 1 ],
      [ 1, 12, 19, 1, 0, 0 ], [ 1, 12, 20, 7, 0, 0 ], [ 1, 13, 18, 5, 0, 0 ],
      [ 1, 13, 19, 8, 1, 0 ], [ 1, 15, 16, 7, 0, 0 ], [ 1, 15, 18, 13, 0, 0 ],
      [ 1, 16, 18, 15, 1, 0 ], [ 2, 3, 40, 2, 1, 1 ], [ 2, 4, 30, 3, 1, 1 ],
      [ 2, 9, 13, -1, 1, 1 ], [ 3, 4, 24, 3, 2, 3 ], [ 3, 6, 13, 2, 0, 1 ],
      [ 3, 8, 10, 1, 1, 2 ], [ 3, 9, 9, -2, 1, 2 ], [ 3, 9, 10, -6, 1, 2 ],
      [ 4, 5, 12, 1, 3, 0 ], [ 4, 5, 13, -4, 1, 2 ], [ 4, 5, 13, -1, 1, 3 ],
      [ 4, 6, 10, 3, 1, 1 ], [ 4, 6, 11, -5, 2, 1 ], [ 4, 7, 9, 1, 3, 2 ],
      [ 4, 7, 9, 2, 0, 3 ], [ 4, 9, 9, 8, 3, 4 ], [ 5, 6, 9, 4, 4, 1 ],
      [ 5, 6, 9, 2, 5, 1 ], [ 5, 6, 10, 3, 2, 5 ], [ 5, 7, 9, -3, 4, 4 ],
      [ 6, 6, 9, -2, 4, 5 ], [ 6, 7, 7, -3, 3, 4 ], [ 6, 7, 7, 5, 3, 4 ] ],
  [ [ 3, 4, 20, 4, 0, 0 ], [ 4, 4, 19, 0, 0, 4 ], [ 7, 7, 7, 2, 6, 6 ],
      [ 1, 12, 22, 12, 0, 0 ], [ 2, 5, 23, 2, 0, 0 ], [ 5, 7, 7, 2, 2, 2 ],
      [ 2, 7, 19, 6, 2, 2 ], [ 3, 4, 19, 0, 0, 0 ], [ 3, 7, 11, 2, 0, 0 ],
      [ 1, 3, 76, 0, 0, 0 ], [ 1, 12, 19, 0, 0, 0 ], [ 3, 5, 16, 4, 0, 0 ],
      [ 4, 5, 12, 0, 0, 2 ], [ 5, 7, 8, 4, 0, 4 ], [ 1, 4, 58, 4, 0, 0 ],
      [ 2, 2, 57, 0, 0, 0 ], [ 2, 3, 38, 0, 0, 0 ], [ 3, 8, 10, 4, 0, 0 ],
      [ 1, 1, 228, 0, 0, 0 ], [ 1, 4, 57, 0, 0, 0 ], [ 2, 12, 13, 12, 2, 0 ],
      [ 5, 5, 10, -2, 2, 2 ], [ 1, 2, 114, 0, 0, 0 ], [ 2, 6, 19, 0, 0, 0 ],
      [ 3, 3, 29, 2, 2, 2 ], [ 3, 5, 17, -2, 2, 2 ], [ 3, 6, 13, 0, 2, 0 ],
      [ 1, 8, 29, 4, 0, 0 ], [ 2, 4, 29, 0, 2, 0 ], [ 2, 6, 21, 6, 2, 0 ],
      [ 5, 5, 12, 4, 4, 4 ], [ 5, 6, 9, -2, 4, 2 ], [ 3, 7, 12, 4, 0, 2 ],
      [ 4, 7, 11, 6, 0, 4 ], [ 1, 6, 38, 0, 0, 0 ], [ 2, 10, 13, 8, 0, 0 ],
      [ 5, 6, 9, 0, 2, 4 ], [ 6, 6, 7, 0, 4, 0 ], [ 2, 3, 46, 2, 0, 2 ],
      [ 3, 3, 26, 2, 2, 0 ], [ 3, 6, 15, 6, 2, 2 ], [ 4, 6, 11, 6, 0, 0 ],
      [ 1, 11, 23, 10, 0, 0 ], [ 3, 4, 21, 2, 0, 2 ], [ 3, 7, 12, -2, 2, 2 ],
      [ 3, 8, 12, 8, 2, 2 ], [ 5, 7, 8, 6, 2, 0 ], [ 1, 1, 304, 0, 0, 1 ],
      [ 1, 3, 77, 3, 1, 0 ], [ 1, 5, 48, 0, 0, 1 ], [ 1, 17, 17, 15, 1, 1 ],
      [ 3, 5, 19, 4, 3, 3 ], [ 3, 7, 13, 3, 3, 3 ], [ 4, 5, 13, 1, 4, 2 ],
      [ 5, 5, 11, 3, 4, 3 ], [ 1, 8, 31, 7, 0, 1 ], [ 1, 12, 20, 6, 1, 0 ],
      [ 2, 2, 61, 1, 1, 1 ], [ 2, 4, 30, 3, 0, 1 ], [ 2, 8, 16, 5, 1, 2 ],
      [ 2, 10, 13, -7, 1, 1 ], [ 3, 4, 20, 2, 3, 0 ], [ 3, 5, 16, 1, 3, 0 ],
      [ 4, 5, 12, 3, 0, 1 ], [ 4, 7, 10, 5, 3, 3 ], [ 4, 8, 8, -4, 1, 2 ],
      [ 4, 8, 8, -3, 2, 2 ], [ 5, 7, 8, -1, 3, 4 ], [ 1, 3, 83, 1, 0, 1 ],
      [ 1, 11, 21, 1, 1, 0 ], [ 3, 3, 27, 2, 3, 1 ], [ 3, 4, 21, 2, 1, 2 ],
      [ 3, 7, 12, -4, 2, 1 ], [ 3, 9, 11, 8, 1, 3 ], [ 5, 7, 7, 1, 0, 3 ],
      [ 1, 6, 40, 2, 1, 1 ], [ 1, 12, 22, 11, 1, 1 ], [ 2, 3, 40, 2, 0, 1 ],
      [ 2, 5, 24, 2, 2, 1 ], [ 2, 6, 20, 2, 2, 1 ], [ 2, 12, 12, 10, 1, 2 ],
      [ 3, 4, 20, 3, 1, 1 ], [ 3, 6, 15, 3, 2, 3 ], [ 3, 6, 16, 6, 2, 3 ],
      [ 3, 8, 10, -3, 1, 1 ], [ 3, 8, 10, 0, 1, 2 ], [ 4, 6, 10, 1, 1, 2 ],
      [ 4, 6, 11, 5, 0, 2 ], [ 4, 6, 12, 6, 2, 3 ], [ 5, 6, 8, 2, 2, 1 ],
      [ 5, 6, 9, -5, 2, 1 ], [ 5, 6, 9, -3, 2, 3 ], [ 6, 6, 8, -1, 2, 5 ],
      [ 6, 7, 8, 6, 6, 3 ] ],
  [ [ 1, 2, 131, 2, 1, 1 ], [ 1, 3, 83, 0, 0, 1 ], [ 1, 7, 33, 2, 1, 0 ],
      [ 1, 11, 21, 0, 1, 0 ], [ 2, 5, 23, 1, 1, 0 ], [ 2, 8, 15, 4, 0, 1 ],
      [ 2, 8, 15, 1, 2, 1 ], [ 2, 11, 11, 1, 1, 2 ], [ 2, 11, 12, 8, 1, 1 ],
      [ 2, 11, 12, 7, 1, 2 ], [ 3, 4, 22, -3, 2, 2 ], [ 3, 5, 18, 1, 1, 3 ],
      [ 3, 6, 14, -3, 1, 2 ], [ 3, 6, 14, 3, 2, 2 ], [ 3, 7, 11, 0, 0, 1 ],
      [ 3, 8, 10, -1, 2, 1 ], [ 3, 8, 11, 5, 3, 1 ], [ 3, 8, 11, 4, 1, 3 ],
      [ 3, 10, 10, 9, 2, 2 ], [ 4, 7, 10, 6, 3, 0 ], [ 4, 8, 8, 5, 1, 1 ],
      [ 5, 5, 11, -4, 4, 1 ], [ 5, 7, 8, -3, 3, 3 ], [ 6, 7, 7, -6, 1, 2 ],
      [ 6, 7, 8, 7, 5, 2 ], [ 7, 7, 7, 3, 6, 6 ], [ 1, 12, 22, 11, 0, 1 ],
      [ 1, 14, 17, 5, 1, 0 ], [ 1, 14, 18, 9, 1, 0 ], [ 2, 2, 61, 0, 1, 1 ],
      [ 2, 3, 46, 2, 1, 2 ], [ 2, 6, 20, -3, 1, 1 ], [ 2, 7, 17, 4, 1, 0 ],
      [ 2, 7, 17, 3, 1, 1 ], [ 2, 9, 13, 1, 1, 1 ], [ 3, 4, 20, 3, 0, 1 ],
      [ 3, 5, 16, 3, 2, 0 ], [ 3, 6, 13, -1, 1, 1 ], [ 3, 7, 12, 4, 1, 2 ],
      [ 3, 7, 13, -6, 1, 2 ], [ 4, 5, 14, -4, 1, 3 ], [ 4, 7, 9, -1, 1, 3 ],
      [ 5, 7, 8, 6, 1, 2 ], [ 5, 7, 8, 2, 5, 2 ], [ 5, 7, 8, 1, 1, 5 ] ],
  [ [ 1, 4, 61, 1, 0, 1 ], [ 1, 4, 62, 4, 1, 1 ], [ 1, 5, 46, 1, 1, 0 ],
      [ 1, 6, 40, 1, 1, 1 ], [ 1, 8, 30, 4, 0, 1 ], [ 1, 10, 24, 6, 1, 0 ],
      [ 1, 10, 24, 4, 1, 1 ], [ 1, 10, 26, 10, 1, 1 ], [ 1, 13, 18, 3, 1, 0 ],
      [ 2, 3, 40, -1, 1, 1 ], [ 2, 4, 30, 1, 2, 1 ], [ 2, 6, 21, 2, 1, 2 ],
      [ 2, 6, 22, 5, 2, 2 ], [ 2, 9, 13, 0, 1, 1 ], [ 2, 11, 12, 7, 2, 0 ],
      [ 3, 4, 24, 3, 1, 3 ], [ 3, 6, 14, -4, 2, 1 ], [ 3, 9, 10, 5, 3, 2 ],
      [ 4, 4, 16, -1, 3, 2 ], [ 4, 5, 14, 3, 4, 3 ], [ 4, 6, 10, 3, 0, 1 ],
      [ 4, 6, 10, 2, 2, 1 ], [ 4, 6, 10, 0, 1, 2 ], [ 4, 6, 12, 2, 3, 4 ],
      [ 4, 6, 13, 6, 3, 4 ], [ 4, 7, 9, -2, 3, 1 ], [ 4, 7, 10, 7, 1, 1 ],
      [ 4, 7, 10, -4, 2, 3 ], [ 4, 8, 9, -5, 3, 2 ], [ 5, 6, 10, 3, 1, 5 ],
      [ 6, 6, 7, -1, 3, 2 ], [ 6, 6, 7, 2, 3, 2 ], [ 6, 6, 8, 4, 5, 2 ],
      [ 6, 7, 8, 5, 4, 6 ], [ 1, 1, 229, 1, 1, 0 ], [ 1, 1, 305, 1, 1, 1 ],
      [ 1, 2, 115, 2, 1, 0 ], [ 1, 5, 49, 4, 1, 1 ], [ 1, 6, 39, 4, 1, 0 ],
      [ 1, 7, 34, 2, 0, 1 ], [ 1, 9, 27, 7, 1, 0 ], [ 1, 13, 18, 2, 0, 1 ],
      [ 1, 13, 19, 7, 1, 1 ], [ 1, 17, 17, 15, 0, 1 ], [ 2, 9, 15, 7, 2, 2 ],
      [ 3, 5, 17, -3, 1, 2 ], [ 3, 7, 11, 1, 1, 0 ], [ 3, 9, 10, -6, 2, 1 ],
      [ 5, 7, 9, 6, 5, 3 ], [ 6, 7, 7, 5, 0, 4 ] ],
  [ [ 1, 1, 305, 0, 0, 1 ], [ 1, 3, 77, 3, 0, 0 ], [ 1, 5, 46, 0, 1, 0 ],
      [ 1, 5, 47, 5, 0, 0 ], [ 1, 12, 20, 5, 0, 1 ], [ 1, 12, 21, 9, 1, 0 ],
      [ 2, 2, 61, 0, 0, 1 ], [ 2, 6, 21, 6, 1, 1 ], [ 3, 3, 34, 1, 1, 3 ],
      [ 3, 4, 21, 4, 3, 1 ], [ 3, 5, 16, 0, 3, 0 ], [ 3, 7, 12, 3, 3, 1 ],
      [ 3, 9, 9, 4, 0, 1 ], [ 3, 9, 11, 8, 3, 0 ], [ 4, 5, 12, 0, 3, 0 ],
      [ 4, 6, 11, -4, 3, 1 ], [ 5, 6, 11, 4, 5, 5 ], [ 6, 7, 8, -6, 5, 1 ],
      [ 1, 3, 84, 3, 1, 1 ], [ 1, 9, 28, 8, 1, 1 ], [ 1, 11, 21, 3, 0, 0 ],
      [ 1, 15, 18, 12, 1, 1 ], [ 2, 3, 39, 3, 1, 0 ], [ 2, 9, 13, 2, 0, 1 ],
      [ 3, 4, 21, -1, 1, 2 ], [ 3, 5, 16, 3, 1, 1 ], [ 3, 5, 18, 1, 0, 3 ],
      [ 3, 6, 13, 1, 1, 1 ], [ 3, 9, 10, 5, 0, 3 ], [ 3, 9, 10, 2, 3, 3 ],
      [ 4, 5, 14, -2, 3, 3 ], [ 4, 7, 9, 4, 2, 1 ], [ 5, 5, 10, 0, 3, 2 ],
      [ 5, 6, 8, -1, 1, 2 ], [ 5, 6, 9, 5, 2, 2 ], [ 5, 6, 9, 1, 2, 4 ],
      [ 5, 6, 10, 5, 0, 4 ], [ 1, 2, 131, 1, 1, 1 ], [ 1, 7, 33, 3, 0, 0 ],
      [ 1, 11, 22, 5, 1, 1 ], [ 1, 14, 17, 3, 1, 1 ], [ 2, 5, 23, 0, 1, 0 ],
      [ 4, 4, 17, 2, 2, 3 ], [ 4, 6, 11, 3, 2, 3 ], [ 5, 6, 8, 3, 0, 0 ],
      [ 5, 7, 8, 1, 0, 5 ], [ 1, 1, 229, 0, 1, 0 ], [ 1, 4, 58, 3, 1, 0 ],
      [ 1, 4, 61, 0, 0, 1 ], [ 1, 5, 49, 4, 0, 1 ], [ 1, 15, 19, 15, 0, 0 ],
      [ 2, 5, 25, 5, 2, 1 ], [ 4, 5, 13, -2, 3, 2 ], [ 4, 5, 15, 3, 3, 4 ],
      [ 5, 5, 10, 1, 4, 0 ], [ 5, 5, 13, 2, 4, 5 ], [ 5, 7, 7, -1, 2, 2 ],
      [ 5, 7, 8, -5, 2, 2 ] ],
  [ [ 1, 1, 229, 0, 0, 0 ], [ 1, 5, 46, 2, 0, 0 ], [ 1, 14, 17, 6, 0, 0 ],
      [ 2, 2, 77, 2, 2, 2 ], [ 2, 5, 26, 2, 2, 2 ], [ 2, 6, 21, 2, 0, 2 ],
      [ 2, 7, 17, 2, 2, 0 ], [ 2, 9, 14, 2, 2, 2 ], [ 2, 10, 13, 6, 0, 2 ],
      [ 5, 6, 9, 2, 0, 4 ], [ 1, 2, 115, 2, 0, 0 ], [ 1, 7, 34, 6, 0, 0 ],
      [ 1, 10, 23, 2, 0, 0 ], [ 2, 3, 39, 2, 2, 0 ], [ 2, 4, 33, 2, 0, 2 ],
      [ 2, 7, 19, 6, 0, 2 ], [ 2, 9, 15, 8, 2, 0 ], [ 2, 11, 11, 2, 0, 2 ],
      [ 2, 11, 12, 6, 2, 2 ], [ 3, 3, 29, 0, 2, 2 ], [ 3, 8, 10, 2, 2, 0 ],
      [ 3, 8, 11, 6, 2, 0 ], [ 3, 8, 11, -4, 2, 2 ], [ 4, 6, 11, 2, 4, 2 ],
      [ 4, 7, 9, 4, 2, 0 ], [ 4, 8, 9, -6, 2, 2 ], [ 5, 6, 8, 2, 2, 0 ],
      [ 5, 7, 8, 4, 2, 4 ], [ 6, 7, 8, 6, 6, 2 ], [ 1, 2, 131, 1, 0, 1 ],
      [ 1, 6, 40, 2, 0, 1 ], [ 1, 8, 30, 6, 1, 0 ], [ 1, 8, 30, 3, 1, 1 ],
      [ 1, 12, 20, 4, 1, 1 ], [ 2, 3, 40, 1, 1, 1 ], [ 2, 4, 29, 2, 1, 0 ],
      [ 2, 4, 30, -2, 1, 1 ], [ 2, 4, 33, 2, 1, 2 ], [ 2, 5, 24, 3, 1, 1 ],
      [ 2, 5, 24, 1, 2, 1 ], [ 2, 6, 20, 1, 2, 1 ], [ 2, 8, 15, -3, 1, 1 ],
      [ 2, 8, 16, 6, 2, 1 ], [ 2, 10, 12, 4, 0, 1 ], [ 2, 11, 12, 8, 0, 1 ],
      [ 2, 11, 12, 7, 2, 1 ], [ 3, 4, 20, 2, 2, 1 ], [ 3, 8, 11, 3, 2, 3 ],
      [ 4, 5, 12, 2, 2, 1 ], [ 4, 6, 10, 1, 0, 2 ], [ 4, 6, 11, 5, 1, 2 ],
      [ 4, 8, 8, 5, 0, 1 ], [ 4, 8, 8, 3, 0, 3 ], [ 4, 8, 8, 2, 2, 3 ],
      [ 4, 8, 9, 7, 2, 2 ], [ 4, 8, 9, 5, 2, 4 ], [ 5, 5, 10, 1, 3, 2 ],
      [ 6, 6, 8, 2, 6, 1 ], [ 6, 7, 8, -5, 2, 5 ], [ 6, 7, 8, 4, 6, 5 ],
      [ 1, 7, 33, 1, 1, 0 ], [ 1, 8, 29, 2, 1, 0 ], [ 1, 9, 27, 5, 1, 1 ],
      [ 1, 9, 28, 8, 0, 1 ], [ 1, 15, 17, 9, 1, 1 ], [ 3, 5, 16, 2, 2, 1 ],
      [ 3, 8, 11, 4, 3, 2 ], [ 3, 9, 11, 9, 2, 1 ], [ 5, 5, 11, 3, 5, 2 ],
      [ 5, 7, 8, 6, 2, 1 ], [ 5, 7, 8, -4, 2, 3 ], [ 5, 7, 9, 5, 5, 4 ] ],
  [ [ 1, 2, 115, 1, 1, 0 ], [ 1, 6, 41, 5, 1, 1 ], [ 1, 13, 18, 1, 0, 1 ],
      [ 1, 13, 20, 10, 1, 1 ], [ 1, 17, 18, 17, 1, 1 ], [ 2, 3, 40, 0, 1, 1 ],
      [ 2, 9, 15, 8, 2, 1 ], [ 2, 10, 12, -3, 1, 1 ], [ 2, 11, 12, 8, 1, 0 ],
      [ 3, 3, 29, 1, 2, 2 ], [ 3, 5, 17, 3, 2, 2 ], [ 3, 6, 13, 0, 1, 1 ],
      [ 3, 8, 10, 1, 2, 1 ], [ 3, 8, 10, 1, 0, 2 ], [ 3, 8, 11, 6, 2, 1 ],
      [ 3, 10, 10, 9, 0, 2 ], [ 4, 5, 13, 5, 2, 1 ], [ 4, 5, 13, 1, 1, 3 ],
      [ 4, 8, 8, 3, 1, 3 ], [ 1, 1, 306, 1, 1, 1 ], [ 1, 2, 131, 0, 0, 1 ],
      [ 1, 3, 77, 2, 1, 0 ], [ 1, 7, 33, 0, 1, 0 ], [ 1, 7, 34, 1, 0, 1 ],
      [ 1, 15, 16, 4, 1, 1 ], [ 2, 3, 46, 1, 1, 2 ], [ 2, 7, 17, 3, 0, 1 ],
      [ 2, 7, 18, 6, 1, 1 ], [ 2, 7, 18, 3, 1, 2 ], [ 3, 3, 27, -2, 2, 1 ],
      [ 3, 4, 20, 3, 2, 0 ], [ 3, 5, 16, 3, 0, 1 ], [ 3, 7, 11, 0, 1, 0 ],
      [ 3, 7, 12, 3, 2, 2 ], [ 3, 7, 13, 7, 2, 0 ], [ 3, 7, 13, -5, 2, 2 ],
      [ 3, 7, 14, 7, 2, 3 ], [ 4, 4, 15, 2, 2, 1 ], [ 4, 7, 10, 7, 1, 0 ],
      [ 4, 7, 10, -6, 1, 2 ], [ 5, 5, 12, 5, 5, 3 ], [ 5, 7, 7, 0, 0, 3 ],
      [ 6, 6, 7, -2, 3, 1 ], [ 6, 7, 7, 4, 2, 5 ], [ 6, 7, 7, -1, 3, 5 ],
      [ 6, 7, 7, 1, 1, 6 ], [ 6, 7, 8, 3, 5, 6 ], [ 7, 7, 7, 4, 4, 7 ],
      [ 7, 7, 8, 4, 7, 7 ] ],
  [ [ 1, 9, 28, 9, 1, 0 ], [ 3, 7, 12, 3, 3, 0 ], [ 3, 10, 10, 8, 0, 3 ],
      [ 4, 7, 10, 5, 4, 1 ], [ 1, 1, 306, 0, 0, 1 ], [ 3, 3, 34, 0, 0, 3 ],
      [ 3, 7, 13, 2, 3, 3 ], [ 2, 9, 15, 9, 0, 0 ], [ 5, 5, 11, 1, 1, 4 ],
      [ 2, 2, 77, 1, 2, 2 ], [ 2, 5, 24, 3, 0, 1 ], [ 2, 6, 20, 3, 2, 0 ],
      [ 6, 8, 8, 7, 6, 6 ], [ 2, 2, 62, 2, 2, 1 ], [ 2, 5, 26, 1, 2, 2 ],
      [ 2, 8, 17, 7, 2, 2 ], [ 2, 11, 11, 4, 1, 1 ], [ 3, 8, 12, 6, 3, 3 ],
      [ 2, 3, 39, 3, 0, 0 ], [ 3, 3, 35, 3, 3, 3 ], [ 3, 5, 18, 0, 0, 3 ],
      [ 1, 13, 18, 0, 0, 1 ], [ 6, 7, 7, 1, 0, 6 ], [ 1, 6, 40, 6, 1, 0 ],
      [ 4, 6, 10, 3, 1, 0 ], [ 6, 6, 10, 3, 6, 6 ], [ 6, 7, 7, -4, 3, 3 ],
      [ 1, 1, 230, 1, 1, 0 ], [ 1, 9, 26, 3, 1, 0 ], [ 2, 2, 58, 1, 2, 0 ],
      [ 2, 5, 26, 3, 0, 2 ], [ 2, 7, 17, -2, 1, 1 ], [ 2, 7, 18, 6, 0, 1 ],
      [ 2, 7, 18, 3, 0, 2 ], [ 2, 8, 16, 7, 1, 0 ], [ 2, 10, 13, 6, 1, 2 ],
      [ 2, 10, 13, 5, 2, 2 ], [ 4, 7, 10, 3, 4, 3 ], [ 4, 8, 10, 8, 4, 1 ],
      [ 5, 7, 8, 1, 5, 2 ], [ 5, 8, 8, 6, 3, 5 ], [ 1, 7, 34, 0, 0, 1 ],
      [ 1, 7, 35, 5, 1, 1 ], [ 2, 5, 23, 1, 0, 0 ], [ 2, 11, 11, 5, 0, 0 ],
      [ 5, 5, 11, -2, 3, 3 ], [ 5, 7, 7, -3, 1, 1 ], [ 1, 2, 115, 0, 1, 0 ],
      [ 1, 15, 18, 12, 0, 1 ], [ 2, 9, 13, 3, 0, 0 ], [ 3, 3, 27, 1, 3, 1 ],
      [ 3, 5, 17, 5, 2, 1 ], [ 3, 6, 13, 2, 1, 0 ], [ 3, 6, 15, 6, 1, 2 ],
      [ 3, 7, 13, 7, 2, 1 ], [ 5, 6, 9, 2, 1, 4 ], [ 1, 6, 41, 5, 0, 1 ],
      [ 1, 17, 18, 17, 1, 0 ], [ 2, 3, 40, 1, 0, 1 ], [ 2, 3, 46, 1, 0, 2 ],
      [ 2, 6, 21, 1, 1, 2 ], [ 2, 6, 22, 5, 0, 2 ], [ 2, 9, 14, 5, 2, 1 ],
      [ 2, 9, 14, 1, 2, 2 ], [ 2, 10, 12, 4, 1, 0 ], [ 2, 10, 12, 1, 2, 0 ],
      [ 2, 10, 14, 9, 2, 0 ], [ 2, 12, 12, -10, 1, 1 ], [ 3, 5, 18, 5, 3, 2 ],
      [ 3, 6, 14, 5, 1, 1 ], [ 3, 8, 10, 3, 1, 1 ], [ 3, 8, 10, 0, 2, 1 ],
      [ 4, 5, 13, 0, 1, 3 ], [ 4, 6, 11, 4, 3, 2 ], [ 5, 6, 9, -3, 4, 1 ],
      [ 6, 6, 8, 4, 5, 1 ], [ 6, 6, 9, -3, 3, 5 ], [ 6, 7, 7, 4, 1, 5 ],
      [ 6, 7, 8, -3, 4, 5 ] ],
  [ [ 1, 1, 230, 0, 1, 0 ], [ 1, 2, 115, 1, 0, 0 ], [ 1, 3, 84, 2, 1, 1 ],
      [ 1, 4, 58, 3, 0, 0 ], [ 1, 5, 46, 1, 0, 0 ], [ 1, 5, 47, 4, 1, 0 ],
      [ 1, 6, 40, 1, 0, 1 ], [ 1, 8, 29, 3, 0, 0 ], [ 1, 8, 29, 1, 1, 0 ],
      [ 1, 10, 23, 1, 0, 0 ], [ 1, 10, 25, 9, 0, 0 ], [ 1, 11, 22, 7, 0, 0 ],
      [ 1, 12, 21, 8, 1, 1 ], [ 1, 13, 18, 2, 1, 0 ], [ 1, 13, 20, 11, 0, 0 ],
      [ 1, 14, 17, 4, 0, 1 ], [ 1, 14, 17, 2, 1, 1 ], [ 1, 15, 16, 5, 0, 1 ],
      [ 1, 16, 17, 13, 0, 0 ], [ 2, 3, 41, 3, 2, 1 ], [ 2, 5, 26, 3, 1, 2 ],
      [ 2, 6, 20, 3, 1, 1 ], [ 2, 9, 13, 2, 1, 0 ], [ 2, 9, 14, 6, 1, 1 ],
      [ 2, 9, 14, 4, 1, 2 ], [ 3, 4, 20, -1, 2, 1 ], [ 3, 4, 21, 1, 1, 2 ],
      [ 3, 5, 16, -1, 2, 1 ], [ 3, 6, 14, 5, 0, 1 ], [ 3, 7, 12, 5, 1, 1 ],
      [ 3, 8, 11, -5, 1, 2 ], [ 3, 9, 9, 2, 1, 2 ], [ 3, 9, 11, 8, 3, 2 ],
      [ 4, 4, 17, 0, 2, 3 ], [ 4, 5, 12, 3, 1, 0 ], [ 4, 5, 13, 1, 0, 3 ],
      [ 4, 7, 9, 1, 1, 3 ], [ 4, 9, 9, 8, 1, 4 ], [ 5, 5, 10, -2, 3, 1 ],
      [ 5, 5, 11, 0, 1, 4 ], [ 5, 5, 12, -2, 3, 4 ], [ 5, 6, 8, 1, 1, 2 ],
      [ 5, 6, 9, 5, 0, 2 ], [ 5, 6, 9, 4, 0, 3 ], [ 5, 6, 9, 4, 2, 3 ],
      [ 5, 7, 8, -6, 1, 1 ], [ 5, 7, 8, -1, 4, 3 ], [ 5, 8, 8, 7, 3, 4 ] ],
  [ [ 1, 1, 230, 0, 0, 0 ], [ 1, 6, 39, 4, 0, 0 ], [ 1, 9, 26, 4, 0, 0 ],
      [ 2, 8, 15, 2, 2, 0 ], [ 3, 9, 10, 6, 2, 2 ], [ 5, 5, 10, 0, 4, 0 ],
      [ 5, 7, 9, 6, 4, 4 ], [ 1, 5, 46, 0, 0, 0 ], [ 1, 11, 21, 2, 0, 0 ],
      [ 1, 14, 19, 12, 0, 0 ], [ 2, 5, 23, 0, 0, 0 ], [ 2, 7, 17, 4, 0, 0 ],
      [ 3, 4, 22, 4, 2, 2 ], [ 4, 5, 13, 4, 2, 2 ], [ 4, 6, 13, 6, 2, 4 ],
      [ 1, 2, 115, 0, 0, 0 ], [ 1, 3, 77, 2, 0, 0 ], [ 1, 13, 18, 4, 0, 0 ],
      [ 2, 4, 29, 2, 0, 0 ], [ 4, 7, 9, -2, 2, 2 ], [ 1, 7, 33, 2, 0, 0 ],
      [ 1, 10, 23, 0, 0, 0 ], [ 1, 15, 17, 10, 0, 0 ], [ 2, 3, 46, 0, 0, 2 ],
      [ 2, 9, 14, 4, 0, 2 ], [ 3, 8, 10, 0, 0, 2 ], [ 6, 7, 7, 4, 4, 4 ],
      [ 1, 4, 58, 2, 1, 0 ], [ 1, 8, 30, 2, 1, 1 ], [ 1, 10, 24, 4, 0, 1 ],
      [ 1, 10, 24, 3, 1, 1 ], [ 1, 14, 18, 8, 1, 1 ], [ 2, 4, 30, 2, 1, 1 ],
      [ 2, 8, 15, 4, 1, 0 ], [ 2, 9, 15, -8, 1, 1 ], [ 3, 4, 24, 2, 2, 3 ],
      [ 3, 6, 13, 1, 0, 1 ], [ 4, 4, 15, 1, 3, 0 ], [ 4, 4, 18, -2, 3, 3 ],
      [ 4, 5, 14, -3, 2, 3 ], [ 4, 6, 10, -1, 2, 1 ], [ 4, 7, 10, 3, 2, 4 ],
      [ 4, 8, 8, 0, 2, 3 ], [ 4, 8, 9, 7, 0, 2 ], [ 4, 8, 10, -6, 3, 3 ],
      [ 5, 6, 11, 5, 0, 5 ], [ 5, 7, 8, 3, 3, 4 ], [ 1, 3, 84, 2, 0, 1 ],
      [ 1, 5, 49, 3, 1, 1 ], [ 1, 11, 23, 9, 1, 0 ], [ 1, 13, 19, 7, 0, 1 ],
      [ 1, 13, 20, 10, 0, 1 ], [ 3, 4, 21, 0, 1, 2 ], [ 4, 5, 13, 5, 2, 0 ],
      [ 4, 5, 13, -3, 2, 2 ], [ 5, 7, 8, 0, 0, 5 ], [ 5, 8, 9, 8, 5, 0 ],
      [ 7, 7, 7, 5, 5, 6 ], [ 1, 1, 307, 1, 1, 1 ], [ 1, 3, 77, 1, 1, 0 ],
      [ 1, 7, 35, 5, 0, 1 ], [ 1, 8, 29, 0, 1, 0 ], [ 1, 8, 31, 8, 1, 0 ],
      [ 1, 9, 27, 5, 0, 1 ], [ 3, 3, 29, -1, 1, 2 ], [ 4, 7, 9, 3, 2, 2 ],
      [ 1, 2, 132, 2, 1, 1 ], [ 1, 4, 62, 3, 1, 1 ], [ 1, 6, 40, 0, 0, 1 ],
      [ 1, 7, 34, 5, 1, 0 ], [ 1, 15, 16, 5, 1, 0 ], [ 1, 16, 16, 9, 1, 1 ],
      [ 2, 3, 40, 0, 0, 1 ], [ 2, 4, 33, 1, 1, 2 ], [ 2, 12, 13, 12, 1, 2 ],
      [ 3, 7, 12, -3, 1, 2 ], [ 3, 8, 12, 8, 1, 2 ], [ 4, 4, 16, 3, 4, 1 ],
      [ 4, 4, 16, 2, 3, 2 ], [ 4, 6, 11, 1, 4, 2 ], [ 4, 6, 12, -5, 3, 2 ],
      [ 4, 7, 9, 0, 1, 3 ], [ 4, 8, 9, 5, 1, 4 ], [ 4, 8, 9, 4, 3, 4 ] ],
  [ [ 1, 1, 307, 0, 0, 1 ], [ 1, 3, 77, 0, 1, 0 ], [ 1, 8, 30, 3, 0, 1 ],
      [ 1, 11, 22, 5, 0, 1 ], [ 1, 14, 17, 1, 1, 1 ], [ 1, 14, 19, 11, 1, 1 ],
      [ 2, 4, 31, 4, 2, 1 ], [ 2, 7, 19, 6, 1, 2 ], [ 3, 4, 20, 1, 3, 0 ],
      [ 3, 5, 19, 4, 0, 3 ], [ 3, 7, 11, 1, 0, 0 ], [ 3, 7, 13, 6, 3, 0 ],
      [ 3, 10, 11, 10, 3, 3 ], [ 4, 4, 17, 1, 2, 3 ], [ 4, 7, 10, 6, 3, 1 ],
      [ 5, 5, 11, 0, 4, 3 ], [ 5, 7, 7, -2, 1, 2 ], [ 5, 7, 8, -4, 3, 2 ],
      [ 5, 7, 8, 4, 1, 4 ], [ 1, 3, 84, 1, 1, 1 ], [ 1, 4, 62, 3, 0, 1 ],
      [ 1, 6, 39, 3, 1, 0 ], [ 1, 11, 22, 6, 1, 0 ], [ 1, 15, 18, 12, 1, 0 ],
      [ 2, 5, 24, -2, 1, 1 ], [ 2, 9, 13, 1, 0, 1 ], [ 3, 3, 26, 1, 2, 0 ],
      [ 3, 4, 21, 1, 0, 2 ], [ 3, 6, 14, -1, 2, 2 ], [ 3, 6, 15, 6, 3, 1 ],
      [ 3, 6, 15, 5, 3, 2 ], [ 3, 6, 15, 3, 1, 3 ], [ 3, 6, 15, 2, 2, 3 ],
      [ 3, 7, 12, 5, 0, 1 ], [ 3, 9, 10, 7, 1, 1 ], [ 3, 9, 10, 5, 1, 3 ],
      [ 4, 5, 14, 4, 3, 3 ], [ 4, 6, 11, 3, 0, 3 ], [ 4, 7, 11, 6, 3, 4 ],
      [ 5, 6, 8, -1, 2, 1 ], [ 5, 6, 9, 1, 5, 1 ], [ 5, 6, 9, -1, 1, 4 ],
      [ 5, 6, 10, 5, 3, 4 ], [ 6, 6, 7, 0, 2, 3 ], [ 6, 6, 7, 1, 2, 3 ],
      [ 6, 6, 8, 3, 5, 3 ], [ 6, 6, 9, 0, 5, 5 ] ],
  [ [ 1, 2, 116, 2, 1, 0 ], [ 1, 2, 132, 1, 1, 1 ], [ 1, 8, 30, 1, 1, 1 ],
      [ 1, 12, 20, 3, 1, 1 ], [ 1, 13, 18, 1, 1, 0 ], [ 2, 2, 62, 1, 2, 1 ],
      [ 2, 2, 77, 1, 1, 2 ], [ 2, 4, 29, 1, 1, 0 ], [ 2, 4, 30, 2, 0, 1 ],
      [ 2, 4, 33, 1, 0, 2 ], [ 2, 5, 24, 3, 2, 0 ], [ 2, 6, 20, 4, 1, 0 ],
      [ 2, 6, 20, 3, 0, 1 ], [ 2, 6, 21, 1, 0, 2 ], [ 2, 6, 22, 5, 1, 2 ],
      [ 2, 7, 17, 2, 1, 1 ], [ 2, 7, 18, 5, 2, 1 ], [ 2, 8, 15, 3, 1, 1 ],
      [ 2, 8, 16, -6, 1, 1 ], [ 2, 8, 16, 3, 2, 2 ], [ 2, 8, 17, 7, 0, 2 ],
      [ 2, 9, 14, 5, 2, 0 ], [ 2, 9, 14, 6, 0, 1 ], [ 2, 10, 14, 9, 2, 1 ],
      [ 3, 4, 20, -2, 1, 1 ], [ 3, 6, 14, 3, 3, 1 ], [ 4, 5, 12, -1, 2, 1 ],
      [ 4, 5, 14, 2, 4, 3 ], [ 4, 8, 8, -2, 1, 3 ], [ 4, 8, 8, 1, 2, 3 ],
      [ 5, 6, 8, 0, 1, 2 ], [ 5, 8, 8, 6, 1, 5 ], [ 6, 6, 8, -2, 3, 4 ],
      [ 6, 6, 8, 3, 4, 4 ], [ 6, 7, 8, 7, 4, 4 ], [ 1, 1, 231, 1, 1, 0 ],
      [ 1, 5, 49, 3, 0, 1 ], [ 1, 11, 23, 8, 1, 1 ], [ 1, 14, 17, 4, 1, 0 ],
      [ 1, 15, 17, 9, 0, 1 ], [ 2, 3, 39, 1, 2, 0 ], [ 2, 3, 47, 3, 2, 2 ],
      [ 2, 5, 27, 5, 2, 2 ], [ 2, 7, 17, 1, 2, 0 ], [ 2, 9, 15, 7, 0, 2 ],
      [ 2, 11, 11, 1, 0, 2 ], [ 2, 11, 13, 9, 2, 2 ], [ 3, 5, 17, 4, 3, 1 ],
      [ 3, 9, 9, -1, 1, 2 ], [ 5, 7, 9, 7, 4, 1 ], [ 5, 7, 9, 5, 3, 5 ] ],
  [ [ 1, 2, 132, 1, 0, 1 ], [ 1, 3, 84, 1, 0, 1 ], [ 1, 7, 33, 1, 0, 0 ],
      [ 1, 8, 31, 6, 1, 1 ], [ 1, 10, 25, 7, 1, 1 ], [ 1, 11, 21, 1, 0, 0 ],
      [ 1, 12, 21, 8, 0, 1 ], [ 1, 13, 18, 0, 1, 0 ], [ 1, 13, 21, 13, 0, 0 ],
      [ 1, 15, 16, 3, 1, 1 ], [ 1, 16, 17, 12, 1, 1 ], [ 2, 4, 30, -1, 1, 1 ],
      [ 2, 6, 21, 5, 2, 1 ], [ 2, 9, 13, 0, 0, 1 ], [ 3, 4, 20, 1, 2, 1 ],
      [ 3, 4, 22, 3, 3, 2 ], [ 3, 4, 24, 1, 2, 3 ], [ 3, 5, 16, 1, 2, 1 ],
      [ 3, 6, 13, 0, 0, 1 ], [ 4, 4, 15, -1, 2, 1 ], [ 4, 5, 13, 0, 0, 3 ],
      [ 5, 6, 10, -1, 4, 4 ], [ 5, 7, 7, 1, 2, 2 ], [ 5, 7, 9, 7, 4, 2 ],
      [ 5, 7, 9, -5, 2, 4 ], [ 5, 7, 9, 4, 4, 5 ], [ 7, 7, 8, 7, 7, 1 ],
      [ 1, 1, 231, 0, 1, 0 ], [ 1, 1, 308, 1, 1, 1 ], [ 1, 3, 77, 1, 0, 0 ],
      [ 1, 4, 58, 1, 1, 0 ], [ 1, 7, 36, 7, 1, 1 ], [ 1, 9, 26, 2, 1, 0 ],
      [ 1, 9, 27, 7, 0, 0 ], [ 1, 11, 22, 4, 1, 1 ], [ 1, 12, 20, 5, 1, 0 ],
      [ 1, 12, 22, 11, 1, 0 ], [ 2, 5, 24, 4, 1, 0 ], [ 2, 10, 12, 3, 1, 1 ],
      [ 2, 12, 13, 12, 2, 1 ], [ 3, 7, 13, 4, 2, 3 ], [ 3, 8, 10, 3, 0, 1 ],
      [ 3, 8, 11, -6, 1, 1 ], [ 3, 9, 10, 7, 0, 1 ], [ 4, 5, 13, 3, 4, 1 ],
      [ 4, 5, 15, 2, 3, 4 ], [ 4, 6, 11, -1, 2, 3 ], [ 4, 6, 12, -5, 1, 3 ],
      [ 4, 7, 9, -3, 1, 2 ], [ 4, 7, 9, 1, 0, 3 ], [ 5, 6, 8, 1, 0, 2 ],
      [ 5, 6, 9, 5, 1, 2 ], [ 5, 7, 8, 5, 0, 3 ] ],
  [ [ 1, 2, 116, 2, 0, 0 ], [ 1, 8, 29, 2, 0, 0 ], [ 1, 8, 30, 6, 0, 0 ],
      [ 1, 11, 21, 0, 0, 0 ], [ 3, 4, 21, 0, 0, 2 ], [ 3, 6, 13, 2, 0, 0 ],
      [ 4, 9, 9, 8, 2, 4 ], [ 5, 6, 9, -4, 2, 2 ], [ 2, 6, 21, 0, 0, 2 ],
      [ 3, 3, 26, 0, 2, 0 ], [ 3, 5, 18, -4, 2, 2 ], [ 2, 3, 39, 0, 2, 0 ],
      [ 3, 6, 14, 2, 2, 2 ], [ 3, 7, 11, 0, 0, 0 ], [ 6, 6, 7, -2, 2, 2 ],
      [ 1, 3, 77, 0, 0, 0 ], [ 1, 5, 47, 4, 0, 0 ], [ 1, 12, 20, 6, 0, 0 ],
      [ 1, 14, 20, 14, 0, 0 ], [ 2, 7, 17, 0, 2, 0 ], [ 3, 9, 9, 4, 0, 0 ],
      [ 3, 9, 9, 2, 0, 2 ], [ 4, 5, 12, 2, 2, 0 ], [ 6, 7, 8, -6, 2, 4 ],
      [ 2, 11, 11, 0, 0, 2 ], [ 5, 6, 10, 6, 4, 0 ], [ 1, 1, 231, 0, 0, 0 ],
      [ 1, 4, 58, 2, 0, 0 ], [ 1, 15, 16, 6, 0, 0 ], [ 1, 16, 16, 10, 0, 0 ],
      [ 4, 4, 17, 4, 4, 2 ], [ 1, 6, 40, 6, 0, 0 ], [ 1, 7, 33, 0, 0, 0 ],
      [ 1, 10, 24, 6, 0, 0 ], [ 1, 13, 19, 8, 0, 0 ], [ 2, 4, 33, 0, 0, 2 ],
      [ 4, 5, 13, 4, 0, 2 ], [ 5, 5, 11, 0, 0, 4 ], [ 2, 2, 77, 0, 0, 2 ],
      [ 5, 7, 7, 0, 2, 2 ], [ 6, 7, 7, 0, 0, 6 ], [ 1, 3, 84, 0, 0, 1 ],
      [ 1, 9, 27, 4, 1, 1 ], [ 3, 3, 29, 1, 1, 2 ], [ 3, 5, 19, 3, 3, 3 ],
      [ 3, 9, 9, -3, 1, 1 ], [ 3, 9, 11, 7, 3, 3 ], [ 4, 9, 9, 7, 4, 4 ],
      [ 1, 10, 24, 2, 1, 1 ], [ 1, 11, 24, 11, 1, 0 ], [ 2, 4, 29, 0, 1, 0 ],
      [ 2, 4, 30, 4, 1, 0 ], [ 3, 3, 30, 3, 3, 2 ], [ 3, 4, 22, 4, 1, 2 ],
      [ 3, 4, 24, 2, 0, 3 ], [ 3, 6, 15, 1, 2, 3 ], [ 3, 6, 16, 5, 3, 3 ],
      [ 4, 6, 10, 1, 2, 1 ], [ 4, 6, 12, 6, 4, 1 ], [ 4, 8, 8, 5, 0, 0 ],
      [ 4, 8, 9, 7, 2, 0 ], [ 4, 8, 9, 5, 4, 0 ], [ 5, 6, 11, 5, 4, 5 ],
      [ 1, 1, 308, 0, 0, 1 ], [ 1, 15, 19, 14, 1, 1 ], [ 3, 3, 35, 2, 3, 3 ],
      [ 3, 4, 21, 4, 3, 0 ], [ 3, 5, 16, 0, 2, 1 ], [ 4, 5, 13, 3, 4, 0 ],
      [ 7, 7, 8, 6, 6, 7 ], [ 1, 3, 78, 3, 1, 0 ], [ 1, 12, 20, 4, 0, 1 ],
      [ 2, 6, 20, -2, 1, 1 ], [ 3, 4, 20, 0, 3, 0 ], [ 3, 4, 20, 0, 2, 1 ],
      [ 3, 9, 10, 7, 1, 0 ], [ 3, 9, 10, 5, 3, 0 ], [ 4, 4, 20, 3, 3, 4 ],
      [ 4, 5, 12, 3, 0, 0 ], [ 4, 6, 12, 3, 0, 4 ], [ 4, 6, 12, 3, 2, 4 ],
      [ 4, 6, 13, 5, 4, 4 ], [ 4, 7, 9, -4, 1, 1 ], [ 5, 6, 8, -2, 1, 1 ],
      [ 6, 6, 8, 2, 2, 5 ], [ 1, 4, 59, 4, 1, 0 ], [ 1, 15, 17, 9, 1, 0 ],
      [ 4, 5, 15, 3, 0, 4 ], [ 1, 4, 58, 0, 1, 0 ], [ 1, 4, 62, 2, 1, 1 ],
      [ 2, 2, 58, 1, 1, 0 ], [ 4, 4, 15, 0, 3, 0 ], [ 4, 4, 16, 3, 4, 0 ],
      [ 4, 4, 16, 0, 3, 2 ], [ 4, 5, 16, 5, 4, 4 ], [ 1, 5, 49, 2, 1, 1 ],
      [ 1, 7, 35, 7, 1, 0 ], [ 4, 7, 11, 7, 4, 0 ], [ 4, 7, 11, 5, 4, 4 ],
      [ 5, 7, 7, 3, 1, 1 ], [ 1, 2, 132, 0, 0, 1 ], [ 1, 14, 19, 11, 0, 1 ],
      [ 2, 4, 34, 4, 1, 2 ], [ 4, 4, 17, -1, 1, 3 ], [ 4, 5, 14, 5, 4, 2 ],
      [ 4, 6, 10, 3, 0, 0 ], [ 4, 6, 11, 3, 4, 0 ], [ 4, 6, 11, 3, 1, 3 ],
      [ 4, 7, 10, 7, 0, 0 ], [ 4, 7, 10, 3, 0, 4 ], [ 4, 8, 10, 7, 0, 4 ] ],
  [ [ 1, 10, 24, 5, 1, 0 ], [ 4, 6, 11, 3, 4, 1 ], [ 5, 5, 14, 5, 5, 5 ],
      [ 5, 6, 9, 1, 5, 0 ], [ 5, 6, 10, 5, 5, 0 ], [ 5, 6, 11, 3, 5, 5 ],
      [ 2, 2, 62, -1, 1, 1 ], [ 2, 3, 47, 3, 1, 2 ], [ 2, 7, 17, -1, 1, 1 ],
      [ 3, 3, 27, 2, 2, 1 ], [ 3, 5, 17, 5, 2, 0 ], [ 3, 7, 12, -1, 2, 2 ],
      [ 5, 7, 8, 2, 5, 0 ], [ 1, 2, 116, 1, 1, 0 ], [ 1, 6, 41, 4, 1, 1 ],
      [ 1, 11, 23, 8, 0, 1 ], [ 2, 3, 41, 3, 1, 1 ], [ 2, 7, 18, 2, 1, 2 ],
      [ 2, 9, 13, 1, 1, 0 ], [ 2, 11, 11, 4, 0, 1 ], [ 2, 11, 11, -3, 1, 1 ],
      [ 3, 3, 29, 0, 1, 2 ], [ 3, 6, 14, 3, 0, 2 ], [ 3, 6, 14, 3, 1, 2 ],
      [ 3, 8, 11, 5, 2, 2 ], [ 3, 8, 11, 2, 2, 3 ], [ 4, 7, 11, -5, 3, 3 ],
      [ 6, 6, 8, -3, 5, 1 ], [ 6, 7, 7, -3, 1, 5 ], [ 6, 7, 8, -4, 3, 5 ],
      [ 1, 5, 50, 5, 1, 1 ], [ 1, 8, 31, 6, 0, 1 ], [ 1, 15, 19, 14, 0, 1 ],
      [ 2, 3, 39, 2, 1, 0 ], [ 2, 4, 30, 1, 1, 1 ], [ 2, 5, 24, 2, 1, 1 ],
      [ 2, 5, 25, 5, 1, 1 ], [ 2, 10, 14, -9, 1, 1 ], [ 3, 5, 16, -2, 1, 1 ],
      [ 3, 5, 17, 3, 0, 2 ], [ 3, 5, 17, -1, 2, 2 ], [ 3, 5, 19, 4, 2, 3 ],
      [ 3, 8, 10, 3, 1, 0 ], [ 3, 8, 10, 1, 2, 0 ], [ 3, 10, 10, 9, 1, 2 ],
      [ 4, 5, 12, -2, 1, 1 ], [ 4, 5, 13, 3, 3, 2 ], [ 5, 5, 11, 2, 4, 3 ],
      [ 5, 6, 8, 1, 2, 1 ], [ 5, 6, 9, -4, 3, 1 ], [ 5, 6, 9, 4, 1, 3 ],
      [ 5, 7, 8, 5, 2, 3 ], [ 5, 7, 9, -4, 3, 4 ], [ 6, 6, 9, 4, 5, 5 ] ],
  [ [ 1, 1, 309, 1, 1, 1 ], [ 1, 3, 85, 3, 1, 1 ], [ 1, 5, 47, 3, 1, 0 ],
      [ 1, 5, 49, 1, 1, 1 ], [ 1, 6, 39, 2, 1, 0 ], [ 1, 7, 35, 4, 1, 1 ],
      [ 1, 10, 25, 8, 1, 0 ], [ 1, 13, 19, 7, 1, 0 ], [ 1, 13, 19, 6, 1, 1 ],
      [ 1, 13, 21, 12, 1, 1 ], [ 3, 5, 17, 3, 1, 2 ], [ 3, 7, 13, 6, 3, 1 ],
      [ 3, 9, 9, 1, 1, 2 ], [ 5, 7, 9, 6, 5, 1 ], [ 6, 7, 7, 5, 2, 4 ],
      [ 1, 1, 232, 1, 1, 0 ], [ 1, 2, 116, 0, 1, 0 ], [ 1, 4, 62, 2, 0, 1 ],
      [ 1, 4, 62, 1, 1, 1 ], [ 1, 8, 30, 2, 0, 1 ], [ 1, 9, 26, 1, 1, 0 ],
      [ 1, 10, 24, 1, 1, 1 ], [ 1, 10, 25, 7, 0, 1 ], [ 1, 12, 20, 2, 1, 1 ],
      [ 1, 14, 17, 3, 0, 1 ], [ 1, 14, 18, 8, 0, 1 ], [ 2, 2, 58, 0, 1, 0 ],
      [ 2, 4, 29, 1, 0, 0 ], [ 2, 4, 30, 3, 2, 0 ], [ 2, 4, 30, 0, 1, 1 ],
      [ 2, 6, 21, -5, 1, 1 ], [ 2, 8, 15, 1, 2, 0 ], [ 2, 8, 16, 7, 0, 0 ],
      [ 2, 9, 16, 9, 2, 2 ], [ 2, 10, 13, 7, 1, 1 ], [ 3, 4, 20, 2, 1, 1 ],
      [ 3, 4, 24, 2, 1, 3 ], [ 3, 7, 12, 5, 1, 0 ], [ 3, 10, 10, 8, 2, 3 ],
      [ 4, 4, 16, 1, 3, 2 ], [ 4, 4, 18, 3, 4, 3 ], [ 4, 5, 12, 1, 2, 1 ],
      [ 4, 6, 10, -2, 1, 1 ], [ 4, 6, 10, 0, 2, 1 ], [ 4, 7, 9, 2, 3, 1 ],
      [ 4, 7, 10, -6, 2, 1 ], [ 4, 7, 10, 2, 4, 3 ], [ 4, 8, 9, 7, 1, 2 ],
      [ 4, 9, 9, -8, 1, 3 ], [ 5, 6, 10, 2, 2, 5 ], [ 6, 6, 7, 0, 3, 2 ],
      [ 6, 6, 7, 1, 3, 2 ], [ 6, 6, 8, -2, 5, 2 ] ],
  [ [ 2, 2, 62, 1, 1, 1 ], [ 2, 5, 26, 2, 1, 2 ], [ 2, 8, 15, 3, 0, 1 ],
      [ 2, 8, 17, 8, 2, 1 ], [ 2, 9, 14, 6, 1, 0 ], [ 3, 5, 17, 4, 3, 0 ],
      [ 3, 6, 14, 3, 3, 0 ], [ 5, 6, 9, 3, 3, 3 ], [ 5, 8, 8, 7, 1, 4 ],
      [ 5, 8, 8, 5, 4, 5 ], [ 1, 1, 309, 0, 0, 1 ], [ 1, 3, 78, 3, 0, 0 ],
      [ 1, 6, 39, 3, 0, 0 ], [ 1, 10, 24, 3, 0, 1 ], [ 1, 12, 21, 9, 0, 0 ],
      [ 1, 13, 21, 12, 0, 1 ], [ 3, 4, 25, 4, 3, 3 ], [ 3, 7, 13, 4, 0, 3 ],
      [ 4, 6, 12, -3, 3, 3 ], [ 1, 1, 232, 0, 1, 0 ], [ 1, 2, 133, 2, 1, 1 ],
      [ 1, 4, 58, 1, 0, 0 ], [ 1, 5, 49, 2, 0, 1 ], [ 1, 7, 34, 5, 0, 0 ],
      [ 1, 9, 26, 0, 1, 0 ], [ 1, 9, 28, 9, 0, 0 ], [ 1, 13, 18, 3, 0, 0 ],
      [ 1, 13, 20, 10, 1, 0 ], [ 1, 16, 16, 9, 0, 1 ],
      [ 1, 16, 18, 15, 0, 0 ], [ 2, 7, 17, 2, 0, 1 ], [ 2, 7, 17, 1, 1, 1 ],
      [ 2, 9, 13, 0, 1, 0 ], [ 2, 10, 13, 6, 2, 1 ], [ 4, 4, 16, -3, 3, 1 ],
      [ 4, 5, 13, 5, 1, 1 ], [ 4, 5, 13, 4, 1, 2 ], [ 4, 7, 9, 0, 0, 3 ],
      [ 5, 7, 8, 2, 5, 1 ], [ 7, 7, 8, 7, 7, 5 ], [ 1, 2, 116, 1, 0, 0 ],
      [ 1, 6, 41, 4, 0, 1 ], [ 1, 8, 29, 1, 0, 0 ], [ 1, 8, 30, 5, 1, 0 ],
      [ 1, 9, 26, 3, 0, 0 ], [ 1, 9, 27, 6, 1, 0 ], [ 1, 14, 17, 5, 0, 0 ],
      [ 1, 14, 18, 9, 0, 0 ], [ 1, 15, 16, 2, 1, 1 ], [ 1, 16, 17, 12, 0, 1 ],
      [ 2, 3, 41, 2, 2, 1 ], [ 2, 5, 27, 5, 1, 2 ], [ 2, 7, 17, 3, 1, 0 ],
      [ 2, 8, 15, -2, 1, 1 ], [ 2, 9, 15, 7, 1, 2 ], [ 3, 5, 17, -4, 2, 1 ],
      [ 3, 6, 13, 1, 1, 0 ], [ 3, 6, 14, 5, 1, 0 ], [ 3, 7, 12, 2, 3, 1 ],
      [ 3, 8, 12, 7, 3, 2 ], [ 3, 9, 9, 0, 1, 2 ], [ 3, 9, 11, -8, 1, 2 ],
      [ 4, 4, 15, 1, 2, 1 ], [ 4, 8, 9, 6, 0, 3 ], [ 4, 8, 9, 4, 4, 3 ],
      [ 5, 6, 9, -3, 3, 2 ], [ 5, 6, 9, 3, 4, 2 ], [ 5, 7, 8, 3, 4, 3 ],
      [ 5, 8, 9, 8, 4, 5 ], [ 6, 7, 7, 5, 1, 4 ], [ 6, 7, 8, -3, 5, 4 ] ],
  [ [ 1, 2, 116, 0, 0, 0 ], [ 2, 4, 29, 0, 0, 0 ], [ 2, 5, 24, 4, 0, 0 ],
      [ 2, 9, 13, 2, 0, 0 ], [ 3, 5, 17, 2, 2, 2 ], [ 5, 6, 10, 4, 4, 4 ],
      [ 1, 8, 31, 8, 0, 0 ], [ 3, 3, 29, 0, 0, 2 ], [ 3, 5, 16, 2, 2, 0 ],
      [ 5, 7, 8, -2, 2, 4 ], [ 5, 8, 8, 8, 2, 2 ], [ 7, 7, 8, -2, 6, 6 ],
      [ 3, 3, 30, -2, 2, 2 ], [ 3, 6, 14, 0, 2, 2 ], [ 6, 7, 7, 6, 2, 2 ],
      [ 1, 8, 29, 0, 0, 0 ], [ 5, 5, 12, 0, 4, 4 ], [ 5, 6, 8, 0, 0, 2 ],
      [ 1, 4, 58, 0, 0, 0 ], [ 2, 3, 39, 2, 0, 0 ], [ 2, 8, 15, 4, 0, 0 ],
      [ 2, 11, 12, 8, 0, 0 ], [ 3, 7, 13, 6, 2, 2 ], [ 5, 7, 8, 4, 4, 2 ],
      [ 1, 1, 232, 0, 0, 0 ], [ 2, 5, 26, 2, 0, 2 ], [ 2, 8, 17, 8, 2, 0 ],
      [ 2, 10, 13, 6, 2, 0 ], [ 5, 5, 10, 2, 2, 2 ], [ 2, 2, 59, 2, 2, 0 ],
      [ 2, 3, 47, 2, 2, 2 ], [ 2, 7, 18, 2, 0, 2 ], [ 2, 8, 15, 0, 2, 0 ],
      [ 3, 8, 10, 0, 2, 0 ], [ 1, 4, 59, 4, 0, 0 ], [ 3, 7, 12, 2, 2, 2 ],
      [ 3, 8, 12, 8, 2, 0 ], [ 4, 4, 15, 2, 2, 0 ], [ 5, 5, 11, 4, 4, 2 ],
      [ 5, 7, 8, 4, 4, 0 ], [ 1, 8, 32, 8, 1, 1 ], [ 1, 12, 20, 1, 1, 1 ],
      [ 2, 2, 62, 0, 1, 1 ], [ 2, 4, 30, 1, 0, 1 ], [ 2, 5, 24, 2, 0, 1 ],
      [ 2, 5, 24, -1, 1, 1 ], [ 2, 6, 20, 2, 1, 1 ], [ 2, 7, 17, 0, 1, 1 ],
      [ 2, 7, 18, -5, 1, 1 ], [ 2, 8, 16, 4, 1, 2 ], [ 2, 8, 17, 7, 1, 2 ],
      [ 2, 10, 12, -2, 1, 1 ], [ 2, 11, 12, -7, 1, 1 ], [ 3, 4, 20, 2, 0, 1 ],
      [ 3, 5, 16, 3, 1, 0 ], [ 3, 8, 10, -2, 1, 1 ], [ 3, 8, 11, -5, 2, 1 ],
      [ 3, 8, 11, 1, 2, 3 ], [ 3, 10, 10, -9, 1, 1 ], [ 4, 5, 12, 0, 2, 1 ],
      [ 4, 8, 8, 4, 1, 2 ], [ 4, 8, 9, 5, 4, 2 ], [ 5, 6, 8, 2, 1, 1 ],
      [ 5, 6, 8, 0, 2, 1 ], [ 5, 7, 8, -3, 1, 4 ], [ 5, 8, 8, 6, 2, 5 ],
      [ 6, 6, 8, 1, 6, 1 ], [ 6, 6, 8, 0, 2, 5 ], [ 6, 7, 8, 6, 0, 5 ],
      [ 6, 7, 8, 3, 6, 5 ], [ 1, 15, 16, 4, 0, 1 ], [ 1, 16, 17, 12, 1, 0 ],
      [ 3, 3, 27, -1, 2, 1 ], [ 3, 5, 17, 5, 1, 1 ], [ 3, 5, 19, 4, 1, 3 ],
      [ 3, 7, 12, 4, 2, 1 ], [ 3, 9, 11, 8, 3, 1 ], [ 4, 5, 15, 3, 2, 4 ],
      [ 5, 5, 11, 1, 4, 3 ], [ 5, 7, 7, 3, 0, 1 ], [ 5, 7, 9, 5, 1, 5 ] ],
  [ [ 1, 1, 310, 1, 1, 1 ], [ 1, 2, 133, 1, 1, 1 ], [ 1, 3, 78, 2, 1, 0 ],
      [ 1, 4, 62, 1, 0, 1 ], [ 1, 4, 63, 4, 1, 1 ], [ 1, 6, 39, 1, 1, 0 ],
      [ 1, 6, 40, 5, 1, 0 ], [ 1, 7, 34, 4, 1, 0 ], [ 1, 7, 35, 4, 0, 1 ],
      [ 1, 8, 30, 1, 0, 1 ], [ 1, 9, 27, 4, 0, 1 ], [ 1, 9, 28, 7, 1, 1 ],
      [ 1, 11, 22, 3, 1, 1 ], [ 1, 14, 17, 3, 1, 0 ], [ 1, 14, 19, 11, 1, 0 ],
      [ 1, 15, 16, 4, 1, 0 ], [ 1, 15, 16, 1, 1, 1 ], [ 1, 15, 19, 14, 1, 0 ],
      [ 2, 4, 31, 4, 1, 1 ], [ 2, 7, 18, 6, 1, 0 ], [ 2, 7, 18, 1, 1, 2 ],
      [ 2, 10, 13, 7, 0, 1 ], [ 3, 4, 20, 3, 1, 0 ], [ 3, 5, 16, 2, 1, 1 ],
      [ 3, 6, 14, 1, 2, 2 ], [ 3, 6, 15, -5, 1, 2 ], [ 3, 9, 10, 5, 3, 1 ],
      [ 4, 4, 15, 0, 2, 1 ], [ 4, 5, 12, 2, 1, 1 ], [ 4, 6, 11, -2, 1, 3 ],
      [ 4, 6, 11, 2, 2, 3 ], [ 4, 7, 9, 2, 3, 0 ], [ 4, 7, 9, -3, 2, 1 ],
      [ 4, 7, 9, -1, 3, 1 ], [ 4, 7, 10, -4, 3, 2 ], [ 4, 7, 10, 3, 1, 4 ],
      [ 4, 7, 11, 6, 1, 4 ], [ 4, 8, 9, 7, 2, 1 ], [ 5, 6, 9, 1, 1, 4 ],
      [ 5, 6, 10, 5, 1, 4 ], [ 5, 7, 7, 2, 1, 2 ], [ 5, 7, 8, 0, 3, 4 ],
      [ 5, 7, 9, 6, 5, 2 ], [ 6, 6, 7, 2, 3, 1 ], [ 6, 7, 7, -2, 2, 5 ],
      [ 6, 7, 7, 3, 3, 5 ], [ 6, 7, 8, 5, 1, 6 ], [ 6, 7, 9, 7, 5, 6 ] ],
  [ [ 1, 1, 233, 1, 1, 0 ], [ 1, 5, 49, 1, 0, 1 ], [ 2, 5, 25, 5, 2, 0 ],
      [ 3, 5, 19, 2, 3, 3 ], [ 5, 5, 11, 3, 5, 0 ], [ 1, 8, 30, 0, 0, 1 ],
      [ 1, 14, 20, 13, 1, 1 ], [ 2, 2, 62, 0, 0, 1 ], [ 2, 3, 40, 3, 2, 0 ],
      [ 2, 4, 30, 0, 0, 1 ], [ 2, 8, 16, 1, 2, 2 ], [ 2, 10, 12, 3, 0, 1 ],
      [ 4, 4, 17, 1, 1, 3 ], [ 4, 5, 13, 4, 3, 1 ], [ 4, 8, 10, -7, 3, 2 ],
      [ 5, 7, 8, 5, 3, 2 ], [ 1, 2, 133, 1, 0, 1 ], [ 1, 10, 26, 10, 1, 0 ],
      [ 2, 4, 34, 3, 2, 2 ], [ 2, 11, 13, 10, 1, 1 ], [ 3, 8, 11, 3, 0, 3 ],
      [ 4, 7, 10, 5, 0, 3 ], [ 1, 1, 310, 0, 0, 1 ], [ 1, 11, 22, 4, 0, 1 ],
      [ 2, 7, 19, 5, 2, 2 ], [ 3, 10, 11, 10, 3, 0 ], [ 1, 5, 48, 5, 1, 0 ],
      [ 1, 14, 18, 8, 1, 0 ], [ 2, 5, 24, 1, 1, 1 ], [ 2, 7, 18, 5, 2, 0 ],
      [ 2, 9, 14, -5, 1, 1 ], [ 3, 3, 26, 1, 1, 0 ], [ 3, 6, 14, 4, 2, 1 ],
      [ 4, 5, 14, 4, 0, 3 ], [ 4, 6, 10, 2, 1, 1 ], [ 4, 6, 12, 3, 1, 4 ],
      [ 5, 6, 10, 6, 3, 3 ], [ 5, 6, 10, 2, 0, 5 ], [ 6, 6, 7, 2, 3, 0 ],
      [ 6, 6, 8, 1, 6, 0 ], [ 6, 6, 9, 5, 6, 0 ], [ 1, 3, 85, 2, 1, 1 ],
      [ 1, 6, 39, 0, 1, 0 ], [ 2, 11, 13, 9, 0, 2 ], [ 3, 9, 10, 4, 2, 3 ],
      [ 5, 5, 13, 3, 3, 5 ], [ 5, 6, 9, 0, 5, 0 ], [ 5, 6, 9, 0, 1, 4 ],
      [ 1, 2, 117, 2, 1, 0 ], [ 1, 9, 27, 3, 1, 1 ], [ 2, 3, 47, 1, 2, 2 ],
      [ 3, 6, 13, 0, 1, 0 ], [ 3, 9, 9, 3, 1, 1 ], [ 6, 7, 7, -1, 4, 4 ],
      [ 1, 4, 62, 0, 0, 1 ], [ 1, 6, 42, 6, 1, 1 ], [ 2, 2, 78, 1, 2, 2 ],
      [ 2, 3, 41, -2, 1, 1 ], [ 2, 6, 21, 6, 1, 0 ], [ 2, 12, 12, 9, 2, 2 ],
      [ 3, 6, 14, -2, 1, 2 ], [ 4, 4, 17, -3, 3, 2 ], [ 4, 6, 11, -2, 3, 2 ],
      [ 6, 6, 7, -1, 1, 3 ], [ 6, 6, 8, 0, 5, 3 ], [ 6, 6, 9, 2, 3, 6 ],
      [ 6, 6, 10, 5, 5, 6 ] ],
  [ [ 1, 2, 133, 0, 0, 1 ], [ 1, 7, 35, 7, 0, 0 ], [ 1, 9, 28, 7, 0, 1 ],
      [ 2, 8, 15, 2, 1, 1 ], [ 4, 8, 9, 6, 2, 3 ], [ 3, 5, 17, -2, 1, 2 ],
      [ 5, 5, 12, -3, 4, 3 ], [ 5, 5, 12, 3, 4, 4 ], [ 1, 1, 233, 0, 1, 0 ],
      [ 1, 3, 85, 2, 0, 1 ], [ 1, 4, 59, 3, 1, 0 ], [ 1, 6, 41, 3, 1, 1 ],
      [ 1, 11, 23, 9, 0, 0 ], [ 1, 11, 24, 10, 1, 1 ], [ 2, 3, 41, 1, 2, 1 ],
      [ 2, 5, 24, 0, 1, 1 ], [ 2, 5, 25, 4, 2, 1 ], [ 2, 5, 26, 1, 1, 2 ],
      [ 3, 4, 22, -3, 1, 2 ], [ 3, 8, 11, 3, 3, 2 ], [ 4, 5, 15, 3, 1, 4 ],
      [ 4, 6, 11, 5, 2, 1 ], [ 5, 5, 10, 2, 3, 1 ], [ 5, 6, 8, 1, 2, 0 ],
      [ 5, 6, 9, 5, 2, 0 ], [ 5, 6, 10, 1, 2, 5 ], [ 5, 8, 8, 7, 2, 4 ],
      [ 5, 8, 8, -3, 4, 4 ], [ 1, 5, 47, 3, 0, 0 ], [ 1, 5, 47, 2, 1, 0 ],
      [ 1, 5, 49, 0, 0, 1 ], [ 1, 12, 20, 3, 0, 1 ], [ 1, 14, 17, 2, 0, 1 ],
      [ 1, 14, 20, 13, 0, 1 ], [ 1, 17, 17, 15, 0, 0 ], [ 2, 3, 39, 1, 1, 0 ],
      [ 2, 6, 20, -1, 1, 1 ], [ 2, 9, 14, 3, 1, 2 ], [ 2, 11, 11, 3, 1, 1 ],
      [ 2, 11, 13, 10, 0, 1 ], [ 3, 4, 21, 4, 2, 1 ], [ 3, 7, 13, -6, 2, 1 ],
      [ 3, 8, 11, 3, 1, 3 ], [ 4, 4, 17, 0, 1, 3 ], [ 4, 5, 13, 4, 3, 0 ],
      [ 4, 5, 14, -4, 3, 2 ], [ 5, 5, 10, -1, 2, 2 ], [ 5, 5, 11, 2, 5, 2 ],
      [ 5, 6, 9, -1, 3, 3 ], [ 5, 6, 9, 1, 0, 4 ], [ 5, 6, 10, -5, 2, 3 ],
      [ 5, 6, 10, 5, 2, 4 ], [ 5, 7, 8, 6, 1, 1 ], [ 5, 7, 8, 5, 1, 3 ] ],
  [ [ 1, 3, 78, 2, 0, 0 ], [ 1, 6, 39, 2, 0, 0 ], [ 1, 11, 22, 6, 0, 0 ],
      [ 2, 3, 47, 2, 0, 2 ], [ 2, 5, 24, 2, 2, 0 ], [ 3, 4, 20, 2, 2, 0 ],
      [ 3, 4, 22, -2, 2, 2 ], [ 3, 6, 15, -4, 2, 2 ], [ 3, 7, 12, 4, 2, 0 ],
      [ 3, 7, 12, 0, 2, 2 ], [ 3, 7, 13, 6, 0, 2 ], [ 4, 7, 10, 6, 2, 2 ],
      [ 4, 7, 10, 2, 2, 4 ], [ 4, 7, 11, 6, 2, 4 ], [ 5, 7, 7, 2, 0, 2 ],
      [ 6, 7, 7, 6, 0, 2 ], [ 7, 7, 7, -2, 4, 6 ], [ 1, 1, 233, 0, 0, 0 ],
      [ 1, 2, 117, 2, 0, 0 ], [ 1, 9, 26, 2, 0, 0 ], [ 1, 13, 18, 2, 0, 0 ],
      [ 2, 10, 13, 4, 2, 2 ], [ 3, 5, 17, 0, 2, 2 ], [ 3, 9, 10, 6, 0, 2 ],
      [ 5, 6, 10, 6, 4, 2 ], [ 1, 1, 311, 1, 1, 1 ], [ 1, 3, 85, 1, 1, 1 ],
      [ 1, 7, 35, 3, 1, 1 ], [ 1, 11, 24, 10, 0, 1 ], [ 1, 12, 21, 8, 1, 0 ],
      [ 1, 15, 17, 8, 1, 1 ], [ 3, 3, 27, 1, 2, 1 ], [ 3, 5, 16, 2, 0, 1 ],
      [ 3, 7, 13, 7, 1, 1 ], [ 3, 7, 13, 5, 3, 2 ], [ 3, 7, 13, 4, 1, 3 ],
      [ 5, 7, 8, 6, 0, 1 ], [ 5, 7, 9, 5, 2, 5 ], [ 1, 3, 78, 1, 1, 0 ],
      [ 1, 10, 24, 2, 0, 1 ], [ 1, 10, 26, 9, 1, 1 ], [ 1, 11, 22, 5, 1, 0 ],
      [ 1, 12, 20, 4, 1, 0 ], [ 1, 12, 22, 10, 1, 1 ], [ 2, 6, 20, 2, 0, 1 ],
      [ 2, 10, 12, 3, 1, 0 ], [ 2, 10, 12, 2, 1, 1 ], [ 2, 10, 13, 7, 1, 0 ],
      [ 3, 4, 20, -1, 1, 1 ], [ 3, 4, 22, 2, 3, 2 ], [ 3, 4, 24, 1, 1, 3 ],
      [ 3, 7, 12, 3, 1, 2 ], [ 3, 8, 10, 2, 1, 1 ], [ 3, 8, 12, 8, 2, 1 ],
      [ 3, 10, 10, 8, 1, 3 ], [ 4, 4, 20, 2, 3, 4 ], [ 4, 5, 12, 2, 0, 1 ],
      [ 4, 6, 10, 1, 2, 0 ], [ 4, 6, 11, 5, 2, 0 ], [ 4, 6, 12, -4, 2, 3 ],
      [ 4, 6, 12, 4, 4, 3 ], [ 4, 7, 9, 4, 1, 1 ], [ 4, 7, 10, -5, 3, 1 ],
      [ 4, 7, 10, -5, 2, 2 ], [ 4, 7, 10, 5, 2, 3 ], [ 4, 8, 9, -7, 1, 1 ],
      [ 5, 6, 8, 2, 0, 1 ], [ 5, 6, 9, 5, 2, 1 ], [ 5, 7, 8, 5, 3, 0 ],
      [ 6, 6, 8, 1, 2, 5 ] ],
  [ [ 1, 1, 311, 0, 0, 1 ], [ 1, 2, 117, 1, 1, 0 ], [ 1, 3, 78, 0, 1, 0 ],
      [ 1, 10, 26, 9, 0, 1 ], [ 1, 12, 21, 7, 1, 1 ], [ 2, 2, 63, 2, 2, 1 ],
      [ 2, 3, 39, 0, 1, 0 ], [ 2, 3, 47, 2, 1, 2 ], [ 2, 6, 20, 1, 1, 1 ],
      [ 3, 3, 26, 0, 1, 0 ], [ 3, 3, 27, 2, 3, 0 ], [ 3, 3, 27, 0, 2, 1 ],
      [ 3, 3, 30, 2, 3, 2 ], [ 3, 3, 35, 2, 2, 3 ], [ 3, 4, 20, 3, 0, 0 ],
      [ 3, 4, 21, 3, 3, 1 ], [ 3, 4, 24, 1, 0, 3 ], [ 3, 5, 16, 3, 0, 0 ],
      [ 3, 5, 17, 1, 2, 2 ], [ 3, 5, 18, 5, 2, 2 ], [ 3, 6, 13, 1, 0, 0 ],
      [ 3, 6, 14, 5, 0, 0 ], [ 3, 6, 15, 2, 0, 3 ], [ 3, 6, 15, 2, 1, 3 ],
      [ 3, 6, 16, 5, 0, 3 ], [ 3, 7, 12, 5, 0, 0 ], [ 3, 7, 12, 2, 3, 0 ],
      [ 3, 7, 12, 1, 3, 1 ], [ 3, 7, 12, 3, 0, 2 ], [ 3, 7, 12, 1, 2, 2 ],
      [ 3, 7, 14, 6, 3, 3 ], [ 3, 8, 10, 3, 0, 0 ], [ 3, 8, 12, 7, 3, 0 ],
      [ 3, 9, 9, 1, 0, 2 ], [ 3, 9, 10, 7, 0, 0 ], [ 3, 9, 11, -8, 2, 1 ],
      [ 3, 9, 11, -7, 2, 2 ], [ 5, 7, 8, 6, 1, 0 ], [ 1, 5, 50, 4, 1, 1 ],
      [ 1, 8, 31, 5, 1, 1 ], [ 1, 11, 22, 2, 1, 1 ], [ 1, 13, 19, 6, 0, 1 ],
      [ 2, 4, 31, 3, 2, 1 ], [ 2, 7, 17, 1, 0, 1 ], [ 2, 7, 19, 7, 2, 1 ],
      [ 2, 11, 13, 10, 1, 0 ], [ 4, 5, 13, -1, 3, 2 ], [ 4, 6, 11, 0, 2, 3 ],
      [ 4, 7, 10, -2, 3, 3 ], [ 5, 6, 10, -3, 4, 3 ], [ 5, 7, 8, 2, 3, 4 ],
      [ 5, 7, 10, 7, 4, 5 ], [ 6, 7, 8, 5, 3, 6 ] ],
  [ [ 1, 2, 117, 0, 1, 0 ], [ 1, 3, 85, 1, 0, 1 ], [ 1, 5, 47, 1, 1, 0 ],
      [ 1, 5, 50, 4, 0, 1 ], [ 1, 9, 27, 2, 1, 1 ], [ 1, 9, 29, 9, 1, 1 ],
      [ 1, 14, 17, 2, 1, 0 ], [ 2, 3, 39, 1, 0, 0 ], [ 2, 7, 17, 3, 0, 0 ],
      [ 2, 9, 13, 1, 0, 0 ], [ 3, 9, 11, 9, 1, 1 ], [ 5, 5, 11, 3, 5, 1 ],
      [ 5, 6, 9, 4, 3, 2 ], [ 5, 6, 11, 6, 5, 4 ], [ 5, 7, 9, 7, 3, 3 ],
      [ 1, 1, 234, 1, 1, 0 ], [ 1, 2, 134, 2, 1, 1 ], [ 1, 6, 41, 3, 0, 1 ],
      [ 1, 10, 24, 4, 1, 0 ], [ 1, 12, 22, 10, 0, 1 ], [ 1, 14, 17, 1, 0, 1 ],
      [ 1, 14, 18, 7, 1, 1 ], [ 2, 2, 59, 1, 2, 0 ], [ 2, 2, 78, 1, 1, 2 ],
      [ 2, 3, 41, 2, 1, 1 ], [ 2, 4, 34, 3, 0, 2 ], [ 2, 5, 24, 1, 0, 1 ],
      [ 2, 5, 25, -4, 1, 1 ], [ 2, 5, 26, 1, 0, 2 ], [ 2, 6, 20, 1, 2, 0 ],
      [ 2, 6, 20, 0, 1, 1 ], [ 2, 6, 21, 5, 2, 0 ], [ 2, 7, 18, 1, 0, 2 ],
      [ 2, 8, 15, 3, 1, 0 ], [ 2, 8, 15, -1, 1, 1 ], [ 2, 8, 16, 6, 1, 1 ],
      [ 2, 9, 14, 4, 2, 1 ], [ 2, 9, 14, 3, 0, 2 ], [ 2, 11, 12, 5, 2, 2 ],
      [ 2, 11, 14, 11, 2, 2 ], [ 3, 4, 20, 1, 1, 1 ], [ 3, 6, 14, 2, 3, 1 ],
      [ 4, 4, 18, 2, 4, 3 ], [ 4, 5, 14, 4, 2, 3 ], [ 4, 6, 10, 2, 0, 1 ],
      [ 4, 6, 11, -5, 1, 1 ], [ 4, 6, 11, -4, 1, 2 ], [ 4, 8, 8, 2, 1, 3 ],
      [ 4, 8, 10, 8, 3, 3 ], [ 5, 6, 8, 2, 1, 0 ], [ 5, 6, 10, 2, 1, 5 ],
      [ 5, 8, 8, -7, 1, 3 ], [ 6, 7, 8, 5, 6, 4 ] ],
  [ [ 1, 2, 117, 1, 0, 0 ], [ 1, 8, 30, 5, 0, 0 ], [ 1, 8, 31, 7, 1, 0 ],
      [ 1, 11, 22, 1, 1, 1 ], [ 1, 13, 18, 1, 0, 0 ], [ 1, 13, 21, 12, 1, 0 ],
      [ 1, 14, 17, 0, 0, 1 ], [ 1, 17, 18, 17, 0, 0 ], [ 2, 9, 16, 9, 1, 2 ],
      [ 3, 3, 28, 3, 3, 1 ], [ 3, 7, 12, -3, 2, 1 ], [ 4, 4, 17, 0, 0, 3 ],
      [ 4, 6, 11, 1, 2, 3 ], [ 4, 6, 12, 5, 3, 3 ], [ 4, 8, 9, 5, 4, 1 ],
      [ 5, 7, 7, 3, 0, 0 ], [ 1, 1, 312, 1, 1, 1 ], [ 1, 3, 78, 1, 0, 0 ],
      [ 1, 5, 47, 0, 1, 0 ], [ 1, 5, 48, 5, 0, 0 ], [ 1, 6, 41, 2, 1, 1 ],
      [ 1, 7, 36, 6, 1, 1 ], [ 1, 12, 20, 5, 0, 0 ], [ 1, 12, 22, 11, 0, 0 ],
      [ 2, 3, 41, 2, 0, 1 ], [ 3, 8, 12, -7, 1, 2 ], [ 4, 5, 13, 5, 1, 0 ],
      [ 4, 7, 9, 3, 1, 2 ], [ 1, 3, 85, 0, 0, 1 ], [ 1, 6, 39, 1, 0, 0 ],
      [ 1, 6, 40, 5, 0, 0 ], [ 1, 10, 24, 5, 0, 0 ], [ 1, 10, 24, 1, 0, 1 ],
      [ 1, 10, 25, 6, 1, 1 ], [ 1, 11, 24, 11, 0, 0 ], [ 1, 13, 20, 9, 1, 1 ],
      [ 2, 10, 12, -1, 1, 1 ], [ 3, 4, 22, 1, 3, 2 ], [ 3, 4, 25, 4, 2, 3 ],
      [ 3, 8, 11, 6, 1, 1 ], [ 4, 5, 13, -4, 2, 1 ], [ 5, 6, 9, -1, 4, 2 ],
      [ 5, 6, 10, 5, 5, 2 ], [ 5, 7, 9, -6, 4, 1 ], [ 5, 7, 9, -6, 2, 3 ],
      [ 1, 1, 234, 0, 1, 0 ], [ 1, 4, 59, 3, 0, 0 ], [ 1, 4, 63, 3, 1, 1 ],
      [ 1, 9, 26, 1, 0, 0 ], [ 1, 9, 28, 8, 1, 0 ], [ 1, 15, 16, 5, 0, 0 ],
      [ 1, 15, 16, 3, 0, 1 ], [ 2, 7, 17, 0, 0, 1 ], [ 3, 5, 16, -1, 1, 1 ],
      [ 3, 9, 10, 6, 1, 2 ], [ 3, 9, 10, 4, 3, 2 ], [ 4, 7, 9, 4, 0, 1 ],
      [ 4, 7, 9, 1, 3, 1 ], [ 5, 5, 10, 2, 3, 0 ], [ 5, 6, 9, -5, 1, 1 ],
      [ 6, 6, 8, -1, 1, 5 ] ],
  [ [ 1, 6, 39, 0, 0, 0 ], [ 1, 15, 18, 12, 0, 0 ], [ 3, 6, 13, 0, 0, 0 ],
      [ 6, 7, 9, 6, 6, 6 ], [ 1, 3, 78, 0, 0, 0 ], [ 1, 9, 27, 6, 0, 0 ],
      [ 4, 7, 10, 4, 4, 2 ], [ 2, 3, 39, 0, 0, 0 ], [ 2, 11, 12, 6, 0, 2 ],
      [ 2, 6, 21, 6, 0, 0 ], [ 3, 3, 26, 0, 0, 0 ], [ 5, 6, 8, 0, 2, 0 ],
      [ 1, 2, 117, 0, 0, 0 ], [ 1, 5, 47, 2, 0, 0 ], [ 2, 9, 13, 0, 0, 0 ],
      [ 3, 6, 14, 4, 2, 0 ], [ 5, 6, 9, 0, 0, 4 ], [ 6, 6, 9, 4, 6, 4 ],
      [ 6, 7, 8, -6, 4, 2 ], [ 1, 9, 26, 0, 0, 0 ], [ 1, 14, 17, 4, 0, 0 ],
      [ 2, 5, 27, 4, 2, 2 ], [ 2, 7, 18, 6, 0, 0 ], [ 2, 9, 15, 6, 2, 2 ],
      [ 3, 9, 9, 0, 0, 2 ], [ 3, 9, 10, 6, 2, 0 ], [ 4, 7, 9, 2, 2, 2 ],
      [ 4, 9, 9, -8, 2, 2 ], [ 1, 7, 34, 4, 0, 0 ], [ 1, 13, 18, 0, 0, 0 ],
      [ 2, 9, 14, 6, 0, 0 ], [ 5, 7, 9, 6, 0, 4 ], [ 1, 1, 234, 0, 0, 0 ],
      [ 1, 10, 25, 8, 0, 0 ], [ 2, 2, 59, 0, 2, 0 ], [ 2, 5, 26, 0, 0, 2 ],
      [ 2, 7, 18, 0, 0, 2 ], [ 2, 11, 11, 4, 0, 0 ], [ 4, 7, 10, 6, 0, 2 ],
      [ 1, 4, 63, 3, 0, 1 ], [ 1, 10, 24, 0, 0, 1 ], [ 1, 15, 16, 3, 1, 0 ],
      [ 1, 16, 16, 8, 1, 1 ], [ 3, 4, 24, 0, 0, 3 ], [ 3, 10, 10, 7, 3, 3 ],
      [ 4, 4, 16, 2, 4, 1 ], [ 4, 4, 16, -1, 2, 2 ], [ 4, 7, 9, 0, 3, 1 ],
      [ 4, 7, 10, 1, 2, 4 ], [ 4, 9, 9, -6, 3, 3 ], [ 1, 1, 312, 0, 0, 1 ],
      [ 1, 3, 79, 3, 1, 0 ], [ 1, 7, 36, 6, 0, 1 ], [ 1, 13, 19, 5, 1, 1 ],
      [ 4, 7, 9, 3, 0, 2 ], [ 3, 8, 11, 4, 3, 0 ], [ 5, 5, 11, 1, 5, 2 ],
      [ 2, 5, 24, 0, 0, 1 ], [ 2, 6, 20, 3, 1, 0 ], [ 2, 11, 11, -2, 1, 1 ],
      [ 3, 8, 12, 6, 0, 3 ], [ 5, 8, 8, 8, 1, 2 ], [ 6, 8, 8, 8, 3, 6 ],
      [ 1, 8, 30, 4, 1, 0 ], [ 1, 12, 20, 2, 0, 1 ], [ 1, 16, 18, 14, 1, 1 ],
      [ 2, 6, 21, 5, 1, 1 ], [ 2, 8, 15, 1, 1, 1 ], [ 2, 8, 16, 6, 0, 1 ],
      [ 2, 9, 15, 8, 1, 1 ], [ 3, 3, 30, 1, 3, 2 ], [ 3, 4, 20, 0, 1, 1 ],
      [ 3, 6, 14, -4, 1, 1 ], [ 4, 4, 15, -1, 1, 1 ], [ 4, 5, 12, 1, 2, 0 ],
      [ 4, 5, 14, -1, 3, 3 ], [ 4, 8, 8, 2, 0, 3 ], [ 4, 8, 9, 6, 3, 0 ],
      [ 4, 8, 9, -3, 3, 3 ], [ 6, 6, 7, 1, 1, 3 ], [ 6, 6, 8, -4, 4, 1 ],
      [ 6, 6, 8, -2, 4, 3 ], [ 6, 6, 8, 4, 4, 3 ], [ 6, 6, 8, 2, 5, 3 ],
      [ 6, 7, 8, 6, 4, 5 ], [ 1, 7, 35, 3, 0, 1 ], [ 1, 9, 27, 3, 0, 1 ],
      [ 1, 9, 27, 1, 1, 1 ], [ 3, 3, 35, 1, 2, 3 ], [ 3, 9, 9, 3, 0, 1 ],
      [ 3, 9, 11, 9, 1, 0 ], [ 4, 7, 9, -1, 2, 2 ], [ 4, 9, 9, 9, 2, 2 ],
      [ 5, 7, 8, 0, 4, 3 ], [ 5, 8, 9, 8, 5, 4 ], [ 1, 2, 134, 1, 1, 1 ],
      [ 1, 7, 34, 3, 1, 0 ], [ 1, 8, 31, 5, 0, 1 ], [ 2, 4, 31, -3, 1, 1 ],
      [ 2, 4, 34, 3, 1, 2 ], [ 2, 8, 16, 5, 2, 1 ], [ 4, 8, 8, 3, 2, 2 ],
      [ 4, 8, 9, 6, 3, 2 ], [ 4, 8, 9, 3, 3, 4 ], [ 4, 8, 10, 7, 3, 4 ],
      [ 5, 7, 8, 1, 3, 4 ], [ 1, 4, 59, 2, 1, 0 ], [ 1, 7, 35, 2, 1, 1 ],
      [ 1, 11, 23, 7, 1, 1 ], [ 4, 7, 11, 7, 4, 2 ], [ 5, 7, 8, 4, 4, 1 ] ],
  [ [ 1, 2, 134, 1, 0, 1 ], [ 1, 3, 86, 3, 1, 1 ], [ 1, 6, 41, 1, 1, 1 ],
      [ 1, 7, 35, 6, 1, 0 ], [ 1, 11, 22, 3, 0, 1 ], [ 1, 11, 23, 8, 1, 0 ],
      [ 1, 12, 23, 12, 1, 1 ], [ 1, 14, 17, 1, 1, 0 ],
      [ 1, 14, 20, 13, 1, 0 ], [ 1, 15, 18, 11, 1, 1 ], [ 2, 2, 63, 1, 2, 1 ],
      [ 2, 3, 41, -1, 1, 1 ], [ 2, 3, 47, 1, 1, 2 ], [ 2, 5, 24, 3, 1, 0 ],
      [ 2, 6, 21, 5, 0, 1 ], [ 2, 7, 17, 2, 1, 0 ], [ 2, 8, 15, 2, 0, 1 ],
      [ 2, 8, 15, 0, 1, 1 ], [ 2, 9, 15, 8, 0, 1 ], [ 2, 10, 12, 1, 1, 1 ],
      [ 2, 11, 12, 6, 1, 2 ], [ 2, 11, 13, 9, 1, 2 ], [ 3, 4, 20, 1, 0, 1 ],
      [ 3, 4, 22, 3, 2, 2 ], [ 3, 5, 16, 1, 2, 0 ], [ 3, 5, 16, 1, 1, 1 ],
      [ 3, 6, 14, -3, 2, 1 ], [ 3, 7, 12, -4, 1, 1 ], [ 3, 7, 12, -2, 1, 2 ],
      [ 3, 7, 13, 6, 1, 2 ], [ 3, 8, 11, 6, 0, 1 ], [ 3, 8, 11, 4, 3, 1 ],
      [ 3, 8, 11, 5, 0, 2 ], [ 4, 5, 13, -3, 3, 1 ], [ 4, 5, 14, 4, 1, 3 ],
      [ 4, 7, 9, 4, 1, 0 ], [ 4, 7, 11, 7, 3, 3 ], [ 4, 8, 8, -1, 1, 3 ],
      [ 4, 8, 9, 6, 1, 3 ], [ 5, 5, 10, -1, 3, 1 ], [ 5, 7, 8, 1, 5, 1 ],
      [ 6, 7, 7, 6, 1, 2 ], [ 6, 7, 8, -5, 5, 2 ], [ 7, 7, 8, 6, 7, 6 ] ],
  [ [ 1, 6, 40, 4, 1, 0 ], [ 1, 12, 21, 7, 0, 1 ], [ 2, 5, 24, 1, 2, 0 ],
      [ 2, 6, 20, 1, 0, 1 ], [ 2, 7, 18, 5, 1, 1 ], [ 2, 7, 18, 4, 2, 1 ],
      [ 2, 10, 13, 5, 0, 2 ], [ 2, 10, 13, 5, 1, 2 ], [ 3, 4, 21, -3, 2, 1 ],
      [ 3, 5, 18, 5, 1, 2 ], [ 3, 6, 14, 2, 1, 2 ], [ 4, 6, 10, 2, 1, 0 ],
      [ 4, 6, 11, 4, 3, 0 ], [ 4, 7, 10, 5, 1, 3 ], [ 5, 6, 10, -4, 1, 4 ],
      [ 6, 6, 7, -1, 3, 1 ], [ 6, 7, 7, 0, 3, 5 ], [ 6, 7, 8, -1, 5, 5 ],
      [ 6, 7, 8, 5, 2, 6 ], [ 1, 1, 313, 1, 1, 1 ], [ 1, 7, 35, 1, 1, 1 ],
      [ 2, 3, 47, 1, 0, 2 ], [ 2, 7, 19, 5, 0, 2 ], [ 3, 7, 13, 3, 2, 3 ],
      [ 5, 7, 7, -1, 1, 2 ], [ 5, 7, 9, 3, 4, 5 ], [ 7, 7, 7, 3, 4, 7 ],
      [ 1, 1, 235, 1, 1, 0 ], [ 1, 9, 27, 5, 1, 0 ], [ 1, 14, 17, 0, 1, 0 ],
      [ 2, 7, 19, 7, 2, 0 ], [ 2, 11, 13, 9, 2, 0 ], [ 3, 3, 27, -1, 1, 1 ],
      [ 3, 7, 13, 7, 1, 0 ], [ 3, 9, 10, 6, 2, 1 ], [ 5, 5, 11, 3, 3, 3 ],
      [ 1, 2, 118, 2, 1, 0 ], [ 1, 2, 134, 0, 0, 1 ], [ 1, 16, 18, 14, 0, 1 ],
      [ 2, 4, 30, 3, 1, 0 ], [ 2, 4, 34, 1, 2, 2 ], [ 2, 6, 22, 4, 1, 2 ],
      [ 2, 6, 22, 3, 2, 2 ], [ 2, 10, 12, 0, 1, 1 ], [ 2, 12, 12, 10, 1, 1 ],
      [ 3, 8, 10, 2, 0, 1 ], [ 3, 8, 10, -1, 1, 1 ], [ 4, 4, 15, 1, 1, 1 ],
      [ 4, 5, 12, -1, 1, 1 ], [ 5, 6, 10, 6, 4, 1 ], [ 6, 6, 8, 1, 4, 4 ],
      [ 6, 6, 9, -2, 5, 4 ], [ 6, 6, 10, 6, 6, 5 ], [ 6, 7, 8, 7, 4, 0 ] ],
  [ [ 1, 1, 235, 0, 1, 0 ], [ 1, 1, 313, 0, 0, 1 ], [ 1, 3, 79, 3, 0, 0 ],
      [ 1, 4, 59, 1, 1, 0 ], [ 1, 5, 50, 3, 1, 1 ], [ 1, 10, 25, 6, 0, 1 ],
      [ 1, 12, 20, 3, 1, 0 ], [ 1, 13, 19, 7, 0, 0 ], [ 1, 13, 19, 6, 1, 0 ],
      [ 2, 3, 40, 3, 1, 0 ], [ 2, 10, 13, -6, 1, 1 ], [ 2, 11, 11, 3, 0, 1 ],
      [ 3, 4, 25, 3, 3, 3 ], [ 3, 8, 13, 8, 3, 3 ], [ 4, 5, 13, 2, 4, 1 ],
      [ 4, 5, 13, 2, 3, 2 ], [ 4, 5, 16, 5, 3, 4 ], [ 4, 7, 10, 4, 3, 3 ],
      [ 5, 5, 10, 1, 2, 2 ], [ 5, 7, 8, 5, 3, 1 ], [ 1, 4, 63, 2, 1, 1 ],
      [ 1, 5, 47, 1, 0, 0 ], [ 1, 5, 48, 4, 1, 0 ], [ 1, 6, 41, 2, 0, 1 ],
      [ 1, 12, 20, 1, 0, 1 ], [ 1, 13, 20, 9, 0, 1 ], [ 1, 15, 17, 9, 0, 0 ],
      [ 1, 15, 17, 8, 0, 1 ], [ 2, 3, 41, 1, 1, 1 ], [ 2, 6, 21, 4, 2, 1 ],
      [ 2, 9, 14, 2, 1, 2 ], [ 3, 4, 21, 4, 1, 1 ], [ 3, 5, 16, 0, 1, 1 ],
      [ 3, 5, 17, 2, 1, 2 ], [ 3, 5, 18, 4, 3, 2 ], [ 3, 6, 15, 1, 1, 3 ],
      [ 3, 6, 16, 5, 2, 3 ], [ 3, 8, 11, 5, 1, 2 ], [ 4, 5, 12, 2, 1, 0 ],
      [ 4, 6, 10, -1, 1, 1 ], [ 4, 6, 11, 4, 3, 1 ], [ 5, 5, 12, 1, 4, 4 ],
      [ 5, 6, 9, 3, 4, 0 ], [ 5, 6, 9, -3, 1, 3 ], [ 5, 6, 11, 5, 1, 5 ],
      [ 5, 7, 9, -4, 4, 3 ], [ 6, 6, 7, 0, 1, 3 ], [ 6, 6, 8, 1, 5, 3 ],
      [ 6, 6, 9, 5, 6, 3 ], [ 6, 7, 8, -6, 3, 3 ] ],
  [ [ 1, 2, 118, 2, 0, 0 ], [ 2, 2, 79, 2, 2, 2 ], [ 2, 9, 14, 4, 2, 0 ],
      [ 3, 6, 14, 2, 0, 2 ], [ 1, 5, 47, 0, 0, 0 ], [ 1, 13, 20, 10, 0, 0 ],
      [ 2, 5, 24, 0, 2, 0 ], [ 2, 8, 17, 6, 2, 2 ], [ 2, 11, 12, 6, 2, 0 ],
      [ 3, 5, 16, 0, 2, 0 ], [ 3, 8, 12, -6, 2, 2 ], [ 4, 5, 12, 0, 2, 0 ],
      [ 4, 6, 11, 4, 2, 2 ], [ 5, 6, 8, 2, 0, 0 ], [ 5, 7, 8, 6, 0, 0 ],
      [ 1, 1, 235, 0, 0, 0 ], [ 1, 4, 59, 2, 0, 0 ], [ 2, 3, 40, 2, 2, 0 ],
      [ 2, 5, 27, 4, 0, 2 ], [ 3, 5, 17, 2, 0, 2 ], [ 4, 5, 15, 2, 2, 4 ],
      [ 5, 5, 10, 0, 2, 2 ], [ 5, 5, 11, 4, 4, 0 ], [ 5, 5, 11, -2, 4, 2 ],
      [ 5, 5, 12, 2, 4, 4 ], [ 5, 7, 8, -2, 4, 2 ], [ 5, 8, 8, 6, 4, 4 ],
      [ 1, 10, 26, 10, 0, 0 ], [ 2, 3, 47, 0, 0, 2 ], [ 2, 6, 23, 6, 2, 2 ],
      [ 2, 10, 15, 10, 2, 2 ], [ 3, 9, 10, -4, 2, 2 ], [ 6, 6, 7, 2, 2, 2 ],
      [ 1, 6, 42, 5, 1, 1 ], [ 1, 12, 20, 0, 0, 1 ], [ 2, 2, 63, -1, 1, 1 ],
      [ 2, 3, 41, 0, 1, 1 ], [ 2, 6, 20, 0, 0, 1 ], [ 2, 8, 16, 3, 1, 2 ],
      [ 2, 11, 11, 2, 1, 1 ], [ 2, 11, 12, 6, 2, 1 ], [ 3, 4, 20, 0, 0, 1 ],
      [ 3, 8, 12, 6, 2, 3 ], [ 4, 5, 14, 5, 4, 0 ], [ 4, 6, 11, -3, 2, 2 ],
      [ 4, 6, 11, 3, 3, 2 ], [ 4, 6, 12, 1, 2, 4 ], [ 4, 6, 13, 5, 0, 4 ],
      [ 4, 8, 8, -4, 1, 1 ], [ 5, 7, 8, 1, 5, 0 ], [ 6, 7, 7, -6, 1, 1 ],
      [ 6, 8, 8, -4, 5, 5 ], [ 1, 11, 23, 7, 0, 1 ], [ 1, 17, 17, 14, 1, 1 ],
      [ 3, 3, 27, 1, 1, 1 ], [ 3, 5, 17, 5, 1, 0 ], [ 3, 8, 11, 2, 3, 2 ],
      [ 3, 9, 9, -2, 1, 1 ], [ 4, 5, 13, 5, 0, 0 ], [ 7, 7, 7, -3, 3, 6 ],
      [ 1, 4, 60, 4, 1, 0 ], [ 1, 16, 18, 14, 1, 0 ], [ 2, 2, 59, 1, 1, 0 ],
      [ 2, 7, 18, 5, 0, 1 ], [ 2, 9, 14, 5, 1, 1 ], [ 2, 10, 12, 2, 0, 1 ],
      [ 2, 12, 12, 10, 0, 1 ], [ 3, 6, 14, 1, 3, 1 ], [ 3, 8, 10, 2, 1, 0 ],
      [ 3, 8, 10, 1, 1, 1 ], [ 4, 4, 15, 1, 2, 0 ], [ 4, 5, 12, 1, 1, 1 ],
      [ 4, 5, 14, 3, 3, 3 ], [ 5, 6, 8, -1, 1, 1 ], [ 5, 6, 10, 5, 5, 1 ],
      [ 5, 6, 10, -4, 3, 3 ], [ 5, 6, 10, 4, 5, 3 ], [ 5, 8, 8, -6, 1, 4 ],
      [ 6, 6, 9, 1, 5, 5 ], [ 1, 4, 59, 0, 1, 0 ], [ 1, 15, 16, 2, 0, 1 ],
      [ 3, 5, 17, 3, 3, 1 ], [ 3, 5, 19, 3, 2, 3 ], [ 3, 8, 11, 6, 1, 0 ],
      [ 5, 5, 13, 2, 3, 5 ], [ 5, 7, 8, 2, 4, 3 ] ],
  [ [ 1, 1, 314, 1, 1, 1 ], [ 1, 2, 118, 1, 1, 0 ], [ 1, 2, 135, 2, 1, 1 ],
      [ 1, 3, 79, 2, 1, 0 ], [ 1, 3, 86, 2, 1, 1 ], [ 1, 4, 63, 2, 0, 1 ],
      [ 1, 4, 63, 1, 1, 1 ], [ 1, 5, 50, 3, 0, 1 ], [ 1, 6, 42, 5, 0, 1 ],
      [ 1, 7, 34, 2, 1, 0 ], [ 1, 7, 35, 2, 0, 1 ], [ 1, 8, 31, 4, 1, 1 ],
      [ 1, 9, 27, 2, 0, 1 ], [ 1, 9, 28, 6, 1, 1 ], [ 1, 10, 24, 3, 1, 0 ],
      [ 1, 10, 25, 7, 1, 0 ], [ 1, 11, 22, 4, 1, 0 ], [ 1, 14, 18, 7, 0, 1 ],
      [ 1, 14, 19, 10, 1, 1 ], [ 1, 15, 16, 2, 1, 0 ], [ 1, 15, 17, 8, 1, 0 ],
      [ 1, 15, 18, 11, 0, 1 ], [ 1, 16, 19, 16, 1, 1 ], [ 2, 3, 41, 1, 0, 1 ],
      [ 2, 4, 31, 2, 2, 1 ], [ 2, 7, 19, 5, 1, 2 ], [ 3, 3, 30, -1, 2, 2 ],
      [ 3, 4, 20, 1, 2, 0 ], [ 3, 4, 22, 3, 0, 2 ], [ 3, 5, 16, 1, 0, 1 ],
      [ 3, 6, 14, -1, 1, 2 ], [ 3, 6, 15, 5, 2, 2 ], [ 3, 8, 11, -3, 2, 2 ],
      [ 3, 10, 11, 10, 2, 3 ], [ 4, 4, 15, 0, 1, 1 ], [ 4, 4, 18, -1, 3, 3 ],
      [ 4, 5, 13, -3, 1, 2 ], [ 4, 6, 10, 1, 1, 1 ], [ 4, 6, 11, 2, 4, 1 ],
      [ 4, 6, 11, 2, 0, 3 ], [ 4, 6, 11, 2, 1, 3 ], [ 4, 7, 9, 1, 3, 0 ],
      [ 4, 7, 9, 3, 2, 1 ], [ 4, 7, 10, 6, 1, 2 ], [ 4, 7, 11, 7, 4, 1 ],
      [ 4, 9, 9, -7, 2, 3 ], [ 5, 6, 11, 5, 3, 5 ], [ 5, 7, 8, 4, 3, 3 ],
      [ 5, 7, 9, 4, 5, 4 ], [ 6, 7, 7, -5, 1, 3 ], [ 6, 7, 8, -4, 5, 3 ] ],
  [ [ 1, 2, 118, 0, 1, 0 ], [ 1, 6, 41, 1, 0, 1 ], [ 2, 2, 63, 1, 1, 1 ],
      [ 2, 3, 40, 3, 0, 0 ], [ 2, 3, 42, 3, 2, 1 ], [ 2, 3, 48, 3, 2, 2 ],
      [ 2, 4, 30, 3, 0, 0 ], [ 2, 4, 30, 1, 2, 0 ], [ 2, 8, 16, 3, 0, 2 ],
      [ 2, 10, 12, 3, 0, 0 ], [ 2, 10, 12, 2, 1, 0 ], [ 2, 10, 13, 7, 0, 0 ],
      [ 2, 11, 12, 7, 1, 1 ], [ 2, 12, 12, 9, 0, 2 ], [ 3, 6, 14, 2, 3, 0 ],
      [ 3, 6, 15, 1, 0, 3 ], [ 3, 6, 16, 5, 1, 3 ], [ 3, 6, 16, 4, 3, 3 ],
      [ 3, 7, 12, 1, 3, 0 ], [ 3, 8, 10, 0, 1, 1 ], [ 3, 8, 12, 7, 3, 1 ],
      [ 3, 8, 12, 5, 3, 3 ], [ 3, 10, 10, -8, 1, 2 ], [ 4, 6, 12, 6, 3, 2 ],
      [ 5, 6, 8, 1, 1, 1 ], [ 5, 6, 9, 3, 4, 1 ], [ 5, 6, 10, -2, 3, 4 ],
      [ 6, 6, 9, 3, 5, 5 ], [ 1, 1, 314, 0, 0, 1 ], [ 1, 3, 86, 2, 0, 1 ],
      [ 3, 3, 27, 1, 3, 0 ], [ 3, 3, 27, 0, 1, 1 ], [ 3, 3, 35, 1, 1, 3 ],
      [ 3, 5, 17, -1, 1, 2 ], [ 3, 5, 19, 3, 0, 3 ], [ 3, 6, 15, 4, 3, 2 ],
      [ 3, 7, 14, 6, 0, 3 ], [ 3, 9, 10, 4, 0, 3 ], [ 3, 9, 11, 7, 0, 3 ],
      [ 1, 6, 41, 6, 1, 0 ], [ 1, 11, 22, 2, 0, 1 ], [ 5, 5, 11, -1, 3, 3 ],
      [ 5, 5, 13, 5, 5, 4 ], [ 5, 7, 7, 1, 1, 2 ], [ 1, 1, 236, 1, 1, 0 ],
      [ 1, 8, 32, 7, 1, 1 ], [ 2, 2, 59, 0, 1, 0 ], [ 2, 2, 79, 1, 2, 2 ],
      [ 2, 4, 31, 3, 1, 1 ], [ 2, 5, 24, 3, 0, 0 ], [ 2, 5, 25, 4, 1, 1 ],
      [ 2, 6, 20, 3, 0, 0 ], [ 2, 7, 20, 7, 2, 2 ], [ 2, 8, 15, 3, 0, 0 ],
      [ 2, 8, 16, 5, 2, 0 ], [ 2, 10, 13, 3, 2, 2 ], [ 2, 10, 14, 8, 1, 2 ],
      [ 4, 8, 8, -3, 1, 2 ], [ 5, 6, 10, 6, 2, 3 ], [ 6, 7, 8, 5, 6, 0 ] ],
  [ [ 1, 2, 135, 1, 1, 1 ], [ 1, 3, 86, 1, 1, 1 ], [ 1, 5, 50, 2, 1, 1 ],
      [ 1, 7, 34, 3, 0, 0 ], [ 1, 11, 22, 5, 0, 0 ], [ 1, 14, 17, 3, 0, 0 ],
      [ 1, 14, 19, 11, 0, 0 ], [ 1, 17, 17, 14, 0, 1 ], [ 2, 2, 63, 0, 1, 1 ],
      [ 2, 7, 17, 1, 1, 0 ], [ 2, 8, 15, 1, 0, 1 ], [ 2, 8, 17, 8, 1, 1 ],
      [ 2, 9, 14, 1, 1, 2 ], [ 2, 10, 14, 9, 1, 1 ], [ 3, 4, 22, 3, 1, 2 ],
      [ 3, 5, 16, 2, 1, 0 ], [ 4, 5, 12, 0, 1, 1 ], [ 4, 5, 13, 0, 3, 2 ],
      [ 5, 5, 10, 1, 3, 1 ], [ 5, 6, 9, -2, 2, 3 ], [ 5, 6, 9, 2, 3, 3 ],
      [ 5, 8, 9, 8, 3, 5 ], [ 6, 7, 8, -5, 3, 4 ], [ 6, 7, 8, 7, 3, 4 ],
      [ 1, 1, 236, 0, 1, 0 ], [ 1, 2, 118, 1, 0, 0 ], [ 1, 4, 59, 1, 0, 0 ],
      [ 1, 6, 41, 0, 0, 1 ], [ 1, 8, 30, 3, 1, 0 ], [ 1, 8, 31, 7, 0, 0 ],
      [ 1, 8, 32, 7, 0, 1 ], [ 1, 15, 16, 1, 0, 1 ], [ 1, 16, 16, 9, 0, 0 ],
      [ 2, 3, 41, 0, 0, 1 ], [ 2, 4, 31, 3, 0, 1 ], [ 2, 5, 25, 4, 0, 1 ],
      [ 2, 5, 25, 3, 2, 1 ], [ 2, 5, 27, 4, 1, 2 ], [ 2, 9, 15, 8, 1, 0 ],
      [ 2, 11, 11, -1, 1, 1 ], [ 2, 11, 13, 9, 2, 1 ], [ 3, 5, 17, 4, 2, 1 ],
      [ 3, 8, 11, 1, 3, 2 ], [ 3, 8, 11, 2, 1, 3 ], [ 4, 8, 8, 1, 1, 3 ],
      [ 4, 8, 9, 3, 4, 3 ], [ 5, 7, 8, -3, 4, 1 ], [ 5, 7, 8, 1, 4, 3 ],
      [ 5, 7, 8, 3, 2, 4 ], [ 5, 7, 9, 2, 4, 5 ], [ 5, 8, 8, -7, 2, 2 ] ],
  [ [ 1, 4, 60, 4, 0, 0 ], [ 1, 12, 20, 4, 0, 0 ], [ 4, 4, 21, 4, 4, 4 ],
      [ 4, 5, 13, 2, 4, 0 ], [ 4, 5, 16, 4, 4, 4 ], [ 4, 8, 9, 4, 0, 4 ],
      [ 2, 2, 59, 0, 0, 0 ], [ 2, 11, 13, 10, 0, 0 ], [ 3, 4, 21, 4, 2, 0 ],
      [ 4, 5, 15, 2, 0, 4 ], [ 4, 6, 13, 4, 4, 4 ], [ 4, 7, 10, 4, 4, 0 ],
      [ 5, 6, 10, 0, 4, 4 ], [ 1, 3, 79, 2, 0, 0 ], [ 1, 4, 59, 0, 0, 0 ],
      [ 1, 7, 35, 6, 0, 0 ], [ 1, 15, 16, 4, 0, 0 ], [ 1, 15, 19, 14, 0, 0 ],
      [ 3, 4, 20, 0, 2, 0 ], [ 4, 4, 15, 0, 2, 0 ], [ 4, 5, 12, 2, 0, 0 ],
      [ 4, 5, 13, -2, 2, 2 ], [ 4, 7, 9, 4, 0, 0 ], [ 4, 7, 9, 0, 2, 2 ],
      [ 4, 8, 9, 4, 2, 4 ], [ 1, 1, 236, 0, 0, 0 ], [ 1, 5, 48, 4, 0, 0 ],
      [ 1, 9, 28, 8, 0, 0 ], [ 1, 12, 21, 8, 0, 0 ], [ 1, 16, 17, 12, 0, 0 ],
      [ 2, 9, 14, 2, 0, 2 ], [ 5, 6, 9, 2, 4, 2 ], [ 1, 2, 118, 0, 0, 0 ],
      [ 1, 6, 40, 4, 0, 0 ], [ 1, 8, 30, 4, 0, 0 ], [ 1, 10, 24, 4, 0, 0 ],
      [ 1, 14, 18, 8, 0, 0 ], [ 2, 7, 17, 2, 0, 0 ], [ 6, 7, 8, -4, 4, 4 ],
      [ 2, 4, 31, 4, 2, 0 ], [ 2, 7, 19, 4, 2, 2 ], [ 3, 3, 30, 2, 2, 2 ],
      [ 4, 6, 11, 2, 4, 0 ], [ 4, 7, 10, 2, 0, 4 ], [ 4, 7, 11, 4, 4, 4 ],
      [ 6, 7, 8, 4, 4, 6 ], [ 1, 2, 135, 1, 0, 1 ], [ 1, 4, 63, 1, 0, 1 ],
      [ 1, 4, 64, 4, 1, 1 ], [ 1, 7, 34, 1, 1, 0 ], [ 1, 12, 20, 2, 1, 0 ],
      [ 1, 12, 22, 10, 1, 0 ], [ 1, 15, 16, 1, 1, 0 ],
      [ 1, 15, 18, 11, 1, 0 ], [ 1, 16, 16, 8, 0, 1 ], [ 2, 4, 34, 2, 1, 2 ],
      [ 2, 8, 15, 2, 1, 0 ], [ 2, 8, 16, 6, 1, 0 ], [ 2, 9, 14, 5, 0, 1 ],
      [ 2, 10, 14, 9, 0, 1 ], [ 3, 4, 20, 2, 1, 0 ], [ 3, 6, 14, 4, 1, 1 ],
      [ 4, 4, 16, 1, 4, 1 ], [ 4, 4, 16, 1, 2, 2 ], [ 4, 4, 17, 3, 4, 2 ],
      [ 4, 5, 12, 1, 0, 1 ], [ 4, 5, 14, -3, 1, 3 ], [ 4, 5, 16, 5, 2, 4 ],
      [ 4, 6, 10, 0, 1, 1 ], [ 4, 6, 11, 5, 1, 1 ], [ 4, 6, 11, -1, 1, 3 ],
      [ 4, 6, 12, 5, 0, 3 ], [ 4, 8, 8, 0, 1, 3 ], [ 4, 8, 9, 5, 3, 3 ],
      [ 4, 8, 9, 2, 3, 4 ], [ 4, 8, 10, 7, 1, 4 ], [ 5, 6, 10, 1, 1, 5 ],
      [ 6, 6, 7, 1, 3, 1 ], [ 6, 7, 7, 2, 3, 5 ], [ 6, 7, 8, 5, 5, 5 ],
      [ 1, 1, 315, 1, 1, 1 ], [ 1, 3, 79, 1, 1, 0 ], [ 1, 5, 51, 5, 1, 1 ],
      [ 1, 7, 35, 1, 0, 1 ], [ 1, 9, 27, 1, 0, 1 ], [ 1, 9, 28, 6, 0, 1 ],
      [ 1, 13, 19, 5, 0, 1 ], [ 1, 13, 19, 4, 1, 1 ], [ 1, 15, 16, 0, 0, 1 ],
      [ 1, 16, 19, 16, 1, 0 ], [ 3, 5, 16, 0, 0, 1 ], [ 3, 9, 9, 2, 1, 1 ],
      [ 4, 5, 13, 3, 2, 2 ], [ 4, 5, 15, 1, 2, 4 ], [ 4, 7, 9, 3, 2, 0 ],
      [ 4, 7, 9, 1, 2, 2 ], [ 5, 7, 7, -2, 1, 1 ], [ 7, 7, 7, -2, 5, 5 ] ],
  [ [ 2, 2, 63, 0, 0, 1 ], [ 3, 5, 17, 5, 0, 0 ], [ 3, 5, 20, 5, 3, 3 ],
      [ 5, 5, 11, 4, 4, 1 ], [ 2, 11, 11, 1, 1, 1 ], [ 3, 3, 35, 0, 0, 3 ],
      [ 3, 8, 11, 2, 0, 3 ], [ 3, 9, 11, 9, 0, 0 ], [ 1, 6, 40, 3, 1, 0 ],
      [ 4, 7, 10, 2, 1, 4 ], [ 6, 7, 7, 5, 3, 3 ], [ 1, 4, 63, 0, 0, 1 ],
      [ 1, 15, 16, 0, 1, 0 ], [ 4, 4, 15, 0, 0, 1 ], [ 6, 6, 7, 0, 0, 3 ],
      [ 1, 10, 25, 5, 1, 1 ], [ 3, 4, 25, 2, 3, 3 ], [ 3, 7, 12, 0, 3, 0 ],
      [ 3, 7, 13, 7, 0, 0 ], [ 1, 1, 315, 0, 0, 1 ], [ 1, 3, 79, 0, 1, 0 ],
      [ 3, 4, 21, 3, 3, 0 ], [ 7, 7, 7, 2, 4, 7 ], [ 2, 11, 14, 11, 1, 2 ],
      [ 5, 5, 14, 4, 5, 5 ], [ 5, 6, 9, 0, 3, 3 ], [ 2, 8, 15, 0, 0, 1 ],
      [ 6, 6, 8, -3, 3, 3 ], [ 1, 3, 86, 1, 0, 1 ], [ 1, 11, 24, 10, 1, 0 ],
      [ 1, 14, 18, 7, 1, 0 ], [ 2, 7, 17, 0, 1, 0 ], [ 2, 9, 15, 7, 2, 1 ],
      [ 3, 3, 27, 0, 0, 1 ], [ 3, 4, 22, -1, 2, 2 ], [ 3, 6, 15, 6, 2, 1 ],
      [ 3, 9, 10, 4, 1, 3 ], [ 3, 9, 10, 3, 2, 3 ], [ 3, 10, 10, -7, 2, 2 ],
      [ 4, 5, 15, 5, 4, 3 ], [ 4, 6, 11, 5, 0, 1 ], [ 5, 5, 10, 0, 3, 1 ],
      [ 5, 6, 9, 5, 1, 1 ], [ 5, 6, 10, 1, 0, 5 ], [ 5, 7, 8, 0, 5, 0 ],
      [ 5, 8, 9, 7, 5, 5 ], [ 6, 6, 8, 1, 1, 5 ], [ 1, 7, 35, 0, 0, 1 ],
      [ 1, 7, 36, 5, 1, 1 ], [ 1, 9, 27, 0, 0, 1 ], [ 1, 12, 21, 6, 1, 1 ],
      [ 2, 3, 48, 3, 1, 2 ], [ 2, 6, 21, -4, 1, 1 ], [ 3, 4, 21, 2, 3, 1 ],
      [ 3, 6, 14, 1, 1, 2 ], [ 3, 6, 15, 5, 0, 2 ], [ 3, 7, 12, 4, 1, 1 ],
      [ 3, 7, 12, 2, 1, 2 ], [ 4, 7, 9, -2, 1, 2 ], [ 4, 7, 11, -6, 3, 2 ],
      [ 4, 9, 9, 9, 1, 2 ], [ 6, 7, 7, -4, 1, 4 ], [ 6, 7, 8, 6, 5, 4 ],
      [ 1, 5, 50, 1, 1, 1 ], [ 1, 8, 31, 4, 0, 1 ], [ 1, 14, 19, 10, 0, 1 ],
      [ 2, 4, 31, 1, 2, 1 ], [ 2, 5, 25, 5, 1, 0 ], [ 4, 4, 18, 3, 3, 3 ],
      [ 4, 5, 13, 1, 3, 2 ], [ 5, 7, 7, 0, 1, 2 ], [ 5, 7, 9, -6, 3, 2 ],
      [ 5, 7, 9, 6, 3, 4 ], [ 5, 7, 10, 6, 5, 5 ], [ 7, 7, 7, 0, 5, 6 ],
      [ 1, 2, 135, 0, 0, 1 ], [ 1, 7, 34, 0, 1, 0 ], [ 1, 11, 22, 1, 0, 1 ],
      [ 1, 16, 17, 11, 1, 1 ], [ 2, 8, 16, -5, 1, 1 ], [ 4, 4, 16, 3, 3, 1 ],
      [ 4, 7, 9, 0, 3, 0 ], [ 4, 8, 9, 6, 3, 1 ] ],
  [ [ 1, 5, 48, 3, 1, 0 ], [ 1, 14, 18, 6, 1, 1 ], [ 2, 2, 79, 1, 1, 2 ],
      [ 2, 6, 20, 2, 1, 0 ], [ 2, 9, 14, 3, 2, 1 ], [ 2, 11, 14, 11, 2, 0 ],
      [ 3, 6, 14, 4, 0, 1 ], [ 3, 9, 10, -5, 1, 2 ], [ 3, 10, 10, 9, 1, 1 ],
      [ 4, 4, 18, -2, 2, 3 ], [ 4, 5, 14, -2, 2, 3 ], [ 4, 6, 12, 2, 1, 4 ],
      [ 4, 6, 13, 5, 3, 4 ], [ 5, 6, 8, 0, 1, 1 ], [ 5, 6, 9, 5, 0, 1 ],
      [ 5, 7, 8, -5, 1, 2 ], [ 6, 6, 8, 0, 1, 5 ], [ 1, 1, 237, 1, 1, 0 ],
      [ 1, 3, 86, 0, 0, 1 ], [ 1, 15, 17, 7, 1, 1 ], [ 2, 5, 27, 3, 2, 2 ],
      [ 3, 5, 17, -4, 1, 1 ], [ 3, 5, 17, 1, 1, 2 ], [ 5, 5, 10, -2, 2, 1 ],
      [ 6, 7, 7, 3, 4, 4 ], [ 1, 2, 119, 2, 1, 0 ], [ 1, 5, 50, 2, 0, 1 ],
      [ 1, 11, 22, 0, 0, 1 ], [ 2, 9, 15, 7, 2, 0 ], [ 3, 5, 19, 3, 1, 3 ],
      [ 3, 10, 11, 10, 3, 2 ], [ 5, 6, 9, 4, 3, 0 ], [ 5, 7, 9, -5, 3, 3 ],
      [ 1, 10, 24, 2, 1, 0 ], [ 1, 13, 20, 9, 1, 0 ], [ 2, 3, 40, 1, 2, 0 ],
      [ 2, 6, 22, 1, 2, 2 ], [ 2, 6, 23, 6, 1, 2 ], [ 2, 10, 12, 1, 0, 1 ],
      [ 2, 11, 11, 0, 1, 1 ], [ 2, 11, 12, 7, 0, 1 ], [ 3, 6, 14, 0, 1, 2 ],
      [ 3, 8, 12, 6, 1, 3 ], [ 4, 5, 14, 5, 4, 1 ], [ 4, 6, 10, 1, 0, 1 ],
      [ 4, 6, 11, -3, 3, 1 ], [ 4, 8, 9, 7, 1, 1 ], [ 5, 5, 12, -1, 3, 4 ],
      [ 5, 6, 11, 5, 2, 5 ], [ 6, 6, 7, -1, 2, 2 ], [ 6, 6, 8, -3, 4, 2 ],
      [ 6, 6, 8, 3, 5, 2 ] ],
  [ [ 1, 1, 237, 0, 1, 0 ], [ 1, 1, 316, 1, 1, 1 ], [ 1, 3, 79, 1, 0, 0 ],
      [ 1, 4, 60, 3, 1, 0 ], [ 1, 7, 36, 5, 0, 1 ], [ 1, 8, 31, 3, 1, 1 ],
      [ 1, 9, 27, 5, 0, 0 ], [ 1, 9, 27, 4, 1, 0 ], [ 1, 12, 20, 1, 1, 0 ],
      [ 1, 12, 21, 7, 1, 0 ], [ 2, 4, 31, -2, 1, 1 ], [ 2, 5, 24, 2, 1, 0 ],
      [ 2, 7, 18, -4, 1, 1 ], [ 2, 7, 19, 7, 1, 1 ], [ 2, 10, 13, 5, 2, 1 ],
      [ 2, 11, 12, 7, 1, 0 ], [ 2, 12, 13, 12, 1, 1 ], [ 3, 3, 28, 2, 3, 1 ],
      [ 3, 5, 17, 0, 1, 2 ], [ 3, 5, 18, -4, 1, 2 ], [ 3, 7, 12, 3, 2, 1 ],
      [ 3, 7, 13, 2, 2, 3 ], [ 3, 8, 10, 1, 0, 1 ], [ 3, 8, 12, -7, 2, 1 ],
      [ 3, 9, 10, -6, 1, 1 ], [ 3, 10, 10, 9, 0, 1 ], [ 4, 5, 13, 1, 4, 1 ],
      [ 4, 5, 15, 2, 1, 4 ], [ 4, 7, 10, 5, 3, 2 ], [ 4, 7, 10, -4, 1, 3 ],
      [ 4, 8, 9, 7, 0, 1 ], [ 5, 5, 12, 4, 5, 3 ], [ 5, 6, 8, 1, 0, 1 ],
      [ 5, 6, 9, -2, 4, 1 ], [ 5, 6, 10, -3, 2, 4 ], [ 5, 6, 10, 3, 4, 4 ],
      [ 5, 7, 7, 1, 0, 2 ], [ 5, 7, 8, -2, 3, 3 ], [ 5, 7, 8, 3, 0, 4 ],
      [ 5, 7, 9, -5, 4, 2 ], [ 5, 7, 10, 7, 3, 5 ], [ 6, 6, 7, 0, 3, 1 ],
      [ 6, 6, 9, 2, 5, 5 ], [ 6, 7, 7, 3, 0, 5 ], [ 6, 7, 7, 1, 3, 5 ] ],
  [ [ 1, 1, 237, 0, 0, 0 ], [ 1, 13, 21, 12, 0, 0 ], [ 2, 5, 25, 4, 2, 0 ],
      [ 2, 10, 13, 2, 2, 2 ], [ 1, 3, 79, 0, 0, 0 ], [ 1, 7, 34, 2, 0, 0 ],
      [ 2, 3, 40, 0, 2, 0 ], [ 2, 4, 35, 4, 2, 2 ], [ 2, 8, 17, 6, 0, 2 ],
      [ 3, 4, 20, 2, 0, 0 ], [ 3, 5, 16, 2, 0, 0 ], [ 3, 8, 10, 2, 0, 0 ],
      [ 3, 8, 11, 6, 0, 0 ], [ 4, 7, 10, 6, 2, 0 ], [ 1, 2, 119, 2, 0, 0 ],
      [ 1, 11, 23, 8, 0, 0 ], [ 2, 3, 48, 2, 2, 2 ], [ 2, 11, 12, 4, 2, 2 ],
      [ 3, 3, 27, 2, 2, 0 ], [ 3, 3, 30, 0, 2, 2 ], [ 3, 4, 22, 2, 2, 2 ],
      [ 3, 6, 15, 6, 2, 0 ], [ 3, 7, 12, 2, 0, 2 ], [ 3, 7, 13, -4, 2, 2 ],
      [ 3, 8, 11, 4, 2, 2 ], [ 3, 9, 11, 8, 2, 2 ], [ 4, 6, 11, 4, 0, 2 ],
      [ 1, 6, 41, 6, 0, 0 ], [ 1, 14, 17, 2, 0, 0 ], [ 2, 2, 79, 0, 0, 2 ],
      [ 2, 7, 18, 4, 2, 0 ], [ 2, 9, 15, 6, 0, 2 ], [ 5, 6, 9, 0, 4, 2 ],
      [ 6, 6, 9, 2, 2, 6 ], [ 1, 2, 136, 2, 1, 1 ], [ 1, 3, 80, 3, 1, 0 ],
      [ 1, 10, 26, 8, 1, 1 ], [ 1, 12, 20, 0, 1, 0 ], [ 2, 2, 64, 2, 2, 1 ],
      [ 2, 4, 34, 1, 1, 2 ], [ 2, 8, 16, 2, 1, 2 ], [ 2, 10, 12, 0, 0, 1 ],
      [ 2, 12, 13, 12, 1, 0 ], [ 3, 4, 25, 3, 0, 3 ], [ 4, 4, 20, 1, 2, 4 ],
      [ 4, 5, 12, 0, 0, 1 ], [ 4, 7, 10, -3, 2, 3 ], [ 4, 8, 8, 4, 1, 1 ],
      [ 4, 8, 10, 7, 2, 4 ], [ 5, 5, 10, -1, 1, 2 ], [ 7, 7, 8, 7, 7, 2 ],
      [ 1, 1, 316, 0, 0, 1 ], [ 1, 7, 35, 5, 1, 0 ], [ 1, 11, 23, 6, 1, 1 ],
      [ 1, 12, 23, 12, 1, 0 ], [ 3, 5, 17, 3, 3, 0 ], [ 3, 7, 13, 3, 0, 3 ],
      [ 5, 5, 11, -3, 3, 2 ], [ 5, 7, 7, 2, 1, 1 ], [ 1, 6, 42, 4, 1, 1 ],
      [ 1, 8, 30, 2, 1, 0 ], [ 1, 11, 22, 3, 1, 0 ], [ 2, 3, 42, 3, 1, 1 ],
      [ 2, 4, 30, 2, 1, 0 ], [ 2, 10, 12, 1, 1, 0 ], [ 2, 10, 14, 9, 1, 0 ],
      [ 2, 12, 12, 9, 1, 2 ], [ 3, 4, 22, -2, 1, 2 ], [ 3, 7, 12, -1, 1, 2 ],
      [ 3, 8, 11, 5, 2, 1 ], [ 3, 8, 12, 8, 1, 1 ], [ 4, 6, 11, -1, 3, 2 ],
      [ 4, 6, 12, 5, 4, 2 ], [ 4, 6, 12, 3, 4, 3 ], [ 4, 8, 8, 1, 0, 3 ],
      [ 4, 8, 9, 7, 1, 0 ], [ 4, 8, 9, -5, 1, 3 ], [ 5, 6, 9, 3, 2, 3 ],
      [ 6, 6, 7, 1, 3, 0 ], [ 6, 6, 8, 3, 5, 0 ], [ 1, 3, 87, 3, 1, 1 ],
      [ 1, 8, 31, 6, 1, 0 ], [ 1, 13, 21, 11, 1, 1 ], [ 3, 7, 12, 4, 0, 1 ],
      [ 3, 7, 13, -5, 1, 2 ], [ 3, 8, 11, -4, 1, 2 ], [ 3, 9, 11, 7, 2, 3 ],
      [ 5, 7, 9, 7, 2, 3 ] ],
  [ [ 1, 2, 119, 1, 1, 0 ], [ 1, 5, 50, 1, 0, 1 ], [ 1, 17, 18, 16, 1, 1 ],
      [ 2, 3, 40, 2, 1, 0 ], [ 2, 9, 14, 5, 1, 0 ], [ 2, 9, 14, -4, 1, 1 ],
      [ 3, 3, 30, 1, 2, 2 ], [ 3, 6, 14, 3, 2, 1 ], [ 3, 8, 10, 1, 1, 0 ],
      [ 3, 8, 11, 5, 2, 0 ], [ 3, 10, 11, 10, 3, 1 ], [ 4, 5, 14, 5, 3, 2 ],
      [ 4, 5, 14, 0, 3, 3 ], [ 5, 5, 11, -2, 2, 3 ], [ 5, 6, 9, 4, 3, 1 ],
      [ 5, 6, 9, 1, 3, 3 ], [ 5, 6, 10, -5, 4, 1 ], [ 5, 6, 10, 5, 4, 3 ],
      [ 6, 6, 7, -2, 2, 1 ], [ 6, 6, 9, -1, 4, 5 ], [ 6, 7, 7, 3, 2, 5 ],
      [ 1, 10, 24, 1, 1, 0 ], [ 1, 10, 26, 9, 1, 0 ], [ 1, 11, 24, 9, 1, 1 ],
      [ 2, 5, 25, -3, 1, 1 ], [ 2, 7, 20, 7, 1, 2 ], [ 2, 11, 11, 2, 0, 1 ],
      [ 2, 11, 13, -9, 1, 1 ], [ 3, 5, 17, 1, 0, 2 ], [ 3, 5, 18, -3, 2, 2 ],
      [ 3, 5, 19, 2, 2, 3 ], [ 3, 6, 14, 1, 0, 2 ], [ 3, 6, 15, 5, 1, 2 ],
      [ 3, 8, 11, 1, 1, 3 ], [ 3, 9, 10, -5, 2, 1 ], [ 3, 9, 10, 5, 2, 2 ],
      [ 4, 6, 11, -4, 2, 1 ], [ 4, 6, 11, 1, 4, 1 ], [ 4, 7, 11, 6, 4, 3 ],
      [ 5, 6, 8, 1, 1, 0 ], [ 5, 6, 9, 5, 1, 0 ], [ 5, 6, 11, 4, 4, 5 ],
      [ 5, 7, 8, -5, 2, 1 ], [ 5, 7, 8, -4, 1, 3 ] ],
  [ [ 1, 4, 64, 3, 1, 1 ], [ 1, 10, 24, 0, 1, 0 ], [ 4, 4, 16, -1, 1, 2 ],
      [ 4, 6, 10, 0, 0, 1 ], [ 4, 9, 9, 8, 3, 3 ], [ 5, 6, 10, 0, 0, 5 ],
      [ 1, 5, 49, 5, 1, 0 ], [ 1, 9, 29, 8, 1, 1 ], [ 2, 5, 25, 5, 0, 0 ],
      [ 3, 7, 13, 3, 1, 3 ], [ 2, 3, 48, 1, 2, 2 ], [ 2, 7, 18, 3, 2, 1 ],
      [ 2, 10, 12, 0, 1, 0 ], [ 2, 10, 13, 5, 2, 0 ], [ 3, 8, 10, 0, 0, 1 ],
      [ 5, 5, 12, 5, 5, 0 ], [ 7, 7, 8, 7, 7, 4 ], [ 1, 1, 317, 1, 1, 1 ],
      [ 1, 2, 119, 0, 1, 0 ], [ 1, 7, 37, 7, 1, 1 ], [ 1, 13, 19, 5, 1, 0 ],
      [ 1, 17, 18, 16, 0, 1 ], [ 2, 11, 11, 3, 0, 0 ], [ 3, 7, 13, 1, 2, 3 ],
      [ 3, 9, 9, -1, 1, 1 ], [ 6, 7, 9, 7, 4, 6 ], [ 1, 2, 136, 1, 1, 1 ],
      [ 1, 6, 42, 4, 0, 1 ], [ 1, 12, 22, 9, 1, 1 ], [ 1, 16, 16, 7, 1, 1 ],
      [ 1, 16, 17, 11, 0, 1 ], [ 2, 3, 42, 2, 2, 1 ], [ 2, 4, 34, 1, 0, 2 ],
      [ 2, 6, 22, 6, 2, 1 ], [ 2, 9, 14, 1, 0, 2 ], [ 2, 12, 13, 11, 2, 2 ],
      [ 3, 4, 21, 3, 2, 1 ], [ 4, 4, 16, -2, 3, 1 ], [ 4, 6, 11, 4, 1, 2 ],
      [ 4, 6, 11, 1, 1, 3 ], [ 4, 6, 12, 5, 2, 3 ], [ 6, 7, 8, 7, 2, 4 ],
      [ 1, 5, 50, 0, 0, 1 ], [ 1, 13, 19, 3, 1, 1 ], [ 1, 13, 21, 11, 0, 1 ],
      [ 1, 14, 19, 10, 1, 0 ], [ 1, 15, 19, 13, 1, 1 ], [ 2, 7, 17, 1, 0, 0 ],
      [ 3, 5, 17, -3, 2, 1 ], [ 3, 7, 14, 6, 2, 3 ], [ 5, 6, 9, -4, 1, 2 ],
      [ 6, 7, 7, -5, 2, 2 ], [ 1, 1, 238, 1, 1, 0 ], [ 1, 6, 40, 2, 1, 0 ],
      [ 1, 9, 28, 7, 1, 0 ], [ 1, 10, 25, 5, 0, 1 ], [ 1, 10, 26, 8, 0, 1 ],
      [ 2, 2, 60, 1, 2, 0 ], [ 2, 6, 22, 3, 0, 2 ], [ 2, 6, 22, 3, 1, 2 ],
      [ 2, 8, 15, 1, 1, 0 ], [ 2, 10, 13, 1, 2, 2 ], [ 2, 10, 15, 10, 1, 2 ],
      [ 3, 4, 25, 3, 2, 3 ], [ 3, 9, 10, 3, 3, 2 ], [ 4, 6, 10, 1, 1, 0 ],
      [ 4, 6, 11, 5, 1, 0 ], [ 4, 7, 10, 6, 2, 1 ], [ 4, 7, 10, 4, 4, 1 ],
      [ 4, 8, 10, 8, 2, 3 ], [ 4, 8, 10, 7, 4, 3 ], [ 5, 5, 10, 1, 3, 0 ],
      [ 6, 7, 8, -5, 4, 3 ], [ 6, 7, 8, 7, 4, 3 ] ],
  [ [ 1, 1, 317, 0, 0, 1 ], [ 1, 2, 119, 1, 0, 0 ], [ 1, 3, 80, 3, 0, 0 ],
      [ 1, 5, 48, 3, 0, 0 ], [ 1, 5, 48, 2, 1, 0 ], [ 1, 8, 30, 3, 0, 0 ],
      [ 1, 8, 30, 1, 1, 0 ], [ 1, 9, 28, 5, 1, 1 ], [ 1, 9, 29, 8, 0, 1 ],
      [ 1, 12, 20, 3, 0, 0 ], [ 1, 12, 21, 6, 0, 1 ], [ 1, 14, 17, 1, 0, 0 ],
      [ 1, 14, 20, 13, 0, 0 ], [ 1, 17, 18, 16, 1, 0 ], [ 2, 6, 21, 3, 2, 1 ],
      [ 2, 7, 18, 5, 1, 0 ], [ 2, 9, 15, -7, 1, 1 ], [ 2, 9, 15, 6, 1, 2 ],
      [ 3, 3, 36, 2, 3, 3 ], [ 3, 4, 21, 1, 3, 1 ], [ 3, 6, 14, 1, 3, 0 ],
      [ 3, 6, 15, 5, 3, 0 ], [ 3, 6, 15, 5, 3, 1 ], [ 3, 9, 9, 2, 0, 1 ],
      [ 3, 9, 10, 4, 3, 0 ], [ 4, 5, 12, 1, 1, 0 ], [ 4, 5, 14, 2, 3, 3 ],
      [ 4, 7, 9, -2, 2, 1 ], [ 4, 8, 9, -4, 2, 3 ], [ 4, 8, 9, 2, 4, 3 ],
      [ 5, 6, 9, 1, 4, 2 ], [ 5, 6, 10, -5, 3, 2 ], [ 5, 8, 9, 8, 5, 1 ],
      [ 6, 6, 9, 5, 6, 1 ], [ 6, 7, 8, 6, 1, 5 ], [ 6, 7, 9, 7, 6, 5 ],
      [ 1, 1, 238, 0, 1, 0 ], [ 1, 2, 136, 1, 0, 1 ], [ 1, 4, 60, 3, 0, 0 ],
      [ 1, 4, 64, 3, 0, 1 ], [ 1, 6, 40, 3, 0, 0 ], [ 1, 7, 34, 1, 0, 0 ],
      [ 1, 8, 31, 2, 1, 1 ], [ 1, 10, 24, 3, 0, 0 ], [ 1, 10, 25, 7, 0, 0 ],
      [ 1, 11, 24, 9, 0, 1 ], [ 1, 13, 20, 8, 1, 1 ], [ 1, 15, 16, 3, 0, 0 ],
      [ 1, 16, 17, 11, 1, 0 ], [ 2, 4, 31, 2, 1, 1 ], [ 2, 5, 25, 2, 2, 1 ],
      [ 2, 10, 13, 6, 1, 1 ], [ 4, 5, 13, 4, 2, 1 ], [ 4, 6, 11, 0, 1, 3 ],
      [ 4, 7, 11, 7, 2, 3 ], [ 5, 7, 8, -1, 2, 4 ] ],
  [ [ 1, 1, 238, 0, 0, 0 ], [ 1, 2, 119, 0, 0, 0 ], [ 2, 5, 27, 2, 2, 2 ],
      [ 2, 8, 15, 2, 0, 0 ], [ 2, 9, 15, 8, 0, 0 ], [ 2, 11, 13, 8, 2, 2 ],
      [ 3, 5, 17, 4, 2, 0 ], [ 1, 11, 22, 4, 0, 0 ], [ 3, 4, 22, 0, 2, 2 ],
      [ 3, 5, 17, 0, 0, 2 ], [ 5, 6, 10, -4, 4, 2 ], [ 1, 13, 19, 6, 0, 0 ],
      [ 3, 6, 14, 0, 0, 2 ], [ 3, 9, 11, 8, 0, 2 ], [ 4, 5, 14, 4, 4, 2 ],
      [ 5, 5, 12, -2, 2, 4 ], [ 5, 7, 7, 0, 0, 2 ], [ 6, 7, 7, 0, 4, 4 ],
      [ 1, 7, 34, 0, 0, 0 ], [ 1, 14, 17, 0, 0, 0 ], [ 2, 3, 40, 2, 0, 0 ],
      [ 2, 3, 48, 2, 0, 2 ], [ 2, 5, 24, 2, 0, 0 ], [ 2, 6, 21, 4, 2, 0 ],
      [ 2, 7, 17, 0, 0, 0 ], [ 2, 9, 14, 0, 0, 2 ], [ 5, 7, 9, -2, 4, 4 ],
      [ 1, 4, 60, 2, 1, 0 ], [ 1, 8, 30, 0, 1, 0 ], [ 1, 8, 32, 8, 1, 0 ],
      [ 2, 2, 64, 1, 2, 1 ], [ 2, 8, 15, 0, 1, 0 ], [ 2, 8, 16, 1, 1, 2 ],
      [ 2, 8, 17, 8, 1, 0 ], [ 2, 8, 17, 6, 1, 2 ], [ 3, 3, 30, -1, 1, 2 ],
      [ 3, 5, 16, 1, 1, 0 ], [ 4, 4, 15, 1, 1, 0 ], [ 4, 4, 16, 3, 3, 0 ],
      [ 4, 8, 8, 4, 0, 1 ], [ 4, 8, 8, 0, 0, 3 ], [ 4, 8, 10, 8, 3, 0 ],
      [ 5, 8, 8, -4, 3, 4 ], [ 5, 8, 8, 4, 4, 5 ], [ 6, 6, 8, -1, 3, 4 ],
      [ 6, 6, 8, 3, 3, 4 ], [ 6, 6, 9, 5, 5, 4 ], [ 1, 3, 87, 2, 1, 1 ],
      [ 1, 11, 23, 7, 1, 0 ], [ 3, 4, 23, 4, 3, 2 ], [ 3, 5, 19, 1, 2, 3 ],
      [ 3, 9, 9, 1, 1, 1 ], [ 5, 5, 11, -3, 4, 1 ], [ 1, 5, 51, 4, 1, 1 ],
      [ 1, 15, 19, 13, 0, 1 ], [ 3, 3, 28, -2, 2, 1 ], [ 3, 5, 17, 2, 3, 1 ],
      [ 3, 7, 12, -2, 2, 1 ], [ 4, 5, 13, 3, 0, 2 ], [ 5, 7, 9, 7, 3, 0 ],
      [ 5, 7, 9, 4, 3, 5 ], [ 1, 2, 136, 0, 0, 1 ], [ 1, 7, 36, 7, 1, 0 ],
      [ 1, 8, 31, 3, 0, 1 ], [ 2, 4, 32, 4, 2, 1 ], [ 2, 4, 35, 4, 1, 2 ],
      [ 2, 6, 20, 1, 1, 0 ], [ 2, 6, 21, 5, 1, 0 ], [ 2, 8, 16, 4, 2, 1 ],
      [ 3, 7, 12, 1, 1, 2 ], [ 3, 7, 14, 7, 3, 2 ], [ 3, 8, 10, 0, 1, 0 ],
      [ 3, 8, 12, 8, 1, 0 ], [ 4, 8, 8, -1, 2, 2 ], [ 4, 8, 9, -6, 1, 2 ],
      [ 4, 8, 9, 4, 1, 4 ], [ 5, 5, 10, 1, 1, 2 ], [ 5, 5, 12, 5, 5, 2 ],
      [ 5, 6, 8, 0, 0, 1 ], [ 5, 7, 8, 3, 1, 4 ], [ 5, 8, 8, 8, 1, 1 ],
      [ 6, 6, 8, 0, 0, 5 ], [ 6, 7, 7, 6, 1, 1 ], [ 6, 8, 8, 8, 5, 5 ],
      [ 7, 7, 8, -3, 5, 6 ], [ 7, 8, 8, 8, 7, 7 ] ],
  [ [ 1, 1, 318, 1, 1, 1 ], [ 1, 3, 80, 2, 1, 0 ], [ 1, 3, 87, 2, 0, 1 ],
      [ 1, 5, 51, 4, 0, 1 ], [ 1, 6, 40, 1, 1, 0 ], [ 1, 6, 41, 5, 1, 0 ],
      [ 1, 6, 43, 6, 1, 1 ], [ 1, 7, 36, 4, 1, 1 ], [ 1, 8, 31, 1, 1, 1 ],
      [ 1, 10, 25, 4, 1, 1 ], [ 1, 10, 27, 10, 1, 1 ], [ 1, 11, 22, 2, 1, 0 ],
      [ 1, 11, 23, 6, 0, 1 ], [ 1, 12, 22, 9, 0, 1 ], [ 1, 13, 19, 4, 0, 1 ],
      [ 1, 13, 22, 13, 1, 1 ], [ 2, 3, 42, -2, 1, 1 ], [ 2, 3, 48, 2, 1, 2 ],
      [ 2, 4, 31, 2, 0, 1 ], [ 2, 5, 24, 1, 1, 0 ], [ 2, 6, 21, 4, 1, 1 ],
      [ 3, 3, 28, 1, 3, 1 ], [ 3, 4, 20, 1, 1, 0 ], [ 3, 4, 21, -3, 1, 1 ],
      [ 3, 4, 22, 1, 2, 2 ], [ 3, 4, 25, 3, 1, 3 ], [ 3, 7, 12, 4, 1, 0 ],
      [ 3, 7, 12, 3, 2, 0 ], [ 3, 7, 12, 0, 1, 2 ], [ 3, 7, 13, 4, 3, 2 ],
      [ 3, 7, 14, 6, 1, 3 ], [ 3, 8, 12, 7, 2, 2 ], [ 3, 9, 10, 4, 3, 1 ],
      [ 4, 5, 13, 3, 1, 2 ], [ 4, 6, 11, 1, 0, 3 ], [ 4, 6, 12, 5, 1, 3 ],
      [ 4, 7, 9, -3, 1, 1 ], [ 4, 7, 9, 2, 1, 2 ], [ 4, 7, 10, -6, 1, 1 ],
      [ 4, 7, 10, 1, 1, 4 ], [ 4, 7, 11, 5, 3, 4 ], [ 5, 7, 7, 2, 0, 1 ],
      [ 5, 7, 9, 6, 1, 4 ], [ 6, 7, 7, 6, 0, 1 ], [ 6, 7, 7, -2, 3, 4 ],
      [ 6, 7, 7, 4, 3, 4 ], [ 6, 7, 8, 6, 5, 0 ], [ 7, 7, 7, 4, 5, 6 ] ],
  [ [ 2, 2, 80, 1, 2, 2 ], [ 2, 5, 26, 5, 2, 1 ], [ 2, 6, 20, 0, 1, 0 ],
      [ 2, 9, 14, 3, 2, 0 ], [ 2, 11, 14, 11, 2, 1 ], [ 3, 6, 14, 0, 3, 0 ],
      [ 3, 8, 11, 1, 0, 3 ], [ 5, 5, 12, 3, 3, 4 ], [ 5, 6, 8, 0, 1, 0 ],
      [ 5, 6, 9, 3, 0, 3 ], [ 6, 8, 8, 7, 0, 6 ], [ 2, 3, 41, 3, 2, 0 ],
      [ 2, 5, 27, 3, 0, 2 ], [ 3, 9, 11, 6, 3, 3 ], [ 5, 5, 11, 2, 5, 1 ],
      [ 1, 1, 318, 0, 0, 1 ], [ 1, 13, 19, 2, 1, 1 ], [ 3, 7, 13, 5, 3, 0 ],
      [ 1, 4, 64, 2, 1, 1 ], [ 1, 6, 40, 0, 1, 0 ], [ 3, 3, 28, 3, 3, 0 ],
      [ 3, 6, 16, 3, 3, 3 ], [ 4, 4, 16, 1, 1, 2 ], [ 4, 6, 10, 0, 1, 0 ],
      [ 4, 6, 12, 6, 3, 0 ], [ 6, 6, 7, 0, 3, 0 ], [ 1, 8, 32, 6, 1, 1 ],
      [ 1, 14, 18, 6, 0, 1 ], [ 1, 14, 20, 12, 1, 1 ], [ 2, 4, 31, -1, 1, 1 ],
      [ 2, 9, 16, 9, 2, 0 ], [ 2, 10, 13, 4, 1, 2 ], [ 2, 10, 14, 8, 2, 1 ],
      [ 2, 10, 14, 7, 2, 2 ], [ 4, 4, 18, 0, 3, 3 ], [ 4, 5, 13, -4, 1, 1 ],
      [ 4, 7, 10, -1, 3, 3 ], [ 4, 8, 8, 3, 1, 2 ], [ 5, 8, 8, 7, 3, 3 ],
      [ 1, 1, 239, 1, 1, 0 ], [ 1, 9, 29, 9, 1, 0 ], [ 1, 10, 25, 6, 1, 0 ],
      [ 1, 11, 25, 11, 1, 1 ], [ 2, 7, 19, 3, 2, 2 ], [ 5, 5, 10, 2, 2, 1 ],
      [ 5, 5, 11, 2, 3, 3 ], [ 1, 2, 120, 2, 1, 0 ], [ 1, 5, 48, 1, 1, 0 ],
      [ 1, 6, 42, 3, 1, 1 ], [ 1, 18, 18, 18, 1, 1 ], [ 2, 3, 42, 1, 2, 1 ],
      [ 2, 4, 30, 1, 1, 0 ], [ 2, 9, 14, 2, 2, 1 ], [ 2, 12, 13, 11, 0, 2 ],
      [ 3, 5, 18, 3, 3, 2 ], [ 3, 6, 14, 4, 1, 0 ], [ 3, 6, 14, -2, 2, 1 ],
      [ 4, 5, 14, 1, 3, 3 ], [ 4, 6, 11, 2, 3, 2 ], [ 4, 6, 12, 1, 1, 4 ],
      [ 4, 6, 13, 5, 1, 4 ], [ 5, 6, 10, 4, 3, 4 ], [ 6, 6, 7, 1, 2, 2 ],
      [ 6, 6, 8, -1, 5, 2 ], [ 6, 6, 9, 5, 6, 2 ], [ 6, 6, 9, -3, 4, 4 ],
      [ 6, 6, 9, 3, 6, 4 ], [ 6, 6, 9, 1, 2, 6 ], [ 6, 6, 10, 4, 5, 6 ],
      [ 1, 3, 87, 1, 1, 1 ], [ 1, 9, 27, 3, 1, 0 ], [ 1, 15, 17, 7, 0, 1 ],
      [ 2, 5, 27, 1, 2, 2 ], [ 2, 9, 15, 5, 2, 2 ], [ 3, 5, 17, 4, 1, 1 ],
      [ 3, 9, 9, 0, 1, 1 ], [ 3, 9, 10, 2, 2, 3 ], [ 3, 9, 11, 7, 1, 3 ],
      [ 5, 7, 9, 5, 5, 3 ] ],
  [ [ 1, 1, 239, 0, 1, 0 ], [ 1, 4, 60, 1, 1, 0 ], [ 1, 5, 48, 0, 1, 0 ],
      [ 1, 5, 49, 5, 0, 0 ], [ 1, 15, 20, 15, 1, 1 ], [ 2, 2, 64, -1, 1, 1 ],
      [ 2, 3, 40, 1, 1, 0 ], [ 2, 5, 24, 0, 1, 0 ], [ 2, 5, 25, 3, 1, 1 ],
      [ 2, 5, 25, 1, 2, 1 ], [ 2, 5, 27, 3, 1, 2 ], [ 2, 10, 13, 6, 0, 1 ],
      [ 3, 5, 16, 0, 1, 0 ], [ 3, 5, 17, 4, 0, 1 ], [ 3, 5, 20, 5, 2, 3 ],
      [ 4, 5, 12, 0, 1, 0 ], [ 4, 5, 13, 3, 3, 1 ], [ 4, 5, 15, 1, 1, 4 ],
      [ 5, 5, 10, 0, 3, 0 ], [ 5, 5, 10, 0, 1, 2 ], [ 5, 5, 11, 2, 5, 0 ],
      [ 5, 5, 11, 3, 4, 2 ], [ 5, 5, 13, 2, 2, 5 ], [ 5, 5, 14, 3, 5, 5 ],
      [ 5, 6, 8, 1, 0, 0 ], [ 5, 6, 9, 5, 0, 0 ], [ 5, 6, 10, 1, 4, 4 ],
      [ 5, 6, 11, -3, 4, 4 ], [ 5, 7, 8, 5, 2, 2 ], [ 5, 7, 8, 3, 4, 2 ],
      [ 5, 7, 9, 4, 0, 5 ], [ 5, 8, 8, -5, 2, 4 ], [ 5, 8, 8, 5, 0, 5 ],
      [ 1, 2, 137, 2, 1, 1 ], [ 1, 7, 35, 5, 0, 0 ], [ 1, 9, 28, 5, 0, 1 ],
      [ 1, 12, 21, 5, 1, 1 ], [ 2, 6, 21, 4, 0, 1 ], [ 2, 7, 18, 4, 1, 1 ],
      [ 2, 8, 16, 5, 1, 1 ], [ 2, 8, 17, 7, 2, 1 ], [ 2, 11, 11, 1, 0, 1 ],
      [ 2, 11, 12, -6, 1, 1 ], [ 3, 4, 21, -2, 2, 1 ], [ 3, 7, 13, 6, 2, 1 ],
      [ 3, 8, 11, 3, 3, 1 ], [ 3, 8, 13, 8, 2, 3 ], [ 4, 8, 9, -6, 2, 1 ],
      [ 6, 6, 8, 3, 5, 1 ], [ 6, 7, 7, 3, 1, 5 ], [ 6, 7, 8, 6, 3, 5 ] ],
  [ [ 2, 7, 19, 4, 0, 2 ], [ 2, 10, 13, 4, 0, 2 ], [ 3, 5, 18, 4, 2, 2 ],
      [ 3, 7, 13, 6, 2, 0 ], [ 5, 6, 10, 2, 4, 4 ], [ 6, 6, 7, 0, 2, 2 ],
      [ 1, 1, 239, 0, 0, 0 ], [ 1, 2, 120, 2, 0, 0 ], [ 1, 3, 80, 2, 0, 0 ],
      [ 1, 4, 60, 2, 0, 0 ], [ 1, 5, 48, 2, 0, 0 ], [ 1, 6, 40, 2, 0, 0 ],
      [ 1, 8, 30, 2, 0, 0 ], [ 1, 8, 31, 6, 0, 0 ], [ 1, 9, 27, 4, 0, 0 ],
      [ 1, 10, 24, 2, 0, 0 ], [ 1, 11, 24, 10, 0, 0 ], [ 1, 12, 20, 2, 0, 0 ],
      [ 1, 12, 22, 10, 0, 0 ], [ 1, 15, 16, 2, 0, 0 ], [ 1, 15, 17, 8, 0, 0 ],
      [ 1, 16, 18, 14, 0, 0 ], [ 2, 9, 16, 8, 2, 2 ], [ 3, 4, 22, 2, 0, 2 ],
      [ 4, 4, 17, 2, 4, 2 ], [ 4, 5, 13, 4, 2, 0 ], [ 4, 7, 9, 2, 0, 2 ],
      [ 4, 8, 9, 4, 4, 2 ], [ 5, 6, 9, 4, 2, 2 ], [ 5, 7, 9, 6, 2, 4 ],
      [ 1, 1, 319, 1, 1, 1 ], [ 1, 3, 87, 1, 0, 1 ], [ 1, 4, 61, 4, 1, 0 ],
      [ 1, 7, 36, 4, 0, 1 ], [ 1, 13, 19, 1, 1, 1 ], [ 1, 13, 20, 8, 0, 1 ],
      [ 1, 15, 17, 7, 1, 0 ], [ 1, 15, 19, 13, 1, 0 ], [ 3, 3, 31, 3, 3, 2 ],
      [ 3, 4, 21, 4, 1, 0 ], [ 3, 7, 13, 5, 3, 1 ], [ 4, 5, 13, 1, 4, 0 ],
      [ 4, 5, 15, 1, 0, 4 ], [ 4, 7, 11, 5, 0, 4 ], [ 4, 7, 11, 3, 4, 4 ],
      [ 4, 9, 9, 7, 0, 4 ], [ 5, 5, 11, 0, 3, 3 ], [ 5, 7, 9, 3, 5, 4 ],
      [ 1, 3, 80, 1, 1, 0 ], [ 1, 4, 60, 0, 1, 0 ], [ 1, 4, 64, 2, 0, 1 ],
      [ 1, 4, 64, 1, 1, 1 ], [ 1, 8, 32, 6, 0, 1 ], [ 1, 11, 22, 1, 1, 0 ],
      [ 1, 14, 18, 5, 1, 1 ], [ 1, 14, 20, 12, 0, 1 ], [ 2, 2, 60, 1, 1, 0 ],
      [ 2, 4, 30, 0, 1, 0 ], [ 2, 4, 31, 4, 1, 0 ], [ 2, 4, 31, 1, 1, 1 ],
      [ 2, 9, 16, 9, 2, 1 ], [ 3, 3, 30, 1, 1, 2 ], [ 3, 4, 20, 0, 1, 0 ],
      [ 3, 4, 22, 2, 1, 2 ], [ 3, 6, 15, -5, 2, 1 ], [ 4, 4, 15, 0, 1, 0 ],
      [ 4, 4, 16, 1, 4, 0 ], [ 4, 4, 16, 0, 1, 2 ], [ 4, 4, 17, -2, 3, 2 ],
      [ 4, 4, 18, 2, 3, 3 ], [ 4, 4, 20, 1, 1, 4 ], [ 4, 4, 21, 3, 4, 4 ],
      [ 4, 5, 12, 1, 0, 0 ], [ 4, 5, 14, 3, 2, 3 ], [ 4, 5, 16, 3, 4, 4 ],
      [ 4, 6, 10, 1, 0, 0 ], [ 4, 6, 11, 5, 0, 0 ], [ 4, 6, 11, 1, 4, 0 ],
      [ 4, 6, 12, 5, 4, 0 ], [ 4, 6, 12, -2, 3, 3 ], [ 4, 6, 12, 2, 4, 3 ],
      [ 4, 6, 12, 1, 0, 4 ], [ 4, 6, 13, 5, 2, 4 ], [ 4, 6, 13, 3, 4, 4 ],
      [ 4, 7, 10, 3, 4, 2 ], [ 4, 7, 10, 1, 0, 4 ], [ 4, 7, 12, 7, 4, 4 ],
      [ 4, 8, 8, 3, 0, 2 ], [ 4, 8, 9, 7, 0, 0 ], [ 4, 8, 9, -5, 3, 1 ],
      [ 4, 8, 9, -4, 3, 2 ], [ 4, 8, 10, 7, 4, 0 ], [ 4, 9, 10, 9, 4, 4 ] ],
  [ [ 1, 2, 137, 1, 1, 1 ], [ 1, 7, 35, 4, 1, 0 ], [ 2, 3, 40, 0, 1, 0 ],
      [ 2, 7, 19, 4, 1, 2 ], [ 2, 11, 11, 0, 0, 1 ], [ 3, 5, 19, 2, 0, 3 ],
      [ 3, 8, 10, 1, 0, 0 ], [ 3, 8, 11, 3, 3, 0 ], [ 3, 8, 11, 0, 0, 3 ],
      [ 3, 10, 10, 9, 0, 0 ], [ 4, 7, 10, 5, 3, 0 ], [ 5, 7, 8, -4, 3, 1 ],
      [ 7, 7, 8, 7, 7, 3 ], [ 1, 1, 319, 0, 0, 1 ], [ 1, 3, 80, 0, 1, 0 ],
      [ 1, 8, 31, 2, 0, 1 ], [ 2, 2, 64, 1, 1, 1 ], [ 2, 4, 31, 0, 1, 1 ],
      [ 2, 7, 19, 6, 2, 1 ], [ 3, 4, 20, 1, 0, 0 ], [ 3, 5, 16, 1, 0, 0 ],
      [ 3, 7, 14, 5, 3, 3 ], [ 5, 7, 8, -2, 1, 4 ], [ 1, 2, 120, 1, 1, 0 ],
      [ 1, 3, 87, 0, 0, 1 ], [ 1, 11, 22, 0, 1, 0 ], [ 2, 5, 25, 3, 0, 1 ],
      [ 2, 11, 12, 5, 1, 2 ], [ 2, 12, 12, -9, 1, 1 ], [ 3, 3, 30, 0, 1, 2 ],
      [ 3, 4, 23, -3, 2, 2 ], [ 3, 6, 14, 3, 2, 0 ], [ 3, 6, 15, -3, 2, 2 ],
      [ 3, 6, 15, 3, 3, 2 ], [ 3, 8, 11, -5, 1, 1 ], [ 3, 8, 11, -4, 2, 1 ],
      [ 3, 9, 10, 1, 2, 3 ], [ 3, 10, 11, -9, 2, 2 ], [ 4, 6, 11, 0, 0, 3 ],
      [ 5, 7, 8, -3, 2, 3 ], [ 6, 6, 7, 2, 2, 1 ], [ 6, 7, 7, -1, 2, 5 ],
      [ 1, 6, 42, 3, 0, 1 ], [ 1, 15, 18, 10, 1, 1 ], [ 2, 3, 42, 2, 1, 1 ],
      [ 2, 3, 48, 1, 1, 2 ], [ 2, 9, 14, 4, 1, 1 ], [ 3, 3, 27, 1, 2, 0 ],
      [ 3, 5, 18, 5, 3, 1 ], [ 3, 6, 15, 6, 1, 1 ], [ 3, 7, 12, 1, 0, 2 ],
      [ 3, 7, 13, 5, 2, 2 ], [ 3, 8, 12, 7, 0, 2 ], [ 4, 5, 15, -3, 3, 3 ],
      [ 5, 6, 9, 3, 1, 3 ], [ 6, 7, 9, 7, 3, 6 ] ],
  [ [ 1, 5, 51, 3, 1, 1 ], [ 1, 11, 23, 5, 1, 1 ], [ 1, 13, 21, 11, 1, 0 ],
      [ 1, 15, 17, 6, 1, 1 ], [ 3, 5, 17, 1, 3, 1 ], [ 3, 5, 19, 2, 1, 3 ],
      [ 3, 6, 15, -4, 1, 2 ], [ 3, 7, 13, -6, 1, 1 ], [ 3, 9, 11, 7, 3, 2 ],
      [ 5, 6, 9, -2, 3, 2 ], [ 5, 7, 9, 7, 3, 2 ], [ 6, 7, 7, -3, 2, 4 ],
      [ 1, 1, 240, 1, 1, 0 ], [ 1, 2, 120, 0, 1, 0 ], [ 1, 2, 137, 1, 0, 1 ],
      [ 1, 6, 42, 2, 1, 1 ], [ 1, 14, 18, 6, 1, 0 ], [ 2, 2, 60, 0, 1, 0 ],
      [ 2, 2, 64, 0, 1, 1 ], [ 2, 2, 80, 1, 1, 2 ], [ 2, 3, 40, 1, 0, 0 ],
      [ 2, 3, 42, 2, 0, 1 ], [ 2, 3, 48, 1, 0, 2 ], [ 2, 4, 30, 1, 0, 0 ],
      [ 2, 4, 31, 3, 2, 0 ], [ 2, 4, 35, 3, 2, 2 ], [ 2, 5, 24, 1, 0, 0 ],
      [ 2, 5, 28, 5, 2, 2 ], [ 2, 6, 20, 1, 0, 0 ], [ 2, 6, 21, 5, 0, 0 ],
      [ 2, 6, 22, 2, 1, 2 ], [ 2, 6, 23, 5, 2, 2 ], [ 2, 7, 18, 5, 0, 0 ],
      [ 2, 7, 18, 4, 0, 1 ], [ 2, 7, 18, 2, 2, 1 ], [ 2, 8, 15, 1, 0, 0 ],
      [ 2, 8, 16, 5, 0, 1 ], [ 2, 8, 16, 1, 0, 2 ], [ 2, 8, 17, 7, 2, 0 ],
      [ 2, 8, 17, -7, 1, 1 ], [ 2, 8, 17, 5, 2, 2 ], [ 2, 9, 14, 5, 0, 0 ],
      [ 2, 9, 14, 1, 2, 1 ], [ 2, 10, 12, 1, 0, 0 ], [ 2, 10, 13, 6, 1, 0 ],
      [ 2, 10, 14, 9, 0, 0 ], [ 2, 11, 12, 7, 0, 0 ], [ 2, 11, 12, 5, 0, 2 ],
      [ 2, 11, 12, 3, 2, 2 ], [ 2, 12, 13, 11, 2, 0 ], [ 3, 6, 14, -3, 1, 1 ],
      [ 4, 5, 14, 3, 0, 3 ], [ 4, 6, 11, 0, 3, 2 ], [ 4, 7, 10, 3, 3, 3 ],
      [ 5, 8, 8, 5, 3, 5 ], [ 6, 7, 8, 7, 4, 1 ], [ 6, 8, 8, -5, 4, 5 ] ],
  [ [ 1, 1, 320, 1, 1, 1 ], [ 1, 3, 80, 1, 0, 0 ], [ 1, 5, 48, 1, 0, 0 ],
      [ 1, 5, 49, 4, 1, 0 ], [ 1, 6, 40, 1, 0, 0 ], [ 1, 6, 41, 5, 0, 0 ],
      [ 1, 7, 36, 3, 1, 1 ], [ 1, 8, 33, 8, 1, 1 ], [ 1, 9, 28, 4, 1, 1 ],
      [ 1, 10, 24, 1, 0, 0 ], [ 1, 10, 26, 9, 0, 0 ], [ 1, 12, 20, 1, 0, 0 ],
      [ 1, 12, 21, 7, 0, 0 ], [ 1, 12, 23, 11, 1, 1 ], [ 1, 13, 19, 4, 1, 0 ],
      [ 1, 13, 20, 9, 0, 0 ], [ 1, 14, 19, 9, 1, 1 ], [ 1, 14, 21, 14, 1, 1 ],
      [ 2, 4, 31, 1, 0, 1 ], [ 2, 6, 21, 2, 2, 1 ], [ 3, 4, 21, 3, 1, 1 ],
      [ 3, 7, 12, -3, 1, 1 ], [ 3, 9, 10, 2, 3, 2 ], [ 3, 9, 11, 8, 1, 2 ],
      [ 4, 4, 18, 1, 3, 3 ], [ 4, 5, 13, 3, 3, 0 ], [ 4, 7, 9, 3, 1, 1 ],
      [ 4, 7, 9, 2, 2, 1 ], [ 4, 7, 9, -1, 1, 2 ], [ 5, 7, 9, 6, 4, 3 ],
      [ 5, 7, 9, 5, 4, 4 ], [ 7, 7, 8, 5, 6, 7 ], [ 1, 1, 240, 0, 1, 0 ],
      [ 1, 2, 120, 1, 0, 0 ], [ 1, 2, 137, 0, 0, 1 ], [ 1, 3, 88, 3, 1, 1 ],
      [ 1, 4, 60, 1, 0, 0 ], [ 1, 4, 64, 1, 0, 1 ], [ 1, 4, 65, 4, 1, 1 ],
      [ 1, 7, 36, 7, 0, 0 ], [ 1, 8, 30, 1, 0, 0 ], [ 1, 8, 31, 5, 1, 0 ],
      [ 1, 9, 27, 2, 1, 0 ], [ 1, 9, 28, 7, 0, 0 ], [ 1, 10, 25, 4, 0, 1 ],
      [ 1, 10, 25, 3, 1, 1 ], [ 1, 11, 22, 3, 0, 0 ], [ 1, 14, 18, 7, 0, 0 ],
      [ 1, 15, 16, 1, 0, 0 ], [ 1, 15, 18, 11, 0, 0 ], [ 1, 16, 16, 7, 0, 1 ],
      [ 2, 7, 19, 7, 1, 0 ], [ 3, 4, 22, -1, 1, 2 ], [ 3, 4, 25, 2, 2, 3 ],
      [ 3, 9, 10, 6, 1, 1 ], [ 4, 4, 17, 4, 4, 1 ], [ 4, 9, 9, 8, 0, 3 ],
      [ 4, 9, 9, 7, 3, 4 ], [ 5, 6, 9, -4, 2, 1 ], [ 5, 8, 9, 8, 5, 3 ],
      [ 6, 6, 9, 4, 4, 5 ] ],
  [ [ 1, 12, 20, 0, 0, 0 ], [ 4, 5, 12, 0, 0, 0 ], [ 4, 8, 9, 4, 4, 0 ],
      [ 1, 8, 32, 8, 0, 0 ], [ 4, 9, 9, 6, 4, 4 ], [ 3, 3, 31, -2, 2, 2 ],
      [ 3, 4, 20, 0, 0, 0 ], [ 1, 8, 30, 0, 0, 0 ], [ 2, 4, 31, 4, 0, 0 ],
      [ 6, 7, 7, 2, 4, 4 ], [ 1, 2, 120, 0, 0, 0 ], [ 3, 3, 30, 0, 0, 2 ],
      [ 3, 6, 14, 4, 0, 0 ], [ 1, 5, 48, 0, 0, 0 ], [ 4, 6, 13, 2, 4, 4 ],
      [ 6, 6, 9, 2, 6, 4 ], [ 1, 3, 80, 0, 0, 0 ], [ 3, 9, 9, 2, 0, 0 ],
      [ 3, 9, 11, 8, 2, 0 ], [ 4, 4, 21, 2, 4, 4 ], [ 5, 7, 7, 2, 0, 0 ],
      [ 1, 12, 23, 12, 0, 0 ], [ 3, 4, 21, 4, 0, 0 ], [ 3, 5, 16, 0, 0, 0 ],
      [ 3, 8, 11, -2, 2, 2 ], [ 7, 7, 8, -6, 6, 2 ], [ 1, 17, 17, 14, 0, 0 ],
      [ 2, 9, 16, 8, 0, 2 ], [ 4, 5, 13, 0, 4, 0 ], [ 5, 5, 12, -4, 4, 2 ],
      [ 3, 7, 12, 0, 0, 2 ], [ 3, 8, 12, 8, 0, 0 ], [ 2, 3, 40, 0, 0, 0 ],
      [ 3, 5, 18, 4, 0, 2 ], [ 3, 8, 10, 0, 0, 0 ], [ 2, 12, 13, 12, 0, 0 ],
      [ 5, 5, 10, 0, 0, 2 ], [ 5, 6, 10, 4, 0, 4 ], [ 2, 3, 48, 0, 0, 2 ],
      [ 2, 10, 15, 10, 2, 0 ], [ 3, 7, 12, 4, 0, 0 ], [ 3, 10, 10, 8, 2, 2 ],
      [ 3, 3, 27, 0, 2, 0 ], [ 3, 7, 14, -6, 2, 2 ], [ 6, 6, 7, 2, 2, 0 ],
      [ 5, 8, 8, 8, 0, 0 ], [ 7, 7, 8, -4, 4, 6 ], [ 2, 11, 11, 2, 0, 0 ],
      [ 5, 6, 8, 0, 0, 0 ], [ 2, 5, 24, 0, 0, 0 ], [ 6, 7, 7, 6, 0, 0 ],
      [ 2, 7, 19, 2, 2, 2 ], [ 6, 7, 8, 4, 0, 6 ], [ 1, 4, 60, 0, 0, 0 ],
      [ 4, 5, 16, 4, 0, 4 ], [ 1, 16, 16, 8, 0, 0 ], [ 4, 4, 17, 4, 4, 0 ],
      [ 4, 4, 15, 0, 0, 0 ], [ 4, 7, 11, 2, 4, 4 ], [ 1, 6, 40, 0, 0, 0 ],
      [ 2, 8, 15, 0, 0, 0 ], [ 4, 7, 10, 0, 0, 4 ], [ 1, 10, 24, 0, 0, 0 ],
      [ 2, 8, 17, 8, 0, 0 ], [ 4, 6, 11, 0, 4, 0 ], [ 1, 4, 61, 4, 0, 0 ],
      [ 5, 5, 13, -2, 4, 4 ], [ 1, 16, 19, 16, 0, 0 ], [ 4, 5, 13, 2, 2, 2 ],
      [ 4, 5, 15, 0, 0, 4 ], [ 1, 15, 16, 0, 0, 0 ], [ 4, 5, 16, 2, 4, 4 ],
      [ 5, 7, 8, 2, 2, 4 ], [ 1, 1, 240, 0, 0, 0 ], [ 2, 2, 61, 2, 2, 0 ],
      [ 5, 5, 10, 2, 2, 0 ], [ 1, 1, 320, 0, 0, 1 ], [ 1, 3, 81, 3, 1, 0 ],
      [ 1, 12, 21, 6, 1, 0 ], [ 3, 3, 28, 2, 2, 1 ], [ 3, 3, 36, 2, 2, 3 ],
      [ 3, 4, 21, 2, 3, 0 ], [ 3, 7, 12, 2, 2, 1 ], [ 3, 9, 9, 1, 0, 1 ],
      [ 3, 9, 11, 7, 3, 0 ], [ 5, 7, 9, 5, 5, 0 ], [ 1, 6, 42, 1, 1, 1 ],
      [ 1, 12, 23, 11, 0, 1 ], [ 2, 2, 64, 0, 0, 1 ], [ 2, 3, 42, -1, 1, 1 ],
      [ 2, 6, 21, -3, 1, 1 ], [ 2, 8, 18, 8, 1, 2 ], [ 2, 11, 12, 5, 2, 1 ],
      [ 3, 4, 21, 3, 0, 1 ], [ 3, 5, 18, 5, 3, 0 ], [ 3, 6, 16, 4, 0, 3 ],
      [ 3, 6, 16, 4, 2, 3 ], [ 3, 6, 16, 2, 3, 3 ], [ 3, 8, 12, 6, 3, 2 ],
      [ 3, 8, 12, 4, 3, 3 ], [ 4, 6, 11, 1, 3, 2 ], [ 4, 6, 12, 6, 3, 1 ],
      [ 4, 6, 12, -5, 2, 2 ], [ 5, 6, 12, 6, 5, 5 ], [ 6, 6, 8, -2, 5, 1 ],
      [ 6, 7, 7, -2, 1, 5 ], [ 6, 7, 8, 6, 2, 5 ], [ 1, 5, 51, 3, 0, 1 ],
      [ 1, 13, 19, 3, 0, 1 ], [ 4, 5, 13, -1, 2, 2 ], [ 5, 5, 11, 1, 3, 3 ],
      [ 5, 5, 13, 1, 2, 5 ], [ 5, 7, 7, -1, 1, 1 ], [ 1, 4, 64, 0, 0, 1 ],
      [ 1, 8, 31, 1, 0, 1 ], [ 1, 15, 20, 15, 1, 0 ], [ 2, 4, 32, 4, 1, 1 ],
      [ 2, 5, 25, -2, 1, 1 ], [ 2, 7, 19, -6, 1, 1 ], [ 2, 10, 14, -8, 1, 1 ],
      [ 4, 4, 17, 1, 4, 2 ], [ 4, 5, 13, -2, 3, 1 ], [ 4, 8, 8, 1, 2, 2 ],
      [ 4, 8, 10, 8, 3, 2 ], [ 5, 6, 10, 3, 5, 3 ], [ 5, 7, 10, 7, 5, 4 ],
      [ 5, 8, 8, -6, 2, 3 ], [ 6, 7, 8, 5, 6, 3 ] ],
  [ [ 1, 8, 31, 0, 0, 1 ], [ 2, 4, 31, 0, 0, 1 ], [ 5, 7, 9, 2, 5, 4 ] ],
  [ [ 1, 1, 241, 1, 1, 0 ], [ 1, 1, 321, 1, 1, 1 ], [ 1, 7, 37, 6, 1, 1 ],
      [ 1, 9, 27, 1, 1, 0 ], [ 2, 5, 25, 3, 2, 0 ], [ 2, 13, 13, 13, 2, 2 ],
      [ 3, 7, 13, 2, 1, 3 ], [ 3, 9, 10, 6, 0, 1 ], [ 5, 6, 11, -4, 3, 4 ],
      [ 5, 7, 7, 1, 1, 1 ], [ 6, 7, 7, 1, 4, 4 ], [ 1, 6, 42, 2, 0, 1 ],
      [ 1, 10, 26, 7, 1, 1 ], [ 1, 13, 22, 13, 1, 0 ],
      [ 1, 14, 20, 12, 1, 0 ], [ 2, 3, 42, 1, 1, 1 ], [ 2, 7, 18, 3, 2, 0 ],
      [ 2, 7, 18, -3, 1, 1 ], [ 2, 7, 18, 1, 2, 1 ], [ 2, 10, 13, -5, 1, 1 ],
      [ 2, 11, 12, 5, 2, 0 ], [ 3, 4, 25, 1, 2, 3 ], [ 3, 6, 16, 6, 3, 2 ],
      [ 4, 5, 13, 4, 1, 1 ], [ 4, 6, 12, -4, 3, 2 ], [ 4, 6, 12, -4, 1, 3 ],
      [ 4, 6, 12, 4, 3, 3 ], [ 4, 7, 10, 4, 2, 3 ], [ 5, 6, 10, 6, 3, 2 ],
      [ 6, 6, 9, -5, 5, 1 ], [ 6, 7, 8, -5, 1, 5 ], [ 1, 2, 138, 2, 1, 1 ],
      [ 1, 12, 21, 5, 0, 1 ], [ 1, 16, 16, 6, 1, 1 ], [ 1, 16, 18, 13, 1, 1 ],
      [ 2, 4, 35, 3, 0, 2 ], [ 2, 6, 22, 6, 1, 1 ], [ 2, 6, 22, 1, 1, 2 ],
      [ 2, 6, 23, 5, 0, 2 ], [ 2, 9, 14, 4, 0, 1 ], [ 3, 4, 22, 4, 3, 1 ],
      [ 3, 6, 14, 2, 2, 1 ], [ 3, 9, 10, 1, 3, 2 ], [ 4, 4, 16, 2, 3, 1 ],
      [ 4, 5, 14, 3, 1, 3 ], [ 4, 7, 10, 5, 3, 1 ], [ 5, 7, 8, -3, 3, 2 ],
      [ 6, 7, 8, 7, 4, 2 ], [ 6, 7, 8, 3, 4, 6 ], [ 1, 2, 121, 2, 1, 0 ],
      [ 1, 5, 51, 2, 1, 1 ], [ 1, 6, 41, 4, 1, 0 ], [ 1, 15, 18, 10, 0, 1 ],
      [ 2, 3, 49, 3, 2, 2 ], [ 2, 7, 19, 1, 2, 2 ], [ 3, 5, 17, 3, 2, 1 ],
      [ 7, 7, 7, -3, 4, 5 ] ],
  [ [ 1, 1, 321, 0, 0, 1 ], [ 1, 3, 81, 3, 0, 0 ], [ 1, 7, 36, 3, 0, 1 ],
      [ 1, 9, 27, 3, 0, 0 ], [ 1, 9, 28, 6, 1, 0 ], [ 1, 10, 25, 2, 1, 1 ],
      [ 1, 12, 22, 9, 1, 0 ], [ 3, 4, 25, 2, 0, 3 ], [ 3, 7, 13, 2, 0, 3 ],
      [ 3, 9, 10, 3, 0, 3 ], [ 3, 10, 10, 7, 0, 3 ], [ 4, 6, 13, 6, 4, 3 ],
      [ 4, 7, 9, 3, 0, 1 ], [ 4, 7, 10, -5, 1, 2 ], [ 6, 7, 7, 5, 0, 3 ],
      [ 2, 2, 65, 2, 2, 1 ], [ 2, 3, 41, 3, 1, 0 ], [ 3, 5, 17, 2, 3, 0 ],
      [ 3, 5, 20, 4, 3, 3 ], [ 3, 6, 17, 6, 3, 3 ], [ 5, 5, 11, -1, 4, 2 ],
      [ 5, 5, 12, 0, 3, 4 ], [ 1, 3, 88, 2, 1, 1 ], [ 1, 6, 43, 5, 1, 1 ],
      [ 1, 7, 36, 2, 1, 1 ], [ 1, 9, 27, 0, 1, 0 ], [ 1, 9, 29, 9, 0, 0 ],
      [ 1, 11, 23, 7, 0, 0 ], [ 1, 12, 21, 4, 1, 1 ], [ 2, 3, 42, 0, 1, 1 ],
      [ 2, 5, 27, 2, 1, 2 ], [ 2, 6, 21, 1, 2, 1 ], [ 3, 3, 28, -1, 2, 1 ],
      [ 3, 3, 36, 1, 2, 3 ], [ 3, 4, 21, 2, 2, 1 ], [ 3, 4, 22, 1, 1, 2 ],
      [ 3, 5, 18, 4, 1, 2 ], [ 3, 5, 18, 2, 3, 2 ], [ 3, 7, 12, -1, 2, 1 ],
      [ 3, 8, 12, 7, 1, 2 ], [ 3, 9, 9, 0, 0, 1 ], [ 3, 9, 10, 6, 1, 0 ],
      [ 3, 9, 10, 3, 1, 3 ], [ 3, 9, 12, 9, 2, 3 ], [ 4, 7, 9, 1, 1, 2 ],
      [ 4, 9, 9, 9, 1, 1 ], [ 5, 5, 12, 5, 5, 1 ], [ 5, 6, 9, -3, 3, 1 ],
      [ 5, 6, 9, 2, 4, 1 ], [ 5, 6, 9, -3, 2, 2 ], [ 5, 6, 9, 3, 3, 2 ],
      [ 5, 7, 8, 3, 4, 0 ], [ 5, 8, 9, -5, 4, 4 ], [ 6, 6, 9, -2, 3, 5 ],
      [ 7, 7, 8, -3, 6, 5 ], [ 1, 1, 241, 0, 1, 0 ], [ 1, 4, 61, 3, 1, 0 ],
      [ 1, 5, 52, 5, 1, 1 ], [ 1, 7, 37, 6, 0, 1 ], [ 1, 13, 19, 5, 0, 0 ],
      [ 1, 13, 20, 8, 1, 0 ], [ 2, 5, 25, 4, 1, 0 ], [ 2, 5, 28, 5, 1, 2 ],
      [ 2, 10, 13, 4, 2, 1 ], [ 4, 5, 13, 4, 0, 1 ], [ 4, 5, 13, -2, 1, 2 ],
      [ 4, 5, 16, 4, 3, 4 ], [ 4, 7, 10, -3, 3, 2 ], [ 5, 5, 10, -1, 2, 1 ],
      [ 5, 7, 8, 5, 0, 2 ], [ 5, 7, 8, -1, 4, 2 ], [ 5, 8, 8, 7, 0, 3 ] ],
  [ [ 1, 7, 35, 4, 0, 0 ], [ 1, 11, 22, 2, 0, 0 ], [ 1, 14, 19, 10, 0, 0 ],
      [ 2, 4, 35, 2, 2, 2 ], [ 2, 7, 19, 6, 2, 0 ], [ 2, 7, 20, 6, 2, 2 ],
      [ 2, 11, 12, 2, 2, 2 ], [ 2, 11, 13, 8, 0, 2 ], [ 3, 4, 23, 4, 2, 2 ],
      [ 3, 6, 15, 4, 2, 2 ], [ 3, 8, 11, 4, 0, 2 ], [ 4, 5, 14, -4, 2, 2 ],
      [ 4, 6, 11, -2, 2, 2 ], [ 4, 7, 9, 2, 2, 0 ], [ 4, 8, 9, 6, 2, 2 ],
      [ 5, 6, 11, 6, 4, 4 ], [ 5, 7, 8, -4, 2, 2 ], [ 5, 7, 8, 0, 2, 4 ],
      [ 6, 7, 8, 4, 6, 4 ], [ 1, 1, 241, 0, 0, 0 ], [ 1, 2, 121, 2, 0, 0 ],
      [ 1, 5, 49, 4, 0, 0 ], [ 1, 10, 25, 6, 0, 0 ], [ 2, 2, 81, 2, 2, 2 ],
      [ 2, 3, 41, 2, 2, 0 ], [ 2, 5, 27, 2, 0, 2 ], [ 2, 9, 14, 2, 2, 0 ],
      [ 5, 6, 9, 2, 4, 0 ], [ 5, 6, 9, 4, 0, 2 ], [ 1, 3, 88, 2, 0, 1 ],
      [ 1, 5, 51, 1, 1, 1 ], [ 1, 7, 35, 3, 1, 0 ], [ 1, 9, 28, 4, 0, 1 ],
      [ 1, 9, 29, 7, 1, 1 ], [ 1, 11, 23, 5, 0, 1 ], [ 3, 5, 19, 1, 1, 3 ],
      [ 3, 8, 11, 4, 1, 2 ], [ 5, 5, 11, 1, 5, 1 ], [ 5, 7, 8, 4, 2, 3 ],
      [ 5, 7, 9, 7, 3, 1 ], [ 5, 7, 9, -5, 1, 4 ], [ 5, 8, 9, 8, 5, 2 ],
      [ 1, 2, 138, 1, 1, 1 ], [ 1, 6, 43, 5, 0, 1 ], [ 1, 8, 32, 5, 1, 1 ],
      [ 1, 11, 24, 9, 1, 0 ], [ 1, 14, 18, 4, 1, 1 ], [ 1, 14, 19, 9, 0, 1 ],
      [ 2, 3, 42, 1, 0, 1 ], [ 2, 4, 32, 3, 2, 1 ], [ 2, 4, 35, 3, 1, 2 ],
      [ 2, 5, 25, 2, 1, 1 ], [ 2, 5, 26, 5, 1, 1 ], [ 2, 8, 16, -4, 1, 1 ],
      [ 2, 8, 16, 3, 2, 1 ], [ 2, 9, 14, -3, 1, 1 ], [ 2, 12, 13, 11, 1, 2 ],
      [ 3, 4, 22, 0, 1, 2 ], [ 3, 6, 14, 3, 1, 1 ], [ 4, 4, 18, -1, 2, 3 ],
      [ 4, 5, 14, 5, 2, 2 ], [ 4, 5, 14, -1, 2, 3 ], [ 4, 6, 11, 3, 3, 1 ],
      [ 4, 6, 11, -3, 1, 2 ], [ 4, 6, 11, 3, 2, 2 ], [ 4, 6, 12, 5, 4, 1 ],
      [ 4, 7, 11, -6, 1, 3 ], [ 4, 8, 8, -2, 1, 2 ], [ 4, 8, 9, -5, 2, 2 ],
      [ 4, 8, 9, 3, 2, 4 ], [ 5, 6, 9, -1, 2, 3 ], [ 5, 6, 10, -5, 1, 3 ],
      [ 5, 6, 11, 3, 4, 5 ], [ 6, 7, 8, 5, 6, 1 ], [ 6, 8, 8, 7, 5, 6 ] ],
  [ [ 1, 1, 322, 1, 1, 1 ], [ 1, 2, 121, 1, 1, 0 ], [ 1, 2, 138, 1, 0, 1 ],
      [ 1, 3, 81, 2, 1, 0 ], [ 1, 6, 42, 1, 0, 1 ], [ 1, 7, 36, 6, 1, 0 ],
      [ 1, 7, 36, 1, 1, 1 ], [ 1, 11, 24, 8, 1, 1 ], [ 1, 14, 18, 5, 0, 1 ],
      [ 1, 16, 17, 10, 1, 1 ], [ 1, 16, 18, 13, 0, 1 ], [ 2, 3, 43, 3, 2, 1 ],
      [ 3, 3, 31, 2, 3, 2 ], [ 3, 4, 21, 3, 2, 0 ], [ 3, 7, 12, 3, 1, 1 ],
      [ 3, 8, 11, 3, 2, 2 ], [ 3, 9, 11, 8, 2, 1 ], [ 4, 4, 16, -1, 3, 1 ],
      [ 4, 4, 19, 4, 4, 3 ], [ 4, 6, 11, 4, 2, 1 ], [ 4, 7, 9, 3, 1, 0 ],
      [ 4, 7, 9, 0, 1, 2 ], [ 5, 6, 11, 4, 0, 5 ], [ 1, 3, 88, 1, 1, 1 ],
      [ 1, 4, 65, 3, 1, 1 ], [ 1, 5, 51, 2, 0, 1 ], [ 1, 9, 28, 3, 1, 1 ],
      [ 1, 10, 25, 5, 1, 0 ], [ 1, 10, 25, 1, 1, 1 ], [ 1, 10, 26, 7, 0, 1 ],
      [ 1, 11, 23, 6, 1, 0 ], [ 1, 13, 19, 2, 0, 1 ], [ 1, 13, 20, 7, 1, 1 ],
      [ 1, 15, 18, 10, 1, 0 ], [ 2, 3, 49, 3, 1, 2 ], [ 2, 9, 15, 7, 1, 1 ],
      [ 2, 10, 15, 10, 2, 1 ], [ 3, 4, 22, 1, 0, 2 ], [ 3, 4, 25, 2, 1, 3 ],
      [ 3, 6, 14, -1, 2, 1 ], [ 3, 7, 13, 5, 0, 2 ], [ 3, 9, 10, 5, 0, 2 ],
      [ 3, 9, 10, -3, 2, 2 ], [ 3, 10, 10, 7, 2, 3 ], [ 4, 5, 13, -3, 2, 1 ],
      [ 4, 5, 14, -3, 3, 2 ], [ 4, 5, 15, 5, 3, 3 ], [ 4, 7, 9, -1, 2, 1 ],
      [ 4, 7, 10, 6, 1, 1 ], [ 4, 8, 9, -2, 3, 3 ], [ 4, 8, 10, -7, 1, 3 ],
      [ 6, 7, 7, -4, 2, 3 ], [ 6, 7, 7, 5, 2, 3 ] ],
  [ [ 1, 1, 242, 1, 1, 0 ], [ 1, 10, 25, 3, 0, 1 ], [ 2, 2, 61, 1, 2, 0 ],
      [ 2, 8, 16, 5, 1, 0 ], [ 3, 4, 26, 4, 3, 3 ], [ 4, 8, 10, 8, 3, 1 ],
      [ 5, 8, 8, -5, 3, 3 ], [ 1, 11, 23, 4, 1, 1 ], [ 1, 17, 17, 13, 1, 1 ],
      [ 2, 11, 11, 1, 0, 0 ], [ 3, 5, 19, 1, 0, 3 ], [ 1, 1, 322, 0, 0, 1 ],
      [ 1, 13, 19, 3, 1, 0 ], [ 2, 3, 41, 3, 0, 0 ], [ 5, 7, 7, 0, 1, 1 ],
      [ 7, 7, 7, 3, 3, 7 ], [ 1, 2, 138, 0, 0, 1 ], [ 1, 10, 26, 8, 1, 0 ],
      [ 2, 4, 35, 1, 2, 2 ], [ 2, 10, 13, 3, 1, 2 ], [ 2, 10, 14, 7, 0, 2 ],
      [ 3, 7, 14, 7, 3, 0 ], [ 3, 10, 10, 6, 3, 3 ], [ 4, 7, 10, 6, 0, 1 ],
      [ 4, 7, 10, 4, 0, 3 ], [ 5, 7, 8, 5, 1, 2 ], [ 1, 2, 121, 0, 1, 0 ],
      [ 1, 9, 29, 7, 0, 1 ], [ 3, 3, 27, 1, 1, 0 ], [ 3, 6, 15, 6, 1, 0 ],
      [ 5, 6, 9, 4, 1, 2 ], [ 1, 4, 65, 3, 0, 1 ], [ 1, 6, 42, 0, 0, 1 ],
      [ 2, 3, 42, 0, 0, 1 ], [ 2, 6, 22, 1, 0, 2 ], [ 2, 6, 23, 5, 1, 2 ],
      [ 2, 11, 12, 1, 2, 2 ], [ 3, 5, 18, 1, 3, 2 ], [ 3, 6, 16, 4, 1, 3 ],
      [ 4, 4, 17, 3, 3, 2 ], [ 4, 6, 12, 6, 1, 2 ], [ 5, 6, 10, 6, 3, 0 ],
      [ 6, 6, 8, -1, 4, 3 ], [ 6, 6, 8, 3, 4, 3 ], [ 6, 6, 9, -3, 5, 3 ],
      [ 1, 6, 42, 6, 1, 0 ], [ 1, 12, 22, 8, 1, 1 ], [ 2, 2, 81, 1, 2, 2 ],
      [ 2, 6, 21, 3, 2, 0 ], [ 2, 6, 21, 3, 1, 1 ], [ 3, 4, 21, -1, 2, 1 ],
      [ 3, 9, 10, 5, 1, 2 ], [ 4, 6, 11, 3, 3, 0 ], [ 4, 6, 12, -3, 2, 3 ],
      [ 5, 6, 9, -1, 4, 1 ], [ 6, 6, 7, -1, 1, 2 ], [ 6, 6, 8, 2, 5, 2 ],
      [ 6, 6, 9, 1, 1, 6 ], [ 6, 6, 10, -2, 5, 5 ], [ 6, 6, 10, 3, 5, 6 ],
      [ 1, 5, 49, 3, 1, 0 ], [ 1, 14, 21, 14, 1, 0 ], [ 2, 7, 19, 7, 0, 0 ],
      [ 3, 6, 15, 2, 3, 2 ], [ 3, 7, 13, -5, 2, 1 ], [ 5, 5, 13, -3, 3, 4 ],
      [ 6, 7, 9, 7, 6, 0 ], [ 6, 7, 9, 5, 6, 6 ] ],
  [ [ 1, 1, 242, 0, 1, 0 ], [ 1, 2, 121, 1, 0, 0 ], [ 1, 3, 88, 1, 0, 1 ],
      [ 1, 4, 61, 3, 0, 0 ], [ 1, 8, 31, 5, 0, 0 ], [ 1, 8, 32, 7, 1, 0 ],
      [ 1, 8, 32, 5, 0, 1 ], [ 1, 11, 22, 1, 0, 0 ], [ 1, 15, 17, 6, 0, 1 ],
      [ 1, 16, 17, 11, 0, 0 ], [ 1, 16, 18, 13, 1, 0 ], [ 2, 2, 65, 1, 2, 1 ],
      [ 2, 4, 32, -3, 1, 1 ], [ 2, 5, 25, 2, 0, 1 ], [ 2, 5, 25, -1, 1, 1 ],
      [ 2, 5, 27, 1, 1, 2 ], [ 2, 9, 14, 4, 1, 0 ], [ 2, 9, 15, 7, 0, 1 ],
      [ 2, 9, 16, 8, 1, 2 ], [ 2, 11, 12, 6, 1, 1 ], [ 2, 11, 13, 9, 1, 1 ],
      [ 2, 12, 13, 11, 2, 1 ], [ 3, 3, 28, 1, 2, 1 ], [ 3, 4, 23, 3, 3, 2 ],
      [ 3, 5, 17, 4, 1, 0 ], [ 3, 5, 17, -2, 2, 1 ], [ 3, 6, 14, 3, 0, 1 ],
      [ 3, 7, 12, 1, 2, 1 ], [ 3, 8, 11, 5, 1, 1 ], [ 3, 8, 11, 2, 3, 1 ],
      [ 3, 8, 12, 5, 2, 3 ], [ 4, 5, 14, -2, 1, 3 ], [ 4, 7, 10, 0, 3, 3 ],
      [ 4, 8, 9, 4, 4, 1 ], [ 5, 5, 10, 1, 2, 1 ], [ 5, 5, 12, 3, 5, 3 ],
      [ 5, 5, 12, 2, 3, 4 ], [ 5, 5, 13, 4, 5, 4 ], [ 5, 6, 9, -2, 1, 3 ],
      [ 5, 6, 9, 2, 2, 3 ], [ 5, 7, 8, 5, 2, 0 ], [ 5, 7, 8, 3, 4, 1 ],
      [ 5, 7, 8, 3, 3, 3 ], [ 5, 7, 8, 1, 2, 4 ], [ 5, 7, 9, 4, 2, 5 ],
      [ 5, 8, 8, 3, 4, 5 ] ],
  [ [ 1, 11, 22, 0, 0, 0 ], [ 3, 4, 22, 0, 0, 2 ], [ 2, 11, 11, 0, 0, 0 ],
      [ 6, 7, 8, 2, 4, 6 ], [ 1, 2, 121, 0, 0, 0 ], [ 1, 6, 41, 4, 0, 0 ],
      [ 1, 17, 18, 16, 0, 0 ], [ 2, 4, 31, 2, 2, 0 ], [ 2, 5, 25, 4, 0, 0 ],
      [ 2, 7, 20, 6, 0, 2 ], [ 2, 9, 15, 4, 2, 2 ], [ 3, 7, 12, 2, 2, 0 ],
      [ 3, 10, 10, 8, 0, 2 ], [ 4, 5, 13, 0, 2, 2 ], [ 4, 6, 11, 4, 2, 0 ],
      [ 5, 7, 9, 6, 4, 0 ], [ 1, 1, 242, 0, 0, 0 ], [ 1, 3, 81, 2, 0, 0 ],
      [ 1, 9, 27, 2, 0, 0 ], [ 2, 2, 61, 0, 2, 0 ], [ 2, 3, 49, 2, 2, 2 ],
      [ 2, 10, 13, 6, 0, 0 ], [ 2, 10, 13, 4, 2, 0 ], [ 3, 5, 18, -2, 2, 2 ],
      [ 4, 7, 10, 2, 4, 2 ], [ 5, 6, 10, 4, 2, 4 ], [ 6, 7, 7, 4, 0, 4 ],
      [ 1, 3, 88, 0, 0, 1 ], [ 1, 11, 25, 11, 1, 0 ], [ 3, 4, 23, 4, 1, 2 ],
      [ 2, 7, 18, 3, 1, 1 ], [ 6, 6, 8, 4, 4, 1 ], [ 6, 7, 8, -2, 4, 5 ],
      [ 1, 5, 51, 1, 0, 1 ], [ 1, 8, 31, 4, 1, 0 ], [ 1, 11, 24, 8, 0, 1 ],
      [ 1, 13, 19, 1, 0, 1 ], [ 1, 13, 21, 10, 1, 1 ], [ 3, 3, 28, 0, 2, 1 ],
      [ 3, 3, 31, 1, 3, 2 ], [ 3, 7, 12, 0, 2, 1 ], [ 3, 9, 11, -8, 1, 1 ],
      [ 4, 5, 13, 1, 2, 2 ], [ 4, 7, 11, 5, 2, 4 ], [ 5, 7, 7, 1, 0, 1 ],
      [ 5, 7, 8, 4, 0, 3 ], [ 7, 7, 7, 1, 5, 6 ], [ 1, 1, 323, 1, 1, 1 ],
      [ 1, 3, 81, 1, 1, 0 ], [ 1, 4, 61, 2, 1, 0 ], [ 1, 7, 36, 2, 0, 1 ],
      [ 1, 15, 17, 5, 1, 1 ], [ 3, 5, 17, -3, 1, 1 ], [ 3, 7, 13, 5, 1, 2 ],
      [ 3, 7, 13, 3, 3, 2 ], [ 3, 7, 13, 1, 1, 3 ], [ 4, 7, 9, 1, 0, 2 ],
      [ 5, 5, 12, -2, 4, 3 ], [ 5, 7, 9, 4, 1, 5 ] ],
  [ [ 1, 9, 28, 2, 1, 1 ], [ 1, 9, 30, 9, 1, 1 ], [ 1, 12, 21, 3, 1, 1 ],
      [ 2, 6, 21, 3, 0, 1 ], [ 2, 11, 13, 9, 0, 1 ], [ 3, 3, 27, 0, 1, 0 ],
      [ 3, 3, 28, 2, 3, 0 ], [ 3, 4, 21, -2, 1, 1 ], [ 3, 6, 15, 1, 3, 2 ],
      [ 3, 6, 16, -5, 2, 2 ], [ 3, 7, 12, 3, 0, 1 ], [ 3, 8, 12, 5, 0, 3 ],
      [ 3, 10, 11, 9, 3, 3 ], [ 4, 7, 9, 1, 2, 1 ], [ 4, 8, 9, 5, 2, 3 ],
      [ 5, 6, 10, -1, 3, 4 ], [ 5, 6, 11, 5, 5, 4 ], [ 6, 7, 8, -6, 1, 4 ],
      [ 1, 1, 323, 0, 0, 1 ], [ 1, 3, 81, 0, 1, 0 ], [ 1, 14, 18, 5, 1, 0 ],
      [ 1, 14, 19, 9, 1, 0 ], [ 2, 7, 18, 4, 1, 0 ], [ 2, 9, 15, 6, 2, 1 ],
      [ 3, 3, 36, 1, 1, 3 ], [ 3, 4, 21, 1, 3, 0 ], [ 3, 5, 19, 0, 0, 3 ],
      [ 3, 6, 14, 1, 2, 1 ], [ 3, 9, 9, 1, 0, 0 ], [ 3, 9, 10, 5, 2, 0 ],
      [ 3, 9, 10, 5, 2, 1 ], [ 4, 5, 15, 4, 4, 3 ], [ 4, 6, 11, -2, 3, 1 ],
      [ 5, 6, 11, 2, 4, 5 ], [ 6, 6, 7, -1, 2, 1 ], [ 6, 7, 7, 2, 2, 5 ],
      [ 6, 7, 8, 0, 5, 5 ], [ 1, 4, 65, 2, 1, 1 ], [ 1, 5, 51, 0, 0, 1 ],
      [ 1, 13, 19, 0, 0, 1 ], [ 1, 15, 17, 6, 1, 0 ], [ 2, 7, 19, 3, 1, 2 ],
      [ 2, 11, 13, 8, 1, 2 ], [ 4, 5, 14, 5, 1, 2 ], [ 4, 7, 10, 2, 3, 3 ],
      [ 4, 8, 8, -3, 1, 1 ], [ 5, 7, 8, 4, 3, 2 ], [ 6, 7, 8, 4, 3, 6 ],
      [ 1, 2, 139, 2, 1, 1 ], [ 1, 6, 41, 3, 1, 0 ], [ 1, 7, 35, 2, 1, 0 ],
      [ 2, 5, 25, 1, 1, 1 ], [ 4, 7, 10, 6, 1, 0 ], [ 4, 7, 11, 5, 1, 4 ],
      [ 5, 7, 8, 5, 2, 1 ], [ 6, 7, 7, -3, 3, 3 ] ],
  [ [ 1, 1, 243, 1, 1, 0 ], [ 1, 3, 89, 3, 1, 1 ], [ 2, 3, 41, 1, 2, 0 ],
      [ 2, 5, 27, 1, 0, 2 ], [ 3, 3, 29, 3, 3, 1 ], [ 5, 5, 10, 0, 2, 1 ],
      [ 5, 5, 11, 1, 5, 0 ], [ 5, 5, 11, -1, 2, 3 ], [ 5, 5, 13, 1, 1, 5 ],
      [ 5, 5, 14, 4, 4, 5 ], [ 5, 7, 10, 6, 0, 5 ], [ 1, 5, 50, 5, 1, 0 ],
      [ 1, 14, 18, 3, 1, 1 ], [ 2, 2, 65, -1, 1, 1 ], [ 2, 5, 25, 0, 1, 1 ],
      [ 2, 5, 26, 5, 2, 0 ], [ 2, 5, 26, 4, 2, 1 ], [ 2, 8, 17, 5, 0, 2 ],
      [ 2, 9, 14, 3, 1, 1 ], [ 2, 10, 13, 3, 0, 2 ], [ 2, 10, 14, 7, 1, 2 ],
      [ 3, 5, 18, -3, 1, 2 ], [ 3, 6, 14, 0, 2, 1 ], [ 4, 4, 18, 2, 2, 3 ],
      [ 4, 5, 14, 2, 2, 3 ], [ 4, 6, 13, 4, 3, 4 ], [ 5, 5, 12, 1, 3, 4 ],
      [ 5, 6, 10, 4, 5, 0 ], [ 5, 6, 10, 4, 5, 2 ], [ 5, 6, 10, -2, 4, 3 ],
      [ 5, 6, 10, 2, 5, 3 ], [ 5, 6, 10, 4, 1, 4 ], [ 5, 8, 9, 7, 0, 5 ],
      [ 6, 7, 8, 5, 6, 2 ], [ 1, 2, 122, 2, 1, 0 ], [ 1, 12, 22, 8, 0, 1 ],
      [ 2, 2, 81, 1, 1, 2 ], [ 2, 4, 31, 3, 1, 0 ], [ 2, 6, 21, 4, 1, 0 ],
      [ 2, 6, 22, 5, 2, 1 ], [ 2, 9, 14, 1, 2, 0 ], [ 2, 12, 13, -11, 1, 1 ],
      [ 3, 4, 21, 1, 2, 1 ], [ 3, 8, 11, 5, 0, 1 ], [ 4, 7, 11, -4, 3, 3 ],
      [ 6, 6, 7, 1, 1, 2 ], [ 6, 6, 8, 0, 5, 2 ], [ 6, 6, 8, 0, 3, 4 ],
      [ 6, 6, 8, 2, 3, 4 ], [ 1, 10, 27, 10, 1, 0 ], [ 1, 17, 17, 13, 0, 1 ],
      [ 2, 3, 49, 1, 2, 2 ], [ 2, 7, 19, 3, 0, 2 ], [ 2, 9, 15, 5, 0, 2 ],
      [ 3, 7, 13, 6, 1, 1 ], [ 3, 9, 11, 7, 3, 1 ] ],
  [ [ 1, 1, 243, 0, 1, 0 ], [ 1, 1, 324, 1, 1, 1 ], [ 1, 2, 139, 1, 1, 1 ],
      [ 1, 3, 81, 1, 0, 0 ], [ 1, 4, 61, 1, 1, 0 ], [ 1, 4, 65, 2, 0, 1 ],
      [ 1, 4, 65, 1, 1, 1 ], [ 1, 5, 49, 3, 0, 0 ], [ 1, 5, 49, 2, 1, 0 ],
      [ 1, 5, 52, 4, 1, 1 ], [ 1, 6, 43, 4, 1, 1 ], [ 1, 7, 35, 3, 0, 0 ],
      [ 1, 7, 36, 1, 0, 1 ], [ 1, 9, 27, 1, 0, 0 ], [ 1, 9, 28, 3, 0, 1 ],
      [ 1, 9, 28, 1, 1, 1 ], [ 1, 9, 29, 8, 1, 0 ], [ 1, 10, 25, 2, 0, 1 ],
      [ 1, 10, 27, 9, 1, 1 ], [ 1, 12, 21, 5, 1, 0 ], [ 1, 12, 21, 4, 0, 1 ],
      [ 1, 12, 23, 11, 1, 0 ], [ 1, 13, 19, 2, 1, 0 ], [ 1, 13, 20, 7, 0, 1 ],
      [ 1, 13, 21, 11, 0, 0 ], [ 1, 13, 21, 10, 0, 1 ],
      [ 1, 15, 17, 7, 0, 0 ], [ 1, 15, 19, 13, 0, 0 ],
      [ 1, 16, 17, 10, 0, 1 ], [ 1, 16, 19, 15, 1, 1 ], [ 2, 3, 43, 3, 1, 1 ],
      [ 2, 6, 21, -2, 1, 1 ], [ 2, 9, 15, 5, 1, 2 ], [ 2, 11, 13, 9, 1, 0 ],
      [ 3, 4, 21, 0, 2, 1 ], [ 3, 4, 25, 1, 1, 3 ], [ 3, 7, 13, 6, 0, 1 ],
      [ 3, 8, 11, -3, 1, 2 ], [ 3, 9, 10, 3, 3, 1 ], [ 4, 4, 16, 1, 3, 1 ],
      [ 4, 5, 13, 4, 1, 0 ], [ 4, 5, 13, 2, 1, 2 ], [ 4, 5, 16, 4, 1, 4 ],
      [ 4, 6, 11, -4, 1, 1 ], [ 4, 6, 12, -5, 3, 1 ], [ 4, 7, 9, 0, 2, 1 ],
      [ 4, 7, 10, -4, 3, 1 ], [ 4, 7, 10, 4, 1, 3 ], [ 4, 7, 11, 7, 3, 2 ],
      [ 4, 8, 9, 5, 0, 3 ], [ 4, 8, 9, 4, 3, 3 ], [ 4, 9, 9, 8, 2, 3 ],
      [ 5, 6, 11, 4, 3, 5 ], [ 5, 7, 8, -1, 3, 3 ], [ 6, 7, 7, 5, 1, 3 ],
      [ 6, 7, 8, 6, 5, 3 ] ],
  [ [ 1, 9, 27, 0, 0, 0 ], [ 4, 7, 9, 0, 0, 2 ], [ 2, 5, 27, 0, 0, 2 ],
      [ 5, 8, 8, -2, 4, 4 ], [ 2, 9, 14, 0, 2, 0 ], [ 1, 18, 18, 18, 0, 0 ],
      [ 7, 7, 7, -4, 4, 4 ], [ 1, 3, 81, 0, 0, 0 ], [ 1, 12, 21, 6, 0, 0 ],
      [ 3, 9, 10, 6, 0, 0 ], [ 4, 7, 10, -4, 2, 2 ], [ 2, 2, 81, 0, 0, 2 ],
      [ 2, 11, 14, 10, 2, 2 ], [ 6, 6, 11, 6, 6, 6 ], [ 2, 3, 41, 0, 2, 0 ],
      [ 2, 8, 17, 4, 2, 2 ], [ 3, 5, 17, 4, 0, 0 ], [ 5, 5, 11, 2, 4, 2 ],
      [ 1, 6, 42, 6, 0, 0 ], [ 6, 7, 9, 6, 0, 6 ], [ 1, 1, 243, 0, 0, 0 ],
      [ 1, 4, 61, 2, 0, 0 ], [ 1, 7, 36, 6, 0, 0 ], [ 1, 9, 28, 6, 0, 0 ],
      [ 1, 13, 19, 4, 0, 0 ], [ 2, 4, 35, 2, 0, 2 ], [ 2, 5, 25, 2, 2, 0 ],
      [ 2, 5, 28, 4, 2, 2 ], [ 2, 11, 13, 8, 2, 0 ], [ 4, 5, 13, 2, 0, 2 ],
      [ 4, 5, 16, 4, 2, 4 ], [ 4, 8, 9, 6, 0, 2 ], [ 5, 7, 8, 2, 4, 2 ],
      [ 5, 7, 8, 2, 0, 4 ], [ 5, 8, 8, 6, 0, 4 ], [ 1, 2, 122, 2, 0, 0 ],
      [ 1, 14, 18, 6, 0, 0 ], [ 2, 3, 49, 2, 0, 2 ], [ 2, 6, 23, 4, 2, 2 ],
      [ 2, 7, 18, 2, 2, 0 ], [ 2, 9, 15, 6, 2, 0 ], [ 3, 6, 14, 2, 2, 0 ],
      [ 3, 6, 15, 4, 0, 2 ], [ 3, 9, 10, 4, 2, 2 ], [ 6, 7, 7, 4, 2, 4 ],
      [ 1, 16, 16, 5, 1, 1 ], [ 4, 4, 16, -2, 2, 1 ], [ 4, 7, 10, 1, 4, 2 ],
      [ 4, 9, 10, 9, 4, 0 ], [ 1, 7, 36, 0, 0, 1 ], [ 4, 9, 9, 9, 0, 0 ],
      [ 7, 7, 7, 5, 5, 5 ], [ 2, 8, 17, 7, 1, 1 ], [ 5, 8, 8, 2, 4, 5 ],
      [ 5, 8, 9, -6, 3, 4 ], [ 1, 3, 82, 3, 1, 0 ], [ 1, 10, 27, 9, 0, 1 ],
      [ 3, 4, 22, 4, 3, 0 ], [ 3, 4, 25, 1, 0, 3 ], [ 3, 9, 10, 3, 3, 0 ],
      [ 4, 4, 21, 3, 3, 4 ], [ 4, 7, 10, -5, 2, 1 ], [ 4, 7, 10, 5, 2, 2 ],
      [ 1, 1, 324, 0, 0, 1 ], [ 1, 7, 37, 5, 1, 1 ], [ 3, 3, 37, 3, 3, 3 ],
      [ 3, 4, 21, 0, 3, 0 ], [ 3, 7, 13, 1, 0, 3 ], [ 2, 2, 65, 1, 1, 1 ],
      [ 2, 8, 17, 5, 1, 2 ], [ 2, 11, 12, 6, 0, 1 ], [ 3, 8, 12, 6, 3, 0 ],
      [ 3, 8, 12, 3, 3, 3 ], [ 5, 8, 8, 5, 1, 5 ], [ 3, 5, 17, 1, 3, 0 ],
      [ 3, 5, 20, 4, 0, 3 ], [ 3, 8, 11, 2, 3, 0 ], [ 1, 2, 139, 1, 0, 1 ],
      [ 1, 4, 62, 4, 1, 0 ], [ 1, 8, 32, 4, 1, 1 ], [ 1, 16, 16, 6, 0, 1 ],
      [ 1, 16, 19, 15, 0, 1 ], [ 2, 2, 61, 1, 1, 0 ], [ 2, 4, 32, 2, 2, 1 ],
      [ 2, 4, 35, 2, 1, 2 ], [ 2, 7, 18, 3, 0, 1 ], [ 2, 7, 19, 6, 1, 1 ],
      [ 2, 8, 16, 4, 1, 1 ], [ 2, 8, 16, 2, 2, 1 ], [ 2, 10, 13, 5, 1, 1 ],
      [ 4, 4, 16, 2, 3, 0 ], [ 4, 4, 16, 0, 3, 1 ], [ 4, 5, 13, 2, 3, 1 ],
      [ 4, 5, 14, 3, 4, 2 ], [ 4, 7, 10, 3, 4, 0 ], [ 4, 7, 10, 1, 3, 3 ],
      [ 4, 8, 8, 2, 1, 2 ], [ 4, 8, 9, 3, 0, 4 ], [ 4, 8, 10, 7, 4, 2 ],
      [ 4, 8, 10, 5, 4, 4 ], [ 5, 8, 8, 6, 3, 4 ], [ 7, 7, 8, 5, 7, 6 ],
      [ 1, 4, 61, 0, 1, 0 ], [ 1, 5, 52, 4, 0, 1 ], [ 1, 7, 35, 1, 1, 0 ],
      [ 1, 11, 23, 3, 1, 1 ], [ 1, 16, 17, 10, 1, 0 ], [ 4, 7, 9, 3, 0, 0 ],
      [ 5, 7, 8, -2, 4, 1 ], [ 5, 7, 9, -3, 3, 4 ], [ 5, 7, 9, 3, 3, 5 ],
      [ 7, 7, 7, 3, 5, 6 ] ],
  [ [ 1, 2, 122, 1, 1, 0 ], [ 1, 6, 43, 4, 0, 1 ], [ 1, 11, 23, 4, 0, 1 ],
      [ 2, 2, 65, 0, 1, 1 ], [ 2, 3, 43, 2, 2, 1 ], [ 2, 5, 25, 1, 0, 1 ],
      [ 2, 5, 26, -4, 1, 1 ], [ 2, 9, 15, 7, 1, 0 ], [ 2, 11, 12, 6, 1, 0 ],
      [ 2, 11, 12, 4, 1, 2 ], [ 3, 3, 31, -1, 2, 2 ], [ 3, 5, 17, 3, 2, 0 ],
      [ 3, 5, 18, 3, 2, 2 ], [ 3, 8, 11, 4, 2, 1 ], [ 3, 8, 11, 1, 3, 1 ],
      [ 3, 8, 11, -1, 2, 2 ], [ 4, 8, 10, -5, 3, 3 ], [ 5, 8, 8, 7, 2, 3 ],
      [ 5, 8, 8, 5, 2, 5 ], [ 1, 2, 139, 0, 0, 1 ], [ 1, 7, 35, 0, 1, 0 ],
      [ 1, 8, 33, 7, 1, 1 ], [ 1, 12, 21, 2, 1, 1 ], [ 2, 3, 41, 2, 1, 0 ],
      [ 2, 3, 49, 2, 1, 2 ], [ 2, 4, 32, 3, 1, 1 ], [ 2, 6, 22, -5, 1, 1 ],
      [ 2, 7, 18, -2, 1, 1 ], [ 2, 7, 19, 6, 0, 1 ], [ 2, 7, 20, 6, 1, 2 ],
      [ 2, 8, 17, 7, 0, 1 ], [ 3, 3, 28, -1, 1, 1 ], [ 3, 4, 21, 2, 1, 1 ],
      [ 3, 7, 13, -3, 2, 2 ], [ 3, 7, 14, 7, 3, 1 ], [ 3, 7, 14, 7, 2, 2 ],
      [ 3, 8, 11, 5, 1, 0 ], [ 3, 8, 12, 7, 2, 0 ], [ 4, 7, 11, 7, 3, 0 ],
      [ 5, 5, 11, 2, 2, 3 ], [ 5, 7, 7, 0, 0, 1 ], [ 5, 7, 8, 4, 1, 3 ],
      [ 5, 7, 8, 2, 1, 4 ], [ 6, 6, 7, 1, 2, 1 ], [ 6, 7, 7, 0, 2, 5 ],
      [ 6, 7, 8, 4, 5, 5 ], [ 7, 7, 8, 6, 7, 0 ] ],
  [ [ 1, 1, 325, 1, 1, 1 ], [ 1, 3, 89, 2, 1, 1 ], [ 1, 5, 49, 1, 1, 0 ],
      [ 1, 6, 41, 2, 1, 0 ], [ 1, 7, 37, 5, 0, 1 ], [ 1, 10, 25, 4, 1, 0 ],
      [ 1, 11, 25, 10, 1, 1 ], [ 1, 13, 19, 1, 1, 0 ],
      [ 1, 15, 19, 12, 1, 1 ], [ 3, 5, 17, 3, 1, 1 ], [ 3, 5, 19, 5, 3, 2 ],
      [ 3, 6, 15, 4, 1, 2 ], [ 3, 9, 11, -7, 1, 2 ], [ 5, 7, 9, 5, 5, 2 ],
      [ 5, 7, 9, -6, 1, 3 ], [ 1, 1, 244, 1, 1, 0 ], [ 1, 2, 122, 0, 1, 0 ],
      [ 1, 4, 65, 1, 0, 1 ], [ 1, 4, 66, 4, 1, 1 ], [ 1, 8, 33, 7, 0, 1 ],
      [ 1, 9, 28, 5, 1, 0 ], [ 1, 10, 25, 1, 0, 1 ], [ 1, 10, 26, 6, 1, 1 ],
      [ 1, 14, 18, 4, 0, 1 ], [ 1, 14, 18, 2, 1, 1 ], [ 2, 2, 61, 0, 1, 0 ],
      [ 2, 4, 31, 3, 0, 0 ], [ 2, 4, 31, 1, 2, 0 ], [ 2, 4, 32, 3, 0, 1 ],
      [ 2, 8, 16, 5, 0, 0 ], [ 2, 8, 16, 3, 2, 0 ], [ 2, 9, 16, 9, 1, 1 ],
      [ 2, 10, 13, 2, 1, 2 ], [ 2, 10, 15, 9, 2, 2 ], [ 3, 4, 26, 4, 2, 3 ],
      [ 3, 6, 14, -2, 1, 1 ], [ 3, 7, 12, 3, 1, 0 ], [ 3, 10, 10, 8, 1, 2 ],
      [ 3, 10, 10, 7, 1, 3 ], [ 4, 4, 17, -1, 3, 2 ], [ 4, 4, 18, 0, 2, 3 ],
      [ 4, 5, 14, 0, 2, 3 ], [ 4, 7, 9, -2, 1, 1 ], [ 4, 7, 10, 3, 4, 1 ],
      [ 4, 7, 10, -2, 2, 3 ], [ 4, 8, 9, 5, 3, 2 ], [ 4, 8, 10, 7, 4, 1 ],
      [ 4, 9, 9, 8, 1, 3 ], [ 5, 6, 9, 1, 4, 1 ], [ 5, 6, 10, 6, 3, 1 ],
      [ 6, 6, 7, 0, 1, 2 ], [ 6, 6, 8, 1, 5, 2 ], [ 6, 6, 9, -4, 5, 2 ],
      [ 6, 6, 10, 5, 6, 5 ] ],
  [ [ 2, 2, 65, 0, 0, 1 ], [ 3, 5, 17, 0, 3, 0 ], [ 5, 7, 10, 5, 5, 5 ],
      [ 1, 10, 25, 5, 0, 0 ], [ 1, 14, 19, 8, 1, 1 ], [ 4, 4, 19, -2, 3, 3 ],
      [ 5, 5, 11, 0, 5, 0 ], [ 1, 1, 244, 0, 1, 0 ], [ 1, 4, 61, 1, 0, 0 ],
      [ 1, 10, 25, 0, 0, 1 ], [ 1, 16, 16, 7, 0, 0 ], [ 1, 16, 19, 15, 1, 0 ],
      [ 2, 10, 13, 3, 2, 1 ], [ 3, 4, 25, 0, 0, 3 ], [ 3, 5, 20, 3, 3, 3 ],
      [ 3, 7, 13, 0, 0, 3 ], [ 3, 7, 14, 4, 3, 3 ], [ 4, 5, 13, -1, 3, 1 ],
      [ 5, 5, 10, 1, 2, 0 ], [ 5, 5, 11, 3, 4, 0 ], [ 5, 5, 12, -3, 3, 3 ],
      [ 5, 7, 8, -5, 1, 1 ], [ 1, 1, 325, 0, 0, 1 ], [ 1, 3, 82, 3, 0, 0 ],
      [ 1, 11, 25, 10, 0, 1 ], [ 1, 12, 22, 9, 0, 0 ], [ 1, 13, 19, 0, 1, 0 ],
      [ 1, 13, 22, 13, 0, 0 ], [ 2, 11, 13, 8, 2, 1 ],
      [ 2, 13, 13, 13, 1, 2 ], [ 3, 7, 14, 5, 0, 3 ], [ 3, 8, 13, 7, 3, 3 ],
      [ 4, 7, 11, -5, 2, 3 ], [ 4, 8, 8, 3, 1, 1 ], [ 2, 12, 12, 9, 1, 1 ],
      [ 3, 3, 28, 1, 1, 1 ], [ 3, 8, 12, 7, 2, 1 ], [ 5, 5, 13, 0, 0, 5 ],
      [ 5, 7, 7, 1, 0, 0 ], [ 1, 4, 65, 0, 0, 1 ], [ 1, 5, 49, 0, 1, 0 ],
      [ 1, 5, 50, 5, 0, 0 ], [ 1, 15, 20, 15, 0, 0 ], [ 4, 5, 14, 5, 3, 0 ],
      [ 6, 6, 9, -4, 4, 3 ], [ 6, 6, 9, 4, 6, 3 ], [ 1, 3, 89, 2, 0, 1 ],
      [ 1, 6, 41, 3, 0, 0 ], [ 1, 11, 24, 9, 0, 0 ], [ 1, 15, 18, 9, 1, 1 ],
      [ 2, 5, 25, 0, 0, 1 ], [ 2, 9, 14, -2, 1, 1 ], [ 3, 4, 23, -3, 1, 2 ],
      [ 3, 5, 17, 2, 2, 1 ], [ 3, 6, 15, 4, 3, 1 ], [ 3, 9, 10, -4, 1, 2 ],
      [ 3, 9, 10, 2, 1, 3 ], [ 4, 5, 15, 5, 2, 3 ], [ 5, 5, 12, -1, 2, 4 ],
      [ 5, 6, 9, 4, 2, 1 ], [ 5, 6, 9, 0, 4, 1 ], [ 5, 6, 9, 0, 2, 3 ],
      [ 5, 8, 9, -7, 4, 2 ], [ 6, 6, 9, 0, 4, 5 ], [ 1, 2, 122, 1, 0, 0 ],
      [ 1, 8, 31, 3, 1, 0 ], [ 1, 8, 32, 7, 0, 0 ], [ 1, 12, 21, 1, 1, 1 ],
      [ 2, 6, 21, 2, 1, 1 ], [ 3, 4, 21, 2, 0, 1 ], [ 3, 6, 14, 3, 1, 0 ],
      [ 3, 6, 16, 3, 2, 3 ], [ 3, 6, 17, 6, 2, 3 ], [ 3, 7, 12, -2, 1, 1 ],
      [ 4, 9, 9, 7, 1, 4 ], [ 6, 7, 8, 6, 5, 1 ] ],
  [ [ 1, 4, 62, 4, 0, 0 ], [ 1, 14, 20, 12, 0, 0 ], [ 2, 2, 61, 0, 0, 0 ],
      [ 2, 6, 21, 4, 0, 0 ], [ 2, 7, 18, 4, 0, 0 ], [ 4, 5, 14, 4, 4, 0 ],
      [ 4, 6, 13, 4, 0, 4 ], [ 5, 7, 8, 0, 4, 2 ], [ 1, 1, 244, 0, 0, 0 ],
      [ 1, 4, 61, 0, 0, 0 ], [ 1, 5, 49, 2, 0, 0 ], [ 1, 13, 20, 8, 0, 0 ],
      [ 2, 5, 28, 4, 0, 2 ], [ 2, 6, 21, 2, 2, 0 ], [ 4, 5, 13, 4, 0, 0 ],
      [ 5, 8, 9, 8, 4, 4 ], [ 3, 3, 31, 2, 2, 2 ], [ 3, 8, 11, 4, 2, 0 ],
      [ 4, 7, 11, 6, 4, 0 ], [ 4, 8, 11, 8, 4, 4 ], [ 1, 2, 122, 0, 0, 0 ],
      [ 1, 10, 26, 8, 0, 0 ], [ 2, 3, 41, 2, 0, 0 ], [ 2, 9, 14, 4, 0, 0 ],
      [ 3, 9, 11, -6, 2, 2 ], [ 5, 6, 9, 4, 2, 0 ], [ 2, 4, 31, 0, 2, 0 ],
      [ 2, 11, 12, 4, 0, 2 ], [ 2, 11, 14, 10, 0, 2 ], [ 3, 6, 15, -2, 2, 2 ],
      [ 3, 10, 11, 10, 2, 2 ], [ 4, 7, 10, 6, 0, 0 ], [ 1, 7, 35, 2, 0, 0 ],
      [ 1, 8, 31, 4, 0, 0 ], [ 1, 11, 23, 6, 0, 0 ], [ 3, 4, 23, -2, 2, 2 ],
      [ 3, 8, 11, 2, 2, 2 ], [ 4, 8, 9, 6, 2, 0 ], [ 4, 8, 9, 2, 2, 4 ],
      [ 5, 5, 11, 0, 4, 2 ], [ 5, 7, 9, -4, 2, 4 ], [ 1, 2, 140, 2, 1, 1 ],
      [ 1, 6, 44, 6, 1, 1 ], [ 1, 7, 36, 5, 1, 0 ], [ 1, 8, 32, 4, 0, 1 ],
      [ 1, 14, 18, 1, 1, 1 ], [ 1, 14, 20, 11, 1, 1 ], [ 2, 3, 43, -2, 1, 1 ],
      [ 2, 4, 32, 1, 2, 1 ], [ 2, 4, 35, 1, 1, 2 ], [ 2, 8, 16, 4, 0, 1 ],
      [ 2, 8, 16, 1, 2, 1 ], [ 2, 9, 14, 3, 0, 1 ], [ 2, 10, 14, 8, 1, 1 ],
      [ 2, 11, 12, 4, 2, 1 ], [ 2, 11, 14, 11, 1, 1 ], [ 3, 6, 15, 5, 2, 1 ],
      [ 3, 8, 12, -6, 1, 2 ], [ 3, 8, 12, 5, 1, 3 ], [ 4, 4, 18, 1, 2, 3 ],
      [ 4, 5, 14, 5, 3, 1 ], [ 4, 5, 14, 1, 2, 3 ], [ 4, 6, 11, 3, 0, 2 ],
      [ 4, 6, 11, 3, 1, 2 ], [ 4, 8, 9, 6, 1, 2 ], [ 4, 8, 9, 3, 4, 2 ],
      [ 4, 8, 9, 3, 1, 4 ], [ 4, 8, 10, 6, 3, 4 ], [ 5, 6, 9, 1, 2, 3 ],
      [ 5, 6, 10, 5, 3, 3 ], [ 5, 7, 8, -1, 1, 4 ], [ 5, 8, 8, 7, 1, 3 ],
      [ 6, 6, 8, 1, 3, 4 ], [ 6, 6, 9, -1, 5, 4 ], [ 1, 3, 89, 1, 1, 1 ],
      [ 1, 9, 28, 2, 0, 1 ], [ 1, 9, 29, 6, 1, 1 ], [ 1, 11, 23, 5, 1, 0 ],
      [ 1, 11, 23, 2, 1, 1 ], [ 1, 15, 17, 4, 1, 1 ], [ 3, 4, 23, 2, 3, 2 ],
      [ 3, 5, 17, 3, 0, 1 ], [ 3, 5, 20, 4, 2, 3 ], [ 4, 7, 9, 1, 2, 0 ],
      [ 4, 9, 9, 7, 2, 4 ], [ 5, 5, 11, 3, 4, 1 ], [ 5, 7, 9, 5, 5, 1 ] ],
  [ [ 1, 1, 326, 1, 1, 1 ], [ 1, 3, 82, 2, 1, 0 ], [ 1, 5, 52, 3, 1, 1 ],
      [ 1, 6, 41, 1, 1, 0 ], [ 1, 6, 42, 5, 1, 0 ], [ 1, 6, 43, 3, 1, 1 ],
      [ 1, 7, 38, 7, 1, 1 ], [ 1, 13, 20, 6, 1, 1 ], [ 1, 13, 22, 12, 1, 1 ],
      [ 1, 15, 19, 12, 0, 1 ], [ 2, 3, 43, 1, 2, 1 ], [ 2, 3, 49, 1, 1, 2 ],
      [ 2, 5, 25, 3, 1, 0 ], [ 2, 7, 18, 2, 1, 1 ], [ 2, 7, 19, 5, 2, 1 ],
      [ 2, 7, 19, 2, 1, 2 ], [ 2, 10, 13, 5, 0, 1 ], [ 3, 3, 28, 0, 1, 1 ],
      [ 3, 4, 21, 3, 1, 0 ], [ 3, 5, 18, 5, 2, 1 ], [ 3, 7, 12, 1, 2, 0 ],
      [ 3, 7, 13, 6, 1, 0 ], [ 3, 7, 13, -4, 1, 2 ], [ 3, 7, 13, 2, 3, 2 ],
      [ 3, 7, 14, 5, 2, 3 ], [ 3, 8, 12, -5, 2, 2 ], [ 4, 5, 13, 3, 2, 1 ],
      [ 4, 5, 13, -1, 1, 2 ], [ 4, 6, 12, -1, 3, 3 ], [ 4, 6, 13, -4, 3, 3 ],
      [ 4, 7, 10, 4, 3, 2 ], [ 4, 7, 11, 4, 3, 4 ], [ 4, 7, 12, 7, 3, 4 ],
      [ 5, 5, 12, 2, 5, 3 ], [ 5, 6, 10, -3, 1, 4 ], [ 5, 6, 10, 3, 3, 4 ],
      [ 5, 7, 8, 4, 3, 0 ], [ 6, 6, 7, 0, 2, 1 ], [ 6, 7, 7, 4, 1, 4 ],
      [ 6, 7, 7, 2, 0, 5 ], [ 6, 7, 7, 1, 2, 5 ], [ 6, 7, 8, -2, 5, 4 ],
      [ 6, 7, 8, 4, 1, 6 ], [ 6, 7, 9, 6, 5, 6 ], [ 7, 7, 7, -1, 4, 6 ],
      [ 7, 7, 7, 2, 5, 6 ] ],
  [ [ 1, 10, 26, 6, 0, 1 ], [ 1, 12, 21, 3, 0, 1 ], [ 1, 14, 18, 4, 1, 0 ],
      [ 2, 2, 66, 2, 2, 1 ], [ 2, 3, 42, 3, 2, 0 ], [ 2, 6, 21, -1, 1, 1 ],
      [ 2, 7, 18, 1, 2, 0 ], [ 2, 8, 18, 7, 2, 2 ], [ 2, 9, 15, -6, 1, 1 ],
      [ 2, 11, 12, -5, 1, 1 ], [ 2, 12, 12, 9, 0, 1 ], [ 3, 3, 28, 1, 3, 0 ],
      [ 3, 4, 22, 4, 2, 1 ], [ 3, 4, 26, 3, 3, 3 ], [ 3, 6, 14, 2, 1, 1 ],
      [ 3, 8, 12, -7, 1, 1 ], [ 3, 8, 12, 6, 3, 1 ], [ 3, 8, 12, 2, 3, 3 ],
      [ 3, 9, 12, 9, 3, 2 ], [ 3, 10, 11, 9, 0, 3 ], [ 4, 5, 14, 2, 0, 3 ],
      [ 4, 7, 9, 2, 1, 1 ], [ 4, 8, 9, 5, 1, 3 ], [ 4, 8, 10, -6, 2, 3 ],
      [ 6, 6, 7, 1, 2, 0 ], [ 6, 6, 8, 2, 5, 0 ], [ 1, 1, 326, 0, 0, 1 ],
      [ 1, 2, 123, 2, 1, 0 ], [ 1, 3, 89, 1, 0, 1 ], [ 1, 15, 17, 5, 0, 1 ],
      [ 2, 3, 49, 1, 0, 2 ], [ 2, 9, 15, 3, 2, 2 ], [ 3, 3, 37, 2, 3, 3 ],
      [ 3, 5, 17, -1, 2, 1 ], [ 3, 6, 15, 4, 3, 0 ], [ 3, 7, 15, 7, 3, 3 ],
      [ 3, 9, 10, -4, 2, 1 ], [ 3, 9, 10, 2, 0, 3 ], [ 3, 9, 11, 5, 3, 3 ],
      [ 1, 1, 245, 1, 1, 0 ], [ 1, 6, 41, 0, 1, 0 ], [ 1, 11, 23, 1, 1, 1 ],
      [ 1, 13, 22, 12, 0, 1 ], [ 2, 5, 25, 1, 2, 0 ], [ 2, 11, 13, 7, 2, 2 ],
      [ 5, 7, 10, 6, 4, 5 ], [ 1, 2, 140, 1, 1, 1 ], [ 1, 8, 32, 3, 1, 1 ],
      [ 1, 13, 20, 7, 1, 0 ], [ 2, 2, 82, 1, 2, 2 ], [ 2, 4, 32, -2, 1, 1 ],
      [ 2, 4, 35, 1, 0, 2 ], [ 2, 6, 22, 6, 1, 0 ], [ 2, 10, 13, 1, 1, 2 ],
      [ 2, 10, 14, 8, 0, 1 ], [ 2, 10, 15, 9, 0, 2 ], [ 4, 5, 14, 4, 4, 1 ],
      [ 4, 7, 10, -3, 1, 3 ], [ 4, 8, 8, -1, 1, 2 ], [ 6, 7, 8, 7, 3, 3 ] ],
  [ [ 1, 1, 245, 0, 1, 0 ], [ 1, 3, 89, 0, 0, 1 ], [ 1, 4, 62, 3, 1, 0 ],
      [ 1, 5, 49, 1, 0, 0 ], [ 1, 5, 50, 4, 1, 0 ], [ 1, 11, 25, 11, 0, 0 ],
      [ 1, 12, 23, 10, 1, 1 ], [ 1, 14, 20, 11, 0, 1 ],
      [ 1, 17, 18, 15, 1, 1 ], [ 2, 5, 28, 4, 1, 2 ], [ 2, 6, 21, 2, 0, 1 ],
      [ 2, 9, 14, 2, 1, 1 ], [ 2, 11, 14, 11, 1, 0 ], [ 3, 4, 21, -1, 1, 1 ],
      [ 3, 4, 23, 1, 3, 2 ], [ 3, 6, 15, -5, 1, 1 ], [ 4, 4, 18, -1, 1, 3 ],
      [ 4, 5, 13, 2, 3, 0 ], [ 4, 5, 14, 2, 1, 3 ], [ 4, 5, 16, 3, 3, 4 ],
      [ 5, 5, 10, -1, 1, 1 ], [ 5, 6, 9, 2, 0, 3 ], [ 5, 6, 9, 2, 1, 3 ],
      [ 5, 7, 8, 1, 4, 2 ], [ 5, 7, 9, 7, 2, 2 ], [ 5, 8, 8, 5, 4, 4 ],
      [ 7, 7, 8, -5, 6, 3 ], [ 1, 2, 140, 1, 0, 1 ], [ 1, 5, 52, 3, 0, 1 ],
      [ 1, 7, 35, 1, 0, 0 ], [ 1, 9, 28, 1, 0, 1 ], [ 1, 9, 29, 6, 0, 1 ],
      [ 1, 11, 24, 7, 1, 1 ], [ 1, 13, 19, 3, 0, 0 ], [ 1, 13, 21, 10, 1, 0 ],
      [ 2, 3, 41, 1, 1, 0 ], [ 2, 8, 16, -3, 1, 1 ], [ 2, 8, 17, 6, 2, 1 ],
      [ 3, 5, 20, 4, 1, 3 ], [ 3, 7, 12, 2, 1, 1 ], [ 4, 5, 14, 4, 3, 2 ],
      [ 4, 6, 11, 4, 1, 1 ], [ 4, 6, 11, -3, 2, 1 ], [ 4, 8, 9, 6, 2, 1 ],
      [ 4, 9, 9, -8, 1, 2 ], [ 5, 5, 11, -2, 3, 2 ], [ 5, 5, 11, 1, 4, 2 ],
      [ 5, 6, 9, 1, 4, 0 ], [ 5, 6, 9, -1, 3, 2 ], [ 5, 6, 10, 5, 4, 0 ],
      [ 5, 6, 10, 5, 4, 2 ], [ 5, 6, 11, 4, 1, 5 ], [ 5, 8, 9, -6, 4, 3 ] ],
  [ [ 1, 14, 21, 14, 0, 0 ], [ 2, 7, 18, 0, 2, 0 ], [ 3, 5, 19, -4, 2, 2 ],
      [ 3, 7, 12, 0, 2, 0 ], [ 5, 7, 7, 0, 0, 0 ], [ 1, 1, 245, 0, 0, 0 ],
      [ 1, 9, 29, 8, 0, 0 ], [ 2, 6, 23, 4, 0, 2 ], [ 5, 5, 10, 0, 2, 0 ],
      [ 5, 6, 10, 6, 2, 2 ], [ 1, 5, 49, 0, 0, 0 ], [ 1, 6, 41, 2, 0, 0 ],
      [ 2, 5, 25, 0, 2, 0 ], [ 2, 10, 13, 2, 0, 2 ], [ 5, 6, 10, -2, 2, 4 ],
      [ 5, 7, 9, 6, 4, 2 ], [ 1, 7, 35, 0, 0, 0 ], [ 2, 4, 35, 0, 0, 2 ],
      [ 4, 7, 9, 0, 2, 0 ], [ 6, 6, 7, 0, 0, 2 ], [ 1, 2, 123, 2, 0, 0 ],
      [ 1, 15, 18, 10, 0, 0 ], [ 2, 11, 12, 4, 2, 0 ], [ 3, 3, 31, 0, 2, 2 ],
      [ 3, 8, 11, 0, 2, 2 ], [ 3, 10, 11, 10, 2, 0 ], [ 4, 4, 17, -2, 2, 2 ],
      [ 4, 6, 11, 2, 2, 2 ], [ 1, 3, 82, 2, 0, 0 ], [ 1, 10, 27, 10, 0, 0 ],
      [ 2, 3, 49, 0, 0, 2 ], [ 2, 7, 19, 2, 0, 2 ], [ 3, 4, 21, 2, 2, 0 ],
      [ 3, 6, 16, 6, 2, 2 ], [ 3, 7, 13, 4, 2, 2 ], [ 4, 7, 11, 6, 4, 2 ],
      [ 6, 7, 8, 4, 2, 6 ], [ 7, 7, 8, -4, 6, 4 ], [ 3, 10, 10, -8, 1, 1 ],
      [ 5, 6, 10, 4, 5, 1 ], [ 5, 7, 10, 7, 5, 0 ], [ 6, 6, 10, -3, 4, 5 ],
      [ 3, 3, 28, 0, 0, 1 ], [ 5, 5, 12, 4, 4, 3 ], [ 1, 2, 140, 0, 0, 1 ],
      [ 1, 16, 16, 4, 1, 1 ], [ 2, 4, 36, 4, 1, 2 ], [ 4, 4, 16, 2, 2, 1 ],
      [ 4, 8, 9, 1, 2, 4 ], [ 1, 7, 37, 7, 1, 0 ], [ 1, 9, 28, 0, 0, 1 ],
      [ 7, 7, 9, 7, 7, 7 ], [ 1, 4, 66, 3, 1, 1 ], [ 1, 6, 43, 3, 0, 1 ],
      [ 1, 8, 32, 6, 1, 0 ], [ 2, 3, 43, 2, 1, 1 ], [ 2, 4, 31, 2, 1, 0 ],
      [ 2, 12, 12, 8, 1, 2 ], [ 3, 8, 11, -3, 2, 1 ], [ 4, 4, 17, 2, 3, 2 ],
      [ 4, 6, 11, -1, 2, 2 ], [ 4, 6, 12, 5, 3, 2 ], [ 4, 8, 8, 3, 0, 1 ],
      [ 4, 8, 9, 5, 3, 0 ], [ 1, 8, 31, 2, 1, 0 ], [ 1, 11, 23, 3, 0, 1 ],
      [ 1, 15, 17, 5, 1, 0 ], [ 3, 8, 13, 8, 3, 2 ], [ 3, 9, 11, -7, 2, 1 ],
      [ 1, 3, 82, 1, 1, 0 ], [ 1, 12, 22, 8, 1, 0 ], [ 1, 12, 22, 7, 1, 1 ],
      [ 2, 6, 21, 1, 1, 1 ], [ 2, 7, 18, -1, 1, 1 ], [ 2, 10, 13, 5, 1, 0 ],
      [ 3, 4, 22, 3, 3, 1 ], [ 3, 7, 14, 7, 1, 2 ], [ 4, 4, 21, 2, 3, 4 ],
      [ 4, 6, 12, 4, 0, 3 ], [ 4, 6, 12, 4, 2, 3 ], [ 4, 7, 10, 5, 0, 2 ],
      [ 4, 7, 11, 6, 3, 3 ], [ 6, 6, 8, 2, 5, 1 ], [ 6, 7, 7, 2, 1, 5 ],
      [ 6, 7, 8, -4, 2, 5 ], [ 1, 1, 327, 1, 1, 1 ], [ 1, 7, 37, 4, 1, 1 ],
      [ 1, 12, 21, 4, 1, 0 ], [ 3, 7, 13, 4, 3, 1 ], [ 3, 7, 13, 1, 3, 2 ],
      [ 7, 7, 7, 2, 3, 7 ], [ 7, 7, 8, 4, 6, 7 ] ],
  [ [ 2, 3, 41, 0, 1, 0 ], [ 2, 5, 26, 4, 1, 1 ], [ 2, 9, 14, 3, 1, 0 ],
      [ 3, 5, 20, 2, 3, 3 ], [ 3, 6, 14, 3, 0, 0 ], [ 3, 8, 11, 5, 0, 0 ],
      [ 3, 8, 11, 1, 3, 0 ], [ 3, 9, 11, 6, 0, 3 ], [ 5, 5, 11, -2, 4, 1 ],
      [ 5, 6, 9, 3, 3, 0 ], [ 5, 6, 11, 6, 5, 3 ], [ 5, 8, 8, -7, 1, 2 ],
      [ 1, 1, 327, 0, 0, 1 ], [ 1, 3, 82, 0, 1, 0 ], [ 1, 4, 66, 3, 0, 1 ],
      [ 1, 15, 19, 12, 1, 0 ], [ 3, 3, 28, 0, 3, 0 ], [ 3, 4, 21, 3, 0, 0 ],
      [ 3, 6, 16, 3, 0, 3 ], [ 3, 7, 12, 3, 0, 0 ], [ 3, 7, 13, 4, 3, 0 ],
      [ 4, 6, 12, 3, 3, 3 ], [ 1, 5, 52, 2, 1, 1 ], [ 1, 10, 25, 3, 1, 0 ],
      [ 1, 10, 26, 7, 1, 0 ], [ 1, 14, 18, 3, 0, 1 ], [ 1, 14, 19, 8, 0, 1 ],
      [ 1, 17, 18, 15, 0, 1 ], [ 2, 7, 19, 1, 1, 2 ], [ 2, 9, 16, 9, 1, 0 ],
      [ 2, 10, 13, -4, 1, 1 ], [ 4, 4, 19, 3, 4, 3 ], [ 4, 5, 13, 1, 3, 1 ],
      [ 4, 5, 13, 1, 1, 2 ], [ 4, 7, 11, 5, 4, 3 ], [ 4, 8, 10, -7, 3, 1 ],
      [ 5, 5, 10, 1, 1, 1 ], [ 5, 5, 11, 0, 2, 3 ], [ 5, 7, 8, 4, 3, 1 ],
      [ 7, 7, 8, -4, 5, 5 ], [ 1, 2, 123, 1, 1, 0 ], [ 1, 3, 90, 3, 1, 1 ],
      [ 1, 6, 43, 2, 1, 1 ], [ 1, 11, 24, 8, 1, 0 ], [ 1, 12, 23, 10, 0, 1 ],
      [ 1, 15, 18, 9, 0, 1 ], [ 2, 3, 43, 2, 0, 1 ], [ 2, 6, 21, 0, 1, 1 ],
      [ 3, 3, 31, 1, 2, 2 ], [ 3, 4, 21, 1, 1, 1 ], [ 3, 4, 23, 3, 2, 2 ],
      [ 3, 5, 18, 4, 3, 1 ], [ 3, 5, 18, 3, 0, 2 ], [ 3, 5, 18, -1, 2, 2 ],
      [ 3, 6, 14, 1, 2, 0 ], [ 3, 6, 15, 5, 2, 0 ], [ 3, 6, 15, -3, 1, 2 ],
      [ 3, 6, 15, 3, 2, 2 ], [ 3, 8, 11, 1, 2, 2 ], [ 3, 9, 10, -5, 1, 1 ],
      [ 3, 9, 10, 1, 1, 3 ], [ 3, 9, 11, 6, 2, 3 ], [ 4, 6, 11, 4, 0, 1 ],
      [ 4, 6, 11, 2, 3, 1 ], [ 5, 6, 9, -4, 1, 1 ], [ 5, 6, 9, 3, 3, 1 ],
      [ 5, 6, 11, 4, 2, 5 ], [ 6, 6, 9, 3, 4, 5 ], [ 6, 7, 7, -5, 1, 2 ],
      [ 6, 7, 8, 6, 5, 2 ] ],
  [ [ 1, 2, 123, 0, 1, 0 ], [ 1, 5, 53, 5, 1, 1 ], [ 1, 15, 17, 3, 1, 1 ],
      [ 2, 3, 41, 1, 0, 0 ], [ 2, 5, 25, 3, 0, 0 ], [ 2, 9, 15, 7, 0, 0 ],
      [ 2, 11, 13, 9, 0, 0 ], [ 3, 3, 29, 2, 3, 1 ], [ 3, 5, 17, 1, 2, 1 ],
      [ 5, 5, 11, 1, 2, 3 ], [ 5, 5, 13, 3, 5, 4 ], [ 5, 6, 9, 2, 3, 2 ],
      [ 5, 6, 11, 6, 3, 4 ], [ 5, 7, 9, 2, 3, 5 ], [ 1, 1, 246, 1, 1, 0 ],
      [ 1, 8, 32, 2, 1, 1 ], [ 1, 17, 18, 15, 1, 0 ], [ 2, 2, 62, 1, 2, 0 ],
      [ 2, 2, 66, 1, 2, 1 ], [ 2, 2, 82, 1, 1, 2 ], [ 2, 3, 50, 3, 2, 2 ],
      [ 2, 4, 32, 2, 1, 1 ], [ 2, 5, 26, 4, 0, 1 ], [ 2, 5, 26, 3, 2, 1 ],
      [ 2, 5, 28, 3, 2, 2 ], [ 2, 6, 21, 1, 2, 0 ], [ 2, 6, 22, 5, 2, 0 ],
      [ 2, 6, 23, 4, 1, 2 ], [ 2, 6, 23, 3, 2, 2 ], [ 2, 7, 18, 2, 0, 1 ],
      [ 2, 7, 18, 1, 1, 1 ], [ 2, 7, 20, 5, 2, 2 ], [ 2, 8, 17, 7, 1, 0 ],
      [ 2, 8, 17, 3, 2, 2 ], [ 2, 8, 18, 7, 0, 2 ], [ 2, 9, 14, -1, 1, 1 ],
      [ 2, 9, 16, 7, 2, 2 ], [ 2, 10, 13, 3, 2, 0 ], [ 2, 10, 14, 8, 1, 0 ],
      [ 2, 10, 14, 7, 2, 0 ], [ 2, 10, 14, 7, 2, 1 ], [ 3, 5, 18, 3, 1, 2 ],
      [ 3, 6, 14, 2, 0, 1 ], [ 4, 5, 13, 0, 3, 1 ], [ 4, 5, 14, -1, 1, 3 ],
      [ 4, 8, 8, 1, 1, 2 ], [ 5, 6, 10, -4, 2, 3 ], [ 5, 6, 10, 4, 4, 3 ],
      [ 5, 8, 9, 7, 4, 5 ], [ 6, 6, 8, -3, 4, 1 ], [ 6, 7, 8, 3, 6, 4 ],
      [ 6, 7, 8, -3, 3, 5 ], [ 6, 7, 8, 5, 4, 5 ] ],
  [ [ 1, 1, 246, 0, 1, 0 ], [ 1, 1, 328, 1, 1, 1 ], [ 1, 2, 123, 1, 0, 0 ],
      [ 1, 2, 141, 2, 1, 1 ], [ 1, 3, 82, 1, 0, 0 ], [ 1, 4, 62, 3, 0, 0 ],
      [ 1, 5, 52, 1, 1, 1 ], [ 1, 6, 41, 1, 0, 0 ], [ 1, 6, 42, 5, 0, 0 ],
      [ 1, 6, 43, 1, 1, 1 ], [ 1, 7, 36, 5, 0, 0 ], [ 1, 7, 37, 4, 0, 1 ],
      [ 1, 8, 31, 3, 0, 0 ], [ 1, 8, 31, 1, 1, 0 ], [ 1, 8, 32, 3, 0, 1 ],
      [ 1, 9, 28, 5, 0, 0 ], [ 1, 9, 28, 4, 1, 0 ], [ 1, 11, 24, 7, 0, 1 ],
      [ 1, 12, 21, 5, 0, 0 ], [ 1, 12, 21, 2, 0, 1 ], [ 1, 12, 23, 11, 0, 0 ],
      [ 1, 14, 18, 5, 0, 0 ], [ 1, 14, 19, 9, 0, 0 ], [ 1, 15, 20, 14, 1, 1 ],
      [ 1, 16, 16, 5, 0, 1 ], [ 1, 16, 17, 9, 1, 1 ], [ 1, 16, 18, 13, 0, 0 ],
      [ 2, 3, 43, -1, 1, 1 ], [ 2, 4, 33, 4, 2, 1 ], [ 2, 6, 22, 5, 1, 1 ],
      [ 2, 7, 18, 3, 1, 0 ], [ 2, 7, 18, 0, 1, 1 ], [ 2, 7, 19, -5, 1, 1 ],
      [ 2, 10, 13, 2, 2, 1 ], [ 3, 4, 21, 0, 1, 1 ], [ 3, 5, 17, 0, 2, 1 ],
      [ 3, 7, 14, 5, 1, 3 ], [ 3, 8, 11, 3, 1, 2 ], [ 3, 9, 10, 2, 3, 1 ],
      [ 4, 4, 17, 3, 4, 1 ], [ 4, 5, 13, -3, 1, 1 ], [ 4, 5, 13, 0, 1, 2 ],
      [ 4, 7, 9, 2, 0, 1 ], [ 4, 7, 10, 5, 1, 2 ], [ 4, 7, 11, 7, 3, 1 ],
      [ 4, 9, 10, 9, 3, 4 ], [ 5, 7, 8, 2, 3, 3 ], [ 5, 7, 9, 6, 4, 1 ],
      [ 5, 7, 9, -1, 4, 4 ], [ 6, 6, 8, -1, 5, 1 ], [ 6, 7, 7, -1, 3, 4 ],
      [ 6, 7, 7, 3, 3, 4 ], [ 6, 7, 7, -1, 1, 5 ], [ 6, 7, 9, -3, 5, 5 ],
      [ 7, 7, 8, 6, 7, 5 ] ],
  [ [ 1, 1, 246, 0, 0, 0 ], [ 1, 10, 25, 4, 0, 0 ], [ 2, 8, 17, 6, 2, 0 ],
      [ 3, 7, 13, 6, 0, 0 ], [ 5, 7, 10, -4, 4, 4 ], [ 1, 3, 82, 0, 0, 0 ],
      [ 1, 13, 19, 2, 0, 0 ], [ 2, 3, 41, 0, 0, 0 ], [ 2, 11, 12, 6, 0, 0 ],
      [ 4, 5, 14, 2, 4, 2 ], [ 1, 2, 123, 0, 0, 0 ], [ 1, 5, 50, 4, 0, 0 ],
      [ 2, 4, 31, 2, 0, 0 ], [ 3, 3, 28, 2, 2, 0 ], [ 3, 6, 14, 0, 2, 0 ],
      [ 4, 6, 13, 4, 2, 4 ], [ 5, 5, 12, 2, 2, 4 ], [ 6, 6, 7, 0, 2, 0 ],
      [ 6, 6, 9, 4, 6, 0 ], [ 6, 7, 9, 4, 6, 6 ], [ 1, 6, 41, 0, 0, 0 ],
      [ 1, 15, 17, 6, 0, 0 ], [ 2, 6, 21, 0, 2, 0 ], [ 2, 9, 15, 2, 2, 2 ],
      [ 3, 5, 18, 2, 2, 2 ], [ 3, 9, 10, -2, 2, 2 ], [ 5, 6, 9, 0, 4, 0 ],
      [ 6, 7, 8, 6, 4, 4 ], [ 1, 4, 62, 2, 1, 0 ], [ 1, 8, 32, 1, 1, 1 ],
      [ 1, 10, 26, 5, 1, 1 ], [ 2, 4, 32, 2, 0, 1 ], [ 2, 8, 16, 4, 1, 0 ],
      [ 2, 11, 13, -8, 1, 1 ], [ 3, 4, 26, 2, 3, 3 ], [ 3, 8, 13, 7, 0, 3 ],
      [ 4, 4, 16, 1, 3, 0 ], [ 4, 7, 10, 3, 2, 3 ], [ 4, 8, 8, 0, 1, 2 ],
      [ 4, 8, 10, -7, 2, 2 ], [ 5, 7, 8, 1, 1, 4 ], [ 1, 1, 328, 0, 0, 1 ],
      [ 1, 3, 83, 3, 1, 0 ], [ 1, 5, 52, 2, 0, 1 ], [ 1, 17, 19, 17, 1, 1 ],
      [ 3, 8, 11, 0, 3, 0 ], [ 3, 8, 13, 8, 3, 0 ], [ 4, 5, 13, 1, 0, 2 ],
      [ 5, 5, 11, 3, 3, 2 ], [ 1, 8, 31, 0, 1, 0 ], [ 1, 8, 33, 8, 1, 0 ],
      [ 1, 13, 20, 6, 0, 1 ], [ 1, 15, 20, 14, 0, 1 ], [ 3, 3, 31, -1, 1, 2 ],
      [ 3, 5, 17, -2, 1, 1 ], [ 3, 7, 12, 2, 0, 1 ], [ 3, 9, 11, 8, 1, 1 ],
      [ 4, 5, 13, 3, 2, 0 ], [ 5, 7, 9, 4, 5, 3 ], [ 1, 4, 66, 2, 1, 1 ],
      [ 1, 12, 24, 12, 1, 1 ], [ 1, 15, 18, 9, 1, 0 ], [ 2, 6, 21, 3, 1, 0 ],
      [ 2, 6, 22, 5, 0, 1 ], [ 2, 9, 14, 1, 1, 1 ], [ 3, 4, 21, 1, 0, 1 ],
      [ 3, 6, 14, -1, 1, 1 ], [ 3, 6, 16, 3, 1, 3 ], [ 3, 6, 16, 2, 2, 3 ],
      [ 4, 4, 17, 0, 3, 2 ], [ 4, 5, 15, -4, 1, 3 ], [ 4, 6, 11, -1, 3, 1 ],
      [ 4, 6, 12, 6, 2, 1 ], [ 4, 7, 12, 7, 2, 4 ], [ 5, 6, 10, -3, 3, 3 ],
      [ 5, 6, 12, 6, 4, 5 ], [ 6, 6, 8, -2, 3, 3 ], [ 6, 6, 8, 0, 4, 3 ],
      [ 6, 6, 8, 2, 4, 3 ], [ 6, 7, 8, -6, 4, 1 ], [ 6, 8, 8, 8, 4, 5 ] ],
  [ [ 1, 2, 141, 1, 1, 1 ], [ 1, 6, 43, 2, 0, 1 ], [ 1, 7, 36, 4, 1, 0 ],
      [ 1, 11, 23, 2, 0, 1 ], [ 1, 12, 22, 7, 0, 1 ], [ 1, 14, 21, 13, 1, 1 ],
      [ 2, 2, 66, -1, 1, 1 ], [ 2, 3, 43, 1, 1, 1 ], [ 2, 5, 26, 5, 1, 0 ],
      [ 2, 6, 21, 1, 0, 1 ], [ 2, 8, 16, 3, 1, 1 ], [ 2, 8, 17, -6, 1, 1 ],
      [ 3, 4, 22, -3, 2, 1 ], [ 3, 5, 18, 5, 2, 0 ], [ 3, 7, 12, -1, 1, 1 ],
      [ 3, 8, 11, 3, 0, 2 ], [ 3, 9, 11, 8, 0, 1 ], [ 4, 4, 18, 1, 1, 3 ],
      [ 4, 7, 9, 2, 1, 0 ], [ 4, 8, 9, -6, 1, 1 ], [ 5, 8, 9, 6, 5, 5 ],
      [ 7, 7, 8, -1, 6, 6 ], [ 1, 3, 90, 2, 1, 1 ], [ 1, 8, 33, 6, 1, 1 ],
      [ 1, 9, 30, 8, 1, 1 ], [ 1, 11, 23, 4, 1, 0 ], [ 1, 14, 18, 3, 1, 0 ],
      [ 1, 14, 20, 11, 1, 0 ], [ 2, 3, 50, 3, 1, 2 ], [ 2, 4, 32, -1, 1, 1 ],
      [ 2, 7, 19, 6, 1, 0 ], [ 2, 9, 14, 0, 1, 1 ], [ 2, 10, 15, 10, 1, 1 ],
      [ 2, 11, 12, 3, 1, 2 ], [ 2, 11, 14, 10, 1, 2 ], [ 3, 4, 23, 3, 0, 2 ],
      [ 3, 6, 15, -4, 2, 1 ], [ 3, 7, 14, 6, 3, 2 ], [ 3, 8, 11, -4, 1, 1 ],
      [ 4, 5, 14, -4, 3, 1 ], [ 4, 5, 15, 3, 4, 3 ], [ 4, 8, 9, -3, 2, 3 ],
      [ 4, 8, 10, 7, 3, 3 ], [ 5, 5, 10, 0, 1, 1 ], [ 5, 5, 14, 3, 4, 5 ],
      [ 5, 6, 9, -1, 1, 3 ], [ 5, 6, 10, 5, 0, 3 ], [ 5, 7, 8, 5, 1, 1 ],
      [ 5, 7, 8, 0, 3, 3 ], [ 5, 7, 8, 0, 1, 4 ] ],
  [ [ 1, 1, 247, 1, 1, 0 ], [ 1, 9, 29, 7, 1, 0 ], [ 1, 9, 29, 5, 1, 1 ],
      [ 1, 9, 30, 8, 0, 1 ], [ 1, 13, 21, 9, 1, 1 ], [ 1, 15, 17, 2, 1, 1 ],
      [ 2, 7, 19, 1, 0, 2 ], [ 3, 5, 18, -4, 2, 1 ], [ 3, 7, 13, 5, 2, 1 ],
      [ 5, 7, 9, 7, 1, 2 ], [ 1, 2, 124, 2, 1, 0 ], [ 1, 4, 66, 2, 0, 1 ],
      [ 1, 4, 66, 1, 1, 1 ], [ 1, 12, 21, 1, 0, 1 ], [ 1, 14, 18, 2, 0, 1 ],
      [ 1, 14, 21, 13, 0, 1 ], [ 2, 4, 31, 1, 1, 0 ], [ 2, 6, 22, 4, 2, 1 ],
      [ 2, 10, 13, 1, 0, 2 ], [ 2, 10, 15, 9, 1, 2 ], [ 3, 4, 22, 4, 1, 1 ],
      [ 3, 6, 16, 6, 1, 2 ], [ 4, 4, 17, 1, 3, 2 ], [ 4, 4, 18, 0, 1, 3 ],
      [ 4, 6, 12, 4, 1, 3 ], [ 4, 8, 9, 5, 3, 1 ], [ 4, 8, 9, -1, 3, 3 ],
      [ 5, 6, 10, 0, 3, 4 ], [ 6, 6, 8, -1, 2, 4 ], [ 6, 6, 9, 4, 5, 4 ],
      [ 1, 2, 141, 1, 0, 1 ], [ 1, 5, 50, 3, 1, 0 ], [ 1, 6, 42, 4, 1, 0 ],
      [ 1, 6, 44, 5, 1, 1 ], [ 1, 16, 16, 3, 1, 1 ], [ 1, 16, 18, 12, 1, 1 ],
      [ 2, 3, 43, 0, 1, 1 ], [ 2, 4, 36, 3, 2, 2 ], [ 2, 9, 14, 2, 0, 1 ],
      [ 2, 12, 12, 7, 2, 2 ], [ 3, 6, 14, 1, 1, 1 ], [ 4, 4, 16, -1, 2, 1 ],
      [ 4, 5, 15, -2, 3, 3 ], [ 4, 6, 11, 4, 1, 0 ], [ 4, 6, 11, 2, 3, 0 ],
      [ 4, 6, 11, -2, 1, 2 ], [ 4, 6, 13, 4, 1, 4 ], [ 4, 6, 13, 3, 3, 4 ],
      [ 5, 6, 10, 6, 1, 2 ], [ 6, 7, 8, -5, 5, 1 ], [ 1, 1, 329, 1, 1, 1 ],
      [ 1, 3, 90, 2, 0, 1 ], [ 1, 7, 37, 3, 1, 1 ], [ 1, 10, 25, 2, 1, 0 ],
      [ 1, 14, 19, 8, 1, 0 ], [ 1, 17, 19, 17, 1, 0 ], [ 2, 7, 19, 5, 2, 0 ],
      [ 2, 9, 15, 1, 2, 2 ], [ 3, 10, 11, 10, 1, 2 ], [ 5, 7, 9, -3, 4, 3 ] ],
  [ [ 1, 1, 329, 0, 0, 1 ], [ 1, 3, 83, 3, 0, 0 ], [ 1, 12, 21, 3, 1, 0 ],
      [ 1, 12, 21, 0, 0, 1 ], [ 1, 15, 17, 4, 0, 1 ], [ 1, 17, 17, 13, 0, 0 ],
      [ 2, 3, 42, 3, 1, 0 ], [ 2, 6, 21, 0, 0, 1 ], [ 2, 9, 15, 4, 1, 2 ],
      [ 3, 3, 37, 2, 2, 3 ], [ 3, 4, 21, 0, 0, 1 ], [ 3, 5, 18, 5, 1, 1 ],
      [ 3, 5, 18, -2, 1, 2 ], [ 3, 6, 16, 1, 2, 3 ], [ 3, 6, 17, 5, 3, 3 ],
      [ 3, 7, 12, 1, 1, 1 ], [ 3, 7, 14, 3, 3, 3 ], [ 3, 9, 10, 2, 3, 0 ],
      [ 3, 9, 11, 8, 1, 0 ], [ 4, 7, 9, -1, 1, 1 ], [ 4, 8, 9, -4, 1, 3 ],
      [ 5, 5, 12, 4, 5, 2 ], [ 5, 7, 8, -3, 1, 3 ], [ 7, 7, 8, 3, 6, 7 ],
      [ 1, 3, 90, 1, 1, 1 ], [ 1, 6, 44, 5, 0, 1 ], [ 1, 10, 27, 8, 1, 1 ],
      [ 1, 11, 23, 5, 0, 0 ], [ 2, 2, 66, 1, 1, 1 ], [ 2, 3, 43, 1, 0, 1 ],
      [ 3, 3, 29, -2, 2, 1 ], [ 3, 4, 23, 3, 1, 2 ], [ 3, 4, 26, 3, 0, 3 ],
      [ 3, 5, 18, 4, 3, 0 ], [ 3, 8, 12, 5, 3, 2 ], [ 3, 9, 10, 1, 0, 3 ],
      [ 3, 9, 12, 9, 3, 1 ], [ 3, 9, 12, 8, 3, 3 ], [ 3, 10, 11, 9, 3, 0 ],
      [ 5, 6, 9, -3, 1, 2 ], [ 5, 6, 9, 3, 2, 2 ], [ 5, 7, 9, 7, 2, 0 ],
      [ 1, 5, 52, 1, 0, 1 ], [ 1, 8, 33, 6, 0, 1 ], [ 1, 13, 19, 1, 0, 0 ],
      [ 1, 13, 22, 12, 1, 0 ], [ 2, 4, 32, 1, 1, 1 ], [ 2, 5, 25, 2, 1, 0 ],
      [ 4, 5, 14, -4, 1, 2 ], [ 4, 6, 13, 6, 3, 3 ], [ 5, 7, 8, 5, 0, 1 ],
      [ 5, 7, 8, 1, 0, 4 ], [ 1, 1, 247, 0, 1, 0 ], [ 1, 2, 141, 0, 0, 1 ],
      [ 1, 4, 62, 1, 1, 0 ], [ 1, 7, 37, 7, 0, 0 ], [ 1, 13, 20, 5, 1, 1 ],
      [ 2, 10, 13, 1, 2, 1 ], [ 4, 5, 13, -2, 2, 1 ], [ 4, 5, 16, 2, 3, 4 ],
      [ 5, 5, 13, 2, 5, 4 ], [ 6, 7, 8, 7, 3, 0 ] ],
  [ [ 1, 2, 124, 2, 0, 0 ], [ 1, 8, 31, 2, 0, 0 ], [ 1, 8, 32, 6, 0, 0 ],
      [ 1, 13, 19, 0, 0, 0 ], [ 2, 8, 17, 4, 0, 2 ], [ 2, 8, 17, 2, 2, 2 ],
      [ 2, 9, 16, 8, 2, 0 ], [ 3, 5, 17, 2, 2, 0 ], [ 4, 5, 13, 0, 0, 2 ],
      [ 4, 8, 9, 2, 4, 2 ], [ 5, 5, 12, 0, 2, 4 ], [ 5, 7, 9, 4, 4, 4 ],
      [ 2, 3, 42, 2, 2, 0 ], [ 2, 3, 50, 2, 2, 2 ], [ 2, 6, 23, 2, 2, 2 ],
      [ 2, 10, 13, 0, 0, 2 ], [ 5, 6, 11, 6, 2, 4 ], [ 2, 2, 83, 2, 2, 2 ],
      [ 2, 5, 26, 4, 2, 0 ], [ 2, 7, 19, 0, 0, 2 ], [ 2, 11, 14, 10, 2, 0 ],
      [ 3, 5, 18, 0, 2, 2 ], [ 3, 10, 10, -6, 2, 2 ], [ 1, 1, 247, 0, 0, 0 ],
      [ 1, 4, 62, 2, 0, 0 ], [ 1, 16, 16, 6, 0, 0 ], [ 1, 16, 17, 10, 0, 0 ],
      [ 2, 5, 28, 2, 2, 2 ], [ 2, 9, 15, 4, 0, 2 ], [ 2, 12, 13, 10, 2, 2 ],
      [ 3, 8, 12, 6, 2, 2 ], [ 3, 9, 12, -8, 2, 2 ], [ 4, 6, 11, 0, 2, 2 ],
      [ 5, 7, 8, 2, 4, 0 ], [ 5, 8, 8, 6, 2, 4 ], [ 6, 7, 8, 2, 6, 4 ],
      [ 1, 5, 52, 0, 0, 1 ], [ 1, 15, 17, 1, 1, 1 ], [ 3, 3, 31, 1, 1, 2 ],
      [ 3, 5, 17, 3, 1, 0 ], [ 3, 5, 17, 2, 1, 1 ], [ 4, 9, 9, 5, 4, 4 ],
      [ 5, 5, 11, -1, 1, 3 ], [ 5, 7, 9, 5, 3, 4 ], [ 1, 8, 32, 2, 0, 1 ],
      [ 1, 18, 18, 17, 1, 1 ], [ 2, 2, 66, 0, 1, 1 ], [ 2, 4, 31, 0, 1, 0 ],
      [ 2, 4, 32, 4, 1, 0 ], [ 2, 4, 32, 0, 1, 1 ], [ 2, 8, 17, 4, 1, 2 ],
      [ 2, 8, 18, 7, 1, 2 ], [ 2, 9, 16, 8, 2, 1 ], [ 3, 3, 32, 3, 3, 2 ],
      [ 3, 6, 14, 0, 1, 1 ], [ 4, 5, 14, 1, 4, 2 ], [ 4, 5, 14, 1, 1, 3 ],
      [ 4, 8, 8, 3, 0, 0 ], [ 4, 8, 8, 1, 0, 2 ], [ 4, 8, 9, 3, 4, 0 ],
      [ 4, 8, 10, -6, 3, 2 ], [ 5, 8, 8, 4, 3, 5 ], [ 6, 6, 7, -1, 1, 1 ],
      [ 6, 7, 8, 1, 5, 5 ], [ 1, 4, 63, 4, 1, 0 ], [ 1, 11, 23, 1, 0, 1 ],
      [ 3, 3, 29, 1, 3, 1 ], [ 3, 8, 11, -2, 1, 2 ], [ 4, 5, 17, 5, 4, 4 ],
      [ 5, 7, 8, 2, 4, 1 ], [ 5, 7, 8, -2, 2, 3 ], [ 1, 4, 62, 0, 1, 0 ],
      [ 1, 6, 43, 1, 0, 1 ], [ 2, 2, 62, 1, 1, 0 ], [ 2, 3, 44, 3, 2, 1 ],
      [ 2, 5, 26, -3, 1, 1 ], [ 2, 7, 18, 1, 0, 1 ], [ 2, 7, 20, 7, 2, 1 ],
      [ 2, 11, 12, 5, 1, 1 ], [ 2, 11, 12, 3, 2, 1 ], [ 3, 8, 12, -6, 2, 1 ],
      [ 3, 8, 12, 4, 2, 3 ], [ 4, 4, 16, 0, 3, 0 ], [ 4, 4, 17, 3, 4, 0 ],
      [ 4, 5, 16, 3, 0, 4 ], [ 4, 6, 11, 1, 2, 2 ], [ 4, 6, 12, -5, 1, 2 ],
      [ 5, 7, 8, 5, 1, 0 ], [ 5, 8, 8, 6, 1, 4 ], [ 6, 8, 8, 7, 1, 6 ] ],
  [ [ 1, 1, 330, 1, 1, 1 ], [ 1, 2, 124, 1, 1, 0 ], [ 1, 3, 83, 2, 1, 0 ],
      [ 1, 7, 38, 6, 1, 1 ], [ 1, 10, 26, 5, 0, 1 ], [ 1, 10, 27, 8, 0, 1 ],
      [ 1, 14, 18, 1, 0, 1 ], [ 1, 14, 19, 7, 1, 1 ], [ 1, 18, 18, 17, 0, 1 ],
      [ 2, 9, 15, 5, 2, 1 ], [ 3, 3, 31, 0, 1, 2 ], [ 3, 4, 21, 1, 2, 0 ],
      [ 3, 4, 26, 3, 2, 3 ], [ 3, 6, 15, 5, 1, 1 ], [ 3, 9, 10, 3, 2, 2 ],
      [ 3, 9, 11, 7, 2, 2 ], [ 3, 10, 10, -7, 1, 2 ], [ 3, 10, 11, 10, 2, 1 ],
      [ 4, 4, 19, 2, 4, 3 ], [ 4, 5, 14, 0, 1, 3 ], [ 4, 7, 10, -2, 3, 2 ],
      [ 5, 6, 9, 4, 1, 1 ], [ 5, 6, 10, 5, 4, 1 ], [ 5, 7, 8, 1, 3, 3 ],
      [ 6, 6, 9, 1, 4, 5 ], [ 1, 3, 90, 1, 0, 1 ], [ 1, 4, 66, 1, 0, 1 ],
      [ 1, 4, 67, 4, 1, 1 ], [ 1, 6, 43, 0, 0, 1 ], [ 1, 10, 25, 1, 1, 0 ],
      [ 1, 10, 27, 9, 1, 0 ], [ 1, 11, 23, 0, 0, 1 ], [ 1, 11, 25, 10, 1, 0 ],
      [ 1, 15, 17, 4, 1, 0 ], [ 1, 15, 20, 14, 1, 0 ], [ 2, 3, 43, 0, 0, 1 ],
      [ 2, 10, 13, 4, 1, 1 ], [ 3, 4, 23, -1, 2, 2 ], [ 3, 5, 18, 1, 2, 2 ],
      [ 3, 5, 19, 5, 2, 2 ], [ 3, 6, 15, -1, 2, 2 ], [ 3, 6, 16, 5, 3, 2 ],
      [ 3, 7, 12, 2, 1, 0 ], [ 3, 7, 12, 0, 1, 1 ], [ 3, 7, 13, 5, 2, 0 ],
      [ 3, 8, 13, -7, 2, 2 ], [ 3, 9, 10, 1, 3, 1 ], [ 4, 5, 13, 3, 1, 1 ],
      [ 4, 7, 9, 1, 1, 1 ], [ 4, 7, 11, 6, 4, 1 ], [ 4, 7, 11, 6, 0, 3 ],
      [ 4, 9, 9, -7, 1, 3 ], [ 4, 9, 9, -5, 3, 3 ] ],
  [ [ 1, 16, 16, 2, 1, 1 ], [ 1, 16, 18, 12, 0, 1 ], [ 3, 6, 16, 6, 3, 0 ],
      [ 4, 4, 16, 1, 2, 1 ], [ 4, 6, 12, 0, 3, 3 ], [ 1, 1, 330, 0, 0, 1 ],
      [ 1, 7, 37, 2, 1, 1 ], [ 6, 7, 9, 3, 6, 6 ], [ 1, 6, 43, 6, 1, 0 ],
      [ 1, 13, 21, 9, 0, 1 ], [ 3, 9, 10, 0, 0, 3 ], [ 7, 7, 7, -1, 5, 5 ],
      [ 1, 4, 66, 0, 0, 1 ], [ 1, 9, 28, 3, 1, 0 ], [ 3, 10, 10, 5, 3, 3 ],
      [ 4, 4, 18, -3, 3, 2 ], [ 4, 7, 10, 2, 4, 1 ], [ 4, 9, 10, 9, 4, 3 ],
      [ 6, 7, 7, 4, 3, 3 ], [ 3, 11, 11, 11, 3, 3 ], [ 5, 6, 11, 6, 5, 0 ],
      [ 2, 2, 66, 0, 0, 1 ], [ 2, 2, 83, 1, 2, 2 ], [ 2, 6, 21, 3, 0, 0 ],
      [ 2, 8, 17, 1, 2, 2 ], [ 2, 3, 42, 3, 0, 0 ], [ 2, 5, 26, 2, 2, 1 ],
      [ 2, 11, 12, 3, 0, 2 ], [ 2, 12, 12, 9, 0, 0 ], [ 6, 8, 8, 5, 6, 6 ],
      [ 3, 3, 29, 3, 3, 0 ], [ 5, 5, 14, 2, 4, 5 ], [ 1, 2, 124, 0, 1, 0 ],
      [ 1, 16, 17, 9, 0, 1 ], [ 2, 4, 31, 1, 0, 0 ], [ 2, 4, 32, 3, 2, 0 ],
      [ 2, 8, 16, 3, 0, 1 ], [ 2, 8, 18, 8, 2, 1 ], [ 2, 9, 16, 9, 0, 0 ],
      [ 2, 9, 16, 7, 0, 2 ], [ 3, 6, 14, 2, 1, 0 ], [ 4, 4, 17, -3, 3, 1 ],
      [ 4, 6, 11, 1, 3, 1 ], [ 5, 6, 12, 5, 5, 5 ], [ 6, 6, 7, 1, 1, 1 ],
      [ 6, 7, 8, 3, 5, 5 ], [ 1, 5, 51, 5, 1, 0 ], [ 1, 7, 38, 6, 0, 1 ],
      [ 3, 3, 37, 1, 2, 3 ], [ 5, 9, 9, 9, 5, 5 ], [ 6, 7, 9, 7, 6, 4 ],
      [ 1, 3, 90, 0, 0, 1 ], [ 1, 9, 29, 5, 0, 1 ], [ 3, 9, 11, 6, 1, 3 ],
      [ 5, 5, 10, 0, 0, 1 ], [ 5, 6, 9, 0, 3, 2 ], [ 5, 7, 9, 6, 3, 3 ],
      [ 6, 7, 7, 5, 2, 2 ], [ 1, 9, 30, 9, 1, 0 ], [ 1, 14, 18, 2, 1, 0 ],
      [ 2, 3, 50, 1, 2, 2 ], [ 2, 5, 28, 3, 0, 2 ], [ 2, 6, 23, 1, 2, 2 ],
      [ 2, 6, 24, 6, 1, 2 ], [ 2, 7, 18, 3, 0, 0 ], [ 2, 9, 15, 6, 1, 1 ],
      [ 2, 10, 13, 5, 0, 0 ], [ 2, 10, 15, 10, 1, 0 ], [ 3, 6, 15, 5, 0, 1 ],
      [ 4, 5, 14, 1, 0, 3 ], [ 4, 8, 9, 3, 3, 3 ], [ 4, 8, 10, 6, 4, 3 ],
      [ 5, 6, 10, 2, 3, 4 ], [ 6, 6, 8, 1, 4, 3 ], [ 6, 6, 9, 5, 5, 3 ],
      [ 1, 2, 142, 2, 1, 1 ], [ 1, 14, 18, 0, 0, 1 ], [ 2, 4, 36, 3, 0, 2 ],
      [ 2, 5, 26, 5, 0, 0 ], [ 2, 7, 20, 5, 0, 2 ], [ 2, 8, 16, -2, 1, 1 ],
      [ 2, 9, 14, 3, 0, 0 ], [ 2, 11, 14, 11, 0, 0 ], [ 4, 4, 18, 0, 0, 3 ],
      [ 4, 8, 8, -2, 1, 1 ], [ 1, 7, 37, 3, 0, 1 ], [ 1, 17, 17, 12, 1, 1 ],
      [ 5, 7, 9, 3, 0, 5 ], [ 1, 5, 53, 4, 1, 1 ], [ 1, 10, 25, 0, 1, 0 ],
      [ 5, 5, 11, -3, 3, 1 ], [ 5, 7, 9, -6, 3, 1 ], [ 1, 1, 248, 1, 1, 0 ],
      [ 1, 8, 34, 8, 1, 1 ], [ 2, 2, 62, 0, 1, 0 ], [ 2, 4, 32, 1, 0, 1 ],
      [ 2, 5, 28, 1, 2, 2 ], [ 2, 7, 18, 0, 0, 1 ], [ 2, 8, 16, 1, 2, 0 ],
      [ 2, 8, 17, 7, 0, 0 ], [ 4, 8, 9, -3, 3, 2 ], [ 5, 5, 10, 1, 1, 0 ],
      [ 7, 7, 8, -5, 5, 4 ] ],
  [ [ 1, 1, 248, 0, 1, 0 ], [ 1, 2, 124, 1, 0, 0 ], [ 1, 4, 62, 1, 0, 0 ],
      [ 1, 5, 50, 3, 0, 0 ], [ 1, 5, 50, 2, 1, 0 ], [ 1, 5, 53, 4, 0, 1 ],
      [ 1, 8, 31, 1, 0, 0 ], [ 1, 8, 32, 5, 1, 0 ], [ 1, 8, 32, 1, 0, 1 ],
      [ 1, 10, 25, 3, 0, 0 ], [ 1, 10, 26, 7, 0, 0 ], [ 1, 11, 24, 6, 1, 1 ],
      [ 1, 13, 20, 7, 0, 0 ], [ 1, 13, 20, 6, 1, 0 ], [ 1, 15, 18, 8, 1, 1 ],
      [ 1, 16, 17, 9, 1, 0 ], [ 1, 16, 19, 15, 0, 0 ], [ 2, 4, 33, 4, 1, 1 ],
      [ 2, 5, 28, 3, 1, 2 ], [ 2, 9, 14, 2, 1, 0 ], [ 2, 9, 16, -8, 1, 1 ],
      [ 2, 10, 14, -7, 1, 1 ], [ 3, 5, 17, 2, 0, 1 ], [ 3, 5, 20, 3, 2, 3 ],
      [ 3, 6, 14, 1, 0, 1 ], [ 3, 9, 10, 5, 1, 1 ], [ 3, 9, 10, 4, 1, 2 ],
      [ 3, 9, 11, 6, 3, 2 ], [ 4, 5, 13, 1, 3, 0 ], [ 4, 5, 13, 3, 0, 1 ],
      [ 4, 5, 14, -2, 3, 2 ], [ 4, 5, 15, -3, 2, 3 ], [ 4, 6, 11, 3, 2, 1 ],
      [ 4, 6, 11, 0, 3, 1 ], [ 4, 8, 9, 3, 4, 1 ], [ 5, 5, 12, 1, 2, 4 ],
      [ 5, 5, 13, -1, 4, 4 ], [ 5, 6, 9, 4, 0, 1 ], [ 5, 6, 9, -2, 3, 1 ],
      [ 5, 6, 9, 1, 3, 2 ], [ 5, 6, 9, 1, 1, 3 ], [ 5, 6, 10, -5, 2, 2 ],
      [ 5, 6, 10, 5, 2, 3 ], [ 5, 6, 11, 3, 3, 5 ], [ 5, 7, 8, -1, 4, 1 ],
      [ 5, 7, 9, 5, 0, 4 ], [ 5, 8, 9, 7, 5, 4 ], [ 6, 6, 9, 2, 4, 5 ],
      [ 6, 7, 7, -3, 1, 4 ], [ 6, 7, 8, 5, 5, 4 ] ],
  [ [ 1, 6, 42, 4, 0, 0 ], [ 1, 12, 22, 8, 0, 0 ], [ 3, 4, 21, 0, 2, 0 ],
      [ 3, 9, 10, 4, 0, 2 ], [ 4, 6, 11, 4, 0, 0 ], [ 5, 7, 9, -6, 2, 2 ],
      [ 1, 12, 21, 4, 0, 0 ], [ 1, 13, 21, 10, 0, 0 ], [ 5, 6, 9, -2, 2, 2 ],
      [ 1, 3, 83, 2, 0, 0 ], [ 1, 11, 24, 8, 0, 0 ], [ 3, 4, 23, 2, 2, 2 ],
      [ 4, 4, 21, 2, 2, 4 ], [ 4, 7, 11, -6, 2, 2 ], [ 4, 7, 12, 6, 4, 4 ],
      [ 3, 4, 22, 4, 2, 0 ], [ 3, 6, 15, 2, 2, 2 ], [ 4, 7, 11, 4, 0, 4 ],
      [ 1, 2, 124, 0, 0, 0 ], [ 1, 4, 62, 0, 0, 0 ], [ 1, 14, 18, 4, 0, 0 ],
      [ 2, 4, 31, 0, 0, 0 ], [ 2, 5, 25, 2, 0, 0 ], [ 2, 7, 19, 6, 0, 0 ],
      [ 3, 7, 13, -2, 2, 2 ], [ 4, 7, 9, 2, 0, 0 ], [ 2, 2, 63, 2, 2, 0 ],
      [ 2, 3, 50, 2, 0, 2 ], [ 3, 3, 31, 0, 0, 2 ], [ 4, 7, 10, 2, 4, 0 ],
      [ 7, 7, 7, 4, 4, 6 ], [ 1, 4, 63, 4, 0, 0 ], [ 1, 7, 36, 4, 0, 0 ],
      [ 1, 8, 31, 0, 0, 0 ], [ 3, 3, 32, -2, 2, 2 ], [ 3, 7, 13, 4, 0, 2 ],
      [ 4, 8, 9, 2, 0, 4 ], [ 5, 7, 8, 0, 0, 4 ], [ 7, 7, 8, 6, 6, 6 ],
      [ 1, 1, 248, 0, 0, 0 ], [ 1, 8, 33, 8, 0, 0 ], [ 1, 9, 28, 4, 0, 0 ],
      [ 2, 10, 13, 2, 2, 0 ], [ 5, 8, 9, 8, 4, 0 ], [ 1, 1, 331, 1, 1, 1 ],
      [ 1, 3, 83, 1, 1, 0 ], [ 1, 3, 91, 3, 1, 1 ], [ 1, 7, 37, 1, 1, 1 ],
      [ 1, 11, 23, 3, 1, 0 ], [ 1, 11, 25, 9, 1, 1 ], [ 1, 12, 21, 2, 1, 0 ],
      [ 1, 12, 23, 10, 1, 0 ], [ 3, 4, 21, 2, 1, 0 ], [ 3, 4, 23, -2, 1, 2 ],
      [ 3, 7, 13, -5, 1, 1 ], [ 3, 7, 15, 7, 2, 3 ], [ 4, 7, 11, 7, 2, 2 ],
      [ 5, 7, 9, 7, 2, 1 ], [ 5, 7, 9, 3, 2, 5 ], [ 1, 2, 142, 1, 1, 1 ],
      [ 1, 7, 36, 3, 1, 0 ], [ 1, 8, 32, 0, 0, 1 ], [ 1, 10, 26, 4, 1, 1 ],
      [ 1, 10, 28, 10, 1, 1 ], [ 1, 12, 22, 6, 1, 1 ], [ 1, 16, 16, 4, 0, 1 ],
      [ 1, 16, 16, 1, 1, 1 ], [ 1, 16, 18, 12, 1, 0 ], [ 2, 4, 32, 0, 0, 1 ],
      [ 2, 4, 36, 3, 1, 2 ], [ 2, 6, 22, -4, 1, 1 ], [ 2, 9, 14, 1, 0, 1 ],
      [ 2, 12, 12, -8, 1, 1 ], [ 2, 12, 13, 11, 1, 1 ], [ 3, 4, 22, 2, 3, 1 ],
      [ 3, 4, 26, 3, 1, 3 ], [ 3, 6, 16, 6, 3, 1 ], [ 3, 8, 11, 3, 2, 1 ],
      [ 3, 8, 12, 7, 1, 1 ], [ 3, 10, 11, 9, 2, 3 ], [ 4, 4, 16, 0, 2, 1 ],
      [ 4, 5, 15, 4, 3, 3 ], [ 4, 5, 16, 3, 2, 4 ], [ 4, 6, 12, -2, 2, 3 ],
      [ 4, 6, 12, 2, 3, 3 ], [ 4, 7, 9, 0, 1, 1 ], [ 4, 7, 10, 5, 2, 0 ],
      [ 4, 7, 10, 5, 2, 1 ], [ 4, 7, 10, -1, 2, 3 ], [ 4, 8, 9, 1, 4, 2 ],
      [ 4, 8, 9, 2, 1, 4 ], [ 4, 8, 10, 8, 1, 2 ], [ 4, 8, 10, 6, 1, 4 ],
      [ 4, 9, 10, 9, 2, 4 ], [ 5, 7, 10, -5, 3, 4 ], [ 6, 7, 8, -6, 2, 3 ],
      [ 6, 7, 8, 7, 2, 3 ] ],
  [ [ 1, 1, 331, 0, 0, 1 ], [ 1, 2, 142, 1, 0, 1 ], [ 1, 3, 83, 0, 1, 0 ],
      [ 1, 7, 37, 6, 1, 0 ], [ 2, 2, 67, 2, 2, 1 ], [ 2, 5, 25, 1, 1, 0 ],
      [ 2, 7, 19, 5, 1, 1 ], [ 2, 7, 19, 4, 2, 1 ], [ 2, 7, 20, 5, 1, 2 ],
      [ 3, 4, 22, 3, 3, 0 ], [ 3, 5, 17, 3, 0, 0 ], [ 3, 5, 20, 3, 0, 3 ],
      [ 3, 7, 14, 2, 3, 3 ], [ 4, 7, 10, 4, 3, 0 ], [ 5, 7, 8, -4, 1, 2 ],
      [ 5, 7, 8, -2, 3, 2 ], [ 5, 7, 10, 6, 1, 5 ], [ 7, 7, 7, -2, 3, 6 ],
      [ 7, 7, 8, 4, 7, 6 ], [ 1, 6, 42, 3, 1, 0 ], [ 1, 14, 18, 1, 1, 0 ],
      [ 1, 14, 21, 13, 1, 0 ], [ 2, 3, 50, 2, 1, 2 ], [ 2, 5, 27, 5, 2, 1 ],
      [ 2, 7, 18, 2, 1, 0 ], [ 2, 9, 15, 6, 0, 1 ], [ 2, 11, 12, 2, 1, 2 ],
      [ 2, 12, 13, 11, 0, 1 ], [ 3, 3, 28, 1, 2, 0 ], [ 3, 6, 15, 3, 3, 1 ],
      [ 3, 6, 15, 3, 0, 2 ], [ 3, 6, 15, 3, 1, 2 ], [ 3, 7, 12, 1, 0, 1 ],
      [ 3, 7, 13, 4, 1, 2 ], [ 3, 7, 14, -6, 1, 2 ], [ 3, 8, 11, 4, 1, 1 ],
      [ 3, 8, 12, 7, 0, 1 ], [ 4, 5, 15, 2, 4, 3 ], [ 4, 6, 12, -3, 1, 3 ],
      [ 4, 7, 11, 3, 3, 4 ], [ 5, 6, 9, 0, 1, 3 ], [ 5, 6, 10, 1, 3, 4 ],
      [ 5, 6, 11, -5, 1, 4 ], [ 5, 7, 8, 3, 2, 3 ], [ 6, 6, 8, 1, 5, 1 ],
      [ 6, 7, 7, 1, 1, 5 ], [ 6, 7, 8, 3, 3, 6 ], [ 6, 7, 9, 7, 5, 5 ] ],
  [ [ 1, 5, 50, 1, 1, 0 ], [ 1, 10, 26, 6, 1, 0 ], [ 2, 2, 83, 1, 1, 2 ],
      [ 2, 3, 42, 1, 2, 0 ], [ 2, 6, 21, 2, 1, 0 ], [ 2, 10, 14, 6, 1, 2 ],
      [ 2, 10, 14, 5, 2, 2 ], [ 2, 11, 12, 5, 0, 1 ], [ 2, 11, 14, 10, 2, 1 ],
      [ 2, 12, 13, 11, 1, 0 ], [ 3, 8, 13, 7, 2, 3 ], [ 4, 6, 13, 2, 3, 4 ],
      [ 4, 6, 14, 6, 3, 4 ], [ 4, 7, 10, 3, 0, 3 ], [ 4, 8, 10, 7, 0, 3 ],
      [ 5, 6, 9, 1, 0, 3 ], [ 5, 6, 10, 5, 1, 3 ], [ 6, 6, 8, 0, 5, 1 ],
      [ 6, 7, 7, 0, 1, 5 ], [ 6, 7, 8, 5, 0, 5 ], [ 1, 9, 29, 4, 1, 1 ],
      [ 1, 15, 17, 3, 0, 1 ], [ 2, 7, 21, 7, 2, 2 ], [ 2, 9, 17, 9, 2, 2 ],
      [ 2, 11, 13, 7, 0, 2 ], [ 3, 5, 17, -1, 1, 1 ], [ 3, 5, 19, 5, 1, 2 ],
      [ 5, 6, 11, 4, 5, 4 ], [ 5, 7, 9, -5, 4, 1 ], [ 1, 1, 249, 1, 1, 0 ],
      [ 1, 2, 125, 2, 1, 0 ], [ 1, 11, 25, 9, 0, 1 ], [ 2, 5, 29, 5, 2, 2 ],
      [ 2, 9, 15, 5, 2, 0 ], [ 3, 9, 10, 4, 2, 1 ], [ 5, 5, 11, 1, 1, 3 ],
      [ 5, 6, 9, 4, 1, 0 ], [ 1, 2, 142, 0, 0, 1 ], [ 1, 6, 44, 4, 1, 1 ],
      [ 1, 14, 18, 0, 1, 0 ], [ 2, 3, 44, 3, 1, 1 ], [ 2, 4, 36, 1, 2, 2 ],
      [ 2, 5, 26, 3, 1, 1 ], [ 2, 5, 26, 1, 2, 1 ], [ 2, 6, 23, 3, 0, 2 ],
      [ 2, 6, 23, 3, 1, 2 ], [ 2, 7, 20, 7, 2, 0 ], [ 2, 8, 16, 2, 1, 1 ],
      [ 2, 9, 14, 0, 0, 1 ], [ 2, 11, 12, 3, 2, 0 ], [ 3, 6, 14, 0, 0, 1 ],
      [ 4, 5, 14, 0, 0, 3 ], [ 4, 6, 11, 2, 1, 2 ], [ 4, 8, 8, 2, 1, 1 ],
      [ 5, 5, 12, -1, 1, 4 ], [ 6, 6, 8, -3, 3, 2 ], [ 6, 6, 8, 3, 4, 2 ],
      [ 6, 8, 8, 7, 4, 6 ] ],
  [ [ 1, 1, 249, 0, 1, 0 ], [ 1, 4, 63, 3, 1, 0 ], [ 1, 5, 50, 0, 1, 0 ],
      [ 1, 5, 51, 5, 0, 0 ], [ 1, 8, 33, 5, 1, 1 ], [ 1, 9, 28, 2, 1, 0 ],
      [ 1, 9, 29, 7, 0, 0 ], [ 1, 13, 20, 5, 0, 1 ], [ 1, 13, 20, 4, 1, 1 ],
      [ 2, 4, 33, 3, 2, 1 ], [ 2, 5, 25, 0, 1, 0 ], [ 2, 10, 13, 4, 0, 1 ],
      [ 3, 3, 29, 2, 2, 1 ], [ 3, 5, 18, 2, 1, 2 ], [ 3, 5, 19, 4, 3, 2 ],
      [ 3, 10, 11, 9, 1, 3 ], [ 4, 5, 13, 0, 3, 0 ], [ 4, 5, 13, 2, 2, 1 ],
      [ 4, 5, 16, 3, 1, 4 ], [ 4, 7, 9, 1, 0, 1 ], [ 4, 7, 10, 4, 3, 1 ],
      [ 5, 5, 10, 0, 1, 0 ], [ 5, 5, 12, 4, 5, 0 ], [ 5, 5, 12, -1, 4, 3 ],
      [ 5, 6, 10, -3, 4, 2 ], [ 5, 6, 10, 3, 5, 2 ], [ 5, 6, 10, 3, 0, 4 ],
      [ 5, 6, 10, 3, 2, 4 ], [ 5, 7, 8, 5, 0, 0 ], [ 5, 7, 8, -3, 3, 1 ],
      [ 5, 7, 10, 7, 5, 3 ], [ 5, 7, 10, 7, 4, 4 ], [ 5, 7, 10, 4, 5, 5 ],
      [ 5, 8, 9, 7, 5, 0 ], [ 1, 1, 332, 1, 1, 1 ], [ 1, 3, 83, 1, 0, 0 ],
      [ 1, 4, 67, 3, 1, 1 ], [ 1, 7, 37, 2, 0, 1 ], [ 1, 12, 21, 1, 1, 0 ],
      [ 1, 12, 22, 7, 1, 0 ], [ 1, 15, 17, 5, 0, 0 ], [ 1, 17, 17, 12, 0, 1 ],
      [ 2, 7, 19, 5, 0, 1 ], [ 2, 9, 16, 7, 1, 2 ], [ 2, 11, 12, 5, 1, 0 ],
      [ 3, 7, 13, -4, 2, 1 ], [ 3, 8, 13, 8, 3, 1 ], [ 3, 9, 10, 5, 0, 1 ],
      [ 4, 6, 12, 1, 3, 3 ], [ 4, 6, 13, 5, 4, 3 ], [ 4, 7, 11, -5, 3, 2 ],
      [ 4, 8, 9, -4, 3, 1 ], [ 6, 6, 7, 0, 1, 1 ], [ 6, 7, 7, 1, 0, 5 ],
      [ 6, 7, 8, 2, 5, 5 ] ],
  [ [ 1, 3, 83, 0, 0, 0 ], [ 1, 11, 23, 4, 0, 0 ], [ 2, 12, 13, 10, 0, 2 ],
      [ 3, 3, 28, 0, 2, 0 ], [ 3, 4, 21, 2, 0, 0 ], [ 3, 4, 23, 0, 2, 2 ],
      [ 3, 6, 15, 0, 2, 2 ], [ 3, 7, 12, 2, 0, 0 ], [ 3, 8, 12, 6, 0, 2 ],
      [ 3, 9, 10, 4, 2, 0 ], [ 3, 9, 11, 8, 0, 0 ], [ 4, 6, 11, 2, 0, 2 ],
      [ 5, 6, 11, -2, 4, 4 ], [ 6, 7, 7, -2, 2, 4 ], [ 1, 2, 125, 2, 0, 0 ],
      [ 1, 5, 50, 2, 0, 0 ], [ 2, 3, 42, 0, 2, 0 ], [ 3, 5, 18, 2, 0, 2 ],
      [ 3, 6, 14, 2, 0, 0 ], [ 6, 6, 9, 4, 6, 2 ], [ 1, 1, 249, 0, 0, 0 ],
      [ 1, 10, 25, 2, 0, 0 ], [ 2, 2, 83, 0, 0, 2 ], [ 5, 5, 13, 4, 4, 4 ],
      [ 5, 6, 10, 6, 2, 0 ], [ 1, 6, 43, 6, 0, 0 ], [ 1, 15, 19, 12, 0, 0 ],
      [ 2, 7, 20, 4, 2, 2 ], [ 4, 4, 17, 2, 2, 2 ], [ 4, 5, 14, 4, 2, 2 ],
      [ 4, 7, 11, 4, 2, 4 ], [ 5, 7, 8, 4, 2, 2 ], [ 6, 7, 8, 4, 6, 0 ],
      [ 1, 1, 332, 0, 0, 1 ], [ 1, 3, 91, 2, 1, 1 ], [ 1, 12, 21, 0, 1, 0 ],
      [ 1, 15, 19, 11, 1, 1 ], [ 3, 3, 37, 1, 1, 3 ], [ 3, 5, 17, 1, 1, 1 ],
      [ 3, 5, 21, 5, 3, 3 ], [ 3, 7, 12, 0, 0, 1 ], [ 3, 8, 11, 2, 1, 2 ],
      [ 3, 9, 11, 4, 3, 3 ], [ 3, 9, 12, 8, 0, 3 ], [ 5, 7, 9, -5, 2, 3 ],
      [ 1, 3, 84, 3, 1, 0 ], [ 1, 6, 44, 4, 0, 1 ], [ 1, 11, 24, 7, 1, 0 ],
      [ 1, 12, 24, 12, 1, 0 ], [ 2, 3, 44, 2, 2, 1 ], [ 2, 11, 12, 2, 2, 1 ],
      [ 3, 4, 24, 4, 3, 2 ], [ 3, 6, 16, 2, 0, 3 ], [ 3, 6, 16, 2, 1, 3 ],
      [ 3, 6, 17, 5, 0, 3 ], [ 3, 8, 12, 4, 0, 3 ], [ 3, 9, 10, 5, 1, 0 ],
      [ 3, 9, 10, 1, 3, 0 ], [ 3, 10, 10, 8, 1, 1 ], [ 4, 4, 21, 1, 2, 4 ],
      [ 4, 6, 12, 6, 1, 1 ], [ 4, 6, 12, 4, 4, 1 ], [ 4, 6, 12, -3, 3, 2 ],
      [ 4, 6, 12, 3, 4, 2 ], [ 4, 7, 11, -6, 3, 1 ], [ 5, 6, 9, -3, 2, 1 ],
      [ 5, 6, 10, -5, 3, 1 ], [ 5, 6, 12, 6, 3, 5 ], [ 6, 6, 7, 1, 1, 0 ],
      [ 6, 6, 8, 1, 5, 0 ], [ 6, 6, 9, 5, 5, 0 ], [ 6, 6, 9, -1, 3, 5 ],
      [ 1, 5, 53, 3, 1, 1 ], [ 1, 11, 24, 6, 0, 1 ], [ 1, 15, 17, 3, 1, 0 ],
      [ 5, 5, 11, 0, 1, 3 ], [ 5, 7, 8, -4, 2, 1 ], [ 1, 4, 67, 3, 0, 1 ],
      [ 1, 14, 19, 7, 0, 1 ], [ 1, 14, 20, 10, 1, 1 ], [ 2, 5, 26, 3, 0, 1 ],
      [ 2, 10, 13, -3, 1, 1 ], [ 4, 4, 17, -1, 2, 2 ], [ 4, 4, 19, -1, 3, 3 ],
      [ 4, 5, 14, 5, 2, 1 ], [ 4, 5, 14, -3, 2, 2 ], [ 4, 6, 11, 3, 2, 0 ],
      [ 4, 7, 10, 3, 1, 3 ], [ 6, 7, 8, 4, 6, 3 ] ],
  [ [ 1, 2, 125, 1, 1, 0 ], [ 1, 2, 143, 2, 1, 1 ], [ 1, 3, 91, 2, 0, 1 ],
      [ 1, 7, 36, 2, 1, 0 ], [ 1, 11, 23, 2, 1, 0 ], [ 1, 11, 26, 11, 1, 1 ],
      [ 1, 12, 23, 9, 1, 1 ], [ 2, 2, 67, 1, 2, 1 ], [ 2, 3, 42, 2, 1, 0 ],
      [ 2, 3, 50, 1, 1, 2 ], [ 2, 6, 23, 6, 2, 1 ], [ 2, 8, 16, -1, 1, 1 ],
      [ 2, 8, 17, 6, 1, 1 ], [ 2, 9, 14, 1, 1, 0 ], [ 2, 11, 12, -4, 1, 1 ],
      [ 2, 11, 12, 1, 1, 2 ], [ 2, 11, 13, 7, 1, 2 ],
      [ 2, 11, 14, -10, 1, 1 ], [ 3, 3, 32, 2, 3, 2 ], [ 3, 4, 22, 3, 2, 1 ],
      [ 3, 4, 23, 1, 2, 2 ], [ 3, 5, 17, 1, 2, 0 ], [ 3, 5, 20, 3, 1, 3 ],
      [ 3, 6, 15, 1, 2, 2 ], [ 3, 6, 16, -5, 1, 2 ], [ 3, 7, 13, 3, 2, 2 ],
      [ 3, 7, 14, -5, 2, 2 ], [ 3, 8, 11, 3, 2, 0 ], [ 3, 8, 11, 4, 0, 1 ],
      [ 3, 8, 11, -2, 2, 1 ], [ 3, 8, 12, 7, 1, 0 ], [ 3, 8, 13, 7, 1, 3 ],
      [ 3, 9, 10, -1, 2, 2 ], [ 3, 9, 11, 7, 0, 2 ], [ 3, 10, 11, 9, 3, 2 ],
      [ 4, 7, 9, 1, 1, 0 ], [ 4, 7, 11, 6, 2, 3 ], [ 4, 8, 9, 6, 1, 1 ],
      [ 5, 5, 11, 2, 4, 1 ], [ 5, 6, 10, -1, 4, 3 ], [ 5, 6, 11, -4, 4, 3 ],
      [ 5, 7, 10, 6, 3, 5 ], [ 5, 8, 9, 7, 1, 5 ], [ 6, 7, 8, -6, 3, 2 ],
      [ 6, 7, 8, 7, 3, 2 ] ],
  [ [ 1, 1, 333, 1, 1, 1 ], [ 1, 2, 125, 0, 1, 0 ], [ 1, 3, 91, 1, 1, 1 ],
      [ 1, 5, 53, 3, 0, 1 ], [ 1, 7, 37, 1, 0, 1 ], [ 1, 13, 21, 9, 1, 0 ],
      [ 1, 15, 18, 8, 0, 1 ], [ 2, 5, 25, 1, 0, 0 ], [ 3, 3, 29, -1, 2, 1 ],
      [ 3, 5, 17, 0, 1, 1 ], [ 3, 6, 15, -2, 1, 2 ], [ 3, 7, 13, 3, 3, 1 ],
      [ 3, 7, 14, 4, 2, 3 ], [ 5, 7, 9, 3, 1, 5 ], [ 6, 7, 7, 5, 0, 2 ],
      [ 1, 1, 250, 1, 1, 0 ], [ 1, 6, 42, 2, 1, 0 ], [ 1, 8, 33, 5, 0, 1 ],
      [ 1, 9, 28, 1, 1, 0 ], [ 1, 10, 26, 4, 0, 1 ], [ 1, 10, 26, 3, 1, 1 ],
      [ 1, 12, 22, 6, 0, 1 ], [ 2, 2, 63, 1, 2, 0 ], [ 2, 3, 50, 1, 0, 2 ],
      [ 2, 4, 33, -3, 1, 1 ], [ 2, 6, 22, 3, 2, 1 ], [ 2, 8, 16, 3, 1, 0 ],
      [ 2, 10, 13, 4, 1, 0 ], [ 2, 10, 13, 1, 2, 0 ], [ 2, 10, 15, 9, 2, 0 ],
      [ 3, 4, 22, 1, 3, 1 ], [ 3, 4, 26, 2, 2, 3 ], [ 3, 5, 18, -1, 1, 2 ],
      [ 3, 7, 12, 1, 1, 0 ], [ 3, 9, 10, -3, 1, 2 ], [ 3, 10, 10, 8, 0, 1 ],
      [ 3, 10, 10, 6, 2, 3 ], [ 4, 6, 11, 1, 3, 0 ], [ 4, 6, 12, 5, 3, 0 ],
      [ 4, 7, 10, -5, 1, 1 ], [ 4, 7, 10, 1, 4, 1 ], [ 4, 7, 10, 2, 2, 3 ],
      [ 4, 8, 9, -5, 1, 2 ], [ 4, 8, 10, 8, 2, 1 ], [ 4, 9, 10, 9, 4, 1 ],
      [ 5, 6, 10, 6, 2, 1 ], [ 5, 6, 10, -4, 4, 1 ], [ 5, 7, 8, 3, 3, 2 ],
      [ 6, 6, 10, 4, 6, 5 ], [ 6, 7, 7, -4, 1, 3 ], [ 6, 7, 8, -3, 5, 3 ],
      [ 6, 7, 8, -5, 2, 4 ] ],
  [ [ 1, 1, 333, 0, 0, 1 ], [ 1, 3, 84, 3, 0, 0 ], [ 1, 9, 28, 0, 1, 0 ],
      [ 1, 9, 30, 9, 0, 0 ], [ 1, 12, 21, 3, 0, 0 ], [ 1, 16, 19, 14, 1, 1 ],
      [ 3, 3, 37, 0, 0, 3 ], [ 3, 9, 10, 0, 3, 0 ], [ 4, 4, 16, -1, 1, 1 ],
      [ 4, 7, 9, 0, 0, 1 ], [ 2, 5, 26, -2, 1, 1 ], [ 2, 9, 14, 0, 1, 0 ],
      [ 5, 6, 9, 0, 0, 3 ], [ 5, 8, 8, 7, 2, 2 ], [ 6, 6, 8, 3, 3, 3 ],
      [ 2, 5, 29, 5, 1, 2 ], [ 2, 8, 17, 5, 2, 1 ], [ 3, 3, 38, 3, 3, 3 ],
      [ 3, 9, 11, 6, 3, 0 ], [ 5, 8, 8, -5, 1, 4 ], [ 1, 4, 67, 2, 1, 1 ],
      [ 1, 6, 42, 3, 0, 0 ], [ 1, 13, 22, 11, 1, 1 ], [ 1, 15, 18, 9, 0, 0 ],
      [ 4, 6, 13, 6, 2, 3 ], [ 1, 1, 250, 0, 1, 0 ], [ 1, 2, 143, 1, 1, 1 ],
      [ 1, 4, 63, 3, 0, 0 ], [ 1, 7, 36, 3, 0, 0 ], [ 1, 7, 37, 0, 0, 1 ],
      [ 1, 7, 38, 5, 1, 1 ], [ 1, 9, 28, 3, 0, 0 ], [ 1, 9, 29, 6, 1, 0 ],
      [ 1, 10, 25, 1, 0, 0 ], [ 1, 10, 27, 9, 0, 0 ], [ 1, 16, 16, 5, 0, 0 ],
      [ 1, 16, 16, 3, 0, 1 ], [ 1, 16, 17, 8, 1, 1 ], [ 2, 5, 28, 2, 1, 2 ],
      [ 2, 8, 16, 1, 1, 1 ], [ 2, 8, 17, 6, 0, 1 ], [ 4, 4, 17, 2, 4, 1 ],
      [ 4, 7, 10, 3, 3, 2 ], [ 4, 7, 11, 7, 1, 2 ], [ 4, 8, 9, 6, 0, 1 ],
      [ 5, 7, 8, 1, 4, 1 ], [ 5, 8, 8, -3, 3, 4 ], [ 1, 2, 125, 1, 0, 0 ],
      [ 1, 5, 50, 1, 0, 0 ], [ 1, 5, 51, 4, 1, 0 ], [ 1, 6, 45, 6, 1, 1 ],
      [ 1, 8, 32, 5, 0, 0 ], [ 1, 8, 33, 7, 1, 0 ], [ 1, 9, 29, 4, 0, 1 ],
      [ 1, 9, 30, 7, 1, 1 ], [ 1, 14, 18, 3, 0, 0 ], [ 1, 14, 20, 11, 0, 0 ],
      [ 1, 15, 17, 2, 0, 1 ], [ 1, 17, 18, 15, 0, 0 ], [ 2, 3, 44, -2, 1, 1 ],
      [ 2, 7, 18, 1, 1, 0 ], [ 2, 9, 15, 6, 1, 0 ], [ 2, 9, 15, 3, 1, 2 ],
      [ 3, 5, 18, 3, 3, 1 ], [ 3, 6, 14, 1, 1, 0 ], [ 3, 6, 15, 5, 1, 0 ],
      [ 3, 8, 11, -1, 1, 2 ], [ 4, 5, 13, 3, 1, 0 ], [ 4, 8, 9, 4, 2, 3 ],
      [ 4, 8, 9, 0, 3, 3 ], [ 4, 9, 9, -6, 2, 3 ], [ 4, 9, 9, 6, 3, 4 ],
      [ 5, 6, 9, 3, 0, 2 ], [ 5, 6, 9, 3, 1, 2 ], [ 5, 7, 9, 6, 0, 3 ],
      [ 6, 6, 9, 4, 6, 1 ], [ 6, 7, 9, 7, 6, 1 ], [ 6, 7, 9, -4, 4, 5 ],
      [ 6, 7, 9, 6, 6, 5 ], [ 6, 8, 8, -7, 1, 5 ] ],
  [ [ 2, 5, 25, 0, 0, 0 ], [ 3, 5, 17, 0, 2, 0 ], [ 1, 10, 25, 0, 0, 0 ],
      [ 4, 9, 9, 8, 2, 2 ], [ 1, 5, 50, 0, 0, 0 ], [ 5, 6, 9, 4, 0, 0 ],
      [ 2, 3, 50, 0, 0, 2 ], [ 2, 10, 13, 0, 2, 0 ], [ 2, 10, 15, 10, 0, 0 ],
      [ 1, 2, 125, 0, 0, 0 ], [ 1, 7, 37, 6, 0, 0 ], [ 1, 13, 22, 12, 0, 0 ],
      [ 2, 6, 21, 2, 0, 0 ], [ 2, 9, 14, 2, 0, 0 ], [ 3, 6, 16, -4, 2, 2 ],
      [ 3, 8, 11, 2, 0, 2 ], [ 6, 6, 9, -2, 4, 4 ], [ 6, 7, 8, 6, 0, 4 ],
      [ 1, 1, 250, 0, 0, 0 ], [ 1, 11, 25, 10, 0, 0 ], [ 1, 14, 19, 8, 0, 0 ],
      [ 2, 2, 63, 0, 2, 0 ], [ 2, 3, 42, 2, 0, 0 ], [ 2, 5, 28, 2, 0, 2 ],
      [ 2, 7, 18, 2, 0, 0 ], [ 2, 11, 12, 2, 0, 2 ], [ 2, 11, 13, 6, 2, 2 ],
      [ 2, 12, 13, 10, 2, 0 ], [ 3, 4, 23, 2, 0, 2 ], [ 3, 9, 10, 2, 2, 2 ],
      [ 4, 5, 14, 4, 0, 2 ], [ 5, 5, 11, 2, 4, 0 ], [ 5, 7, 9, -4, 4, 2 ],
      [ 2, 2, 67, -1, 1, 1 ], [ 2, 8, 17, 3, 1, 2 ], [ 3, 5, 18, 5, 1, 0 ],
      [ 5, 8, 8, 4, 0, 5 ], [ 7, 7, 8, 3, 7, 6 ], [ 1, 9, 29, 3, 1, 1 ],
      [ 4, 9, 9, -7, 2, 2 ], [ 1, 14, 20, 10, 0, 1 ], [ 4, 4, 19, 3, 3, 3 ],
      [ 4, 5, 14, 5, 2, 0 ], [ 4, 6, 11, -3, 1, 1 ], [ 5, 6, 11, 3, 0, 5 ],
      [ 3, 7, 13, -3, 1, 2 ], [ 1, 2, 143, 1, 0, 1 ], [ 1, 6, 44, 3, 1, 1 ],
      [ 1, 7, 36, 1, 1, 0 ], [ 1, 8, 32, 4, 1, 0 ], [ 1, 12, 23, 9, 0, 1 ],
      [ 2, 3, 44, 1, 2, 1 ], [ 2, 4, 36, 2, 1, 2 ], [ 2, 6, 21, 1, 1, 0 ],
      [ 2, 6, 22, 5, 1, 0 ], [ 2, 6, 22, 4, 1, 1 ], [ 2, 8, 16, 2, 0, 1 ],
      [ 2, 8, 16, 0, 1, 1 ], [ 2, 11, 12, 1, 2, 1 ], [ 2, 11, 13, 8, 1, 1 ],
      [ 3, 3, 32, 1, 3, 2 ], [ 3, 4, 22, -3, 1, 1 ], [ 3, 8, 12, 6, 1, 2 ],
      [ 3, 8, 12, 4, 1, 3 ], [ 4, 6, 11, -1, 1, 2 ], [ 4, 6, 12, 5, 2, 2 ],
      [ 4, 7, 11, 6, 1, 3 ], [ 4, 8, 8, 2, 0, 1 ], [ 4, 8, 9, 6, 1, 0 ],
      [ 4, 8, 9, 1, 1, 4 ], [ 4, 8, 11, 8, 3, 4 ], [ 6, 7, 8, 7, 3, 1 ],
      [ 6, 8, 8, 8, 3, 5 ], [ 7, 8, 8, 8, 6, 7 ], [ 1, 3, 91, 1, 0, 1 ],
      [ 1, 4, 63, 2, 1, 0 ], [ 1, 5, 53, 2, 1, 1 ], [ 1, 11, 23, 1, 1, 0 ],
      [ 1, 15, 19, 11, 0, 1 ], [ 3, 4, 23, 2, 1, 2 ], [ 3, 5, 17, 1, 0, 1 ],
      [ 3, 5, 20, 2, 2, 3 ], [ 3, 8, 11, 4, 1, 0 ], [ 4, 5, 15, 5, 4, 2 ],
      [ 5, 5, 11, -1, 4, 1 ], [ 5, 5, 11, -1, 3, 2 ], [ 5, 7, 8, 0, 4, 1 ],
      [ 5, 7, 9, -4, 3, 3 ], [ 5, 8, 9, 8, 3, 4 ] ] ]
);


==> anc/GAP/forms/data/3x3_odd.txt <==
#
#The Brandt-Intrau-Schiemann Table of Odd Ternary Quadratic Forms
#
#Keywords: tables, reduced, primitive, positive definite, ternary quadratic forms, three-dimensional lattices, genus
#
#About this Catalogue of Lattices | Return to my home page
#
#In 1958 H. Brandt and O. Intrau published a table of primitive positive-definite ternary quadratic forms of discriminants up to -1000 -- see Math. Reviews 21 #4938. Alexander Schiemann (aschi@math.uni-sb.de) has recomputed these tables and kindly allowed us to include them here.
#
#Notation: A ternary quadratic form
#
#      a1 x1^2     +     a2 x2^2     +     a3 x3^2     +     a4 x2 x3     +     a5 x3 x1     +     a6 x1 x2
#
#(where a1 ... a6 are integers) is printed as
#
#      a1 a2 a3 a4 a5 a6
#
#The discriminant of this form is
#
#      d = a1 a4^2 + a2 a5^2 + a3 a6^2 - a4 a5 a6 - 4 a1 a2 a3
#
#The associated matrix A =
#
#  [ 2a1   a6   a5 ]
#  [ a6   2a2   a4 ]
#  [ a5   a4   2a3 ],
#
#has determinant -2d.
#
#The form is positive-definite if the associated matrix is positive-definite (in which case d is negative), and primitive if the g.c.d. of the a_i is 1.
#
#The form is called odd (or integer-matrix) if a4, a5 and a6 are all even, otherwise it is even (or integer-valued). For example, x1^2 + x2^2 + x3^2 ( or 1 1 1 0 0 0) is odd, while A_3, x1^2 + x2^2 + x3^2 + x2 x3 + x3 x1 + x1 x2 (or 1 1 1 1 1 1) is even. For a primitive odd form, the matrix A has all even entries, and (1/2)A is the Gram matrix of a lattice whose squared lengths are both even and odd. For a primitive even form, the g.c.d. of the entries of A is 1, and the lattice with Gram matrix A has only even squared lengths.
#
#The tables give all primitive forms of discriminants up through -1000. The forms of a given discriminant are grouped according to their genus. There is one line for each form.
#
#(The Brandt-Intrau tables include some additional information not given here, such as the number of automorphs of each form.)
#
#THE PRESENT FILE CONTAINS THE ODD FORMS.
#FOR THE EVEN FORMS, CLICK HERE.
#
3x3mat := a -> [[2*a[1], a[6], a[5]], [a[6], 2*a[2], a[4]], [a[5], a[4], 2*a[3]]];

odd := [
#
#B.-I.discr = -4 = -1 *2^2
#    2^3_3
#         1:
[1, 1, 1, 0, 0, 0],
#B.-I.discr = -8 = -1 *2^3
#    [2^2 4^1]_3
#         2:
[1, 1, 2, 0, 0, 0],
#B.-I.discr = -12 = -1 *2^2 *3
#    1^2 3^-1
#        2^-3_5
#             3:
[1, 1, 3, 0, 0, 0],
#    1^-2 3^1
#        2^-3_1
#             4:
[1, 2, 2, 2, 0, 0],
#B.-I.discr = -16 = -1 *2^4
#    [2^1 4^2]_3
#         6:
[1, 2, 2, 0, 0, 0],
#    2^2_2 8^1_1
#         5:
[1, 1, 4, 0, 0, 0],
#B.-I.discr = -20 = -1 *2^2 *5
#    1^2 5^-1
#        2^-3_7
#             7:
[1, 1, 5, 0, 0, 0],
#    1^-2 5^1
#        2^-3_3
#             8:
[1, 2, 3, 2, 0, 0],
#B.-I.discr = -24 = -1 *2^3 *3
#    1^-2 3^-1
#        [2^-2 4^1]_5
#             10:
[1, 2, 3, 0, 0, 0],
#    1^2 3^1
#        [2^-2 4^1]_1
#             9:
[1, 1, 6, 0, 0, 0],
#B.-I.discr = -28 = -1 *2^2 *7
#    1^-2 7^-1
#        2^3_5
#             13:
[2, 2, 3, 2, 2, 2],
#    1^2 7^1
#        2^3_1
#             11:
[1, 1, 7, 0, 0, 0],
#             12:
[1, 2, 4, 2, 0, 0],
#B.-I.discr = -32 = -1 *2^5
#    [2^1 4^1 8^1]_3
#         15:
[1, 2, 4, 0, 0, 0],
#    2^-2_4 16^-1_3
#         16:
[1, 3, 3, 2, 0, 0],
#    2^-2_2 16^-1_5
#         17:
[2, 2, 3, 2, 2, 0],
#    2^2_2 16^1_1
#         14:
[1, 1, 8, 0, 0, 0],
#B.-I.discr = -36 = -1 *2^2 *3^2
#    1^1 3^-2
#        2^3_3
#             21:
[2, 2, 3, 0, 0, 2],
#    1^-1 3^2
#        2^3_7
#             20:
[1, 3, 3, 0, 0, 0],
#    1^2 9^-1
#        2^3_3
#             18:
[1, 1, 9, 0, 0, 0],
#    1^-2 9^1
#        2^3_3
#             19:
[1, 2, 5, 2, 0, 0],
#B.-I.discr = -40 = -1 *2^3 *5
#    1^-2 5^-1
#        [2^-2 4^1]_7
#             23:
[1, 2, 5, 0, 0, 0],
#    1^2 5^1
#        [2^-2 4^1]_3
#             22:
[1, 1, 10, 0, 0, 0],
#             24:
[2, 2, 3, 0, 2, 0],
#B.-I.discr = -44 = -1 *2^2 *11
#    1^2 11^-1
#        2^-3_5
#             25:
[1, 1, 11, 0, 0, 0],
#             27:
[1, 3, 4, 2, 0, 0],
#    1^-2 11^1
#        2^-3_1
#             26:
[1, 2, 6, 2, 0, 0],
#B.-I.discr = -48 = -1 *2^4 *3
#    1^2 3^-1
#        2^-1_5 4^2_II
#             31:
[1, 4, 4, 4, 0, 0],
#        [2^-1 4^2]_5
#             32:
[2, 2, 3, 0, 0, 0],
#        2^-2_4 8^1_1
#             30:
[1, 3, 4, 0, 0, 0],
#        2^-2_6 8^1_7
#             28:
[1, 1, 12, 0, 0, 0],
#    1^-2 3^1
#        [2^-1 4^2]_1
#             29:
[1, 2, 6, 0, 0, 0],
#        2^-2_2 8^1_7
#             33:
[2, 3, 3, 2, 2, 2],
#B.-I.discr = -52 = -1 *2^2 *13
#    1^2 13^-1
#        2^-3_7
#             34:
[1, 1, 13, 0, 0, 0],
#             36:
[2, 2, 5, 2, 2, 2],
#    1^-2 13^1
#        2^-3_3
#             35:
[1, 2, 7, 2, 0, 0],
#             37:
[2, 3, 3, 2, 0, 2],
#B.-I.discr = -56 = -1 *2^3 *7
#    1^-2 7^-1
#        [2^2 4^1]_5
#             40:
[1, 3, 5, 2, 0, 0],
#    1^2 7^1
#        [2^2 4^1]_1
#             38:
[1, 1, 14, 0, 0, 0],
#             39:
[1, 2, 7, 0, 0, 0],
#B.-I.discr = -60 = -1 *2^2 *3  *5
#    1^-2 3^-1
#        1^-2 5^-1
#            2^3_1
#                 42:
[1, 2, 8, 2, 0, 0],
#                 43:
[1, 3, 5, 0, 0, 0],
#        1^2 5^1
#            2^3_5
#                 46:
[2, 3, 3, 0, 0, 2],
#    1^2 3^1
#        1^-2 5^-1
#            2^3_5
#                 45:
[2, 2, 5, 0, 0, 2],
#        1^2 5^1
#            2^3_1
#                 41:
[1, 1, 15, 0, 0, 0],
#                 44:
[1, 4, 4, 2, 0, 0],
#B.-I.discr = -64 = -1 *2^6
#    2^-1_3 8^-2_II
#         53:
[3, 3, 3, -2, 2, 2],
#    2^1_1 8^2_2
#         49:
[1, 4, 4, 0, 0, 0],
#    [2^1 4^1]_2 16^1_1
#         48:
[1, 2, 8, 0, 0, 0],
#    [2^1 4^1]_4 16^1_7
#         52:
[2, 3, 3, 2, 0, 0],
#    2^-2_6 32^-1_5
#         50:
[1, 4, 5, 4, 0, 0],
#    2^2_2 32^1_1
#         47:
[1, 1, 16, 0, 0, 0],
#         51:
[2, 2, 5, 2, 2, 0],
#B.-I.discr = -68 = -1 *2^2 *17
#    1^-2 17^-1
#        2^3_7
#             56:
[1, 3, 6, 2, 0, 0],
#             57:
[2, 3, 4, 2, 2, 2],
#    1^2 17^1
#        2^3_3
#             54:
[1, 1, 17, 0, 0, 0],
#             55:
[1, 2, 9, 2, 0, 0],
#B.-I.discr = -72 = -1 *2^3 *3^2
#    1^-1 3^-2
#        [2^2 4^1]_3
#             60:
[1, 3, 6, 0, 0, 0],
#    1^1 3^2
#        [2^2 4^1]_7
#             62:
[2, 3, 3, 0, 0, 0],
#    1^-2 9^-1
#        [2^2 4^1]_3
#             59:
[1, 2, 9, 0, 0, 0],
#             63:
[2, 3, 4, 2, 0, 2],
#    1^2 9^1
#        [2^2 4^1]_3
#             58:
[1, 1, 18, 0, 0, 0],
#             61:
[2, 2, 5, 0, 2, 0],
#B.-I.discr = -76 = -1 *2^2 *19
#    1^2 19^-1
#        2^-3_5
#             64:
[1, 1, 19, 0, 0, 0],
#             66:
[1, 4, 5, 2, 0, 0],
#             68:
[2, 3, 4, 2, 2, 0],
#    1^-2 19^1
#        2^-3_1
#             65:
[1, 2, 10, 2, 0, 0],
#             67:
[2, 2, 7, 2, 2, 2],
#B.-I.discr = -80 = -1 *2^4 *5
#    1^2 5^-1
#        [2^-1 4^2]_7
#             73:
[1, 4, 6, 4, 0, 0],
#             74:
[2, 2, 5, 0, 0, 0],
#        2^-2_6 8^1_1
#             69:
[1, 1, 20, 0, 0, 0],
#             72:
[1, 4, 5, 0, 0, 0],
#    1^-2 5^1
#        2^-1_3 4^2_II
#             76:
[3, 3, 3, 2, 2, 2],
#        [2^-1 4^2]_3
#             70:
[1, 2, 10, 0, 0, 0],
#        2^-2_2 8^1_1
#             75:
[2, 3, 4, 0, 0, 2],
#        2^-2_4 8^1_7
#             71:
[1, 3, 7, 2, 0, 0],
#B.-I.discr = -84 = -1 *2^2 *3  *7
#    1^2 3^-1
#        1^2 7^-1
#            2^-3_7
#                 77:
[1, 1, 21, 0, 0, 0],
#        1^-2 7^1
#            2^-3_3
#                 79:
[1, 3, 7, 0, 0, 0],
#                 82:
[2, 3, 4, 0, 2, 0],
#    1^-2 3^1
#        1^2 7^-1
#            2^-3_3
#                 78:
[1, 2, 11, 2, 0, 0],
#                 83:
[3, 3, 3, 0, 2, 2],
#        1^-2 7^1
#            2^-3_7
#                 80:
[1, 5, 5, 4, 0, 0],
#                 81:
[2, 2, 7, 0, 0, 2],
#B.-I.discr = -88 = -1 *2^3 *11
#    1^-2 11^-1
#        [2^-2 4^1]_5
#             85:
[1, 2, 11, 0, 0, 0],
#             86:
[2, 3, 4, 2, 0, 0],
#    1^2 11^1
#        [2^-2 4^1]_1
#             84:
[1, 1, 22, 0, 0, 0],
#             87:
[2, 3, 5, 2, 2, 2],
#B.-I.discr = -92 = -1 *2^2 *23
#    1^-2 23^-1
#        2^3_5
#             92:
[2, 3, 5, 2, 0, 2],
#    1^2 23^1
#        2^3_1
#             88:
[1, 1, 23, 0, 0, 0],
#             89:
[1, 2, 12, 2, 0, 0],
#             90:
[1, 3, 8, 2, 0, 0],
#             91:
[1, 4, 6, 2, 0, 0],
#B.-I.discr = -96 = -1 *2^5 *3
#    1^-2 3^-1
#        [2^-1 4^1 8^1]_5
#             94:
[1, 2, 12, 0, 0, 0],
#             100:
[2, 3, 4, 0, 0, 0],
#        2^2_6 16^-1_3
#             101:
[3, 3, 3, 0, 0, 2],
#        2^-2_4 16^1_1
#             95:
[1, 3, 8, 0, 0, 0],
#             102:
[3, 3, 4, -2, 2, 2],
#        2^-2_6 16^1_7
#             98:
[1, 5, 5, 2, 0, 0],
#    1^2 3^1
#        [2^-1 4^1 8^1]_1
#             96:
[1, 4, 6, 0, 0, 0],
#        2^2_2 16^-1_3
#             93:
[1, 1, 24, 0, 0, 0],
#        2^2_0 16^-1_5
#             97:
[1, 4, 7, 4, 0, 0],
#        2^-2_2 16^1_7
#             99:
[2, 2, 7, 2, 2, 0],
#B.-I.discr = -100 = -1 *2^2 *5^2
#    1^1 5^-2
#        2^3_7
#             108:
[2, 3, 5, 0, 0, 2],
#    1^-1 5^2
#        2^3_3
#             105:
[1, 5, 5, 0, 0, 0],
#    1^2 25^-1
#        2^3_3
#             103:
[1, 1, 25, 0, 0, 0],
#             107:
[2, 3, 5, 2, 2, 0],
#    1^-2 25^1
#        2^3_3
#             104:
[1, 2, 13, 2, 0, 0],
#             106:
[2, 2, 9, 2, 2, 2],
#B.-I.discr = -104 = -1 *2^3 *13
#    1^-2 13^-1
#        [2^-2 4^1]_7
#             110:
[1, 2, 13, 0, 0, 0],
#             112:
[1, 5, 6, 4, 0, 0],
#    1^2 13^1
#        [2^-2 4^1]_3
#             109:
[1, 1, 26, 0, 0, 0],
#             111:
[1, 3, 9, 2, 0, 0],
#             113:
[2, 2, 7, 0, 2, 0],
#B.-I.discr = -108 = -1 *2^2 *3^3
#    1^-1 3^-1 9^-1
#        2^-3_5
#             116:
[1, 3, 9, 0, 0, 0],
#    1^1 3^1 9^-1
#        2^-3_1
#             119:
[2, 2, 9, 0, 0, 2],
#    1^1 3^-1 9^1
#        2^-3_5
#             120:
[2, 3, 5, 0, 2, 0],
#    1^-1 3^1 9^1
#        2^-3_1
#             118:
[1, 6, 6, 6, 0, 0],
#    1^2 27^-1
#        2^-3_5
#             114:
[1, 1, 27, 0, 0, 0],
#             117:
[1, 4, 7, 2, 0, 0],
#             122:
[2, 4, 5, 4, 2, 2],
#    1^-2 27^1
#        2^-3_1
#             115:
[1, 2, 14, 2, 0, 0],
#             121:
[2, 3, 6, 2, 2, 2],
#B.-I.discr = -112 = -1 *2^4 *7
#    1^-2 7^-1
#        [2^1 4^2]_5
#             128:
[2, 3, 5, 2, 0, 0],
#        2^2_6 8^1_7
#             129:
[2, 3, 6, 2, 0, 2],
#    1^2 7^1
#        2^1_1 4^2_II
#             126:
[1, 4, 8, 4, 0, 0],
#        [2^1 4^2]_1
#             124:
[1, 2, 14, 0, 0, 0],
#             127:
[2, 2, 7, 0, 0, 0],
#        2^2_0 8^1_1
#             125:
[1, 4, 7, 0, 0, 0],
#             131:
[3, 3, 4, 2, 2, 2],
#        2^2_2 8^1_7
#             123:
[1, 1, 28, 0, 0, 0],
#             130:
[2, 4, 5, 4, 2, 0],
#B.-I.discr = -116 = -1 *2^2 *29
#    1^2 29^-1
#        2^-3_7
#             132:
[1, 1, 29, 0, 0, 0],
#             135:
[1, 5, 6, 2, 0, 0],
#    1^-2 29^1
#        2^-3_3
#             133:
[1, 2, 15, 2, 0, 0],
#             134:
[1, 3, 10, 2, 0, 0],
#             136:
[3, 3, 4, 0, 2, 2],
#B.-I.discr = -120 = -1 *2^3 *3  *5
#    1^2 3^-1
#        1^2 5^-1
#            [2^2 4^1]_1
#                 137:
[1, 1, 30, 0, 0, 0],
#                 141:
[2, 3, 5, 0, 0, 0],
#        1^-2 5^1
#            [2^2 4^1]_5
#                 139:
[1, 3, 10, 0, 0, 0],
#    1^-2 3^1
#        1^2 5^-1
#            [2^2 4^1]_5
#                 140:
[1, 5, 6, 0, 0, 0],
#                 143:
[3, 3, 4, 2, 2, 0],
#        1^-2 5^1
#            [2^2 4^1]_1
#                 138:
[1, 2, 15, 0, 0, 0],
#                 142:
[2, 3, 6, 0, 0, 2],
#B.-I.discr = -124 = -1 *2^2 *31
#    1^-2 31^-1
#        2^3_5
#             148:
[2, 2, 11, 2, 2, 2],
#             149:
[2, 3, 6, 2, 2, 0],
#    1^2 31^1
#        2^3_1
#             144:
[1, 1, 31, 0, 0, 0],
#             145:
[1, 2, 16, 2, 0, 0],
#             146:
[1, 4, 8, 2, 0, 0],
#             147:
[1, 5, 7, 4, 0, 0],
#             150:
[2, 4, 5, 2, 2, 2],
#B.-I.discr = -128 = -1 *2^7
#    2^1_1 [8^1 16^1]_2
#         154:
[1, 4, 8, 0, 0, 0],
#    2^1_7 [8^1 16^1]_4
#         160:
[3, 3, 4, 0, 0, 2],
#    [2^-1 4^1]_0 32^-1_3
#         156:
[1, 6, 6, 4, 0, 0],
#    [2^-1 4^1]_6 32^-1_5
#         159:
[2, 4, 5, 4, 0, 0],
#    [2^1 4^1]_2 32^1_1
#         152:
[1, 2, 16, 0, 0, 0],
#    [2^1 4^1]_4 32^1_7
#         161:
[3, 3, 5, -2, 2, 2],
#    2^-2_4 64^-1_3
#         153:
[1, 3, 11, 2, 0, 0],
#         162:
[3, 4, 4, 4, 2, 2],
#    2^-2_2 64^-1_5
#         158:
[2, 3, 7, 2, 2, 2],
#    2^2_2 64^1_1
#         151:
[1, 1, 32, 0, 0, 0],
#         155:
[1, 4, 9, 4, 0, 0],
#         157:
[2, 2, 9, 2, 2, 0],
#B.-I.discr = -132 = -1 *2^2 *3  *11
#    1^-2 3^-1
#        1^2 11^-1
#            2^3_7
#                 165:
[1, 3, 11, 0, 0, 0],
#                 169:
[2, 3, 7, 2, 0, 2],
#                 171:
[3, 3, 4, 0, 2, 0],
#        1^-2 11^1
#            2^3_3
#                 164:
[1, 2, 17, 2, 0, 0],
#                 168:
[2, 3, 6, 0, 2, 0],
#    1^2 3^1
#        1^2 11^-1
#            2^3_3
#                 163:
[1, 1, 33, 0, 0, 0],
#                 167:
[2, 2, 11, 0, 0, 2],
#        1^-2 11^1
#            2^3_7
#                 166:
[1, 6, 7, 6, 0, 0],
#                 170:
[2, 4, 5, 2, 0, 2],
#B.-I.discr = -136 = -1 *2^3 *17
#    1^-2 17^-1
#        [2^2 4^1]_7
#             174:
[1, 5, 7, 2, 0, 0],
#             176:
[2, 3, 6, 2, 0, 0],
#    1^2 17^1
#        [2^2 4^1]_3
#             172:
[1, 1, 34, 0, 0, 0],
#             173:
[1, 2, 17, 0, 0, 0],
#             175:
[2, 2, 9, 0, 2, 0],
#             177:
[2, 4, 5, 2, 2, 0],
#B.-I.discr = -140 = -1 *2^2 *5  *7
#    1^-2 5^-1
#        1^2 7^-1
#            2^-3_1
#                 179:
[1, 2, 18, 2, 0, 0],
#        1^-2 7^1
#            2^-3_5
#                 180:
[1, 3, 12, 2, 0, 0],
#                 182:
[1, 5, 7, 0, 0, 0],
#                 185:
[2, 4, 5, 0, 0, 2],
#    1^2 5^1
#        1^2 7^-1
#            2^-3_5
#                 178:
[1, 1, 35, 0, 0, 0],
#                 181:
[1, 4, 9, 2, 0, 0],
#                 186:
[3, 4, 4, -2, 2, 2],
#        1^-2 7^1
#            2^-3_1
#                 183:
[1, 6, 6, 2, 0, 0],
#                 184:
[2, 3, 7, 0, 0, 2],
#B.-I.discr = -144 = -1 *2^4 *3^2
#    1^1 3^-2
#        [2^1 4^2]_3
#             195:
[2, 3, 6, 0, 0, 0],
#        2^2_2 8^1_1
#             197:
[2, 5, 5, 4, 2, 2],
#    1^-1 3^2
#        2^1_7 4^2_II
#             200:
[3, 4, 4, 4, 0, 0],
#        [2^1 4^2]_7
#             193:
[1, 6, 6, 0, 0, 0],
#        2^2_6 8^1_1
#             198:
[3, 3, 4, 0, 0, 0],
#        2^2_0 8^1_7
#             189:
[1, 3, 12, 0, 0, 0],
#    1^2 9^-1
#        [2^1 4^2]_3
#             191:
[1, 4, 10, 4, 0, 0],
#             194:
[2, 2, 9, 0, 0, 0],
#        2^2_2 8^1_1
#             187:
[1, 1, 36, 0, 0, 0],
#             190:
[1, 4, 9, 0, 0, 0],
#    1^-2 9^1
#        [2^1 4^2]_3
#             188:
[1, 2, 18, 0, 0, 0],
#             199:
[3, 3, 5, 2, 2, 2],
#        2^2_2 8^1_1
#             192:
[1, 5, 8, 4, 0, 0],
#             196:
[2, 4, 5, 0, 2, 0],
#B.-I.discr = -148 = -1 *2^2 *37
#    1^2 37^-1
#        2^-3_7
#             201:
[1, 1, 37, 0, 0, 0],
#             203:
[2, 2, 13, 2, 2, 2],
#             206:
[2, 5, 5, 4, 0, 2],
#    1^-2 37^1
#        2^-3_3
#             202:
[1, 2, 19, 2, 0, 0],
#             204:
[2, 3, 7, 2, 2, 0],
#             205:
[2, 3, 8, 2, 2, 2],
#             207:
[3, 3, 5, 0, 2, 2],
#B.-I.discr = -152 = -1 *2^3 *19
#    1^-2 19^-1
#        [2^-2 4^1]_5
#             209:
[1, 2, 19, 0, 0, 0],
#             210:
[1, 3, 13, 2, 0, 0],
#             213:
[2, 4, 5, 2, 0, 0],
#    1^2 19^1
#        [2^-2 4^1]_1
#             208:
[1, 1, 38, 0, 0, 0],
#             211:
[1, 6, 7, 4, 0, 0],
#             212:
[2, 3, 8, 2, 0, 2],
#B.-I.discr = -156 = -1 *2^2 *3  *13
#    1^2 3^-1
#        1^2 13^-1
#            2^3_1
#                 214:
[1, 1, 39, 0, 0, 0],
#                 216:
[1, 3, 13, 0, 0, 0],
#                 217:
[1, 4, 10, 2, 0, 0],
#        1^-2 13^1
#            2^3_5
#                 221:
[2, 3, 7, 0, 2, 0],
#    1^-2 3^1
#        1^2 13^-1
#            2^3_5
#                 220:
[2, 2, 13, 0, 0, 2],
#                 222:
[3, 3, 5, 2, 2, 0],
#        1^-2 13^1
#            2^3_1
#                 215:
[1, 2, 20, 2, 0, 0],
#                 218:
[1, 5, 8, 2, 0, 0],
#                 219:
[1, 6, 8, 6, 0, 0],
#                 223:
[3, 4, 4, 2, 2, 2],
#B.-I.discr = -160 = -1 *2^5 *5
#    1^-2 5^-1
#        [2^-1 4^1 8^1]_7
#             225:
[1, 2, 20, 0, 0, 0],
#             233:
[2, 4, 5, 0, 0, 0],
#        2^2_0 16^-1_3
#             229:
[1, 7, 7, 6, 0, 0],
#             235:
[3, 3, 5, 0, 0, 2],
#        2^2_6 16^-1_5
#             236:
[3, 3, 6, -2, 2, 2],
#        2^-2_6 16^1_1
#             228:
[1, 5, 8, 0, 0, 0],
#    1^2 5^1
#        [2^-1 4^1 8^1]_3
#             226:
[1, 4, 10, 0, 0, 0],
#             231:
[2, 3, 7, 2, 0, 0],
#        2^2_2 16^-1_5
#             224:
[1, 1, 40, 0, 0, 0],
#             234:
[2, 5, 5, 2, 2, 2],
#        2^-2_2 16^1_1
#             230:
[2, 2, 11, 2, 2, 0],
#             232:
[2, 3, 8, 0, 0, 2],
#        2^-2_4 16^1_7
#             227:
[1, 4, 11, 4, 0, 0],
#             237:
[3, 4, 4, 0, 2, 2],
#B.-I.discr = -164 = -1 *2^2 *41
#    1^-2 41^-1
#        2^3_7
#             240:
[1, 3, 14, 2, 0, 0],
#             242:
[1, 6, 7, 2, 0, 0],
#             243:
[2, 4, 7, 4, 2, 2],
#             244:
[3, 4, 4, 2, 0, 2],
#    1^2 41^1
#        2^3_3
#             238:
[1, 1, 41, 0, 0, 0],
#             239:
[1, 2, 21, 2, 0, 0],
#             241:
[1, 5, 9, 4, 0, 0],
#B.-I.discr = -168 = -1 *2^3 *3  *7
#    1^-2 3^-1
#        1^2 7^-1
#            [2^-2 4^1]_7
#                 246:
[1, 2, 21, 0, 0, 0],
#                 253:
[3, 3, 5, 0, 2, 0],
#        1^-2 7^1
#            [2^-2 4^1]_3
#                 247:
[1, 3, 14, 0, 0, 0],
#                 250:
[2, 3, 7, 0, 0, 0],
#                 251:
[2, 3, 9, 2, 2, 2],
#    1^2 3^1
#        1^2 7^-1
#            [2^-2 4^1]_3
#                 245:
[1, 1, 42, 0, 0, 0],
#                 249:
[2, 2, 11, 0, 2, 0],
#        1^-2 7^1
#            [2^-2 4^1]_7
#                 248:
[1, 6, 7, 0, 0, 0],
#                 252:
[2, 5, 5, 4, 0, 0],
#B.-I.discr = -172 = -1 *2^2 *43
#    1^2 43^-1
#        2^-3_5
#             254:
[1, 1, 43, 0, 0, 0],
#             256:
[1, 4, 11, 2, 0, 0],
#             258:
[2, 3, 8, 2, 2, 0],
#             260:
[2, 5, 5, 2, 0, 2],
#             261:
[3, 4, 5, 4, 2, 2],
#    1^-2 43^1
#        2^-3_1
#             255:
[1, 2, 22, 2, 0, 0],
#             257:
[2, 2, 15, 2, 2, 2],
#             259:
[2, 3, 9, 2, 0, 2],
#B.-I.discr = -176 = -1 *2^4 *11
#    1^2 11^-1
#        2^-1_5 4^2_II
#             266:
[1, 4, 12, 4, 0, 0],
#             274:
[4, 4, 5, 4, 4, 4],
#        [2^-1 4^2]_5
#             269:
[2, 2, 11, 0, 0, 0],
#             273:
[3, 4, 5, 4, 2, 0],
#        2^-2_4 8^1_1
#             264:
[1, 3, 15, 2, 0, 0],
#             265:
[1, 4, 11, 0, 0, 0],
#             272:
[3, 4, 4, 0, 0, 2],
#        2^-2_6 8^1_7
#             262:
[1, 1, 44, 0, 0, 0],
#             267:
[1, 5, 9, 2, 0, 0],
#    1^-2 11^1
#        [2^-1 4^2]_1
#             263:
[1, 2, 22, 0, 0, 0],
#             268:
[1, 6, 8, 4, 0, 0],
#        2^-2_2 8^1_7
#             270:
[2, 4, 7, 4, 2, 0],
#             271:
[3, 3, 6, 2, 2, 2],
#B.-I.discr = -180 = -1 *2^2 *3^2 *5
#    1^-1 3^-2
#        1^2 5^-1
#            2^-3_7
#                 279:
[1, 6, 9, 6, 0, 0],
#        1^-2 5^1
#            2^-3_3
#                 277:
[1, 3, 15, 0, 0, 0],
#                 289:
[3, 4, 4, 2, 0, 0],
#    1^1 3^2
#        1^2 5^-1
#            2^-3_3
#                 282:
[2, 3, 8, 0, 2, 0],
#                 287:
[3, 3, 5, 0, 0, 0],
#        1^-2 5^1
#            2^-3_7
#                 281:
[2, 2, 15, 0, 0, 2],
#    1^-2 9^-1
#        1^2 5^-1
#            2^-3_7
#                 278:
[1, 5, 9, 0, 0, 0],
#                 286:
[2, 5, 6, 4, 2, 2],
#        1^-2 5^1
#            2^-3_3
#                 276:
[1, 2, 23, 2, 0, 0],
#                 283:
[2, 3, 9, 0, 0, 2],
#                 288:
[3, 3, 6, 0, 2, 2],
#    1^2 9^1
#        1^2 5^-1
#            2^-3_7
#                 275:
[1, 1, 45, 0, 0, 0],
#                 285:
[2, 5, 5, 0, 0, 2],
#        1^-2 5^1
#            2^-3_3
#                 280:
[1, 7, 7, 4, 0, 0],
#                 284:
[2, 4, 7, 2, 2, 2],
#B.-I.discr = -184 = -1 *2^3 *23
#    1^-2 23^-1
#        [2^2 4^1]_5
#             292:
[1, 5, 10, 4, 0, 0],
#             295:
[3, 4, 5, -2, 2, 2],
#    1^2 23^1
#        [2^2 4^1]_1
#             290:
[1, 1, 46, 0, 0, 0],
#             291:
[1, 2, 23, 0, 0, 0],
#             293:
[2, 3, 8, 2, 0, 0],
#             294:
[2, 5, 6, 4, 0, 2],
#B.-I.discr = -188 = -1 *2^2 *47
#    1^-2 47^-1
#        2^3_5
#             302:
[2, 3, 10, 2, 2, 2],
#             304:
[2, 5, 6, 4, 2, 0],
#    1^2 47^1
#        2^3_1
#             296:
[1, 1, 47, 0, 0, 0],
#             297:
[1, 2, 24, 2, 0, 0],
#             298:
[1, 3, 16, 2, 0, 0],
#             299:
[1, 4, 12, 2, 0, 0],
#             300:
[1, 6, 8, 2, 0, 0],
#             301:
[1, 7, 8, 6, 0, 0],
#             303:
[2, 4, 7, 2, 0, 2],
#B.-I.discr = -192 = -1 *2^6 *3
#    1^2 3^-1
#        2^-1_5 8^2_0
#             308:
[1, 4, 12, 0, 0, 0],
#        2^-1_5 8^2_II
#             323:
[4, 4, 5, 4, 4, 0],
#        2^-1_3 8^2_2
#             321:
[3, 4, 4, 0, 0, 0],
#        [2^-1 4^1]_4 16^1_1
#             314:
[2, 3, 8, 0, 0, 0],
#        [2^-1 4^1]_6 16^1_7
#             317:
[2, 5, 5, 2, 0, 0],
#        2^2_2 32^-1_3
#             305:
[1, 1, 48, 0, 0, 0],
#             313:
[2, 2, 13, 2, 2, 0],
#        2^2_0 32^-1_5
#             311:
[1, 7, 7, 2, 0, 0],
#             322:
[3, 4, 5, 4, 0, 0],
#        2^-2_4 32^1_1
#             307:
[1, 3, 16, 0, 0, 0],
#             324:
[4, 4, 5, 2, 4, 4],
#        2^-2_6 32^1_7
#             309:
[1, 4, 13, 4, 0, 0],
#    1^-2 3^1
#        2^1_1 8^-2_II
#             312:
[1, 8, 8, 8, 0, 0],
#        2^-1_3 8^2_6
#             320:
[3, 3, 7, -2, 2, 2],
#        [2^-1 4^1]_0 16^1_1
#             310:
[1, 6, 8, 0, 0, 0],
#             316:
[2, 4, 7, 4, 0, 0],
#        [2^-1 4^1]_2 16^1_7
#             306:
[1, 2, 24, 0, 0, 0],
#             319:
[3, 3, 6, 0, 0, 2],
#        2^2_6 32^-1_3
#             318:
[3, 3, 6, 2, 2, 0],
#        2^-2_2 32^1_7
#             315:
[2, 3, 10, 2, 0, 2],
#B.-I.discr = -196 = -1 *2^2 *7^2
#    1^-1 7^-2
#        2^3_3
#             333:
[3, 5, 5, -4, 2, 2],
#    1^1 7^2
#        2^3_7
#             328:
[1, 7, 7, 0, 0, 0],
#             331:
[2, 4, 7, 0, 0, 2],
#    1^-2 49^-1
#        2^3_3
#             327:
[1, 5, 10, 2, 0, 0],
#             329:
[2, 2, 17, 2, 2, 2],
#             330:
[2, 3, 9, 2, 2, 0],
#    1^2 49^1
#        2^3_3
#             325:
[1, 1, 49, 0, 0, 0],
#             326:
[1, 2, 25, 2, 0, 0],
#             332:
[2, 5, 6, 2, 2, 2],
#B.-I.discr = -200 = -1 *2^3 *5^2
#    1^-1 5^-2
#        [2^2 4^1]_7
#             337:
[1, 5, 10, 0, 0, 0],
#    1^1 5^2
#        [2^2 4^1]_3
#             340:
[2, 3, 10, 0, 0, 2],
#             342:
[2, 5, 5, 0, 0, 0],
#    1^-2 25^-1
#        [2^2 4^1]_3
#             335:
[1, 2, 25, 0, 0, 0],
#             336:
[1, 3, 17, 2, 0, 0],
#             341:
[2, 4, 7, 2, 2, 0],
#    1^2 25^1
#        [2^2 4^1]_3
#             334:
[1, 1, 50, 0, 0, 0],
#             338:
[1, 6, 9, 4, 0, 0],
#             339:
[2, 2, 13, 0, 2, 0],
#             343:
[3, 4, 5, 2, 2, 2],
#B.-I.discr = -204 = -1 *2^2 *3  *17
#    1^-2 3^-1
#        1^2 17^-1
#            2^-3_1
#                 345:
[1, 2, 26, 2, 0, 0],
#                 352:
[3, 3, 6, 0, 2, 0],
#        1^-2 17^1
#            2^-3_5
#                 346:
[1, 3, 17, 0, 0, 0],
#                 348:
[1, 5, 11, 4, 0, 0],
#                 351:
[2, 3, 9, 0, 2, 0],
#                 353:
[3, 4, 5, 0, 2, 2],
#    1^2 3^1
#        1^2 17^-1
#            2^-3_5
#                 344:
[1, 1, 51, 0, 0, 0],
#                 347:
[1, 4, 13, 2, 0, 0],
#                 354:
[4, 4, 5, 4, 4, 2],
#        1^-2 17^1
#            2^-3_1
#                 349:
[1, 6, 10, 6, 0, 0],
#                 350:
[2, 2, 17, 0, 0, 2],
#B.-I.discr = -208 = -1 *2^4 *13
#    1^2 13^-1
#        [2^-1 4^2]_7
#             358:
[1, 4, 14, 4, 0, 0],
#             360:
[2, 2, 13, 0, 0, 0],
#             364:
[2, 5, 6, 4, 0, 0],
#        2^-2_6 8^1_1
#             355:
[1, 1, 52, 0, 0, 0],
#             357:
[1, 4, 13, 0, 0, 0],
#             365:
[2, 5, 6, 2, 0, 2],
#    1^-2 13^1
#        2^-1_3 4^2_II
#             366:
[3, 3, 7, 2, 2, 2],
#        [2^-1 4^2]_3
#             356:
[1, 2, 26, 0, 0, 0],
#             361:
[2, 3, 9, 2, 0, 0],
#        2^-2_2 8^1_1
#             362:
[2, 3, 11, 2, 2, 2],
#             363:
[2, 4, 7, 0, 2, 0],
#        2^-2_4 8^1_7
#             359:
[1, 7, 8, 4, 0, 0],
#             367:
[3, 4, 5, 2, 0, 2],
#B.-I.discr = -212 = -1 *2^2 *53
#    1^2 53^-1
#        2^-3_7
#             368:
[1, 1, 53, 0, 0, 0],
#             371:
[1, 6, 9, 2, 0, 0],
#             373:
[2, 5, 6, 2, 2, 0],
#    1^-2 53^1
#        2^-3_3
#             369:
[1, 2, 27, 2, 0, 0],
#             370:
[1, 3, 18, 2, 0, 0],
#             372:
[2, 3, 11, 2, 0, 2],
#             374:
[3, 3, 7, 0, 2, 2],
#             375:
[3, 4, 5, 2, 2, 0],
#B.-I.discr = -216 = -1 *2^3 *3^3
#    1^1 3^-1 9^-1
#        [2^-2 4^1]_5
#             382:
[2, 3, 9, 0, 0, 0],
#    1^-1 3^1 9^-1
#        [2^-2 4^1]_1
#             380:
[1, 6, 9, 0, 0, 0],
#    1^-1 3^-1 9^1
#        [2^-2 4^1]_5
#             378:
[1, 3, 18, 0, 0, 0],
#    1^1 3^1 9^1
#        [2^-2 4^1]_1
#             384:
[2, 5, 6, 0, 0, 2],
#    1^-2 27^-1
#        [2^-2 4^1]_5
#             377:
[1, 2, 27, 0, 0, 0],
#             379:
[1, 5, 11, 2, 0, 0],
#             383:
[2, 4, 7, 2, 0, 0],
#             386:
[3, 4, 6, 4, 2, 2],
#    1^2 27^1
#        [2^-2 4^1]_1
#             376:
[1, 1, 54, 0, 0, 0],
#             381:
[1, 7, 9, 6, 0, 0],
#             385:
[2, 5, 7, 4, 2, 2],
#B.-I.discr = -220 = -1 *2^2 *5  *11
#    1^2 5^-1
#        1^2 11^-1
#            2^3_1
#                 387:
[1, 1, 55, 0, 0, 0],
#                 389:
[1, 4, 14, 2, 0, 0],
#                 390:
[1, 5, 11, 0, 0, 0],
#                 398:
[2, 5, 7, 4, 0, 2],
#                 399:
[3, 4, 5, 0, 0, 2],
#        1^-2 11^1
#            2^3_5
#                 394:
[2, 3, 10, 2, 2, 0],
#                 397:
[2, 5, 6, 0, 2, 0],
#    1^-2 5^1
#        1^2 11^-1
#            2^3_5
#                 393:
[2, 2, 19, 2, 2, 2],
#                 395:
[2, 3, 11, 0, 0, 2],
#        1^-2 11^1
#            2^3_1
#                 388:
[1, 2, 28, 2, 0, 0],
#                 391:
[1, 7, 8, 2, 0, 0],
#                 392:
[1, 8, 8, 6, 0, 0],
#                 396:
[2, 4, 9, 4, 2, 2],
#B.-I.discr = -224 = -1 *2^5 *7
#    1^-2 7^-1
#        [2^1 4^1 8^1]_5
#             406:
[1, 6, 10, 4, 0, 0],
#             413:
[3, 4, 5, 0, 2, 0],
#        2^-2_6 16^-1_3
#             405:
[1, 5, 12, 4, 0, 0],
#        2^-2_4 16^-1_5
#             402:
[1, 3, 19, 2, 0, 0],
#             415:
[4, 4, 5, 2, 2, 4],
#        2^2_6 16^1_7
#             414:
[3, 4, 6, 4, 2, 0],
#    1^2 7^1
#        [2^1 4^1 8^1]_1
#             401:
[1, 2, 28, 0, 0, 0],
#             403:
[1, 4, 14, 0, 0, 0],
#             410:
[2, 4, 7, 0, 0, 0],
#        2^-2_2 16^-1_3
#             409:
[2, 2, 15, 2, 2, 0],
#             411:
[3, 3, 7, 0, 0, 2],
#        2^2_0 16^1_1
#             404:
[1, 4, 15, 4, 0, 0],
#             407:
[1, 7, 8, 0, 0, 0],
#             412:
[3, 3, 8, -2, 2, 2],
#        2^2_2 16^1_7
#             400:
[1, 1, 56, 0, 0, 0],
#             408:
[1, 8, 9, 8, 0, 0],
#B.-I.discr = -228 = -1 *2^2 *3  *19
#    1^2 3^-1
#        1^-2 19^-1
#            2^3_7
#                 418:
[1, 3, 19, 0, 0, 0],
#                 423:
[2, 5, 7, 4, 2, 0],
#                 425:
[3, 4, 5, 2, 0, 0],
#        1^2 19^1
#            2^3_3
#                 416:
[1, 1, 57, 0, 0, 0],
#                 421:
[2, 3, 10, 0, 2, 0],
#    1^-2 3^1
#        1^-2 19^-1
#            2^3_3
#                 417:
[1, 2, 29, 2, 0, 0],
#                 420:
[2, 2, 19, 0, 0, 2],
#                 427:
[3, 5, 5, 4, 2, 2],
#        1^2 19^1
#            2^3_7
#                 419:
[1, 6, 11, 6, 0, 0],
#                 422:
[2, 3, 12, 2, 2, 2],
#                 424:
[3, 3, 7, 2, 2, 0],
#                 426:
[3, 4, 6, -2, 2, 2],
#B.-I.discr = -232 = -1 *2^3 *29
#    1^-2 29^-1
#        [2^-2 4^1]_7
#             429:
[1, 2, 29, 0, 0, 0],
#             433:
[2, 5, 6, 2, 0, 0],
#             435:
[3, 5, 5, 4, 0, 2],
#    1^2 29^1
#        [2^-2 4^1]_3
#             428:
[1, 1, 58, 0, 0, 0],
#             430:
[2, 2, 15, 0, 2, 0],
#             431:
[2, 3, 10, 2, 0, 0],
#             432:
[2, 3, 12, 2, 0, 2],
#             434:
[2, 5, 7, 2, 2, 2],
#B.-I.discr = -236 = -1 *2^2 *59
#    1^2 59^-1
#        2^-3_5
#             436:
[1, 1, 59, 0, 0, 0],
#             438:
[1, 3, 20, 2, 0, 0],
#             439:
[1, 4, 15, 2, 0, 0],
#             440:
[1, 5, 12, 2, 0, 0],
#             442:
[1, 7, 9, 4, 0, 0],
#             443:
[2, 4, 9, 2, 2, 2],
#             445:
[4, 4, 5, 2, 4, 2],
#    1^-2 59^1
#        2^-3_1
#             437:
[1, 2, 30, 2, 0, 0],
#             441:
[1, 6, 10, 2, 0, 0],
#             444:
[2, 6, 7, 6, 2, 2],
#B.-I.discr = -240 = -1 *2^4 *3  *5
#    1^-2 3^-1
#        1^-2 5^-1
#            2^1_1 4^2_II
#                 453:
[1, 8, 8, 4, 0, 0],
#                 466:
[4, 4, 5, 0, 0, 4],
#            [2^1 4^2]_1
#                 447:
[1, 2, 30, 0, 0, 0],
#                 463:
[3, 4, 6, 4, 0, 0],
#            2^2_0 8^1_1
#                 448:
[1, 3, 20, 0, 0, 0],
#                 461:
[3, 3, 8, 2, 2, 2],
#                 462:
[3, 4, 5, 0, 0, 0],
#            2^2_2 8^1_7
#                 451:
[1, 5, 12, 0, 0, 0],
#                 457:
[2, 4, 9, 4, 2, 0],
#        1^2 5^1
#            [2^1 4^2]_5
#                 455:
[2, 3, 10, 0, 0, 0],
#                 464:
[3, 5, 5, -2, 2, 2],
#            2^2_6 8^1_7
#                 456:
[2, 3, 12, 0, 0, 2],
#                 460:
[3, 3, 7, 0, 2, 0],
#    1^2 3^1
#        1^-2 5^-1
#            [2^1 4^2]_5
#                 458:
[2, 5, 6, 0, 0, 0],
#            2^2_6 8^1_7
#                 459:
[2, 6, 7, 6, 2, 0],
#        1^2 5^1
#            2^1_1 4^2_II
#                 450:
[1, 4, 16, 4, 0, 0],
#            [2^1 4^2]_1
#                 452:
[1, 6, 10, 0, 0, 0],
#                 454:
[2, 2, 15, 0, 0, 0],
#            2^2_0 8^1_1
#                 449:
[1, 4, 15, 0, 0, 0],
#                 465:
[4, 4, 5, 2, 4, 0],
#            2^2_2 8^1_7
#                 446:
[1, 1, 60, 0, 0, 0],
#                 467:
[4, 5, 5, 4, 4, 4],
#B.-I.discr = -244 = -1 *2^2 *61
#    1^2 61^-1
#        2^-3_7
#             468:
[1, 1, 61, 0, 0, 0],
#             470:
[1, 5, 13, 4, 0, 0],
#             472:
[2, 2, 21, 2, 2, 2],
#             475:
[2, 5, 7, 2, 0, 2],
#    1^-2 61^1
#        2^-3_3
#             469:
[1, 2, 31, 2, 0, 0],
#             471:
[1, 7, 10, 6, 0, 0],
#             473:
[2, 3, 11, 2, 2, 0],
#             474:
[2, 4, 9, 2, 0, 2],
#             476:
[3, 3, 8, 0, 2, 2],
#             477:
[3, 4, 6, 2, 2, 2],
#B.-I.discr = -248 = -1 *2^3 *31
#    1^-2 31^-1
#        [2^2 4^1]_5
#             480:
[1, 3, 21, 2, 0, 0],
#             481:
[1, 6, 11, 4, 0, 0],
#             485:
[3, 4, 6, 0, 2, 2],
#    1^2 31^1
#        [2^2 4^1]_1
#             478:
[1, 1, 62, 0, 0, 0],
#             479:
[1, 2, 31, 0, 0, 0],
#             482:
[1, 7, 9, 2, 0, 0],
#             483:
[2, 3, 13, 2, 2, 2],
#             484:
[2, 5, 7, 4, 0, 0],
#B.-I.discr = -252 = -1 *2^2 *3^2 *7
#    1^1 3^-2
#        1^-2 7^-1
#            2^3_5
#                 494:
[2, 2, 21, 0, 0, 2],
#                 495:
[2, 3, 11, 0, 2, 0],
#        1^2 7^1
#            2^3_1
#                 500:
[2, 5, 8, 4, 2, 2],
#                 503:
[3, 5, 5, 4, 0, 0],
#    1^-1 3^2
#        1^-2 7^-1
#            2^3_1
#                 488:
[1, 3, 21, 0, 0, 0],
#                 490:
[1, 6, 12, 6, 0, 0],
#        1^2 7^1
#            2^3_5
#                 501:
[3, 3, 7, 0, 0, 0],
#    1^2 9^-1
#        1^-2 7^-1
#            2^3_5
#                 498:
[2, 5, 7, 2, 2, 0],
#        1^2 7^1
#            2^3_1
#                 486:
[1, 1, 63, 0, 0, 0],
#                 489:
[1, 4, 16, 2, 0, 0],
#                 491:
[1, 7, 9, 0, 0, 0],
#                 497:
[2, 4, 9, 0, 0, 2],
#    1^-2 9^1
#        1^-2 7^-1
#            2^3_5
#                 496:
[2, 3, 13, 2, 0, 2],
#                 504:
[3, 5, 6, -4, 2, 2],
#        1^2 7^1
#            2^3_1
#                 487:
[1, 2, 32, 2, 0, 0],
#                 492:
[1, 8, 8, 2, 0, 0],
#                 493:
[1, 8, 9, 6, 0, 0],
#                 499:
[2, 5, 7, 0, 0, 2],
#                 502:
[3, 4, 6, 2, 0, 2],
#B.-I.discr = -256 = -1 *2^8
#    2^-1_5 16^-2_2
#         521:
[4, 5, 5, 2, 4, 4],
#    2^-1_3 16^-2_4
#         516:
[3, 3, 8, 0, 0, 2],
#    2^1_1 16^2_2
#         510:
[1, 8, 8, 0, 0, 0],
#    2^1_1 8^1_1 32^1_1
#         507:
[1, 4, 16, 0, 0, 0],
#         519:
[4, 4, 5, 0, 4, 0],
#    [2^-1 4^1]_4 64^-1_3
#         513:
[2, 3, 11, 2, 0, 0],
#    [2^-1 4^1]_2 64^-1_5
#         511:
[1, 8, 10, 8, 0, 0],
#         517:
[3, 3, 9, -2, 2, 2],
#    [2^1 4^1]_2 64^1_1
#         506:
[1, 2, 32, 0, 0, 0],
#         514:
[2, 4, 9, 4, 0, 0],
#    [2^1 4^1]_4 64^1_7
#         518:
[3, 5, 5, 2, 2, 2],
#    2^-2_6 128^-1_5
#         509:
[1, 5, 13, 2, 0, 0],
#         520:
[4, 5, 5, 4, 0, 4],
#    2^2_2 128^1_1
#         505:
[1, 1, 64, 0, 0, 0],
#         508:
[1, 4, 17, 4, 0, 0],
#         512:
[2, 2, 17, 2, 2, 0],
#         515:
[2, 5, 8, 4, 0, 2],
#B.-I.discr = -260 = -1 *2^2 *5  *13
#    1^-2 5^-1
#        1^-2 13^-1
#            2^3_3
#                 523:
[1, 2, 33, 2, 0, 0],
#                 525:
[1, 5, 13, 0, 0, 0],
#        1^2 13^1
#            2^3_7
#                 524:
[1, 3, 22, 2, 0, 0],
#                 529:
[2, 5, 7, 0, 2, 0],
#                 530:
[3, 4, 6, 2, 2, 0],
#    1^2 5^1
#        1^-2 13^-1
#            2^3_7
#                 526:
[1, 6, 11, 2, 0, 0],
#                 528:
[2, 3, 13, 0, 0, 2],
#                 531:
[3, 4, 7, 4, 2, 2],
#                 533:
[4, 4, 5, -2, 2, 2],
#        1^2 13^1
#            2^3_3
#                 522:
[1, 1, 65, 0, 0, 0],
#                 527:
[1, 9, 9, 8, 0, 0],
#                 532:
[3, 5, 5, 0, 2, 2],
#B.-I.discr = -264 = -1 *2^3 *3  *11
#    1^2 3^-1
#        1^-2 11^-1
#            [2^2 4^1]_7
#                 539:
[1, 7, 10, 4, 0, 0],
#                 541:
[2, 3, 11, 0, 0, 0],
#        1^2 11^1
#            [2^2 4^1]_3
#                 534:
[1, 1, 66, 0, 0, 0],
#                 536:
[1, 3, 22, 0, 0, 0],
#                 540:
[2, 2, 17, 0, 2, 0],
#    1^-2 3^1
#        1^-2 11^-1
#            [2^2 4^1]_3
#                 535:
[1, 2, 33, 0, 0, 0],
#                 538:
[1, 6, 11, 0, 0, 0],
#                 542:
[2, 4, 9, 2, 2, 0],
#                 545:
[3, 4, 6, 0, 0, 2],
#        1^2 11^1
#            [2^2 4^1]_7
#                 537:
[1, 5, 14, 4, 0, 0],
#                 543:
[2, 6, 7, 6, 0, 0],
#                 544:
[3, 3, 8, 2, 2, 0],
#B.-I.discr = -268 = -1 *2^2 *67
#    1^2 67^-1
#        2^-3_5
#             546:
[1, 1, 67, 0, 0, 0],
#             548:
[1, 4, 17, 2, 0, 0],
#             550:
[2, 3, 12, 2, 2, 0],
#             552:
[2, 5, 8, 4, 2, 0],
#             553:
[2, 5, 8, 2, 2, 2],
#             555:
[3, 5, 5, 2, 0, 2],
#             556:
[4, 5, 5, 4, 2, 4],
#    1^-2 67^1
#        2^-3_1
#             547:
[1, 2, 34, 2, 0, 0],
#             549:
[2, 2, 23, 2, 2, 2],
#             551:
[2, 3, 14, 2, 2, 2],
#             554:
[2, 6, 7, 4, 2, 2],
#B.-I.discr = -272 = -1 *2^4 *17
#    1^-2 17^-1
#        2^1_7 4^2_II
#             571:
[3, 4, 7, 4, 2, 0],
#             573:
[4, 4, 7, 4, 4, 4],
#        [2^1 4^2]_7
#             562:
[1, 6, 12, 4, 0, 0],
#             568:
[2, 5, 7, 2, 0, 0],
#        2^2_6 8^1_1
#             566:
[2, 3, 14, 2, 0, 2],
#             570:
[3, 4, 6, 0, 2, 0],
#        2^2_0 8^1_7
#             559:
[1, 3, 23, 2, 0, 0],
#             563:
[1, 7, 11, 6, 0, 0],
#             572:
[3, 4, 7, -2, 2, 2],
#    1^2 17^1
#        [2^1 4^2]_3
#             558:
[1, 2, 34, 0, 0, 0],
#             561:
[1, 4, 18, 4, 0, 0],
#             565:
[2, 2, 17, 0, 0, 0],
#             569:
[3, 3, 9, 2, 2, 2],
#        2^2_2 8^1_1
#             557:
[1, 1, 68, 0, 0, 0],
#             560:
[1, 4, 17, 0, 0, 0],
#             564:
[1, 8, 9, 4, 0, 0],
#             567:
[2, 4, 9, 0, 2, 0],
#B.-I.discr = -276 = -1 *2^2 *3  *23
#    1^-2 3^-1
#        1^-2 23^-1
#            2^-3_7
#                 577:
[1, 5, 14, 2, 0, 0],
#                 583:
[2, 6, 7, 4, 0, 2],
#        1^2 23^1
#            2^-3_3
#                 575:
[1, 2, 35, 2, 0, 0],
#                 576:
[1, 3, 23, 0, 0, 0],
#                 581:
[2, 3, 12, 0, 2, 0],
#                 584:
[3, 3, 8, 0, 2, 0],
#                 585:
[3, 3, 9, 0, 2, 2],
#                 586:
[3, 4, 6, 2, 0, 0],
#    1^2 3^1
#        1^-2 23^-1
#            2^-3_3
#                 579:
[1, 7, 10, 2, 0, 0],
#                 582:
[2, 4, 11, 4, 2, 2],
#                 587:
[4, 4, 5, 2, 2, 2],
#        1^2 23^1
#            2^-3_7
#                 574:
[1, 1, 69, 0, 0, 0],
#                 578:
[1, 6, 13, 6, 0, 0],
#                 580:
[2, 2, 23, 0, 0, 2],
#B.-I.discr = -280 = -1 *2^3 *5  *7
#    1^2 5^-1
#        1^2 7^-1
#            [2^-2 4^1]_1
#                 588:
[1, 1, 70, 0, 0, 0],
#                 596:
[2, 5, 8, 2, 0, 2],
#                 598:
[3, 5, 5, 0, 0, 2],
#        1^-2 7^1
#            [2^-2 4^1]_5
#                 590:
[1, 5, 14, 0, 0, 0],
#                 592:
[2, 3, 12, 2, 0, 0],
#                 595:
[2, 5, 7, 0, 0, 0],
#                 599:
[4, 5, 5, -4, 2, 2],
#    1^-2 5^1
#        1^2 7^-1
#            [2^-2 4^1]_5
#                 589:
[1, 2, 35, 0, 0, 0],
#                 594:
[2, 4, 9, 2, 0, 0],
#        1^-2 7^1
#            [2^-2 4^1]_1
#                 591:
[1, 7, 10, 0, 0, 0],
#                 593:
[2, 3, 14, 0, 0, 2],
#                 597:
[2, 6, 7, 4, 2, 0],
#B.-I.discr = -284 = -1 *2^2 *71
#    1^-2 71^-1
#        2^3_5
#             608:
[2, 6, 7, 2, 2, 2],
#             609:
[3, 5, 6, 4, 2, 2],
#    1^2 71^1
#        2^3_1
#             600:
[1, 1, 71, 0, 0, 0],
#             601:
[1, 2, 36, 2, 0, 0],
#             602:
[1, 3, 24, 2, 0, 0],
#             603:
[1, 4, 18, 2, 0, 0],
#             604:
[1, 5, 15, 4, 0, 0],
#             605:
[1, 6, 12, 2, 0, 0],
#             606:
[1, 8, 9, 2, 0, 0],
#             607:
[1, 8, 10, 6, 0, 0],
#             610:
[4, 4, 5, 0, 2, 2],
#B.-I.discr = -288 = -1 *2^5 *3^2
#    1^-1 3^-2
#        [2^1 4^1 8^1]_3
#             616:
[1, 6, 12, 0, 0, 0],
#             631:
[3, 4, 6, 0, 0, 0],
#        2^-2_4 16^-1_3
#             613:
[1, 3, 24, 0, 0, 0],
#             637:
[4, 4, 7, 2, 4, 4],
#        2^-2_2 16^-1_5
#             632:
[3, 4, 7, 4, 0, 0],
#        2^2_2 16^1_1
#             619:
[1, 9, 9, 6, 0, 0],
#    1^1 3^2
#        [2^1 4^1 8^1]_7
#             621:
[2, 3, 12, 0, 0, 0],
#        2^-2_6 16^-1_5
#             638:
[5, 5, 5, -2, 4, 4],
#        2^2_6 16^1_1
#             628:
[3, 3, 8, 0, 0, 0],
#        2^2_0 16^1_7
#             634:
[3, 5, 5, 2, 0, 0],
#    1^-2 9^-1
#        [2^1 4^1 8^1]_3
#             612:
[1, 2, 36, 0, 0, 0],
#             623:
[2, 4, 9, 0, 0, 0],
#             635:
[3, 5, 6, 4, 0, 2],
#        2^-2_4 16^-1_3
#             618:
[1, 8, 11, 8, 0, 0],
#             629:
[3, 3, 9, 0, 0, 2],
#             633:
[3, 4, 7, 2, 2, 2],
#        2^-2_2 16^-1_5
#             622:
[2, 3, 15, 2, 2, 2],
#             630:
[3, 3, 10, -2, 2, 2],
#        2^2_2 16^1_1
#             617:
[1, 8, 9, 0, 0, 0],
#             626:
[2, 5, 9, 4, 2, 2],
#    1^2 9^1
#        [2^1 4^1 8^1]_3
#             614:
[1, 4, 18, 0, 0, 0],
#             624:
[2, 5, 8, 4, 0, 0],
#        2^-2_4 16^-1_3
#             615:
[1, 4, 19, 4, 0, 0],
#             636:
[4, 4, 5, 2, 2, 0],
#        2^-2_2 16^-1_5
#             620:
[2, 2, 19, 2, 2, 0],
#             627:
[2, 7, 7, 6, 2, 2],
#        2^2_2 16^1_1
#             611:
[1, 1, 72, 0, 0, 0],
#             625:
[2, 5, 8, 0, 0, 2],
#B.-I.discr = -292 = -1 *2^2 *73
#    1^-2 73^-1
#        2^3_7
#             641:
[1, 7, 11, 4, 0, 0],
#             644:
[2, 3, 15, 2, 0, 2],
#             645:
[2, 4, 11, 2, 2, 2],
#             646:
[2, 5, 8, 2, 2, 0],
#             648:
[2, 7, 7, 6, 0, 2],
#             649:
[3, 4, 7, 0, 2, 2],
#             650:
[3, 5, 6, 4, 2, 0],
#    1^2 73^1
#        2^3_3
#             639:
[1, 1, 73, 0, 0, 0],
#             640:
[1, 2, 37, 2, 0, 0],
#             642:
[2, 2, 25, 2, 2, 2],
#             643:
[2, 3, 13, 2, 2, 0],
#             647:
[2, 5, 9, 4, 0, 2],
#B.-I.discr = -296 = -1 *2^3 *37
#    1^-2 37^-1
#        [2^-2 4^1]_7
#             652:
[1, 2, 37, 0, 0, 0],
#             654:
[1, 5, 15, 2, 0, 0],
#             655:
[1, 6, 13, 4, 0, 0],
#             659:
[3, 5, 6, -2, 2, 2],
#    1^2 37^1
#        [2^-2 4^1]_3
#             651:
[1, 1, 74, 0, 0, 0],
#             653:
[1, 3, 25, 2, 0, 0],
#             656:
[1, 9, 10, 8, 0, 0],
#             657:
[2, 2, 19, 0, 2, 0],
#             658:
[3, 4, 7, 2, 0, 2],
#B.-I.discr = -300 = -1 *2^2 *3  *5^2
#    1^2 3^-1
#        1^-1 5^-2
#            2^-3_1
#                 667:
[1, 10, 10, 10, 0, 0],
#        1^1 5^2
#            2^-3_5
#                 672:
[2, 5, 8, 0, 2, 0],
#                 675:
[3, 5, 5, 0, 0, 0],
#        1^-2 25^-1
#            2^-3_5
#                 662:
[1, 3, 25, 0, 0, 0],
#                 666:
[1, 7, 12, 6, 0, 0],
#                 671:
[2, 4, 11, 2, 0, 2],
#        1^2 25^1
#            2^-3_5
#                 660:
[1, 1, 75, 0, 0, 0],
#                 663:
[1, 4, 19, 2, 0, 0],
#                 669:
[2, 3, 13, 0, 2, 0],
#                 678:
[4, 5, 5, 2, 2, 4],
#    1^-2 3^1
#        1^-1 5^-2
#            2^-3_5
#                 664:
[1, 5, 15, 0, 0, 0],
#                 677:
[4, 4, 5, 0, 0, 2],
#        1^1 5^2
#            2^-3_1
#                 670:
[2, 3, 15, 0, 0, 2],
#        1^-2 25^-1
#            2^-3_1
#                 661:
[1, 2, 38, 2, 0, 0],
#                 668:
[2, 2, 25, 0, 0, 2],
#                 676:
[3, 6, 6, 6, 2, 2],
#        1^2 25^1
#            2^-3_1
#                 665:
[1, 6, 14, 6, 0, 0],
#                 673:
[2, 6, 7, 2, 0, 2],
#                 674:
[3, 3, 9, 2, 2, 0],
#B.-I.discr = -304 = -1 *2^4 *19
#    1^2 19^-1
#        2^-1_5 4^2_II
#             682:
[1, 4, 20, 4, 0, 0],
#             695:
[4, 5, 5, 2, 0, 4],
#        [2^-1 4^2]_5
#             686:
[2, 2, 19, 0, 0, 0],
#             687:
[2, 3, 13, 2, 0, 0],
#             696:
[4, 5, 6, 4, 4, 4],
#        2^-2_4 8^1_1
#             681:
[1, 4, 19, 0, 0, 0],
#             684:
[1, 7, 11, 2, 0, 0],
#             693:
[3, 4, 8, 4, 2, 2],
#             694:
[4, 4, 5, 0, 2, 0],
#        2^-2_6 8^1_7
#             679:
[1, 1, 76, 0, 0, 0],
#             683:
[1, 5, 16, 4, 0, 0],
#             689:
[2, 5, 9, 2, 2, 2],
#    1^-2 19^1
#        [2^-1 4^2]_1
#             680:
[1, 2, 38, 0, 0, 0],
#             685:
[1, 8, 10, 4, 0, 0],
#             690:
[2, 6, 7, 4, 0, 0],
#        2^-2_2 8^1_7
#             688:
[2, 4, 11, 4, 2, 0],
#             691:
[2, 6, 7, 2, 2, 0],
#             692:
[3, 3, 10, 2, 2, 2],
#B.-I.discr = -308 = -1 *2^2 *7  *11
#    1^-2 7^-1
#        1^-2 11^-1
#            2^-3_7
#                 700:
[1, 6, 13, 2, 0, 0],
#                 705:
[2, 5, 9, 4, 2, 0],
#        1^2 11^1
#            2^-3_3
#                 699:
[1, 3, 26, 2, 0, 0],
#                 703:
[2, 3, 16, 2, 2, 2],
#                 708:
[3, 4, 7, 2, 2, 0],
#                 710:
[3, 5, 7, -4, 2, 2],
#    1^2 7^1
#        1^-2 11^-1
#            2^-3_3
#                 698:
[1, 2, 39, 2, 0, 0],
#                 701:
[1, 7, 11, 0, 0, 0],
#                 704:
[2, 4, 11, 0, 0, 2],
#                 707:
[3, 3, 10, 0, 2, 2],
#                 709:
[3, 4, 7, 0, 0, 2],
#        1^2 11^1
#            2^-3_7
#                 697:
[1, 1, 77, 0, 0, 0],
#                 702:
[1, 9, 9, 4, 0, 0],
#                 706:
[2, 6, 7, 0, 0, 2],
#B.-I.discr = -312 = -1 *2^3 *3  *13
#    1^-2 3^-1
#        1^-2 13^-1
#            [2^2 4^1]_1
#                 712:
[1, 2, 39, 0, 0, 0],
#                 715:
[2, 3, 13, 0, 0, 0],
#                 716:
[2, 3, 16, 2, 0, 2],
#                 720:
[3, 5, 6, 4, 0, 0],
#        1^2 13^1
#            [2^2 4^1]_5
#                 713:
[1, 3, 26, 0, 0, 0],
#                 719:
[3, 3, 9, 0, 2, 0],
#                 721:
[3, 5, 6, 2, 2, 2],
#    1^2 3^1
#        1^-2 13^-1
#            [2^2 4^1]_5
#                 714:
[1, 6, 13, 0, 0, 0],
#                 722:
[4, 5, 5, 4, 2, 2],
#        1^2 13^1
#            [2^2 4^1]_1
#                 711:
[1, 1, 78, 0, 0, 0],
#                 717:
[2, 5, 8, 2, 0, 0],
#                 718:
[2, 6, 7, 0, 2, 0],
#B.-I.discr = -316 = -1 *2^2 *79
#    1^-2 79^-1
#        2^3_5
#             729:
[2, 2, 27, 2, 2, 2],
#             730:
[2, 3, 14, 2, 2, 0],
#             733:
[3, 5, 6, 0, 2, 2],
#    1^2 79^1
#        2^3_1
#             723:
[1, 1, 79, 0, 0, 0],
#             724:
[1, 2, 40, 2, 0, 0],
#             725:
[1, 4, 20, 2, 0, 0],
#             726:
[1, 5, 16, 2, 0, 0],
#             727:
[1, 8, 10, 2, 0, 0],
#             728:
[1, 8, 11, 6, 0, 0],
#             731:
[2, 5, 9, 2, 0, 2],
#             732:
[3, 4, 8, -2, 2, 2],
#             734:
[4, 5, 5, 4, 0, 2],
#B.-I.discr = -320 = -1 *2^6 *5
#    1^2 5^-1
#        2^1_7 8^-2_II
#             758:
[4, 4, 7, 4, 4, 0],
#        2^-1_5 8^2_2
#             738:
[1, 4, 20, 0, 0, 0],
#             757:
[4, 4, 5, 0, 0, 0],
#        [2^-1 4^1]_6 16^1_1
#             749:
[2, 5, 8, 0, 0, 0],
#             761:
[4, 5, 6, 4, 0, 4],
#        [2^-1 4^1]_0 16^1_7
#             741:
[1, 6, 14, 4, 0, 0],
#             750:
[2, 7, 7, 6, 0, 0],
#        2^2_2 32^-1_5
#             735:
[1, 1, 80, 0, 0, 0],
#             745:
[1, 9, 9, 2, 0, 0],
#             746:
[2, 2, 21, 2, 2, 0],
#             760:
[4, 5, 5, 0, 0, 4],
#        2^-2_6 32^1_1
#             739:
[1, 4, 21, 4, 0, 0],
#             740:
[1, 5, 16, 0, 0, 0],
#             762:
[4, 5, 6, 2, 4, 4],
#    1^-2 5^1
#        2^-1_3 8^2_0
#             754:
[3, 4, 7, 0, 2, 0],
#        2^-1_3 8^2_II
#             753:
[3, 3, 11, -2, 2, 2],
#        2^-1_5 8^2_6
#             744:
[1, 8, 12, 8, 0, 0],
#        [2^-1 4^1]_2 16^1_1
#             736:
[1, 2, 40, 0, 0, 0],
#             743:
[1, 8, 10, 0, 0, 0],
#        [2^-1 4^1]_4 16^1_7
#             748:
[2, 4, 11, 4, 0, 0],
#             752:
[3, 3, 10, 0, 0, 2],
#        2^2_0 32^-1_3
#             742:
[1, 7, 12, 4, 0, 0],
#             755:
[3, 4, 8, 4, 2, 0],
#        2^2_6 32^-1_5
#             756:
[3, 6, 6, -4, 2, 2],
#        2^-2_2 32^1_1
#             747:
[2, 3, 16, 0, 0, 2],
#             751:
[2, 7, 7, 4, 2, 2],
#        2^-2_4 32^1_7
#             737:
[1, 3, 27, 2, 0, 0],
#             759:
[4, 4, 7, 2, 2, 4],
#B.-I.discr = -324 = -1 *2^2 *3^4
#    1^1 9^-2
#        2^3_3
#             772:
[2, 5, 9, 0, 0, 2],
#    1^-1 9^2
#        2^3_3
#             768:
[1, 9, 9, 0, 0, 0],
#    1^-1 3^-1 27^-1
#        2^3_7
#             765:
[1, 3, 27, 0, 0, 0],
#             775:
[3, 4, 7, 2, 0, 0],
#    1^1 3^1 27^-1
#        2^3_3
#             770:
[2, 2, 27, 0, 0, 2],
#             778:
[5, 5, 5, 4, 4, 4],
#    1^1 3^-1 27^1
#        2^3_3
#             771:
[2, 3, 14, 0, 2, 0],
#    1^-1 3^1 27^1
#        2^3_7
#             767:
[1, 6, 15, 6, 0, 0],
#             777:
[4, 4, 7, 4, 4, 2],
#    1^2 81^-1
#        2^3_3
#             763:
[1, 1, 81, 0, 0, 0],
#             769:
[1, 9, 10, 6, 0, 0],
#             773:
[2, 5, 10, 4, 2, 2],
#    1^-2 81^1
#        2^3_3
#             764:
[1, 2, 41, 2, 0, 0],
#             766:
[1, 5, 17, 4, 0, 0],
#             774:
[2, 6, 9, 6, 2, 2],
#             776:
[3, 5, 6, 2, 0, 2],
#B.-I.discr = -328 = -1 *2^3 *41
#    1^-2 41^-1
#        [2^2 4^1]_7
#             781:
[1, 7, 13, 6, 0, 0],
#             783:
[2, 3, 14, 2, 0, 0],
#             788:
[2, 6, 7, 2, 0, 0],
#             789:
[3, 5, 6, 2, 2, 0],
#    1^2 41^1
#        [2^2 4^1]_3
#             779:
[1, 1, 82, 0, 0, 0],
#             780:
[1, 2, 41, 0, 0, 0],
#             782:
[2, 2, 21, 0, 2, 0],
#             784:
[2, 3, 17, 2, 2, 2],
#             785:
[2, 4, 11, 2, 2, 0],
#             786:
[2, 5, 9, 4, 0, 0],
#             787:
[2, 5, 10, 4, 0, 2],
#B.-I.discr = -332 = -1 *2^2 *83
#    1^2 83^-1
#        2^-3_5
#             790:
[1, 1, 83, 0, 0, 0],
#             792:
[1, 3, 28, 2, 0, 0],
#             793:
[1, 4, 21, 2, 0, 0],
#             795:
[1, 7, 12, 2, 0, 0],
#             796:
[1, 9, 11, 8, 0, 0],
#             798:
[2, 4, 13, 4, 2, 2],
#             799:
[2, 5, 9, 2, 2, 0],
#             801:
[3, 4, 8, 2, 2, 2],
#             802:
[4, 5, 6, 4, 2, 4],
#    1^-2 83^1
#        2^-3_1
#             791:
[1, 2, 42, 2, 0, 0],
#             794:
[1, 6, 14, 2, 0, 0],
#             797:
[2, 3, 17, 2, 0, 2],
#             800:
[2, 7, 7, 4, 0, 2],
#B.-I.discr = -336 = -1 *2^4 *3  *7
#    1^2 3^-1
#        1^2 7^-1
#            [2^-1 4^2]_7
#                 807:
[1, 4, 22, 4, 0, 0],
#                 813:
[2, 2, 21, 0, 0, 0],
#            2^-2_6 8^1_1
#                 803:
[1, 1, 84, 0, 0, 0],
#                 806:
[1, 4, 21, 0, 0, 0],
#        1^-2 7^1
#            2^-1_3 4^2_II
#                 822:
[3, 4, 8, 4, 0, 0],
#                 825:
[4, 4, 7, 0, 0, 4],
#            [2^-1 4^2]_3
#                 812:
[1, 10, 10, 8, 0, 0],
#                 814:
[2, 3, 14, 0, 0, 0],
#            2^-2_2 8^1_1
#                 818:
[2, 7, 7, 2, 2, 2],
#                 821:
[3, 4, 7, 0, 0, 0],
#            2^-2_4 8^1_7
#                 805:
[1, 3, 28, 0, 0, 0],
#                 810:
[1, 7, 12, 0, 0, 0],
#                 827:
[4, 5, 5, -2, 2, 2],
#    1^-2 3^1
#        1^2 7^-1
#            2^-1_3 4^2_II
#                 820:
[3, 3, 11, 2, 2, 2],
#            [2^-1 4^2]_3
#                 804:
[1, 2, 42, 0, 0, 0],
#                 824:
[3, 5, 6, 0, 0, 2],
#            2^-2_2 8^1_1
#                 815:
[2, 4, 11, 0, 2, 0],
#                 819:
[3, 3, 10, 2, 2, 0],
#            2^-2_4 8^1_7
#                 811:
[1, 8, 11, 4, 0, 0],
#                 823:
[3, 4, 8, 0, 2, 2],
#        1^-2 7^1
#            [2^-1 4^2]_7
#                 809:
[1, 6, 14, 0, 0, 0],
#                 816:
[2, 6, 7, 0, 0, 0],
#                 828:
[4, 5, 6, 4, 4, 0],
#            2^-2_6 8^1_1
#                 808:
[1, 5, 17, 2, 0, 0],
#                 817:
[2, 6, 9, 6, 2, 0],
#                 826:
[4, 5, 5, 4, 0, 0],
#B.-I.discr = -340 = -1 *2^2 *5  *17
#    1^-2 5^-1
#        1^2 17^-1
#            2^-3_3
#                 830:
[1, 2, 43, 2, 0, 0],
#                 838:
[2, 7, 8, 6, 2, 2],
#                 839:
[3, 3, 11, 0, 2, 2],
#                 841:
[3, 5, 6, 0, 2, 0],
#        1^-2 17^1
#            2^-3_7
#                 831:
[1, 5, 17, 0, 0, 0],
#                 833:
[2, 2, 29, 2, 2, 2],
#                 836:
[2, 5, 9, 0, 2, 0],
#    1^2 5^1
#        1^2 17^-1
#            2^-3_7
#                 829:
[1, 1, 85, 0, 0, 0],
#                 837:
[2, 5, 10, 2, 2, 2],
#                 843:
[5, 5, 5, 0, 4, 4],
#        1^-2 17^1
#            2^-3_3
#                 832:
[1, 10, 11, 10, 0, 0],
#                 834:
[2, 3, 15, 2, 2, 0],
#                 835:
[2, 3, 17, 0, 0, 2],
#                 840:
[3, 4, 8, 2, 0, 2],
#                 842:
[3, 5, 7, 4, 2, 2],
#B.-I.discr = -344 = -1 *2^3 *43
#    1^-2 43^-1
#        [2^-2 4^1]_5
#             845:
[1, 2, 43, 0, 0, 0],
#             846:
[1, 3, 29, 2, 0, 0],
#             847:
[1, 5, 18, 4, 0, 0],
#             850:
[2, 4, 11, 2, 0, 0],
#             853:
[4, 5, 6, 4, 4, 2],
#    1^2 43^1
#        [2^-2 4^1]_1
#             844:
[1, 1, 86, 0, 0, 0],
#             848:
[1, 6, 15, 4, 0, 0],
#             849:
[1, 9, 10, 4, 0, 0],
#             851:
[2, 7, 8, 6, 0, 2],
#             852:
[3, 5, 7, 4, 0, 2],
#B.-I.discr = -348 = -1 *2^2 *3  *29
#    1^-2 3^-1
#        1^-2 29^-1
#            2^3_1
#                 855:
[1, 2, 44, 2, 0, 0],
#                 856:
[1, 3, 29, 0, 0, 0],
#                 860:
[1, 8, 11, 2, 0, 0],
#                 861:
[1, 8, 12, 6, 0, 0],
#                 867:
[2, 7, 8, 6, 2, 0],
#                 869:
[3, 4, 9, 4, 2, 2],
#                 870:
[3, 5, 6, 2, 0, 0],
#        1^2 29^1
#            2^3_5
#                 863:
[2, 3, 15, 0, 2, 0],
#                 864:
[2, 3, 18, 2, 2, 2],
#                 868:
[3, 3, 10, 0, 2, 0],
#    1^2 3^1
#        1^-2 29^-1
#            2^3_5
#                 862:
[2, 2, 29, 0, 0, 2],
#                 866:
[2, 5, 10, 4, 2, 0],
#        1^2 29^1
#            2^3_1
#                 854:
[1, 1, 87, 0, 0, 0],
#                 857:
[1, 4, 22, 2, 0, 0],
#                 858:
[1, 6, 16, 6, 0, 0],
#                 859:
[1, 7, 13, 4, 0, 0],
#                 865:
[2, 4, 13, 2, 2, 2],
#B.-I.discr = -352 = -1 *2^5 *11
#    1^-2 11^-1
#        [2^-1 4^1 8^1]_5
#             872:
[1, 2, 44, 0, 0, 0],
#             878:
[2, 3, 15, 2, 0, 0],
#             880:
[2, 4, 11, 0, 0, 0],
#             881:
[2, 5, 9, 2, 0, 0],
#        2^2_6 16^-1_3
#             883:
[3, 3, 11, 0, 0, 2],
#             888:
[3, 6, 6, 4, 2, 2],
#        2^-2_4 16^1_1
#             875:
[1, 8, 11, 0, 0, 0],
#             884:
[3, 3, 12, -2, 2, 2],
#             885:
[3, 4, 8, 0, 0, 2],
#             889:
[4, 5, 5, 2, 2, 2],
#        2^-2_6 16^1_7
#             876:
[1, 8, 13, 8, 0, 0],
#             890:
[5, 5, 5, 2, 4, 4],
#    1^2 11^1
#        [2^-1 4^1 8^1]_1
#             873:
[1, 4, 22, 0, 0, 0],
#             887:
[3, 5, 7, -2, 2, 2],
#        2^2_2 16^-1_3
#             871:
[1, 1, 88, 0, 0, 0],
#             882:
[2, 5, 10, 2, 0, 2],
#        2^2_0 16^-1_5
#             874:
[1, 4, 23, 4, 0, 0],
#             886:
[3, 5, 7, 4, 2, 0],
#        2^-2_2 16^1_7
#             877:
[2, 2, 23, 2, 2, 0],
#             879:
[2, 3, 18, 2, 0, 2],
#B.-I.discr = -356 = -1 *2^2 *89
#    1^-2 89^-1
#        2^3_7
#             893:
[1, 3, 30, 2, 0, 0],
#             895:
[1, 6, 15, 2, 0, 0],
#             896:
[1, 7, 14, 6, 0, 0],
#             898:
[2, 4, 13, 2, 0, 2],
#             900:
[2, 7, 7, 2, 0, 2],
#             901:
[3, 4, 8, 2, 2, 0],
#             902:
[4, 4, 7, 2, 4, 2],
#             903:
[4, 5, 6, -4, 2, 2],
#    1^2 89^1
#        2^3_3
#             891:
[1, 1, 89, 0, 0, 0],
#             892:
[1, 2, 45, 2, 0, 0],
#             894:
[1, 5, 18, 2, 0, 0],
#             897:
[1, 9, 10, 2, 0, 0],
#             899:
[2, 6, 9, 4, 2, 2],
#B.-I.discr = -360 = -1 *2^3 *3^2 *5
#    1^1 3^-2
#        1^-2 5^-1
#            [2^-2 4^1]_7
#                 918:
[2, 6, 9, 6, 0, 0],
#                 922:
[3, 5, 6, 0, 0, 0],
#        1^2 5^1
#            [2^-2 4^1]_3
#                 913:
[2, 3, 15, 0, 0, 0],
#                 917:
[2, 5, 11, 4, 2, 2],
#    1^-1 3^2
#        1^-2 5^-1
#            [2^-2 4^1]_3
#                 906:
[1, 3, 30, 0, 0, 0],
#        1^2 5^1
#            [2^-2 4^1]_7
#                 908:
[1, 6, 15, 0, 0, 0],
#                 920:
[3, 3, 10, 0, 0, 0],
#    1^2 9^-1
#        1^-2 5^-1
#            [2^-2 4^1]_7
#                 909:
[1, 7, 13, 2, 0, 0],
#                 915:
[2, 5, 9, 0, 0, 0],
#        1^2 5^1
#            [2^-2 4^1]_3
#                 904:
[1, 1, 90, 0, 0, 0],
#                 910:
[1, 9, 10, 0, 0, 0],
#                 912:
[2, 2, 23, 0, 2, 0],
#                 924:
[4, 5, 5, 0, 2, 2],
#    1^-2 9^1
#        1^-2 5^-1
#            [2^-2 4^1]_7
#                 905:
[1, 2, 45, 0, 0, 0],
#                 907:
[1, 5, 18, 0, 0, 0],
#                 923:
[3, 6, 6, 4, 0, 2],
#        1^2 5^1
#            [2^-2 4^1]_3
#                 911:
[1, 9, 11, 6, 0, 0],
#                 914:
[2, 3, 18, 0, 0, 2],
#                 916:
[2, 5, 10, 0, 0, 2],
#                 919:
[2, 7, 7, 4, 0, 0],
#                 921:
[3, 4, 9, -2, 2, 2],
#B.-I.discr = -364 = -1 *2^2 *7  *13
#    1^2 7^-1
#        1^-2 13^-1
#            2^-3_1
#                 926:
[1, 2, 46, 2, 0, 0],
#                 935:
[2, 6, 9, 4, 0, 2],
#        1^2 13^1
#            2^-3_5
#                 925:
[1, 1, 91, 0, 0, 0],
#                 927:
[1, 4, 23, 2, 0, 0],
#                 934:
[2, 5, 11, 4, 0, 2],
#                 937:
[3, 5, 8, -4, 2, 2],
#                 940:
[4, 5, 6, 2, 2, 4],
#    1^-2 7^1
#        1^-2 13^-1
#            2^-3_5
#                 928:
[1, 5, 19, 4, 0, 0],
#                 929:
[1, 7, 13, 0, 0, 0],
#                 932:
[2, 3, 16, 2, 2, 0],
#                 933:
[2, 4, 13, 0, 0, 2],
#                 939:
[4, 5, 5, 2, 0, 2],
#                 941:
[5, 5, 5, -2, 2, 4],
#        1^2 13^1
#            2^-3_1
#                 930:
[1, 10, 10, 6, 0, 0],
#                 931:
[2, 2, 31, 2, 2, 2],
#                 936:
[2, 7, 7, 0, 0, 2],
#                 938:
[3, 6, 6, -2, 2, 2],
#B.-I.discr = -368 = -1 *2^4 *23
#    1^-2 23^-1
#        [2^1 4^2]_5
#             953:
[2, 5, 10, 4, 0, 0],
#             957:
[3, 5, 7, 2, 2, 2],
#        2^2_6 8^1_7
#             951:
[2, 3, 19, 2, 2, 2],
#             958:
[3, 6, 7, 6, 2, 2],
#    1^2 23^1
#        2^1_1 4^2_II
#             946:
[1, 4, 24, 4, 0, 0],
#             948:
[1, 8, 12, 4, 0, 0],
#             960:
[4, 4, 9, 4, 4, 4],
#        [2^1 4^2]_1
#             943:
[1, 2, 46, 0, 0, 0],
#             947:
[1, 6, 16, 4, 0, 0],
#             950:
[2, 2, 23, 0, 0, 0],
#             956:
[3, 4, 9, 4, 2, 0],
#        2^2_0 8^1_1
#             944:
[1, 3, 31, 2, 0, 0],
#             945:
[1, 4, 23, 0, 0, 0],
#             954:
[3, 3, 12, 2, 2, 2],
#             955:
[3, 4, 8, 0, 2, 0],
#             959:
[4, 4, 7, 2, 4, 0],
#             962:
[4, 5, 7, 4, 4, 4],
#        2^2_2 8^1_7
#             942:
[1, 1, 92, 0, 0, 0],
#             949:
[1, 9, 12, 8, 0, 0],
#             952:
[2, 4, 13, 4, 2, 0],
#             961:
[4, 5, 6, 2, 0, 4],
#B.-I.discr = -372 = -1 *2^2 *3  *31
#    1^2 3^-1
#        1^2 31^-1
#            2^-3_7
#                 963:
[1, 1, 93, 0, 0, 0],
#                 970:
[2, 5, 10, 2, 2, 0],
#        1^-2 31^1
#            2^-3_3
#                 965:
[1, 3, 31, 0, 0, 0],
#                 968:
[2, 3, 16, 0, 2, 0],
#                 972:
[2, 7, 8, 4, 2, 2],
#                 975:
[3, 4, 8, 2, 0, 0],
#                 976:
[3, 5, 7, 4, 0, 0],
#    1^-2 3^1
#        1^2 31^-1
#            2^-3_3
#                 964:
[1, 2, 47, 2, 0, 0],
#                 969:
[2, 3, 19, 2, 0, 2],
#                 973:
[3, 3, 11, 2, 2, 0],
#                 974:
[3, 3, 12, 0, 2, 2],
#                 977:
[3, 5, 7, 0, 2, 2],
#                 978:
[3, 6, 7, 6, 2, 0],
#        1^-2 31^1
#            2^-3_7
#                 966:
[1, 6, 17, 6, 0, 0],
#                 967:
[2, 2, 31, 0, 0, 2],
#                 971:
[2, 6, 9, 2, 2, 2],
#                 979:
[5, 5, 6, -2, 4, 4],
#B.-I.discr = -376 = -1 *2^3 *47
#    1^-2 47^-1
#        [2^2 4^1]_5
#             982:
[1, 5, 19, 2, 0, 0],
#             984:
[1, 10, 11, 8, 0, 0],
#             989:
[3, 4, 9, 2, 2, 2],
#             990:
[4, 5, 6, 2, 4, 2],
#    1^2 47^1
#        [2^2 4^1]_1
#             980:
[1, 1, 94, 0, 0, 0],
#             981:
[1, 2, 47, 0, 0, 0],
#             983:
[1, 7, 14, 4, 0, 0],
#             985:
[2, 3, 16, 2, 0, 0],
#             986:
[2, 5, 11, 2, 2, 2],
#             987:
[2, 6, 9, 4, 2, 0],
#             988:
[2, 7, 8, 6, 0, 0],
#B.-I.discr = -380 = -1 *2^2 *5  *19
#    1^2 5^-1
#        1^2 19^-1
#            2^3_1
#                 991:
[1, 1, 95, 0, 0, 0],
#                 994:
[1, 4, 24, 2, 0, 0],
#                 995:
[1, 5, 19, 0, 0, 0],
#                 996:
[1, 6, 16, 2, 0, 0],
#                 999:
[1, 9, 11, 4, 0, 0],
#                 1003:
[3, 4, 9, 0, 2, 2],
#                 1007:
[4, 5, 5, 0, 0, 2],
#        1^-2 19^1
#            2^3_5
#                 1002:
[2, 5, 10, 0, 2, 0],
#                 1004:
[3, 5, 7, 2, 0, 2],
#    1^-2 5^1
#        1^2 19^-1
#            2^3_5
#                 1001:
[2, 3, 19, 0, 0, 2],
#                 1005:
[3, 6, 6, 2, 2, 2],
#        1^-2 19^1
#            2^3_1
#                 992:
[1, 2, 48, 2, 0, 0],
#                 993:
[1, 3, 32, 2, 0, 0],
#                 997:
[1, 8, 12, 2, 0, 0],
#                 998:
[1, 8, 13, 6, 0, 0],
#                 1000:
[1, 10, 12, 10, 0, 0],
#                 1006:
[4, 4, 7, -2, 2, 2],
#B.-I.discr = -384 = -1 *2^7 *3
#    1^-2 3^-1
#        2^-1_5 [8^1 16^1]_0
#             1016:
[1, 8, 12, 0, 0, 0],
#             1035:
[4, 5, 5, 2, 0, 0],
#        2^-1_3 [8^1 16^1]_2
#             1026:
[3, 3, 12, 0, 0, 2],
#             1028:
[3, 4, 8, 0, 0, 0],
#        [2^1 4^1]_2 32^-1_3
#             1009:
[1, 2, 48, 0, 0, 0],
#             1031:
[3, 6, 6, 4, 0, 0],
#        [2^1 4^1]_0 32^-1_5
#             1017:
[1, 8, 14, 8, 0, 0],
#             1023:
[2, 7, 7, 2, 0, 0],
#        [2^-1 4^1]_4 32^1_1
#             1021:
[2, 3, 16, 0, 0, 0],
#             1027:
[3, 3, 13, -2, 2, 2],
#        [2^-1 4^1]_6 32^1_7
#             1022:
[2, 4, 13, 4, 0, 0],
#             1040:
[5, 5, 6, -4, 4, 2],
#        2^2_6 64^-1_3
#             1025:
[3, 3, 11, 0, 2, 0],
#             1032:
[3, 6, 6, 0, 2, 2],
#        2^-2_4 64^1_1
#             1010:
[1, 3, 32, 0, 0, 0],
#             1019:
[1, 11, 11, 10, 0, 0],
#             1029:
[3, 4, 9, 4, 0, 0],
#             1030:
[3, 4, 9, 2, 0, 2],
#             1034:
[4, 4, 9, 2, 4, 4],
#        2^-2_6 64^1_7
#             1013:
[1, 5, 20, 4, 0, 0],
#             1036:
[4, 5, 6, 2, 4, 0],
#    1^2 3^1
#        2^-1_5 [8^1 16^1]_4
#             1011:
[1, 4, 24, 0, 0, 0],
#        2^-1_3 [8^1 16^1]_6
#             1033:
[4, 4, 7, 0, 4, 0],
#        [2^1 4^1]_6 32^-1_3
#             1039:
[4, 5, 7, 2, 4, 4],
#        [2^1 4^1]_4 32^-1_5
#             1037:
[4, 5, 6, 0, 0, 4],
#        [2^-1 4^1]_0 32^1_1
#             1014:
[1, 6, 16, 0, 0, 0],
#        [2^-1 4^1]_2 32^1_7
#             1018:
[1, 10, 10, 4, 0, 0],
#        2^2_2 64^-1_3
#             1008:
[1, 1, 96, 0, 0, 0],
#             1012:
[1, 4, 25, 4, 0, 0],
#             1020:
[2, 2, 25, 2, 2, 0],
#        2^2_0 64^-1_5
#             1015:
[1, 7, 15, 6, 0, 0],
#             1038:
[4, 5, 7, 4, 0, 4],
#        2^-2_2 64^1_7
#             1024:
[2, 7, 8, 4, 0, 2],
#B.-I.discr = -388 = -1 *2^2 *97
#    1^-2 97^-1
#        2^3_7
#             1043:
[1, 7, 14, 2, 0, 0],
#             1046:
[2, 3, 20, 2, 2, 2],
#             1047:
[2, 4, 15, 4, 2, 2],
#             1048:
[2, 5, 11, 4, 2, 0],
#             1051:
[2, 7, 8, 4, 2, 0],
#             1052:
[2, 7, 8, 2, 2, 2],
#             1053:
[3, 5, 7, 2, 2, 0],
#             1054:
[3, 6, 7, -4, 2, 2],
#             1055:
[4, 5, 6, 4, 2, 2],
#    1^2 97^1
#        2^3_3
#             1041:
[1, 1, 97, 0, 0, 0],
#             1042:
[1, 2, 49, 2, 0, 0],
#             1044:
[2, 2, 33, 2, 2, 2],
#             1045:
[2, 3, 17, 2, 2, 0],
#             1049:
[2, 5, 11, 2, 0, 2],
#             1050:
[2, 6, 9, 2, 0, 2],
#B.-I.discr = -392 = -1 *2^3 *7^2
#    1^-1 7^-2
#        [2^2 4^1]_3
#             1069:
[3, 5, 7, 0, 0, 2],
#    1^1 7^2
#        [2^2 4^1]_7
#             1060:
[1, 7, 14, 0, 0, 0],
#             1066:
[2, 7, 7, 0, 0, 0],
#    1^-2 49^-1
#        [2^2 4^1]_3
#             1058:
[1, 3, 33, 2, 0, 0],
#             1059:
[1, 6, 17, 4, 0, 0],
#             1063:
[2, 3, 20, 2, 0, 2],
#             1065:
[2, 5, 10, 2, 0, 0],
#             1067:
[2, 7, 9, 6, 2, 2],
#             1070:
[4, 5, 6, 4, 0, 2],
#    1^2 49^1
#        [2^2 4^1]_3
#             1056:
[1, 1, 98, 0, 0, 0],
#             1057:
[1, 2, 49, 0, 0, 0],
#             1061:
[1, 9, 11, 2, 0, 0],
#             1062:
[2, 2, 25, 0, 2, 0],
#             1064:
[2, 4, 13, 2, 2, 0],
#             1068:
[3, 4, 10, 4, 2, 2],
#B.-I.discr = -396 = -1 *2^2 *3^2 *11
#    1^-1 3^-2
#        1^2 11^-1
#            2^-3_5
#                 1073:
[1, 3, 33, 0, 0, 0],
#                 1078:
[1, 9, 12, 6, 0, 0],
#                 1091:
[4, 4, 7, 2, 2, 2],
#        1^-2 11^1
#            2^-3_1
#                 1076:
[1, 6, 18, 6, 0, 0],
#                 1090:
[3, 6, 7, 6, 0, 0],
#    1^1 3^2
#        1^2 11^-1
#            2^-3_1
#                 1080:
[2, 2, 33, 0, 0, 2],
#                 1086:
[3, 3, 11, 0, 0, 0],
#        1^-2 11^1
#            2^-3_5
#                 1081:
[2, 3, 17, 0, 2, 0],
#                 1094:
[5, 5, 5, 2, 2, 4],
#    1^-2 9^-1
#        1^2 11^-1
#            2^-3_5
#                 1075:
[1, 5, 20, 2, 0, 0],
#                 1077:
[1, 9, 11, 0, 0, 0],
#                 1083:
[2, 5, 12, 4, 2, 2],
#                 1087:
[3, 4, 9, 0, 0, 2],
#                 1088:
[3, 5, 8, 4, 2, 2],
#                 1092:
[4, 5, 6, 4, 2, 0],
#        1^-2 11^1
#            2^-3_1
#                 1072:
[1, 2, 50, 2, 0, 0],
#                 1084:
[2, 6, 9, 0, 0, 2],
#                 1089:
[3, 6, 6, 2, 0, 2],
#    1^2 9^1
#        1^2 11^-1
#            2^-3_5
#                 1071:
[1, 1, 99, 0, 0, 0],
#                 1074:
[1, 4, 25, 2, 0, 0],
#                 1082:
[2, 5, 11, 0, 0, 2],
#                 1093:
[4, 5, 7, 4, 2, 4],
#        1^-2 11^1
#            2^-3_1
#                 1079:
[1, 10, 10, 2, 0, 0],
#                 1085:
[2, 7, 9, 6, 0, 2],
#B.-I.discr = -400 = -1 *2^4 *5^2
#    1^1 5^-2
#        2^1_7 4^2_II
#             1113:
[3, 7, 7, -6, 2, 2],
#        [2^1 4^2]_7
#             1106:
[2, 5, 10, 0, 0, 0],
#        2^2_6 8^1_1
#             1104:
[2, 3, 20, 0, 0, 2],
#        2^2_0 8^1_7
#             1111:
[3, 5, 7, 0, 2, 0],
#    1^-1 5^2
#        [2^1 4^2]_3
#             1101:
[1, 10, 10, 0, 0, 0],
#             1115:
[4, 5, 6, 0, 4, 0],
#        2^2_2 8^1_1
#             1099:
[1, 5, 20, 0, 0, 0],
#             1114:
[4, 5, 5, 0, 0, 0],
#    1^2 25^-1
#        [2^1 4^2]_3
#             1098:
[1, 4, 26, 4, 0, 0],
#             1102:
[2, 2, 25, 0, 0, 0],
#             1103:
[2, 3, 17, 2, 0, 0],
#             1112:
[3, 5, 8, 4, 0, 2],
#        2^2_2 8^1_1
#             1095:
[1, 1, 100, 0, 0, 0],
#             1097:
[1, 4, 25, 0, 0, 0],
#             1107:
[2, 5, 12, 4, 0, 2],
#             1116:
[5, 5, 5, 0, 2, 4],
#    1^-2 25^1
#        [2^1 4^2]_3
#             1096:
[1, 2, 50, 0, 0, 0],
#             1108:
[2, 6, 9, 4, 0, 0],
#             1110:
[3, 3, 13, 2, 2, 2],
#        2^2_2 8^1_1
#             1100:
[1, 8, 13, 4, 0, 0],
#             1105:
[2, 4, 13, 0, 2, 0],
#             1109:
[2, 6, 9, 2, 2, 0],
#B.-I.discr = -404 = -1 *2^2 *101
#    1^2 101^-1
#        2^-3_7
#             1117:
[1, 1, 101, 0, 0, 0],
#             1120:
[1, 5, 21, 4, 0, 0],
#             1121:
[1, 6, 17, 2, 0, 0],
#             1123:
[1, 9, 13, 8, 0, 0],
#             1126:
[2, 7, 9, 6, 2, 0],
#    1^-2 101^1
#        2^-3_3
#             1118:
[1, 2, 51, 2, 0, 0],
#             1119:
[1, 3, 34, 2, 0, 0],
#             1122:
[1, 7, 15, 4, 0, 0],
#             1124:
[1, 10, 11, 6, 0, 0],
#             1125:
[2, 4, 15, 2, 2, 2],
#             1127:
[3, 3, 13, 0, 2, 2],
#             1128:
[3, 4, 9, 2, 2, 0],
#             1129:
[3, 4, 10, -2, 2, 2],
#             1130:
[4, 4, 7, 0, 2, 2],
#B.-I.discr = -408 = -1 *2^3 *3  *17
#    1^2 3^-1
#        1^2 17^-1
#            [2^-2 4^1]_1
#                 1131:
[1, 1, 102, 0, 0, 0],
#                 1140:
[2, 7, 8, 2, 0, 2],
#                 1142:
[3, 5, 7, 2, 0, 0],
#        1^-2 17^1
#            [2^-2 4^1]_5
#                 1133:
[1, 3, 34, 0, 0, 0],
#                 1135:
[2, 3, 17, 0, 0, 0],
#                 1138:
[2, 5, 11, 4, 0, 0],
#    1^-2 3^1
#        1^2 17^-1
#            [2^-2 4^1]_5
#                 1132:
[1, 2, 51, 0, 0, 0],
#                 1137:
[2, 4, 13, 2, 0, 0],
#                 1141:
[3, 3, 12, 2, 2, 0],
#                 1144:
[3, 6, 6, 0, 0, 2],
#                 1145:
[5, 5, 6, 4, 4, 4],
#        1^-2 17^1
#            [2^-2 4^1]_1
#                 1134:
[1, 6, 17, 0, 0, 0],
#                 1136:
[2, 3, 21, 2, 2, 2],
#                 1139:
[2, 6, 9, 0, 2, 0],
#                 1143:
[3, 5, 8, -2, 2, 2],
#B.-I.discr = -412 = -1 *2^2 *103
#    1^-2 103^-1
#        2^3_5
#             1152:
[2, 2, 35, 2, 2, 2],
#             1153:
[2, 3, 18, 2, 2, 0],
#             1154:
[2, 3, 21, 2, 0, 2],
#             1156:
[2, 5, 11, 2, 2, 0],
#             1158:
[2, 6, 11, 6, 2, 2],
#    1^2 103^1
#        2^3_1
#             1146:
[1, 1, 103, 0, 0, 0],
#             1147:
[1, 2, 52, 2, 0, 0],
#             1148:
[1, 4, 26, 2, 0, 0],
#             1149:
[1, 7, 16, 6, 0, 0],
#             1150:
[1, 8, 13, 2, 0, 0],
#             1151:
[1, 8, 14, 6, 0, 0],
#             1155:
[2, 4, 15, 2, 0, 2],
#             1157:
[2, 5, 12, 2, 2, 2],
#             1159:
[2, 7, 8, 2, 2, 0],
#             1160:
[2, 8, 9, 8, 2, 2],
#             1161:
[3, 5, 8, 4, 2, 0],
#             1162:
[4, 5, 6, -2, 2, 2],
#B.-I.discr = -416 = -1 *2^5 *13
#    1^-2 13^-1
#        [2^-1 4^1 8^1]_7
#             1164:
[1, 2, 52, 0, 0, 0],
#             1169:
[1, 6, 18, 4, 0, 0],
#             1176:
[2, 4, 13, 0, 0, 0],
#             1186:
[4, 5, 6, 4, 0, 0],
#        2^2_0 16^-1_3
#             1170:
[1, 7, 15, 2, 0, 0],
#             1172:
[1, 8, 15, 8, 0, 0],
#             1180:
[3, 3, 13, 0, 0, 2],
#             1187:
[4, 5, 7, 4, 4, 0],
#        2^2_6 16^-1_5
#             1181:
[3, 3, 14, -2, 2, 2],
#             1188:
[4, 6, 7, 6, 4, 4],
#        2^-2_6 16^1_1
#             1168:
[1, 5, 21, 2, 0, 0],
#             1171:
[1, 8, 13, 0, 0, 0],
#    1^2 13^1
#        [2^-1 4^1 8^1]_3
#             1166:
[1, 4, 26, 0, 0, 0],
#             1174:
[1, 10, 12, 8, 0, 0],
#             1177:
[2, 7, 8, 4, 0, 0],
#             1182:
[3, 4, 9, 0, 2, 0],
#        2^2_2 16^-1_5
#             1163:
[1, 1, 104, 0, 0, 0],
#             1173:
[1, 9, 12, 4, 0, 0],
#             1179:
[2, 8, 9, 8, 2, 0],
#        2^-2_2 16^1_1
#             1175:
[2, 2, 27, 2, 2, 0],
#             1178:
[2, 7, 8, 0, 0, 2],
#             1183:
[3, 4, 10, 4, 2, 0],
#        2^-2_4 16^1_7
#             1165:
[1, 3, 35, 2, 0, 0],
#             1167:
[1, 4, 27, 4, 0, 0],
#             1184:
[4, 4, 7, 2, 2, 0],
#             1185:
[4, 4, 9, 2, 2, 4],
#B.-I.discr = -420 = -1 *2^2 *3  *5  *7
#    1^-2 3^-1
#        1^2 5^-1
#            1^-2 7^-1
#                2^3_3
#                     1192:
[1, 5, 21, 0, 0, 0],
#                     1198:
[2, 3, 18, 0, 2, 0],
#                     1207:
[3, 5, 9, -4, 2, 2],
#            1^2 7^1
#                2^3_7
#                     1196:
[1, 11, 11, 8, 0, 0],
#                     1202:
[2, 7, 8, 0, 2, 0],
#                     1203:
[3, 3, 12, 0, 2, 0],
#                     1205:
[3, 4, 10, 2, 2, 2],
#                     1206:
[3, 5, 7, 0, 0, 0],
#        1^-2 5^1
#            1^-2 7^-1
#                2^3_7
#                     1191:
[1, 3, 35, 0, 0, 0],
#                     1199:
[2, 3, 21, 0, 0, 2],
#                     1204:
[3, 4, 9, 2, 0, 0],
#                     1209:
[3, 6, 7, 4, 2, 2],
#            1^2 7^1
#                2^3_3
#                     1190:
[1, 2, 53, 2, 0, 0],
#                     1208:
[3, 6, 6, 2, 0, 0],
#    1^2 3^1
#        1^2 5^-1
#            1^-2 7^-1
#                2^3_7
#                     1193:
[1, 6, 19, 6, 0, 0],
#                     1201:
[2, 5, 11, 0, 2, 0],
#                     1211:
[4, 5, 7, 4, 4, 2],
#            1^2 7^1
#                2^3_3
#                     1189:
[1, 1, 105, 0, 0, 0],
#                     1212:
[5, 5, 5, 0, 0, 4],
#        1^-2 5^1
#            1^-2 7^-1
#                2^3_3
#                     1195:
[1, 10, 13, 10, 0, 0],
#                     1197:
[2, 2, 35, 0, 0, 2],
#            1^2 7^1
#                2^3_7
#                     1194:
[1, 7, 15, 0, 0, 0],
#                     1200:
[2, 4, 15, 0, 0, 2],
#                     1210:
[4, 4, 7, 0, 0, 2],
#B.-I.discr = -424 = -1 *2^3 *53
#    1^-2 53^-1
#        [2^-2 4^1]_7
#             1214:
[1, 2, 53, 0, 0, 0],
#             1215:
[1, 5, 22, 4, 0, 0],
#             1220:
[2, 6, 9, 2, 0, 0],
#             1223:
[3, 5, 8, 2, 2, 2],
#             1224:
[5, 5, 6, 0, 4, 4],
#    1^2 53^1
#        [2^-2 4^1]_3
#             1213:
[1, 1, 106, 0, 0, 0],
#             1216:
[1, 10, 11, 4, 0, 0],
#             1217:
[2, 2, 27, 0, 2, 0],
#             1218:
[2, 3, 18, 2, 0, 0],
#             1219:
[2, 5, 12, 2, 0, 2],
#             1221:
[2, 7, 9, 4, 2, 2],
#             1222:
[3, 4, 10, 0, 2, 2],
#B.-I.discr = -428 = -1 *2^2 *107
#    1^2 107^-1
#        2^-3_5
#             1225:
[1, 1, 107, 0, 0, 0],
#             1227:
[1, 3, 36, 2, 0, 0],
#             1228:
[1, 4, 27, 2, 0, 0],
#             1230:
[1, 9, 12, 2, 0, 0],
#             1231:
[1, 11, 12, 10, 0, 0],
#             1233:
[2, 5, 12, 4, 2, 0],
#             1234:
[3, 4, 10, 2, 0, 2],
#             1235:
[3, 5, 8, 0, 2, 2],
#             1237:
[4, 5, 6, 2, 2, 2],
#             1238:
[4, 5, 7, 2, 2, 4],
#    1^-2 107^1
#        2^-3_1
#             1226:
[1, 2, 54, 2, 0, 0],
#             1229:
[1, 6, 18, 2, 0, 0],
#             1232:
[2, 3, 22, 2, 2, 2],
#             1236:
[3, 6, 7, 4, 0, 2],
#B.-I.discr = -432 = -1 *2^4 *3^3
#    1^-1 3^-1 9^-1
#        2^-1_5 4^2_II
#             1249:
[1, 12, 12, 12, 0, 0],
#             1267:
[4, 4, 9, 0, 0, 4],
#        [2^-1 4^2]_5
#             1262:
[3, 4, 10, 4, 0, 0],
#        2^-2_4 8^1_1
#             1241:
[1, 3, 36, 0, 0, 0],
#             1261:
[3, 4, 9, 0, 0, 0],
#        2^-2_6 8^1_7
#             1247:
[1, 9, 12, 0, 0, 0],
#    1^1 3^1 9^-1
#        [2^-1 4^2]_1
#             1257:
[2, 6, 9, 0, 0, 0],
#        2^-2_2 8^1_7
#             1258:
[2, 6, 11, 6, 2, 0],
#    1^1 3^-1 9^1
#        2^-1_5 4^2_II
#             1272:
[5, 5, 5, -2, 2, 2],
#        [2^-1 4^2]_5
#             1251:
[2, 3, 18, 0, 0, 0],
#        2^-2_4 8^1_1
#             1263:
[3, 5, 8, 4, 0, 0],
#        2^-2_6 8^1_7
#             1255:
[2, 5, 12, 0, 0, 2],
#    1^-1 3^1 9^1
#        [2^-1 4^2]_1
#             1244:
[1, 6, 18, 0, 0, 0],
#        2^-2_2 8^1_7
#             1271:
[4, 6, 7, 6, 4, 0],
#    1^2 27^-1
#        2^-1_5 4^2_II
#             1243:
[1, 4, 28, 4, 0, 0],
#             1270:
[4, 5, 8, 4, 4, 4],
#        [2^-1 4^2]_5
#             1250:
[2, 2, 27, 0, 0, 0],
#             1254:
[2, 5, 11, 2, 0, 0],
#             1269:
[4, 5, 7, 2, 0, 4],
#        2^-2_4 8^1_1
#             1242:
[1, 4, 27, 0, 0, 0],
#             1245:
[1, 7, 16, 4, 0, 0],
#             1266:
[4, 4, 7, 0, 2, 0],
#             1268:
[4, 5, 7, -4, 2, 2],
#        2^-2_6 8^1_7
#             1239:
[1, 1, 108, 0, 0, 0],
#             1248:
[1, 9, 13, 6, 0, 0],
#             1256:
[2, 5, 13, 4, 2, 2],
#    1^-2 27^1
#        [2^-1 4^2]_1
#             1240:
[1, 2, 54, 0, 0, 0],
#             1246:
[1, 8, 14, 4, 0, 0],
#             1259:
[2, 7, 9, 6, 0, 0],
#             1264:
[3, 6, 7, 4, 2, 0],
#        2^-2_2 8^1_7
#             1252:
[2, 3, 22, 2, 0, 2],
#             1253:
[2, 4, 15, 4, 2, 0],
#             1260:
[3, 3, 14, 2, 2, 2],
#             1265:
[3, 6, 7, -2, 2, 2],
#B.-I.discr = -436 = -1 *2^2 *109
#    1^2 109^-1
#        2^-3_7
#             1273:
[1, 1, 109, 0, 0, 0],
#             1275:
[1, 5, 22, 2, 0, 0],
#             1277:
[2, 2, 37, 2, 2, 2],
#             1279:
[2, 5, 13, 4, 0, 2],
#             1286:
[5, 5, 6, 2, 4, 4],
#    1^-2 109^1
#        2^-3_3
#             1274:
[1, 2, 55, 2, 0, 0],
#             1276:
[1, 10, 11, 2, 0, 0],
#             1278:
[2, 3, 19, 2, 2, 0],
#             1280:
[2, 7, 9, 4, 0, 2],
#             1281:
[3, 3, 14, 0, 2, 2],
#             1282:
[3, 4, 11, 4, 2, 2],
#             1283:
[3, 5, 8, 2, 0, 2],
#             1284:
[3, 6, 8, 6, 2, 2],
#             1285:
[4, 5, 6, 0, 2, 2],
#B.-I.discr = -440 = -1 *2^3 *5  *11
#    1^-2 5^-1
#        1^-2 11^-1
#            [2^2 4^1]_1
#                 1288:
[1, 2, 55, 0, 0, 0],
#                 1292:
[1, 7, 17, 6, 0, 0],
#                 1296:
[2, 5, 11, 0, 0, 0],
#                 1298:
[2, 7, 9, 2, 2, 2],
#        1^2 11^1
#            [2^2 4^1]_5
#                 1289:
[1, 3, 37, 2, 0, 0],
#                 1290:
[1, 5, 22, 0, 0, 0],
#                 1301:
[4, 6, 7, 6, 2, 4],
#    1^2 5^1
#        1^-2 11^-1
#            [2^2 4^1]_5
#                 1291:
[1, 6, 19, 4, 0, 0],
#                 1294:
[1, 10, 11, 0, 0, 0],
#                 1299:
[3, 4, 10, 0, 0, 2],
#                 1300:
[4, 5, 6, 2, 0, 2],
#        1^2 11^1
#            [2^2 4^1]_1
#                 1287:
[1, 1, 110, 0, 0, 0],
#                 1293:
[1, 9, 14, 8, 0, 0],
#                 1295:
[2, 3, 22, 0, 0, 2],
#                 1297:
[2, 7, 8, 2, 0, 0],
#                 1302:
[5, 5, 6, 4, 4, 0],
#B.-I.discr = -444 = -1 *2^2 *3  *37
#    1^2 3^-1
#        1^2 37^-1
#            2^3_1
#                 1303:
[1, 1, 111, 0, 0, 0],
#                 1305:
[1, 3, 37, 0, 0, 0],
#                 1306:
[1, 4, 28, 2, 0, 0],
#                 1309:
[1, 7, 16, 2, 0, 0],
#                 1312:
[1, 10, 12, 6, 0, 0],
#                 1315:
[2, 4, 17, 4, 2, 2],
#        1^-2 37^1
#            2^3_5
#                 1314:
[2, 3, 19, 0, 2, 0],
#                 1318:
[2, 7, 10, 6, 2, 2],
#    1^-2 3^1
#        1^2 37^-1
#            2^3_5
#                 1313:
[2, 2, 37, 0, 0, 2],
#                 1316:
[2, 6, 11, 4, 2, 2],
#                 1319:
[3, 3, 13, 2, 2, 0],
#                 1323:
[5, 6, 6, 6, 4, 4],
#        1^-2 37^1
#            2^3_1
#                 1304:
[1, 2, 56, 2, 0, 0],
#                 1307:
[1, 5, 23, 4, 0, 0],
#                 1308:
[1, 6, 20, 6, 0, 0],
#                 1310:
[1, 8, 14, 2, 0, 0],
#                 1311:
[1, 8, 15, 6, 0, 0],
#                 1317:
[2, 7, 9, 4, 2, 0],
#                 1320:
[3, 6, 8, 6, 2, 0],
#                 1321:
[4, 4, 9, 4, 4, 2],
#                 1322:
[4, 5, 6, 2, 2, 0],
#B.-I.discr = -448 = -1 *2^6 *7
#    1^-2 7^-1
#        2^-1_5 8^-2_II
#             1353:
[5, 5, 5, 2, 2, 2],
#        2^1_7 8^2_6
#             1347:
[3, 7, 7, 6, 2, 2],
#        [2^1 4^1]_4 16^1_1
#             1333:
[2, 3, 19, 2, 0, 0],
#             1345:
[3, 5, 8, 0, 0, 2],
#        [2^1 4^1]_6 16^1_7
#             1336:
[2, 5, 12, 4, 0, 0],
#             1354:
[5, 5, 6, 4, 4, 2],
#        2^-2_2 32^-1_3
#             1334:
[2, 3, 23, 2, 2, 2],
#             1339:
[2, 7, 10, 6, 0, 2],
#        2^2_6 32^1_7
#             1346:
[3, 6, 7, 2, 2, 2],
#    1^2 7^1
#        2^1_1 8^2_0
#             1326:
[1, 4, 28, 0, 0, 0],
#             1351:
[4, 5, 8, 4, 0, 4],
#        2^1_1 8^2_II
#             1330:
[1, 8, 16, 8, 0, 0],
#             1349:
[4, 4, 9, 4, 4, 0],
#        2^1_7 8^2_2
#             1342:
[3, 3, 15, -2, 2, 2],
#             1348:
[4, 4, 7, 0, 0, 0],
#        [2^1 4^1]_0 16^1_1
#             1329:
[1, 8, 14, 0, 0, 0],
#             1335:
[2, 4, 15, 4, 0, 0],
#             1338:
[2, 7, 8, 0, 0, 0],
#        [2^1 4^1]_2 16^1_7
#             1325:
[1, 2, 56, 0, 0, 0],
#             1340:
[2, 8, 9, 8, 0, 0],
#             1341:
[3, 3, 14, 0, 0, 2],
#        2^-2_6 32^-1_3
#             1327:
[1, 4, 29, 4, 0, 0],
#             1355:
[5, 5, 6, -2, 2, 4],
#        2^-2_4 32^-1_5
#             1331:
[1, 11, 11, 6, 0, 0],
#             1343:
[3, 4, 11, -2, 2, 2],
#             1350:
[4, 5, 7, 0, 0, 4],
#        2^2_0 32^1_1
#             1328:
[1, 7, 16, 0, 0, 0],
#             1344:
[3, 5, 8, 2, 2, 0],
#             1352:
[4, 5, 8, 2, 4, 4],
#        2^2_2 32^1_7
#             1324:
[1, 1, 112, 0, 0, 0],
#             1332:
[2, 2, 29, 2, 2, 0],
#             1337:
[2, 5, 13, 2, 2, 2],
#B.-I.discr = -452 = -1 *2^2 *113
#    1^-2 113^-1
#        2^3_7
#             1358:
[1, 3, 38, 2, 0, 0],
#             1359:
[1, 6, 19, 2, 0, 0],
#             1361:
[2, 3, 23, 2, 0, 2],
#             1362:
[2, 5, 12, 2, 2, 0],
#             1364:
[3, 4, 10, 2, 2, 0],
#             1366:
[3, 6, 7, 0, 2, 2],
#             1367:
[3, 7, 7, 6, 0, 2],
#             1368:
[4, 5, 7, 2, 4, 2],
#             1369:
[4, 6, 7, 6, 4, 2],
#    1^2 113^1
#        2^3_3
#             1356:
[1, 1, 113, 0, 0, 0],
#             1357:
[1, 2, 57, 2, 0, 0],
#             1360:
[1, 9, 13, 4, 0, 0],
#             1363:
[2, 6, 11, 4, 0, 2],
#             1365:
[3, 5, 9, 4, 2, 2],
#B.-I.discr = -456 = -1 *2^3 *3  *19
#    1^-2 3^-1
#        1^2 19^-1
#            [2^2 4^1]_7
#                 1373:
[1, 5, 23, 2, 0, 0],
#                 1377:
[2, 3, 19, 0, 0, 0],
#                 1380:
[3, 3, 13, 0, 2, 0],
#                 1383:
[3, 6, 8, -4, 2, 2],
#        1^-2 19^1
#            [2^2 4^1]_3
#                 1371:
[1, 2, 57, 0, 0, 0],
#                 1372:
[1, 3, 38, 0, 0, 0],
#                 1378:
[2, 4, 15, 2, 2, 0],
#                 1381:
[3, 5, 9, 4, 0, 2],
#                 1382:
[3, 6, 7, 4, 0, 0],
#    1^2 3^1
#        1^2 19^-1
#            [2^2 4^1]_3
#                 1370:
[1, 1, 114, 0, 0, 0],
#                 1374:
[1, 6, 19, 0, 0, 0],
#                 1376:
[2, 2, 29, 0, 2, 0],
#                 1384:
[4, 5, 6, 0, 0, 2],
#        1^-2 19^1
#            [2^2 4^1]_7
#                 1375:
[1, 10, 13, 8, 0, 0],
#                 1379:
[2, 6, 11, 6, 0, 0],
#                 1385:
[5, 5, 7, -2, 4, 4],
#B.-I.discr = -460 = -1 *2^2 *5  *23
#    1^-2 5^-1
#        1^2 23^-1
#            2^-3_1
#                 1387:
[1, 2, 58, 2, 0, 0],
#                 1392:
[2, 2, 39, 2, 2, 2],
#                 1399:
[2, 7, 9, 2, 0, 2],
#        1^-2 23^1
#            2^-3_5
#                 1389:
[1, 5, 23, 0, 0, 0],
#                 1390:
[1, 7, 17, 4, 0, 0],
#                 1395:
[2, 4, 17, 2, 2, 2],
#                 1396:
[2, 5, 12, 0, 2, 0],
#                 1401:
[2, 8, 9, 6, 2, 2],
#                 1402:
[3, 5, 8, 0, 2, 0],
#                 1403:
[4, 5, 6, 0, 2, 0],
#    1^2 5^1
#        1^2 23^-1
#            2^-3_5
#                 1386:
[1, 1, 115, 0, 0, 0],
#                 1388:
[1, 4, 29, 2, 0, 0],
#                 1393:
[2, 3, 20, 2, 2, 0],
#                 1397:
[2, 5, 13, 2, 0, 2],
#                 1404:
[4, 5, 8, 4, 2, 4],
#                 1405:
[5, 5, 5, 0, 2, 2],
#                 1406:
[5, 5, 6, -2, 4, 2],
#        1^-2 23^1
#            2^-3_1
#                 1391:
[1, 10, 14, 10, 0, 0],
#                 1394:
[2, 3, 23, 0, 0, 2],
#                 1398:
[2, 6, 11, 2, 2, 2],
#                 1400:
[2, 7, 10, 6, 2, 0],
#B.-I.discr = -464 = -1 *2^4 *29
#    1^2 29^-1
#        [2^-1 4^2]_7
#             1411:
[1, 4, 30, 4, 0, 0],
#             1413:
[1, 6, 20, 4, 0, 0],
#             1418:
[2, 2, 29, 0, 0, 0],
#             1428:
[4, 5, 7, 2, 4, 0],
#             1430:
[4, 6, 7, 4, 4, 4],
#        2^-2_6 8^1_1
#             1407:
[1, 1, 116, 0, 0, 0],
#             1410:
[1, 4, 29, 0, 0, 0],
#             1412:
[1, 5, 24, 4, 0, 0],
#             1415:
[1, 9, 13, 2, 0, 0],
#             1427:
[4, 5, 6, 2, 0, 0],
#    1^-2 29^1
#        2^-1_3 4^2_II
#             1420:
[3, 3, 15, 2, 2, 2],
#             1422:
[3, 4, 11, 4, 2, 0],
#             1426:
[4, 4, 11, 4, 4, 4],
#        [2^-1 4^2]_3
#             1408:
[1, 2, 58, 0, 0, 0],
#             1416:
[1, 10, 12, 4, 0, 0],
#             1424:
[3, 5, 9, -2, 2, 2],
#        2^-2_2 8^1_1
#             1419:
[2, 4, 15, 0, 2, 0],
#             1421:
[3, 4, 10, 0, 2, 0],
#             1425:
[3, 6, 7, 2, 0, 2],
#        2^-2_4 8^1_7
#             1409:
[1, 3, 39, 2, 0, 0],
#             1414:
[1, 8, 15, 4, 0, 0],
#             1417:
[1, 11, 12, 8, 0, 0],
#             1423:
[3, 4, 11, 2, 2, 2],
#             1429:
[4, 5, 7, 4, 2, 2],
#B.-I.discr = -468 = -1 *2^2 *3^2 *13
#    1^1 3^-2
#        1^2 13^-1
#            2^-3_7
#                 1439:
[2, 2, 39, 0, 0, 2],
#                 1445:
[2, 5, 14, 4, 2, 2],
#        1^-2 13^1
#            2^-3_3
#                 1440:
[2, 3, 20, 0, 2, 0],
#                 1448:
[2, 8, 9, 6, 0, 2],
#                 1453:
[3, 5, 8, 2, 0, 0],
#                 1455:
[3, 6, 8, 6, 0, 0],
#    1^-1 3^2
#        1^2 13^-1
#            2^-3_3
#                 1433:
[1, 3, 39, 0, 0, 0],
#                 1449:
[3, 3, 13, 0, 0, 0],
#                 1451:
[3, 4, 10, 2, 0, 0],
#        1^-2 13^1
#            2^-3_7
#                 1434:
[1, 6, 21, 6, 0, 0],
#    1^2 9^-1
#        1^2 13^-1
#            2^-3_7
#                 1431:
[1, 1, 117, 0, 0, 0],
#                 1436:
[1, 9, 13, 0, 0, 0],
#                 1443:
[2, 5, 13, 4, 2, 0],
#        1^-2 13^1
#            2^-3_3
#                 1435:
[1, 7, 18, 6, 0, 0],
#                 1442:
[2, 4, 17, 2, 0, 2],
#                 1447:
[2, 7, 9, 0, 0, 2],
#                 1457:
[4, 5, 7, 4, 0, 2],
#    1^-2 9^1
#        1^2 13^-1
#            2^-3_7
#                 1437:
[1, 9, 14, 6, 0, 0],
#                 1444:
[2, 5, 13, 0, 0, 2],
#                 1446:
[2, 7, 9, 2, 2, 0],
#                 1458:
[5, 6, 6, 6, 2, 4],
#        1^-2 13^1
#            2^-3_3
#                 1432:
[1, 2, 59, 2, 0, 0],
#                 1438:
[1, 11, 11, 4, 0, 0],
#                 1441:
[2, 3, 24, 2, 2, 2],
#                 1450:
[3, 3, 15, 0, 2, 2],
#                 1452:
[3, 4, 11, 0, 2, 2],
#                 1454:
[3, 6, 7, 2, 2, 0],
#                 1456:
[3, 7, 7, -4, 2, 2],
#B.-I.discr = -472 = -1 *2^3 *59
#    1^-2 59^-1
#        [2^-2 4^1]_5
#             1460:
[1, 2, 59, 0, 0, 0],
#             1462:
[1, 11, 13, 10, 0, 0],
#             1463:
[2, 3, 20, 2, 0, 0],
#             1465:
[2, 4, 15, 2, 0, 0],
#             1466:
[2, 5, 12, 2, 0, 0],
#             1469:
[2, 7, 9, 4, 0, 0],
#             1471:
[3, 4, 11, 2, 0, 2],
#    1^2 59^1
#        [2^-2 4^1]_1
#             1459:
[1, 1, 118, 0, 0, 0],
#             1461:
[1, 7, 17, 2, 0, 0],
#             1464:
[2, 3, 24, 2, 0, 2],
#             1467:
[2, 5, 14, 4, 0, 2],
#             1468:
[2, 6, 11, 4, 2, 0],
#             1470:
[2, 8, 9, 6, 2, 0],
#             1472:
[3, 5, 9, 4, 2, 0],
#B.-I.discr = -476 = -1 *2^2 *7  *17
#    1^2 7^-1
#        1^2 17^-1
#            2^3_1
#                 1473:
[1, 1, 119, 0, 0, 0],
#                 1474:
[1, 2, 60, 2, 0, 0],
#                 1476:
[1, 4, 30, 2, 0, 0],
#                 1480:
[1, 8, 15, 2, 0, 0],
#                 1481:
[1, 8, 16, 6, 0, 0],
#                 1482:
[1, 9, 15, 8, 0, 0],
#                 1491:
[4, 4, 9, 2, 4, 2],
#        1^-2 17^1
#            2^3_5
#                 1486:
[2, 6, 11, 2, 0, 2],
#                 1489:
[3, 5, 10, -4, 2, 2],
#    1^-2 7^1
#        1^2 17^-1
#            2^3_5
#                 1488:
[2, 7, 10, 4, 2, 2],
#                 1490:
[3, 6, 7, 0, 0, 2],
#                 1493:
[5, 6, 6, -2, 4, 4],
#        1^-2 17^1
#            2^3_1
#                 1475:
[1, 3, 40, 2, 0, 0],
#                 1477:
[1, 5, 24, 2, 0, 0],
#                 1478:
[1, 6, 20, 2, 0, 0],
#                 1479:
[1, 7, 17, 0, 0, 0],
#                 1483:
[1, 10, 12, 2, 0, 0],
#                 1484:
[1, 12, 12, 10, 0, 0],
#                 1485:
[2, 4, 17, 0, 0, 2],
#                 1487:
[2, 7, 9, 0, 2, 0],
#                 1492:
[4, 5, 7, 4, 2, 0],
#B.-I.discr = -480 = -1 *2^5 *3  *5
#    1^2 3^-1
#        1^2 5^-1
#            [2^1 4^1 8^1]_1
#                 1497:
[1, 4, 30, 0, 0, 0],
#                 1507:
[2, 3, 20, 0, 0, 0],
#                 1510:
[2, 5, 12, 0, 0, 0],
#            2^-2_2 16^-1_3
#                 1506:
[2, 2, 31, 2, 2, 0],
#                 1521:
[3, 7, 7, 6, 0, 0],
#            2^2_0 16^1_1
#                 1498:
[1, 4, 31, 4, 0, 0],
#                 1518:
[3, 5, 8, 0, 0, 0],
#                 1529:
[5, 5, 7, -4, 4, 2],
#            2^2_2 16^1_7
#                 1494:
[1, 1, 120, 0, 0, 0],
#                 1527:
[5, 5, 5, 0, 0, 2],
#        1^-2 5^1
#            [2^1 4^1 8^1]_5
#                 1503:
[1, 10, 12, 0, 0, 0],
#                 1515:
[3, 4, 10, 0, 0, 0],
#            2^-2_6 16^-1_3
#                 1505:
[1, 12, 13, 12, 0, 0],
#            2^-2_4 16^-1_5
#                 1496:
[1, 3, 40, 0, 0, 0],
#                 1523:
[4, 4, 11, 2, 4, 4],
#            2^2_6 16^1_7
#                 1516:
[3, 4, 11, 4, 0, 0],
#    1^-2 3^1
#        1^2 5^-1
#            [2^1 4^1 8^1]_5
#                 1500:
[1, 6, 20, 0, 0, 0],
#                 1519:
[3, 5, 9, 2, 2, 2],
#                 1524:
[4, 5, 6, 0, 0, 0],
#            2^-2_6 16^-1_3
#                 1499:
[1, 5, 24, 0, 0, 0],
#                 1528:
[5, 5, 6, 2, 2, 4],
#            2^-2_4 16^-1_5
#                 1504:
[1, 11, 11, 2, 0, 0],
#                 1517:
[3, 4, 12, 4, 2, 2],
#                 1525:
[4, 5, 7, 0, 4, 0],
#            2^2_6 16^1_7
#                 1512:
[3, 3, 14, 2, 2, 0],
#                 1526:
[4, 6, 7, 2, 4, 4],
#        1^-2 5^1
#            [2^1 4^1 8^1]_1
#                 1495:
[1, 2, 60, 0, 0, 0],
#                 1509:
[2, 4, 15, 0, 0, 0],
#                 1520:
[3, 6, 7, 0, 2, 0],
#            2^-2_2 16^-1_3
#                 1508:
[2, 3, 24, 0, 0, 2],
#                 1513:
[3, 3, 15, 0, 0, 2],
#            2^2_0 16^1_1
#                 1501:
[1, 8, 15, 0, 0, 0],
#                 1514:
[3, 3, 16, -2, 2, 2],
#                 1522:
[3, 7, 8, -6, 2, 2],
#            2^2_2 16^1_7
#                 1502:
[1, 8, 17, 8, 0, 0],
#                 1511:
[2, 9, 9, 8, 2, 2],
#B.-I.discr = -484 = -1 *2^2 *11^2
#    1^1 11^-2
#        2^3_3
#             1538:
[2, 6, 11, 0, 0, 2],
#    1^-1 11^2
#        2^3_7
#             1534:
[1, 11, 11, 0, 0, 0],
#             1540:
[3, 4, 11, 0, 0, 2],
#    1^2 121^-1
#        2^3_3
#             1530:
[1, 1, 121, 0, 0, 0],
#             1532:
[1, 5, 25, 4, 0, 0],
#             1535:
[2, 2, 41, 2, 2, 2],
#             1537:
[2, 5, 14, 2, 2, 2],
#             1541:
[3, 5, 9, 0, 2, 2],
#    1^-2 121^1
#        2^3_3
#             1531:
[1, 2, 61, 2, 0, 0],
#             1533:
[1, 10, 13, 6, 0, 0],
#             1536:
[2, 3, 21, 2, 2, 0],
#             1539:
[2, 9, 9, 8, 0, 2],
#             1542:
[5, 5, 6, 0, 2, 4],
#B.-I.discr = -488 = -1 *2^3 *61
#    1^-2 61^-1
#        [2^-2 4^1]_7
#             1544:
[1, 2, 61, 0, 0, 0],
#             1546:
[1, 6, 21, 4, 0, 0],
#             1547:
[1, 7, 18, 4, 0, 0],
#             1551:
[2, 5, 13, 4, 0, 0],
#             1554:
[3, 6, 8, 4, 2, 2],
#             1556:
[5, 6, 6, -4, 2, 4],
#    1^2 61^1
#        [2^-2 4^1]_3
#             1543:
[1, 1, 122, 0, 0, 0],
#             1545:
[1, 3, 41, 2, 0, 0],
#             1548:
[1, 9, 14, 4, 0, 0],
#             1549:
[2, 2, 31, 0, 2, 0],
#             1550:
[2, 3, 25, 2, 2, 2],
#             1552:
[2, 7, 10, 6, 0, 0],
#             1553:
[2, 7, 10, 4, 0, 2],
#             1555:
[4, 5, 7, -2, 2, 2],
#B.-I.discr = -492 = -1 *2^2 *3  *41
#    1^-2 3^-1
#        1^2 41^-1
#            2^-3_1
#                 1558:
[1, 2, 62, 2, 0, 0],
#                 1565:
[2, 3, 25, 2, 0, 2],
#                 1569:
[3, 3, 14, 0, 2, 0],
#                 1573:
[3, 6, 7, 2, 0, 0],
#        1^-2 41^1
#            2^-3_5
#                 1559:
[1, 3, 41, 0, 0, 0],
#                 1562:
[1, 11, 12, 6, 0, 0],
#                 1564:
[2, 3, 21, 0, 2, 0],
#                 1568:
[2, 8, 9, 4, 2, 2],
#                 1570:
[3, 4, 12, -2, 2, 2],
#                 1571:
[3, 5, 9, 4, 0, 0],
#                 1572:
[3, 5, 9, 2, 0, 2],
#                 1575:
[5, 5, 6, 2, 4, 2],
#    1^2 3^1
#        1^2 41^-1
#            2^-3_5
#                 1557:
[1, 1, 123, 0, 0, 0],
#                 1560:
[1, 4, 31, 2, 0, 0],
#                 1566:
[2, 5, 13, 2, 2, 0],
#                 1574:
[4, 5, 8, 2, 2, 4],
#                 1576:
[5, 5, 7, 4, 4, 4],
#        1^-2 41^1
#            2^-3_1
#                 1561:
[1, 6, 22, 6, 0, 0],
#                 1563:
[2, 2, 41, 0, 0, 2],
#                 1567:
[2, 7, 10, 2, 2, 2],
#B.-I.discr = -496 = -1 *2^4 *31
#    1^-2 31^-1
#        [2^1 4^2]_5
#             1586:
[2, 3, 21, 2, 0, 0],
#             1589:
[2, 6, 11, 4, 0, 0],
#             1602:
[5, 5, 6, 0, 4, 2],
#        2^2_6 8^1_7
#             1590:
[2, 6, 11, 2, 2, 0],
#             1592:
[2, 7, 11, 6, 2, 2],
#             1594:
[3, 6, 8, 4, 0, 2],
#    1^2 31^1
#        2^1_1 4^2_II
#             1580:
[1, 4, 32, 4, 0, 0],
#             1583:
[1, 8, 16, 4, 0, 0],
#             1597:
[4, 5, 8, 4, 4, 0],
#        [2^1 4^2]_1
#             1578:
[1, 2, 62, 0, 0, 0],
#             1584:
[1, 10, 14, 8, 0, 0],
#             1585:
[2, 2, 31, 0, 0, 0],
#             1591:
[2, 7, 9, 2, 0, 0],
#             1601:
[4, 6, 7, 4, 0, 4],
#        2^2_0 8^1_1
#             1579:
[1, 4, 31, 0, 0, 0],
#             1582:
[1, 7, 19, 6, 0, 0],
#             1593:
[3, 3, 16, 2, 2, 2],
#             1595:
[4, 4, 9, 2, 4, 0],
#             1596:
[4, 5, 7, 4, 0, 0],
#             1598:
[4, 5, 8, 4, 4, 2],
#             1599:
[4, 5, 8, 2, 0, 4],
#        2^2_2 8^1_7
#             1577:
[1, 1, 124, 0, 0, 0],
#             1581:
[1, 5, 25, 2, 0, 0],
#             1587:
[2, 4, 17, 4, 2, 0],
#             1588:
[2, 5, 14, 2, 0, 2],
#             1600:
[4, 5, 9, 4, 4, 4],
#B.-I.discr = -500 = -1 *2^2 *5^3
#    1^-1 5^-1 25^-1
#        2^-3_7
#             1606:
[1, 5, 25, 0, 0, 0],
#    1^1 5^1 25^-1
#        2^-3_3
#             1611:
[2, 3, 25, 0, 0, 2],
#             1620:
[3, 7, 7, 4, 2, 2],
#    1^1 5^-1 25^1
#        2^-3_7
#             1613:
[2, 5, 13, 0, 2, 0],
#    1^-1 5^1 25^1
#        2^-3_3
#             1610:
[1, 10, 15, 10, 0, 0],
#             1621:
[4, 4, 9, -2, 2, 2],
#    1^2 125^-1
#        2^-3_7
#             1603:
[1, 1, 125, 0, 0, 0],
#             1607:
[1, 6, 21, 2, 0, 0],
#             1609:
[1, 9, 14, 2, 0, 0],
#             1614:
[2, 6, 13, 6, 2, 2],
#             1615:
[2, 7, 10, 4, 2, 0],
#             1623:
[5, 5, 6, 2, 4, 0],
#    1^-2 125^1
#        2^-3_3
#             1604:
[1, 2, 63, 2, 0, 0],
#             1605:
[1, 3, 42, 2, 0, 0],
#             1608:
[1, 7, 18, 2, 0, 0],
#             1612:
[2, 4, 19, 4, 2, 2],
#             1616:
[2, 7, 11, 6, 0, 2],
#             1617:
[3, 3, 16, 0, 2, 2],
#             1618:
[3, 4, 11, 2, 2, 0],
#             1619:
[3, 6, 8, -2, 2, 2],
#             1622:
[4, 6, 7, 6, 2, 2],
#B.-I.discr = -504 = -1 *2^3 *3^2 *7
#    1^-1 3^-2
#        1^-2 7^-1
#            [2^2 4^1]_5
#                 1626:
[1, 3, 42, 0, 0, 0],
#                 1628:
[1, 6, 21, 0, 0, 0],
#                 1645:
[4, 6, 7, 6, 2, 0],
#        1^2 7^1
#            [2^2 4^1]_1
#                 1631:
[1, 9, 15, 6, 0, 0],
#                 1641:
[3, 6, 7, 0, 0, 0],
#    1^1 3^2
#        1^-2 7^-1
#            [2^2 4^1]_1
#                 1633:
[2, 3, 21, 0, 0, 0],
#                 1636:
[2, 6, 11, 0, 2, 0],
#        1^2 7^1
#            [2^2 4^1]_5
#                 1639:
[3, 3, 14, 0, 0, 0],
#                 1647:
[5, 5, 6, 0, 0, 4],
#    1^-2 9^-1
#        1^-2 7^-1
#            [2^2 4^1]_5
#                 1627:
[1, 5, 26, 4, 0, 0],
#                 1640:
[3, 5, 9, 0, 0, 2],
#                 1643:
[3, 6, 9, 6, 2, 2],
#                 1646:
[4, 6, 7, 4, 2, 4],
#        1^2 7^1
#            [2^2 4^1]_1
#                 1625:
[1, 2, 63, 0, 0, 0],
#                 1630:
[1, 9, 14, 0, 0, 0],
#                 1635:
[2, 5, 15, 4, 2, 2],
#                 1637:
[2, 7, 9, 0, 0, 0],
#                 1642:
[3, 6, 8, 4, 2, 0],
#    1^2 9^1
#        1^-2 7^-1
#            [2^2 4^1]_5
#                 1632:
[1, 10, 13, 4, 0, 0],
#                 1644:
[4, 5, 7, 2, 2, 2],
#        1^2 7^1
#            [2^2 4^1]_1
#                 1624:
[1, 1, 126, 0, 0, 0],
#                 1629:
[1, 7, 18, 0, 0, 0],
#                 1634:
[2, 5, 14, 0, 0, 2],
#                 1638:
[2, 8, 9, 6, 0, 0],
#B.-I.discr = -508 = -1 *2^2 *127
#    1^-2 127^-1
#        2^3_5
#             1654:
[2, 2, 43, 2, 2, 2],
#             1655:
[2, 3, 22, 2, 2, 0],
#             1656:
[2, 3, 26, 2, 2, 2],
#             1657:
[2, 5, 14, 4, 2, 0],
#             1663:
[3, 5, 10, 4, 2, 2],
#    1^2 127^1
#        2^3_1
#             1648:
[1, 1, 127, 0, 0, 0],
#             1649:
[1, 2, 64, 2, 0, 0],
#             1650:
[1, 4, 32, 2, 0, 0],
#             1651:
[1, 8, 16, 2, 0, 0],
#             1652:
[1, 8, 17, 6, 0, 0],
#             1653:
[1, 11, 13, 8, 0, 0],
#             1658:
[2, 5, 15, 4, 0, 2],
#             1659:
[2, 8, 9, 4, 0, 2],
#             1660:
[2, 8, 9, 2, 2, 2],
#             1661:
[3, 4, 12, 2, 2, 2],
#             1662:
[3, 5, 9, 2, 2, 0],
#             1664:
[4, 5, 8, -4, 2, 2],
#             1665:
[5, 5, 7, 0, 4, 4],
#B.-I.discr = -512 = -1 *2^9
#    2^-1_5 [16^-1 32^1]_2
#         1694:
[4, 5, 8, 0, 0, 4],
#    2^-1_3 [16^-1 32^1]_4
#         1683:
[3, 3, 16, 0, 0, 2],
#    2^1_1 [16^1 32^1]_2
#         1672:
[1, 8, 16, 0, 0, 0],
#    2^1_7 [16^1 32^1]_4
#         1698:
[4, 7, 7, 6, 4, 4],
#    2^-1_3 8^1_1 64^-1_3
#         1685:
[3, 4, 11, 0, 2, 0],
#    2^-1_5 8^1_7 64^-1_3
#         1676:
[1, 12, 12, 8, 0, 0],
#         1696:
[4, 5, 9, 2, 4, 4],
#    2^-1_3 8^1_7 64^-1_5
#         1690:
[3, 7, 7, -2, 2, 2],
#    2^1_1 8^1_1 64^1_1
#         1669:
[1, 4, 32, 0, 0, 0],
#         1691:
[4, 4, 9, 0, 4, 0],
#    [2^-1 4^1]_0 128^-1_3
#         1671:
[1, 6, 22, 4, 0, 0],
#         1697:
[4, 6, 7, 4, 4, 0],
#    [2^-1 4^1]_6 128^-1_5
#         1680:
[2, 5, 13, 2, 0, 0],
#         1699:
[5, 6, 6, 4, 4, 4],
#    [2^1 4^1]_2 128^1_1
#         1667:
[1, 2, 64, 0, 0, 0],
#         1673:
[1, 8, 18, 8, 0, 0],
#         1679:
[2, 4, 17, 4, 0, 0],
#         1684:
[3, 3, 17, -2, 2, 2],
#    [2^1 4^1]_4 128^1_7
#         1688:
[3, 5, 10, 4, 0, 2],
#    2^-2_4 256^-1_3
#         1668:
[1, 3, 43, 2, 0, 0],
#         1675:
[1, 11, 12, 4, 0, 0],
#         1686:
[3, 4, 12, 4, 2, 0],
#         1687:
[3, 4, 12, 0, 2, 2],
#         1692:
[4, 4, 11, 2, 2, 4],
#         1693:
[4, 5, 7, 0, 2, 2],
#    2^-2_2 256^-1_5
#         1678:
[2, 3, 26, 2, 0, 2],
#         1681:
[2, 7, 10, 2, 0, 2],
#         1689:
[3, 7, 7, 4, 0, 2],
#    2^2_2 256^1_1
#         1666:
[1, 1, 128, 0, 0, 0],
#         1670:
[1, 4, 33, 4, 0, 0],
#         1674:
[1, 9, 16, 8, 0, 0],
#         1677:
[2, 2, 33, 2, 2, 0],
#         1682:
[2, 8, 9, 4, 2, 0],
#         1695:
[4, 5, 9, 4, 0, 4],
#B.-I.discr = -516 = -1 *2^2 *3  *43
#    1^2 3^-1
#        1^-2 43^-1
#            2^3_7
#                 1702:
[1, 3, 43, 0, 0, 0],
#                 1705:
[1, 7, 19, 4, 0, 0],
#                 1710:
[2, 4, 19, 2, 2, 2],
#                 1713:
[3, 4, 11, 2, 0, 0],
#                 1718:
[4, 5, 7, 2, 0, 2],
#        1^2 43^1
#            2^3_3
#                 1700:
[1, 1, 129, 0, 0, 0],
#                 1706:
[1, 10, 13, 2, 0, 0],
#                 1709:
[2, 3, 22, 0, 2, 0],
#    1^-2 3^1
#        1^-2 43^-1
#            2^3_3
#                 1701:
[1, 2, 65, 2, 0, 0],
#                 1703:
[1, 5, 26, 2, 0, 0],
#                 1708:
[2, 2, 43, 0, 0, 2],
#                 1716:
[3, 6, 9, 6, 2, 0],
#                 1720:
[5, 6, 6, 6, 2, 2],
#        1^2 43^1
#            2^3_7
#                 1704:
[1, 6, 23, 6, 0, 0],
#                 1707:
[1, 11, 14, 10, 0, 0],
#                 1711:
[2, 7, 11, 6, 2, 0],
#                 1712:
[3, 3, 15, 2, 2, 0],
#                 1714:
[3, 4, 12, 2, 0, 2],
#                 1715:
[3, 6, 8, 2, 2, 2],
#                 1717:
[4, 4, 9, 2, 2, 2],
#                 1719:
[4, 6, 7, 4, 4, 2],
#B.-I.discr = -520 = -1 *2^3 *5  *13
#    1^2 5^-1
#        1^2 13^-1
#            [2^2 4^1]_3
#                 1721:
[1, 1, 130, 0, 0, 0],
#                 1725:
[2, 2, 33, 0, 2, 0],
#                 1729:
[2, 5, 13, 0, 0, 0],
#                 1730:
[2, 5, 15, 2, 2, 2],
#                 1735:
[3, 5, 10, -2, 2, 2],
#                 1737:
[5, 5, 6, 0, 4, 0],
#        1^-2 13^1
#            [2^2 4^1]_7
#                 1723:
[1, 5, 26, 0, 0, 0],
#                 1726:
[2, 3, 22, 2, 0, 0],
#                 1734:
[3, 5, 9, 0, 2, 0],
#                 1738:
[5, 5, 7, 2, 4, 4],
#    1^-2 5^1
#        1^2 13^-1
#            [2^2 4^1]_7
#                 1724:
[1, 10, 13, 0, 0, 0],
#                 1731:
[2, 6, 11, 2, 0, 0],
#                 1736:
[3, 6, 8, 0, 2, 2],
#        1^-2 13^1
#            [2^2 4^1]_3
#                 1722:
[1, 2, 65, 0, 0, 0],
#                 1727:
[2, 3, 26, 0, 0, 2],
#                 1728:
[2, 4, 17, 2, 2, 0],
#                 1732:
[2, 7, 10, 0, 0, 2],
#                 1733:
[2, 9, 9, 8, 0, 0],
#B.-I.discr = -524 = -1 *2^2 *131
#    1^2 131^-1
#        2^-3_5
#             1739:
[1, 1, 131, 0, 0, 0],
#             1741:
[1, 3, 44, 2, 0, 0],
#             1742:
[1, 4, 33, 2, 0, 0],
#             1743:
[1, 5, 27, 4, 0, 0],
#             1745:
[1, 7, 20, 6, 0, 0],
#             1746:
[1, 9, 15, 4, 0, 0],
#             1748:
[1, 11, 12, 2, 0, 0],
#             1749:
[1, 12, 13, 10, 0, 0],
#             1750:
[2, 4, 19, 2, 0, 2],
#             1752:
[3, 4, 13, 4, 2, 2],
#             1754:
[4, 4, 9, 0, 2, 2],
#             1755:
[4, 5, 7, 2, 2, 0],
#             1756:
[4, 5, 9, 4, 2, 4],
#    1^-2 131^1
#        2^-3_1
#             1740:
[1, 2, 66, 2, 0, 0],
#             1744:
[1, 6, 22, 2, 0, 0],
#             1747:
[1, 10, 14, 6, 0, 0],
#             1751:
[2, 7, 10, 2, 2, 0],
#             1753:
[3, 6, 9, -4, 2, 2],
#B.-I.discr = -528 = -1 *2^4 *3  *11
#    1^-2 3^-1
#        1^2 11^-1
#            2^1_7 4^2_II
#                 1780:
[3, 4, 12, 4, 0, 0],
#                 1784:
[3, 7, 7, 2, 2, 2],
#                 1786:
[4, 4, 11, 0, 0, 4],
#            [2^1 4^2]_7
#                 1766:
[1, 12, 14, 12, 0, 0],
#                 1774:
[2, 7, 10, 4, 0, 0],
#                 1791:
[5, 6, 6, 0, 4, 4],
#            2^2_6 8^1_1
#                 1769:
[2, 3, 27, 2, 2, 2],
#                 1777:
[3, 3, 15, 0, 2, 0],
#                 1779:
[3, 4, 11, 0, 0, 0],
#            2^2_0 8^1_7
#                 1759:
[1, 3, 44, 0, 0, 0],
#                 1765:
[1, 11, 12, 0, 0, 0],
#                 1781:
[3, 4, 12, 0, 0, 2],
#                 1782:
[3, 5, 9, 2, 0, 0],
#                 1785:
[3, 7, 8, 6, 2, 2],
#        1^-2 11^1
#            [2^1 4^2]_3
#                 1758:
[1, 2, 66, 0, 0, 0],
#                 1768:
[2, 3, 22, 0, 0, 0],
#                 1778:
[3, 3, 17, 2, 2, 2],
#                 1783:
[3, 6, 8, 4, 0, 0],
#            2^2_2 8^1_1
#                 1764:
[1, 8, 17, 4, 0, 0],
#                 1770:
[2, 4, 17, 0, 2, 0],
#                 1776:
[2, 9, 9, 6, 2, 2],
#                 1790:
[5, 5, 6, -2, 2, 2],
#    1^2 3^1
#        1^2 11^-1
#            [2^1 4^2]_3
#                 1761:
[1, 4, 34, 4, 0, 0],
#                 1767:
[2, 2, 33, 0, 0, 0],
#                 1772:
[2, 6, 11, 0, 0, 0],
#            2^2_2 8^1_1
#                 1757:
[1, 1, 132, 0, 0, 0],
#                 1760:
[1, 4, 33, 0, 0, 0],
#                 1773:
[2, 6, 13, 6, 2, 0],
#        1^-2 11^1
#            2^1_7 4^2_II
#                 1789:
[4, 7, 7, 6, 0, 4],
#            [2^1 4^2]_7
#                 1762:
[1, 6, 22, 0, 0, 0],
#                 1771:
[2, 5, 14, 4, 0, 0],
#            2^2_6 8^1_1
#                 1775:
[2, 7, 11, 4, 2, 2],
#                 1788:
[4, 6, 7, 6, 0, 0],
#            2^2_0 8^1_7
#                 1763:
[1, 7, 19, 2, 0, 0],
#                 1787:
[4, 5, 8, 2, 4, 2],
#B.-I.discr = -532 = -1 *2^2 *7  *19
#    1^2 7^-1
#        1^2 19^-1
#            2^-3_7
#                 1792:
[1, 1, 133, 0, 0, 0],
#                 1801:
[2, 5, 15, 2, 0, 2],
#                 1802:
[2, 6, 13, 4, 2, 2],
#        1^-2 19^1
#            2^-3_3
#                 1793:
[1, 2, 67, 2, 0, 0],
#                 1804:
[2, 8, 9, 2, 0, 2],
#                 1805:
[2, 8, 11, 8, 2, 2],
#                 1806:
[3, 3, 17, 0, 2, 2],
#                 1807:
[3, 5, 10, 4, 2, 0],
#                 1808:
[3, 5, 11, -4, 2, 2],
#    1^-2 7^1
#        1^2 19^-1
#            2^-3_3
#                 1794:
[1, 7, 19, 0, 0, 0],
#                 1797:
[2, 3, 23, 2, 2, 0],
#                 1798:
[2, 3, 27, 2, 0, 2],
#                 1799:
[2, 4, 19, 0, 0, 2],
#                 1809:
[3, 6, 8, 2, 0, 2],
#                 1810:
[3, 7, 7, 0, 2, 2],
#                 1811:
[3, 7, 8, 6, 0, 2],
#                 1812:
[4, 5, 7, 0, 0, 2],
#        1^-2 19^1
#            2^-3_7
#                 1795:
[1, 13, 13, 12, 0, 0],
#                 1796:
[2, 2, 45, 2, 2, 2],
#                 1800:
[2, 5, 14, 2, 2, 0],
#                 1803:
[2, 7, 10, 0, 2, 0],
#                 1813:
[5, 5, 7, -2, 2, 4],
#B.-I.discr = -536 = -1 *2^3 *67
#    1^-2 67^-1
#        [2^-2 4^1]_5
#             1815:
[1, 2, 67, 0, 0, 0],
#             1816:
[1, 3, 45, 2, 0, 0],
#             1817:
[1, 5, 27, 2, 0, 0],
#             1821:
[1, 11, 13, 6, 0, 0],
#             1822:
[2, 4, 17, 2, 0, 0],
#             1824:
[3, 4, 13, -2, 2, 2],
#             1827:
[4, 6, 7, 2, 2, 4],
#    1^2 67^1
#        [2^-2 4^1]_1
#             1814:
[1, 1, 134, 0, 0, 0],
#             1818:
[1, 6, 23, 4, 0, 0],
#             1819:
[1, 9, 15, 2, 0, 0],
#             1820:
[1, 10, 15, 8, 0, 0],
#             1823:
[2, 8, 9, 2, 2, 0],
#             1825:
[3, 5, 10, 2, 2, 2],
#             1826:
[3, 7, 8, 6, 2, 0],
#B.-I.discr = -540 = -1 *2^2 *3^3 *5
#    1^1 3^-1 9^-1
#        1^-2 5^-1
#            2^3_1
#                 1848:
[2, 8, 9, 0, 0, 2],
#                 1850:
[3, 5, 9, 0, 0, 0],
#        1^2 5^1
#            2^3_5
#                 1841:
[2, 3, 23, 0, 2, 0],
#    1^-1 3^1 9^-1
#        1^-2 5^-1
#            2^3_5
#                 1862:
[6, 6, 7, 6, 6, 6],
#        1^2 5^1
#            2^3_1
#                 1833:
[1, 6, 24, 6, 0, 0],
#                 1836:
[1, 9, 15, 0, 0, 0],
#                 1854:
[4, 4, 9, 0, 0, 2],
#    1^-1 3^-1 9^1
#        1^-2 5^-1
#            2^3_1
#                 1830:
[1, 3, 45, 0, 0, 0],
#                 1839:
[1, 12, 12, 6, 0, 0],
#        1^2 5^1
#            2^3_5
#                 1853:
[3, 7, 7, 4, 0, 0],
#    1^1 3^1 9^1
#        1^-2 5^-1
#            2^3_5
#                 1840:
[2, 2, 45, 0, 0, 2],
#                 1860:
[5, 6, 6, 6, 0, 0],
#        1^2 5^1
#            2^3_1
#                 1844:
[2, 5, 15, 0, 0, 2],
#                 1859:
[5, 5, 8, -2, 4, 4],
#    1^-2 27^-1
#        1^-2 5^-1
#            2^3_1
#                 1829:
[1, 2, 68, 2, 0, 0],
#                 1832:
[1, 5, 27, 0, 0, 0],
#                 1834:
[1, 8, 17, 2, 0, 0],
#                 1835:
[1, 8, 18, 6, 0, 0],
#                 1849:
[2, 9, 9, 6, 0, 2],
#                 1852:
[3, 6, 8, 2, 2, 0],
#                 1855:
[4, 5, 7, 0, 2, 0],
#                 1857:
[4, 6, 7, -4, 2, 2],
#        1^2 5^1
#            2^3_5
#                 1842:
[2, 3, 27, 0, 0, 2],
#                 1846:
[2, 6, 13, 4, 0, 2],
#                 1851:
[3, 5, 10, 0, 2, 2],
#                 1861:
[5, 6, 6, 2, 4, 4],
#    1^2 27^1
#        1^-2 5^-1
#            2^3_5
#                 1843:
[2, 5, 14, 0, 2, 0],
#                 1847:
[2, 7, 11, 4, 0, 2],
#        1^2 5^1
#            2^3_1
#                 1828:
[1, 1, 135, 0, 0, 0],
#                 1831:
[1, 4, 34, 2, 0, 0],
#                 1837:
[1, 9, 16, 6, 0, 0],
#                 1838:
[1, 10, 16, 10, 0, 0],
#                 1845:
[2, 5, 16, 4, 2, 2],
#                 1856:
[4, 5, 8, 4, 2, 2],
#                 1858:
[5, 5, 7, 4, 4, 0],
#B.-I.discr = -544 = -1 *2^5 *17
#    1^-2 17^-1
#        [2^1 4^1 8^1]_7
#             1871:
[1, 10, 14, 4, 0, 0],
#             1873:
[2, 3, 23, 2, 0, 0],
#             1876:
[2, 7, 11, 6, 0, 0],
#             1886:
[4, 5, 7, 2, 0, 0],
#        2^-2_6 16^-1_5
#             1867:
[1, 5, 28, 4, 0, 0],
#             1890:
[5, 5, 6, 2, 2, 2],
#        2^2_6 16^1_1
#             1883:
[3, 6, 8, 0, 0, 2],
#             1889:
[4, 6, 7, 2, 0, 4],
#        2^2_0 16^1_7
#             1868:
[1, 7, 20, 4, 0, 0],
#             1884:
[3, 8, 8, 8, 2, 2],
#             1887:
[4, 5, 8, 2, 4, 0],
#             1891:
[5, 5, 7, 4, 4, 2],
#    1^2 17^1
#        [2^1 4^1 8^1]_3
#             1864:
[1, 2, 68, 0, 0, 0],
#             1865:
[1, 4, 34, 0, 0, 0],
#             1874:
[2, 4, 17, 0, 0, 0],
#             1878:
[2, 8, 9, 4, 0, 0],
#             1892:
[5, 6, 6, 4, 0, 4],
#        2^-2_4 16^-1_3
#             1866:
[1, 4, 35, 4, 0, 0],
#             1870:
[1, 8, 19, 8, 0, 0],
#             1881:
[3, 3, 17, 0, 0, 2],
#             1885:
[4, 4, 9, 2, 2, 0],
#             1888:
[4, 5, 8, 4, 0, 2],
#        2^-2_2 16^-1_5
#             1872:
[2, 2, 35, 2, 2, 0],
#             1877:
[2, 7, 11, 2, 2, 2],
#             1880:
[2, 8, 11, 8, 2, 0],
#             1882:
[3, 3, 18, -2, 2, 2],
#        2^2_2 16^1_1
#             1863:
[1, 1, 136, 0, 0, 0],
#             1869:
[1, 8, 17, 0, 0, 0],
#             1875:
[2, 5, 16, 4, 0, 2],
#             1879:
[2, 8, 9, 0, 2, 0],
#B.-I.discr = -548 = -1 *2^2 *137
#    1^-2 137^-1
#        2^3_7
#             1895:
[1, 3, 46, 2, 0, 0],
#             1896:
[1, 6, 23, 2, 0, 0],
#             1898:
[2, 3, 28, 2, 2, 2],
#             1899:
[2, 5, 15, 4, 2, 0],
#             1901:
[2, 7, 12, 6, 2, 2],
#             1903:
[3, 4, 12, 2, 2, 0],
#             1905:
[3, 7, 7, 2, 0, 2],
#             1906:
[3, 7, 8, -4, 2, 2],
#             1907:
[4, 6, 7, 2, 4, 2],
#             1908:
[4, 7, 7, 6, 2, 4],
#             1909:
[5, 6, 7, 6, 4, 4],
#    1^2 137^1
#        2^3_3
#             1893:
[1, 1, 137, 0, 0, 0],
#             1894:
[1, 2, 69, 2, 0, 0],
#             1897:
[1, 9, 17, 8, 0, 0],
#             1900:
[2, 6, 13, 2, 2, 2],
#             1902:
[2, 9, 10, 8, 2, 2],
#             1904:
[3, 5, 10, 2, 0, 2],
#B.-I.discr = -552 = -1 *2^3 *3  *23
#    1^2 3^-1
#        1^-2 23^-1
#            [2^-2 4^1]_7
#                 1914:
[1, 7, 21, 6, 0, 0],
#                 1919:
[2, 5, 14, 2, 0, 0],
#                 1926:
[3, 5, 10, 4, 0, 0],
#        1^2 23^1
#            [2^-2 4^1]_3
#                 1910:
[1, 1, 138, 0, 0, 0],
#                 1912:
[1, 3, 46, 0, 0, 0],
#                 1916:
[2, 2, 35, 0, 2, 0],
#                 1917:
[2, 3, 23, 0, 0, 0],
#                 1922:
[2, 7, 12, 6, 0, 2],
#    1^-2 3^1
#        1^-2 23^-1
#            [2^-2 4^1]_3
#                 1915:
[1, 11, 14, 8, 0, 0],
#                 1918:
[2, 3, 28, 2, 0, 2],
#                 1921:
[2, 7, 10, 2, 0, 0],
#                 1923:
[2, 9, 10, 8, 0, 2],
#                 1925:
[3, 4, 13, 2, 2, 2],
#        1^2 23^1
#            [2^-2 4^1]_7
#                 1911:
[1, 2, 69, 0, 0, 0],
#                 1913:
[1, 6, 23, 0, 0, 0],
#                 1920:
[2, 6, 13, 6, 0, 0],
#                 1924:
[3, 3, 16, 2, 2, 0],
#                 1927:
[3, 6, 8, 0, 2, 0],
#                 1928:
[5, 6, 6, 4, 2, 4],
#B.-I.discr = -556 = -1 *2^2 *139
#    1^2 139^-1
#        2^-3_5
#             1929:
[1, 1, 139, 0, 0, 0],
#             1931:
[1, 4, 35, 2, 0, 0],
#             1932:
[1, 5, 28, 2, 0, 0],
#             1933:
[1, 7, 20, 2, 0, 0],
#             1935:
[1, 11, 13, 4, 0, 0],
#             1937:
[2, 3, 24, 2, 2, 0],
#             1938:
[2, 4, 21, 4, 2, 2],
#             1939:
[2, 5, 16, 2, 2, 2],
#             1942:
[3, 4, 13, 0, 2, 2],
#             1944:
[4, 5, 8, 4, 2, 0],
#             1945:
[4, 5, 9, 2, 2, 4],
#             1946:
[5, 5, 6, 0, 2, 2],
#             1947:
[5, 5, 7, -2, 4, 2],
#    1^-2 139^1
#        2^-3_1
#             1930:
[1, 2, 70, 2, 0, 0],
#             1934:
[1, 10, 14, 2, 0, 0],
#             1936:
[2, 2, 47, 2, 2, 2],
#             1940:
[2, 7, 11, 4, 2, 0],
#             1941:
[2, 9, 10, 8, 2, 0],
#             1943:
[3, 6, 9, 4, 2, 2],
#B.-I.discr = -560 = -1 *2^4 *5  *7
#    1^-2 5^-1
#        1^2 7^-1
#            [2^-1 4^2]_1
#                 1949:
[1, 2, 70, 0, 0, 0],
#                 1956:
[1, 8, 18, 4, 0, 0],
#            2^-2_2 8^1_7
#                 1964:
[2, 4, 19, 4, 2, 0],
#                 1968:
[3, 3, 18, 2, 2, 2],
#        1^-2 7^1
#            2^-1_5 4^2_II
#                 1960:
[1, 12, 12, 4, 0, 0],
#                 1976:
[4, 4, 13, 4, 4, 4],
#                 1978:
[4, 5, 8, 0, 4, 0],
#            [2^-1 4^2]_5
#                 1965:
[2, 5, 14, 0, 0, 0],
#                 1970:
[3, 4, 13, 4, 2, 0],
#                 1982:
[4, 6, 7, 0, 0, 4],
#            2^-2_4 8^1_1
#                 1950:
[1, 3, 47, 2, 0, 0],
#                 1955:
[1, 7, 20, 0, 0, 0],
#                 1969:
[3, 4, 12, 0, 2, 0],
#                 1977:
[4, 5, 7, 0, 0, 0],
#                 1983:
[4, 7, 7, -6, 2, 2],
#            2^-2_6 8^1_7
#                 1953:
[1, 5, 28, 0, 0, 0],
#                 1961:
[1, 12, 13, 8, 0, 0],
#                 1967:
[2, 9, 9, 4, 2, 2],
#    1^2 5^1
#        1^2 7^-1
#            2^-1_5 4^2_II
#                 1952:
[1, 4, 36, 4, 0, 0],
#                 1979:
[4, 5, 9, 2, 0, 4],
#            [2^-1 4^2]_5
#                 1962:
[2, 2, 35, 0, 0, 0],
#                 1972:
[3, 5, 10, 0, 0, 2],
#                 1980:
[4, 5, 10, 4, 4, 4],
#            2^-2_4 8^1_1
#                 1951:
[1, 4, 35, 0, 0, 0],
#                 1959:
[1, 11, 15, 10, 0, 0],
#                 1971:
[3, 4, 13, 2, 0, 2],
#                 1975:
[4, 4, 9, 0, 2, 0],
#            2^-2_6 8^1_7
#                 1948:
[1, 1, 140, 0, 0, 0],
#                 1957:
[1, 9, 16, 4, 0, 0],
#                 1985:
[5, 5, 6, 2, 2, 0],
#        1^-2 7^1
#            [2^-1 4^2]_1
#                 1954:
[1, 6, 24, 4, 0, 0],
#                 1958:
[1, 10, 14, 0, 0, 0],
#                 1966:
[2, 7, 10, 0, 0, 0],
#                 1974:
[3, 7, 9, -6, 2, 2],
#            2^-2_2 8^1_7
#                 1963:
[2, 3, 28, 0, 0, 2],
#                 1973:
[3, 7, 7, 0, 0, 2],
#                 1981:
[4, 6, 7, 2, 4, 0],
#                 1984:
[4, 7, 7, 4, 4, 4],
#B.-I.discr = -564 = -1 *2^2 *3  *47
#    1^-2 3^-1
#        1^-2 47^-1
#            2^-3_7
#                 1989:
[1, 5, 29, 4, 0, 0],
#                 1994:
[2, 6, 13, 2, 0, 2],
#                 2006:
[5, 6, 6, -2, 2, 4],
#        1^2 47^1
#            2^-3_3
#                 1987:
[1, 2, 71, 2, 0, 0],
#                 1988:
[1, 3, 47, 0, 0, 0],
#                 1993:
[2, 3, 24, 0, 2, 0],
#                 1996:
[3, 3, 16, 0, 2, 0],
#                 1997:
[3, 3, 18, 0, 2, 2],
#                 1998:
[3, 4, 12, 2, 0, 0],
#                 1999:
[3, 5, 11, 4, 2, 2],
#                 2000:
[3, 6, 8, 2, 0, 0],
#                 2001:
[3, 6, 9, 4, 0, 2],
#                 2002:
[3, 7, 8, 6, 0, 0],
#    1^2 3^1
#        1^-2 47^-1
#            2^-3_3
#                 1991:
[1, 10, 15, 6, 0, 0],
#                 1995:
[2, 7, 11, 2, 0, 2],
#                 2003:
[4, 4, 11, 4, 4, 2],
#                 2004:
[4, 5, 8, -2, 2, 2],
#                 2007:
[5, 6, 7, 6, 4, 0],
#        1^2 47^1
#            2^-3_7
#                 1986:
[1, 1, 141, 0, 0, 0],
#                 1990:
[1, 6, 25, 6, 0, 0],
#                 1992:
[2, 2, 47, 0, 0, 2],
#                 2005:
[5, 5, 7, 2, 2, 4],
#B.-I.discr = -568 = -1 *2^3 *71
#    1^-2 71^-1
#        [2^2 4^1]_5
#             2010:
[1, 11, 13, 2, 0, 0],
#             2017:
[3, 4, 14, 4, 2, 2],
#             2019:
[3, 5, 11, 4, 0, 2],
#             2020:
[3, 6, 9, -2, 2, 2],
#             2021:
[5, 5, 7, 0, 2, 4],
#    1^2 71^1
#        [2^2 4^1]_1
#             2008:
[1, 1, 142, 0, 0, 0],
#             2009:
[1, 2, 71, 0, 0, 0],
#             2011:
[2, 3, 24, 2, 0, 0],
#             2012:
[2, 3, 29, 2, 2, 2],
#             2013:
[2, 5, 15, 4, 0, 0],
#             2014:
[2, 5, 16, 2, 0, 2],
#             2015:
[2, 6, 13, 4, 2, 0],
#             2016:
[2, 8, 9, 2, 0, 0],
#             2018:
[3, 5, 10, 2, 2, 0],
#B.-I.discr = -572 = -1 *2^2 *11  *13
#    1^-2 11^-1
#        1^-2 13^-1
#            2^3_1
#                 2023:
[1, 2, 72, 2, 0, 0],
#                 2026:
[1, 6, 24, 2, 0, 0],
#                 2027:
[1, 7, 21, 4, 0, 0],
#                 2028:
[1, 8, 18, 2, 0, 0],
#                 2029:
[1, 8, 19, 6, 0, 0],
#                 2031:
[1, 11, 13, 0, 0, 0],
#                 2035:
[2, 4, 21, 2, 2, 2],
#                 2040:
[3, 4, 13, 0, 0, 2],
#                 2043:
[4, 5, 9, 4, 4, 2],
#        1^2 13^1
#            2^3_5
#                 2036:
[2, 5, 15, 2, 2, 0],
#                 2038:
[2, 7, 11, 0, 0, 2],
#                 2041:
[3, 6, 10, 6, 2, 2],
#    1^2 11^1
#        1^-2 13^-1
#            2^3_5
#                 2034:
[2, 3, 29, 2, 0, 2],
#                 2037:
[2, 6, 13, 0, 0, 2],
#                 2045:
[5, 6, 7, 6, 2, 4],
#        1^2 13^1
#            2^3_1
#                 2022:
[1, 1, 143, 0, 0, 0],
#                 2024:
[1, 3, 48, 2, 0, 0],
#                 2025:
[1, 4, 36, 2, 0, 0],
#                 2030:
[1, 9, 16, 2, 0, 0],
#                 2032:
[1, 12, 12, 2, 0, 0],
#                 2033:
[1, 12, 14, 10, 0, 0],
#                 2039:
[2, 7, 12, 6, 2, 0],
#                 2042:
[3, 8, 8, -6, 2, 2],
#                 2044:
[4, 6, 7, 4, 2, 2],
#B.-I.discr = -576 = -1 *2^6 *3^2
#    1^1 3^-2
#        2^-1_3 8^-2_II
#             2079:
[3, 8, 8, 8, 0, 0],
#        2^1_1 8^2_2
#             2092:
[5, 5, 8, -4, 4, 2],
#        [2^1 4^1]_2 16^1_1
#             2068:
[2, 9, 9, 6, 0, 0],
#             2076:
[3, 6, 8, 0, 0, 0],
#        [2^1 4^1]_4 16^1_7
#             2062:
[2, 3, 24, 0, 0, 0],
#             2091:
[5, 5, 6, 0, 0, 2],
#        2^-2_6 32^-1_5
#             2093:
[5, 5, 8, 4, 4, 4],
#        2^2_2 32^1_1
#             2065:
[2, 5, 17, 4, 2, 2],
#    1^-1 3^2
#        2^1_7 8^2_0
#             2073:
[3, 4, 12, 0, 0, 0],
#        2^1_7 8^2_II
#             2090:
[4, 7, 7, 2, 4, 4],
#        2^1_1 8^2_6
#             2058:
[1, 12, 12, 0, 0, 0],
#        [2^1 4^1]_6 16^1_1
#             2088:
[4, 6, 7, 0, 4, 0],
#        [2^1 4^1]_0 16^1_7
#             2052:
[1, 6, 24, 0, 0, 0],
#        2^-2_4 32^-1_3
#             2048:
[1, 3, 48, 0, 0, 0],
#             2082:
[4, 4, 13, 2, 4, 4],
#        2^-2_2 32^-1_5
#             2078:
[3, 7, 7, 2, 0, 0],
#        2^2_6 32^1_1
#             2070:
[3, 3, 16, 0, 0, 0],
#             2095:
[6, 6, 7, 6, 6, 0],
#        2^2_0 32^1_7
#             2059:
[1, 12, 15, 12, 0, 0],
#             2074:
[3, 4, 13, 4, 0, 0],
#    1^2 9^-1
#        2^-1_3 8^-2_II
#             2081:
[4, 4, 11, 4, 4, 0],
#        2^1_1 8^2_2
#             2049:
[1, 4, 36, 0, 0, 0],
#             2080:
[4, 4, 9, 0, 0, 0],
#        [2^1 4^1]_2 16^1_1
#             2057:
[1, 10, 16, 8, 0, 0],
#             2066:
[2, 8, 9, 0, 0, 0],
#        [2^1 4^1]_4 16^1_7
#             2067:
[2, 8, 11, 8, 0, 0],
#             2086:
[4, 5, 10, 4, 0, 4],
#        2^-2_6 32^-1_5
#             2050:
[1, 4, 37, 4, 0, 0],
#             2060:
[1, 13, 13, 10, 0, 0],
#             2085:
[4, 5, 9, 0, 0, 4],
#        2^2_2 32^1_1
#             2046:
[1, 1, 144, 0, 0, 0],
#             2055:
[1, 9, 16, 0, 0, 0],
#             2061:
[2, 2, 37, 2, 2, 0],
#             2087:
[4, 5, 10, 2, 4, 4],
#    1^-2 9^1
#        2^-1_3 8^-2_II
#             2072:
[3, 3, 19, -2, 2, 2],
#        2^1_1 8^2_2
#             2054:
[1, 8, 20, 8, 0, 0],
#             2083:
[4, 5, 8, 4, 0, 0],
#        [2^1 4^1]_2 16^1_1
#             2047:
[1, 2, 72, 0, 0, 0],
#             2053:
[1, 8, 18, 0, 0, 0],
#             2077:
[3, 6, 9, 4, 2, 0],
#        [2^1 4^1]_4 16^1_7
#             2063:
[2, 4, 19, 4, 0, 0],
#             2071:
[3, 3, 18, 0, 0, 2],
#             2075:
[3, 5, 11, -2, 2, 2],
#        2^-2_6 32^-1_5
#             2051:
[1, 5, 29, 2, 0, 0],
#             2089:
[4, 6, 9, 6, 4, 4],
#             2094:
[5, 6, 6, -4, 2, 2],
#        2^2_2 32^1_1
#             2056:
[1, 9, 17, 6, 0, 0],
#             2064:
[2, 5, 16, 0, 0, 2],
#             2069:
[2, 9, 9, 2, 2, 2],
#             2084:
[4, 5, 9, 4, 4, 0],
#B.-I.discr = -580 = -1 *2^2 *5  *29
#    1^2 5^-1
#        1^2 29^-1
#            2^3_3
#                 2096:
[1, 1, 145, 0, 0, 0],
#                 2098:
[1, 5, 29, 0, 0, 0],
#                 2103:
[2, 3, 25, 2, 2, 0],
#                 2107:
[2, 5, 17, 4, 0, 2],
#                 2117:
[5, 5, 6, 0, 2, 0],
#        1^-2 29^1
#            2^3_7
#                 2101:
[1, 11, 14, 6, 0, 0],
#                 2106:
[2, 5, 15, 0, 2, 0],
#                 2108:
[2, 7, 11, 2, 2, 0],
#                 2110:
[2, 8, 11, 6, 2, 2],
#                 2112:
[3, 4, 14, -2, 2, 2],
#                 2113:
[3, 5, 10, 0, 2, 0],
#                 2115:
[4, 5, 8, 2, 2, 2],
#                 2118:
[5, 6, 7, -2, 4, 4],
#    1^-2 5^1
#        1^2 29^-1
#            2^3_7
#                 2099:
[1, 7, 22, 6, 0, 0],
#                 2104:
[2, 3, 29, 0, 0, 2],
#                 2105:
[2, 4, 21, 2, 0, 2],
#                 2109:
[2, 7, 12, 4, 2, 2],
#                 2114:
[3, 7, 8, 4, 2, 2],
#                 2116:
[4, 6, 7, 4, 0, 2],
#        1^-2 29^1
#            2^3_3
#                 2097:
[1, 2, 73, 2, 0, 0],
#                 2100:
[1, 10, 17, 10, 0, 0],
#                 2102:
[2, 2, 49, 2, 2, 2],
#                 2111:
[2, 9, 9, 4, 0, 2],
#B.-I.discr = -584 = -1 *2^3 *73
#    1^-2 73^-1
#        [2^2 4^1]_7
#             2122:
[1, 5, 30, 4, 0, 0],
#             2124:
[1, 7, 21, 2, 0, 0],
#             2126:
[1, 10, 15, 4, 0, 0],
#             2127:
[1, 13, 14, 12, 0, 0],
#             2130:
[2, 7, 11, 4, 0, 0],
#             2131:
[3, 6, 9, 2, 2, 2],
#             2134:
[5, 6, 7, 6, 4, 2],
#    1^2 73^1
#        [2^2 4^1]_3
#             2119:
[1, 1, 146, 0, 0, 0],
#             2120:
[1, 2, 73, 0, 0, 0],
#             2121:
[1, 3, 49, 2, 0, 0],
#             2123:
[1, 6, 25, 4, 0, 0],
#             2125:
[1, 9, 18, 8, 0, 0],
#             2128:
[2, 2, 37, 0, 2, 0],
#             2129:
[2, 4, 19, 2, 2, 0],
#             2132:
[4, 5, 9, -4, 2, 2],
#             2133:
[4, 6, 7, 4, 2, 0],
#B.-I.discr = -588 = -1 *2^2 *3  *7^2
#    1^2 3^-1
#        1^1 7^-2
#            2^-3_5
#                 2140:
[1, 7, 21, 0, 0, 0],
#                 2146:
[2, 4, 21, 0, 0, 2],
#        1^-1 7^2
#            2^-3_1
#                 2156:
[3, 7, 7, 0, 0, 0],
#        1^2 49^-1
#            2^-3_5
#                 2135:
[1, 1, 147, 0, 0, 0],
#                 2138:
[1, 4, 37, 2, 0, 0],
#                 2150:
[2, 8, 11, 6, 0, 2],
#                 2152:
[3, 5, 10, 2, 0, 0],
#                 2158:
[4, 5, 10, 4, 2, 4],
#        1^-2 49^1
#            2^-3_5
#                 2137:
[1, 3, 49, 0, 0, 0],
#                 2141:
[1, 12, 13, 6, 0, 0],
#                 2144:
[2, 3, 25, 0, 2, 0],
#                 2147:
[2, 5, 16, 4, 2, 0],
#                 2157:
[4, 5, 8, 0, 2, 2],
#                 2159:
[5, 5, 7, 2, 4, 2],
#    1^-2 3^1
#        1^1 7^-2
#            2^-3_1
#                 2142:
[1, 14, 14, 14, 0, 0],
#                 2149:
[2, 7, 11, 0, 2, 0],
#        1^-1 7^2
#            2^-3_5
#                 2153:
[3, 5, 12, -4, 2, 2],
#                 2160:
[5, 5, 7, 0, 0, 4],
#        1^2 49^-1
#            2^-3_1
#                 2136:
[1, 2, 74, 2, 0, 0],
#                 2148:
[2, 6, 15, 6, 2, 2],
#                 2151:
[3, 3, 17, 2, 2, 0],
#                 2155:
[3, 6, 10, 6, 2, 0],
#        1^-2 49^1
#            2^-3_1
#                 2139:
[1, 6, 26, 6, 0, 0],
#                 2143:
[2, 2, 49, 0, 0, 2],
#                 2145:
[2, 3, 30, 2, 2, 2],
#                 2154:
[3, 6, 9, 0, 2, 2],
#                 2161:
[6, 6, 7, 4, 6, 6],
#B.-I.discr = -592 = -1 *2^4 *37
#    1^2 37^-1
#        [2^-1 4^2]_7
#             2165:
[1, 4, 38, 4, 0, 0],
#             2167:
[2, 2, 37, 0, 0, 0],
#             2171:
[2, 5, 15, 2, 0, 0],
#             2173:
[2, 6, 13, 4, 0, 0],
#             2186:
[5, 6, 7, -4, 2, 4],
#        2^-2_6 8^1_1
#             2162:
[1, 1, 148, 0, 0, 0],
#             2164:
[1, 4, 37, 0, 0, 0],
#             2172:
[2, 5, 17, 2, 2, 2],
#             2174:
[2, 6, 13, 2, 2, 0],
#             2185:
[5, 5, 8, 0, 4, 4],
#    1^-2 37^1
#        2^-1_3 4^2_II
#             2177:
[3, 3, 19, 2, 2, 2],
#             2181:
[3, 7, 8, 4, 0, 2],
#        [2^-1 4^2]_3
#             2163:
[1, 2, 74, 0, 0, 0],
#             2168:
[2, 3, 25, 2, 0, 0],
#             2176:
[2, 9, 10, 8, 0, 0],
#             2179:
[3, 5, 11, 2, 2, 2],
#        2^-2_2 8^1_1
#             2169:
[2, 3, 30, 2, 0, 2],
#             2170:
[2, 4, 19, 0, 2, 0],
#             2175:
[2, 7, 12, 4, 0, 2],
#             2180:
[3, 6, 10, -4, 2, 2],
#        2^-2_4 8^1_7
#             2166:
[1, 8, 19, 4, 0, 0],
#             2178:
[3, 5, 11, 4, 2, 0],
#             2182:
[3, 7, 8, -2, 2, 2],
#             2183:
[4, 5, 8, 2, 0, 2],
#             2184:
[5, 5, 7, 0, 4, 2],
#B.-I.discr = -596 = -1 *2^2 *149
#    1^2 149^-1
#        2^-3_7
#             2187:
[1, 1, 149, 0, 0, 0],
#             2190:
[1, 5, 30, 2, 0, 0],
#             2191:
[1, 6, 25, 2, 0, 0],
#             2192:
[1, 9, 17, 4, 0, 0],
#             2196:
[2, 9, 10, 6, 2, 2],
#             2204:
[5, 6, 6, 2, 2, 4],
#    1^-2 149^1
#        2^-3_3
#             2188:
[1, 2, 75, 2, 0, 0],
#             2189:
[1, 3, 50, 2, 0, 0],
#             2193:
[1, 10, 15, 2, 0, 0],
#             2194:
[1, 11, 15, 8, 0, 0],
#             2195:
[2, 7, 12, 2, 2, 2],
#             2197:
[3, 3, 19, 0, 2, 2],
#             2198:
[3, 4, 13, 2, 2, 0],
#             2199:
[3, 4, 14, 2, 2, 2],
#             2200:
[3, 5, 11, 0, 2, 2],
#             2201:
[3, 7, 8, 4, 2, 0],
#             2202:
[4, 4, 11, 2, 4, 2],
#             2203:
[4, 6, 7, -2, 2, 2],
#B.-I.discr = -600 = -1 *2^3 *3  *5^2
#    1^-2 3^-1
#        1^1 5^-2
#            [2^-2 4^1]_1
#                 2214:
[2, 3, 30, 0, 0, 2],
#                 2223:
[3, 5, 10, 0, 0, 0],
#        1^-1 5^2
#            [2^-2 4^1]_5
#                 2208:
[1, 5, 30, 0, 0, 0],
#                 2226:
[4, 6, 9, 6, 2, 4],
#        1^2 25^-1
#            [2^-2 4^1]_5
#                 2212:
[1, 11, 14, 4, 0, 0],
#                 2213:
[2, 3, 25, 0, 0, 0],
#                 2218:
[2, 7, 12, 6, 0, 0],
#                 2221:
[3, 3, 17, 0, 2, 0],
#                 2222:
[3, 4, 14, 0, 2, 2],
#                 2229:
[5, 6, 6, 0, 2, 4],
#        1^-2 25^1
#            [2^-2 4^1]_5
#                 2206:
[1, 2, 75, 0, 0, 0],
#                 2207:
[1, 3, 50, 0, 0, 0],
#                 2215:
[2, 4, 19, 2, 0, 0],
#                 2224:
[3, 6, 9, 4, 0, 0],
#                 2225:
[3, 6, 9, 2, 0, 2],
#    1^2 3^1
#        1^1 5^-2
#            [2^-2 4^1]_5
#                 2216:
[2, 5, 15, 0, 0, 0],
#        1^-1 5^2
#            [2^-2 4^1]_1
#                 2211:
[1, 10, 15, 0, 0, 0],
#                 2227:
[5, 5, 6, 0, 0, 0],
#        1^2 25^-1
#            [2^-2 4^1]_1
#                 2205:
[1, 1, 150, 0, 0, 0],
#                 2209:
[1, 6, 25, 0, 0, 0],
#                 2220:
[2, 8, 11, 6, 2, 0],
#                 2228:
[5, 5, 7, 2, 4, 0],
#        1^-2 25^1
#            [2^-2 4^1]_1
#                 2210:
[1, 7, 22, 4, 0, 0],
#                 2217:
[2, 6, 13, 0, 2, 0],
#                 2219:
[2, 7, 13, 6, 2, 2],
#B.-I.discr = -604 = -1 *2^2 *151
#    1^-2 151^-1
#        2^3_5
#             2238:
[2, 2, 51, 2, 2, 2],
#             2239:
[2, 3, 26, 2, 2, 0],
#             2241:
[2, 7, 13, 6, 0, 2],
#             2244:
[3, 5, 11, 2, 0, 2],
#             2248:
[5, 6, 6, 2, 0, 4],
#    1^2 151^1
#        2^3_1
#             2230:
[1, 1, 151, 0, 0, 0],
#             2231:
[1, 2, 76, 2, 0, 0],
#             2232:
[1, 4, 38, 2, 0, 0],
#             2233:
[1, 5, 31, 4, 0, 0],
#             2234:
[1, 8, 19, 2, 0, 0],
#             2235:
[1, 8, 20, 6, 0, 0],
#             2236:
[1, 10, 16, 6, 0, 0],
#             2237:
[1, 11, 16, 10, 0, 0],
#             2240:
[2, 5, 17, 2, 0, 2],
#             2242:
[2, 9, 9, 2, 0, 2],
#             2243:
[3, 4, 14, 2, 0, 2],
#             2245:
[4, 5, 8, 2, 2, 0],
#             2246:
[4, 5, 9, 2, 4, 2],
#             2247:
[5, 5, 8, 2, 4, 4],
#             2249:
[5, 6, 7, -4, 4, 2],
#B.-I.discr = -608 = -1 *2^5 *19
#    1^-2 19^-1
#        [2^-1 4^1 8^1]_5
#             2251:
[1, 2, 76, 0, 0, 0],
#             2261:
[1, 12, 14, 8, 0, 0],
#             2264:
[2, 4, 19, 0, 0, 0],
#             2265:
[2, 5, 16, 4, 0, 0],
#             2266:
[2, 7, 11, 2, 0, 0],
#             2270:
[3, 4, 13, 0, 2, 0],
#        2^2_6 16^-1_3
#             2268:
[3, 3, 19, 0, 0, 2],
#             2271:
[3, 4, 14, 4, 2, 0],
#             2281:
[6, 6, 7, 6, 6, 4],
#        2^-2_4 16^1_1
#             2252:
[1, 3, 51, 2, 0, 0],
#             2257:
[1, 8, 19, 0, 0, 0],
#             2269:
[3, 3, 20, -2, 2, 2],
#             2274:
[4, 4, 13, 2, 2, 4],
#             2275:
[4, 5, 8, 0, 0, 2],
#             2277:
[4, 7, 7, 6, 2, 2],
#        2^-2_6 16^1_7
#             2258:
[1, 8, 21, 8, 0, 0],
#             2260:
[1, 12, 13, 4, 0, 0],
#             2280:
[5, 6, 6, 4, 2, 2],
#    1^2 19^1
#        [2^-1 4^1 8^1]_1
#             2253:
[1, 4, 38, 0, 0, 0],
#             2255:
[1, 6, 26, 4, 0, 0],
#             2273:
[3, 7, 9, 6, 2, 2],
#             2276:
[4, 6, 7, 4, 0, 0],
#        2^2_2 16^-1_3
#             2250:
[1, 1, 152, 0, 0, 0],
#             2259:
[1, 9, 17, 2, 0, 0],
#             2267:
[2, 9, 10, 6, 0, 2],
#        2^2_0 16^-1_5
#             2254:
[1, 4, 39, 4, 0, 0],
#             2256:
[1, 7, 23, 6, 0, 0],
#             2272:
[3, 7, 8, 2, 2, 2],
#             2279:
[4, 7, 8, 6, 4, 4],
#        2^-2_2 16^1_7
#             2262:
[2, 2, 39, 2, 2, 0],
#             2263:
[2, 3, 31, 2, 2, 2],
#             2278:
[4, 7, 7, 4, 0, 4],
#B.-I.discr = -612 = -1 *2^2 *3^2 *17
#    1^-1 3^-2
#        1^-2 17^-1
#            2^3_7
#                 2284:
[1, 3, 51, 0, 0, 0],
#                 2285:
[1, 6, 27, 6, 0, 0],
#                 2303:
[3, 4, 13, 2, 0, 0],
#                 2313:
[4, 7, 7, 4, 2, 4],
#        1^2 17^1
#            2^3_3
#                 2288:
[1, 9, 18, 6, 0, 0],
#                 2308:
[3, 6, 10, 6, 0, 0],
#    1^1 3^2
#        1^-2 17^-1
#            2^3_3
#                 2291:
[2, 2, 51, 0, 0, 2],
#                 2292:
[2, 3, 26, 0, 2, 0],
#        1^2 17^1
#            2^3_7
#                 2299:
[2, 8, 11, 4, 2, 2],
#                 2302:
[3, 3, 17, 0, 0, 0],
#                 2305:
[3, 5, 11, 4, 0, 0],
#    1^-2 9^-1
#        1^-2 17^-1
#            2^3_7
#                 2289:
[1, 11, 14, 2, 0, 0],
#                 2293:
[2, 3, 31, 2, 0, 2],
#                 2298:
[2, 7, 12, 4, 2, 0],
#                 2304:
[3, 4, 15, 4, 2, 2],
#                 2307:
[3, 6, 9, 0, 0, 2],
#                 2309:
[3, 7, 8, 0, 2, 2],
#                 2310:
[3, 7, 9, 6, 0, 2],
#                 2311:
[4, 6, 7, 2, 2, 2],
#        1^2 17^1
#            2^3_3
#                 2283:
[1, 2, 77, 2, 0, 0],
#                 2287:
[1, 9, 17, 0, 0, 0],
#                 2297:
[2, 5, 18, 4, 2, 2],
#                 2300:
[2, 9, 9, 0, 0, 2],
#                 2306:
[3, 6, 9, 2, 2, 0],
#    1^2 9^1
#        1^-2 17^-1
#            2^3_7
#                 2286:
[1, 7, 22, 2, 0, 0],
#                 2294:
[2, 4, 23, 4, 2, 2],
#                 2295:
[2, 5, 16, 2, 2, 0],
#                 2312:
[4, 7, 7, 6, 0, 2],
#                 2314:
[5, 7, 7, -4, 4, 4],
#        1^2 17^1
#            2^3_3
#                 2282:
[1, 1, 153, 0, 0, 0],
#                 2290:
[1, 13, 13, 8, 0, 0],
#                 2296:
[2, 5, 17, 0, 0, 2],
#                 2301:
[2, 9, 10, 6, 2, 0],
#B.-I.discr = -616 = -1 *2^3 *7  *11
#    1^-2 7^-1
#        1^2 11^-1
#            [2^-2 4^1]_7
#                 2317:
[1, 5, 31, 2, 0, 0],
#                 2324:
[2, 6, 13, 2, 0, 0],
#                 2330:
[3, 5, 11, 0, 0, 2],
#                 2334:
[5, 6, 7, 4, 4, 4],
#        1^-2 11^1
#            [2^-2 4^1]_3
#                 2319:
[1, 10, 17, 8, 0, 0],
#                 2322:
[2, 3, 26, 2, 0, 0],
#                 2326:
[2, 7, 12, 2, 0, 2],
#                 2328:
[2, 9, 11, 8, 2, 2],
#                 2331:
[4, 5, 9, 4, 2, 2],
#    1^2 7^1
#        1^2 11^-1
#            [2^-2 4^1]_3
#                 2315:
[1, 1, 154, 0, 0, 0],
#                 2320:
[1, 11, 14, 0, 0, 0],
#                 2321:
[2, 2, 39, 0, 2, 0],
#                 2323:
[2, 5, 18, 4, 0, 2],
#                 2325:
[2, 7, 11, 0, 0, 0],
#                 2329:
[3, 4, 14, 0, 0, 2],
#        1^-2 11^1
#            [2^-2 4^1]_7
#                 2316:
[1, 2, 77, 0, 0, 0],
#                 2318:
[1, 7, 22, 0, 0, 0],
#                 2327:
[2, 9, 9, 4, 0, 0],
#                 2332:
[5, 5, 8, -2, 2, 4],
#                 2333:
[5, 6, 6, 4, 0, 2],
#B.-I.discr = -620 = -1 *2^2 *5  *31
#    1^2 5^-1
#        1^-2 31^-1
#            2^-3_1
#                 2340:
[1, 6, 26, 2, 0, 0],
#                 2347:
[2, 6, 15, 4, 2, 2],
#                 2350:
[3, 7, 9, 6, 2, 0],
#        1^2 31^1
#            2^-3_5
#                 2335:
[1, 1, 155, 0, 0, 0],
#                 2338:
[1, 4, 39, 2, 0, 0],
#                 2339:
[1, 5, 31, 0, 0, 0],
#                 2341:
[1, 9, 19, 8, 0, 0],
#                 2346:
[2, 5, 16, 0, 2, 0],
#                 2349:
[3, 5, 12, 4, 2, 2],
#                 2353:
[4, 5, 8, 0, 2, 0],
#                 2354:
[4, 5, 9, 4, 0, 2],
#                 2355:
[4, 5, 10, 2, 2, 4],
#                 2357:
[5, 5, 7, 0, 4, 0],
#    1^-2 5^1
#        1^-2 31^-1
#            2^-3_5
#                 2337:
[1, 3, 52, 2, 0, 0],
#                 2343:
[1, 12, 13, 2, 0, 0],
#                 2344:
[1, 12, 15, 10, 0, 0],
#                 2348:
[2, 9, 11, 8, 0, 2],
#                 2351:
[3, 8, 8, 6, 2, 2],
#                 2352:
[4, 4, 11, -2, 2, 2],
#                 2356:
[4, 6, 7, 0, 2, 2],
#        1^2 31^1
#            2^-3_1
#                 2336:
[1, 2, 78, 2, 0, 0],
#                 2342:
[1, 10, 18, 10, 0, 0],
#                 2345:
[2, 3, 31, 0, 0, 2],
#                 2358:
[6, 6, 7, 6, 6, 2],
#B.-I.discr = -624 = -1 *2^4 *3  *13
#    1^2 3^-1
#        1^2 13^-1
#            2^1_1 4^2_II
#                 2363:
[1, 4, 40, 4, 0, 0],
#                 2370:
[1, 12, 16, 12, 0, 0],
#                 2387:
[4, 4, 13, 0, 0, 4],
#            [2^1 4^2]_1
#                 2367:
[1, 10, 16, 4, 0, 0],
#                 2371:
[2, 2, 39, 0, 0, 0],
#                 2380:
[3, 4, 14, 4, 0, 0],
#            2^2_0 8^1_1
#                 2361:
[1, 3, 52, 0, 0, 0],
#                 2362:
[1, 4, 39, 0, 0, 0],
#                 2379:
[3, 4, 13, 0, 0, 0],
#                 2386:
[4, 4, 11, 2, 4, 0],
#                 2391:
[4, 5, 11, 4, 4, 4],
#            2^2_2 8^1_7
#                 2359:
[1, 1, 156, 0, 0, 0],
#                 2369:
[1, 12, 13, 0, 0, 0],
#                 2390:
[4, 5, 10, 2, 0, 4],
#        1^-2 13^1
#            [2^1 4^2]_5
#                 2372:
[2, 3, 26, 0, 0, 0],
#                 2395:
[5, 5, 7, -2, 2, 2],
#            2^2_6 8^1_7
#                 2376:
[2, 7, 12, 0, 0, 2],
#                 2385:
[3, 7, 8, 4, 0, 0],
#    1^-2 3^1
#        1^2 13^-1
#            [2^1 4^2]_5
#                 2374:
[2, 6, 13, 0, 0, 0],
#                 2382:
[3, 5, 12, 4, 0, 2],
#                 2397:
[5, 6, 6, 0, 0, 4],
#            2^2_6 8^1_7
#                 2375:
[2, 6, 15, 6, 2, 0],
#                 2377:
[3, 3, 18, 2, 2, 0],
#                 2384:
[3, 6, 10, 4, 2, 2],
#        1^-2 13^1
#            2^1_1 4^2_II
#                 2366:
[1, 8, 20, 4, 0, 0],
#                 2389:
[4, 5, 9, 2, 4, 0],
#            [2^1 4^2]_1
#                 2360:
[1, 2, 78, 0, 0, 0],
#                 2365:
[1, 6, 26, 0, 0, 0],
#                 2383:
[3, 6, 9, 0, 2, 0],
#                 2393:
[4, 6, 9, 4, 4, 4],
#            2^2_0 8^1_1
#                 2368:
[1, 11, 15, 6, 0, 0],
#                 2378:
[3, 3, 20, 2, 2, 2],
#                 2381:
[3, 4, 15, -2, 2, 2],
#                 2388:
[4, 5, 8, 2, 0, 0],
#                 2394:
[4, 7, 8, 6, 0, 4],
#            2^2_2 8^1_7
#                 2364:
[1, 5, 32, 4, 0, 0],
#                 2373:
[2, 4, 21, 4, 2, 0],
#                 2392:
[4, 6, 9, 6, 4, 0],
#                 2396:
[5, 5, 9, -2, 4, 4],
#B.-I.discr = -628 = -1 *2^2 *157
#    1^2 157^-1
#        2^-3_7
#             2398:
[1, 1, 157, 0, 0, 0],
#             2401:
[1, 13, 14, 10, 0, 0],
#             2402:
[2, 2, 53, 2, 2, 2],
#             2406:
[2, 5, 17, 4, 2, 0],
#             2407:
[2, 5, 18, 2, 2, 2],
#             2408:
[2, 6, 15, 4, 0, 2],
#             2409:
[2, 7, 13, 6, 2, 0],
#             2412:
[2, 9, 10, 4, 2, 2],
#    1^-2 157^1
#        2^-3_3
#             2399:
[1, 2, 79, 2, 0, 0],
#             2400:
[1, 7, 23, 4, 0, 0],
#             2403:
[2, 3, 27, 2, 2, 0],
#             2404:
[2, 3, 32, 2, 2, 2],
#             2405:
[2, 4, 23, 2, 2, 2],
#             2410:
[2, 8, 11, 4, 0, 2],
#             2411:
[2, 8, 11, 2, 2, 2],
#             2413:
[2, 9, 11, 8, 2, 0],
#             2414:
[3, 3, 20, 0, 2, 2],
#             2415:
[3, 5, 11, 2, 2, 0],
#             2416:
[3, 7, 8, 2, 0, 2],
#             2417:
[3, 7, 9, -4, 2, 2],
#             2418:
[3, 8, 8, 6, 0, 2],
#             2419:
[4, 6, 7, 2, 0, 2],
#B.-I.discr = -632 = -1 *2^3 *79
#    1^-2 79^-1
#        [2^2 4^1]_5
#             2422:
[1, 3, 53, 2, 0, 0],
#             2423:
[1, 6, 27, 4, 0, 0],
#             2429:
[3, 5, 12, -2, 2, 2],
#             2430:
[3, 6, 10, 4, 0, 2],
#             2432:
[4, 6, 7, 2, 2, 0],
#             2433:
[5, 6, 7, 6, 2, 2],
#    1^2 79^1
#        [2^2 4^1]_1
#             2420:
[1, 1, 158, 0, 0, 0],
#             2421:
[1, 2, 79, 0, 0, 0],
#             2424:
[1, 9, 18, 4, 0, 0],
#             2425:
[2, 3, 32, 2, 0, 2],
#             2426:
[2, 5, 16, 2, 0, 0],
#             2427:
[2, 7, 13, 4, 2, 2],
#             2428:
[2, 8, 11, 6, 0, 0],
#             2431:
[3, 7, 8, 2, 2, 0],
#             2434:
[5, 6, 7, 0, 4, 4],
#B.-I.discr = -636 = -1 *2^2 *3  *53
#    1^-2 3^-1
#        1^-2 53^-1
#            2^3_1
#                 2436:
[1, 2, 80, 2, 0, 0],
#                 2437:
[1, 3, 53, 0, 0, 0],
#                 2439:
[1, 5, 32, 2, 0, 0],
#                 2442:
[1, 8, 20, 2, 0, 0],
#                 2443:
[1, 8, 21, 6, 0, 0],
#                 2445:
[1, 12, 14, 6, 0, 0],
#                 2451:
[2, 7, 12, 2, 2, 0],
#                 2454:
[3, 6, 9, 2, 0, 0],
#                 2456:
[3, 8, 9, 8, 2, 2],
#                 2458:
[4, 5, 9, 4, 2, 0],
#                 2459:
[4, 6, 9, 6, 4, 2],
#        1^2 53^1
#            2^3_5
#                 2448:
[2, 3, 27, 0, 2, 0],
#                 2450:
[2, 6, 15, 2, 2, 2],
#                 2453:
[3, 3, 18, 0, 2, 0],
#                 2455:
[3, 6, 10, -2, 2, 2],
#    1^2 3^1
#        1^-2 53^-1
#            2^3_5
#                 2447:
[2, 2, 53, 0, 0, 2],
#                 2452:
[2, 10, 11, 10, 2, 2],
#                 2460:
[5, 6, 7, 6, 2, 0],
#        1^2 53^1
#            2^3_1
#                 2435:
[1, 1, 159, 0, 0, 0],
#                 2438:
[1, 4, 40, 2, 0, 0],
#                 2440:
[1, 6, 28, 6, 0, 0],
#                 2441:
[1, 7, 24, 6, 0, 0],
#                 2444:
[1, 10, 16, 2, 0, 0],
#                 2446:
[1, 13, 15, 12, 0, 0],
#                 2449:
[2, 4, 23, 2, 0, 2],
#                 2457:
[4, 4, 11, 2, 2, 2],
#B.-I.discr = -640 = -1 *2^7 *5
#    1^-2 5^-1
#        2^-1_5 [8^1 16^1]_2
#             2467:
[1, 8, 20, 0, 0, 0],
#             2493:
[4, 5, 8, 0, 0, 0],
#        2^-1_3 [8^1 16^1]_4
#             2483:
[3, 3, 20, 0, 0, 2],
#             2500:
[4, 7, 7, 6, 0, 0],
#        [2^1 4^1]_4 32^-1_3
#             2484:
[3, 3, 21, -2, 2, 2],
#             2505:
[5, 6, 6, 4, 0, 0],
#        [2^1 4^1]_2 32^-1_5
#             2462:
[1, 2, 80, 0, 0, 0],
#             2481:
[2, 9, 9, 2, 0, 0],
#        [2^-1 4^1]_6 32^1_1
#             2476:
[2, 4, 21, 4, 0, 0],
#             2477:
[2, 5, 16, 0, 0, 0],
#        [2^-1 4^1]_0 32^1_7
#             2468:
[1, 8, 22, 8, 0, 0],
#             2506:
[6, 6, 7, -4, 4, 4],
#        2^2_0 64^-1_3
#             2466:
[1, 7, 23, 2, 0, 0],
#             2486:
[3, 5, 11, 0, 2, 0],
#             2490:
[3, 8, 8, -4, 2, 2],
#             2501:
[4, 7, 8, 6, 4, 0],
#        2^2_6 64^-1_5
#             2487:
[3, 6, 11, 6, 2, 2],
#        2^-2_6 64^1_1
#             2465:
[1, 5, 32, 0, 0, 0],
#             2471:
[1, 13, 13, 6, 0, 0],
#             2494:
[4, 5, 9, 0, 4, 0],
#             2499:
[4, 6, 9, 2, 4, 4],
#    1^2 5^1
#        2^-1_3 [8^1 16^1]_0
#             2488:
[3, 7, 8, 0, 0, 2],
#             2492:
[4, 4, 11, 0, 4, 0],
#        2^-1_5 [8^1 16^1]_6
#             2463:
[1, 4, 40, 0, 0, 0],
#             2504:
[5, 5, 8, 4, 4, 2],
#        [2^1 4^1]_0 32^-1_3
#             2472:
[1, 14, 14, 12, 0, 0],
#             2479:
[2, 7, 12, 4, 0, 0],
#        [2^1 4^1]_6 32^-1_5
#             2496:
[4, 5, 10, 0, 0, 4],
#             2502:
[5, 5, 7, 2, 2, 2],
#        [2^-1 4^1]_2 32^1_1
#             2469:
[1, 10, 16, 0, 0, 0],
#             2491:
[3, 8, 9, 8, 2, 0],
#        [2^-1 4^1]_4 32^1_7
#             2474:
[2, 3, 27, 2, 0, 0],
#             2498:
[4, 5, 11, 2, 4, 4],
#        2^2_2 64^-1_5
#             2461:
[1, 1, 160, 0, 0, 0],
#             2464:
[1, 4, 41, 4, 0, 0],
#             2473:
[2, 2, 41, 2, 2, 0],
#             2478:
[2, 5, 18, 2, 0, 2],
#             2503:
[5, 5, 8, 4, 4, 0],
#        2^-2_2 64^1_1
#             2475:
[2, 3, 32, 0, 0, 2],
#             2480:
[2, 8, 11, 4, 2, 0],
#             2482:
[2, 10, 11, 10, 2, 0],
#             2489:
[3, 7, 10, -6, 2, 2],
#        2^-2_4 64^1_7
#             2470:
[1, 11, 16, 8, 0, 0],
#             2485:
[3, 4, 15, 2, 2, 2],
#             2495:
[4, 5, 9, -2, 2, 2],
#             2497:
[4, 5, 11, 4, 0, 4],
#B.-I.discr = -644 = -1 *2^2 *7  *23
#    1^-2 7^-1
#        1^2 23^-1
#            2^3_7
#                 2509:
[1, 3, 54, 2, 0, 0],
#                 2511:
[1, 6, 27, 2, 0, 0],
#                 2519:
[2, 7, 13, 4, 0, 2],
#                 2521:
[3, 4, 14, 2, 2, 0],
#                 2527:
[4, 7, 7, 2, 2, 4],
#                 2528:
[4, 7, 8, 6, 2, 4],
#                 2530:
[5, 6, 7, 2, 4, 4],
#        1^-2 23^1
#            2^3_3
#                 2510:
[1, 5, 33, 4, 0, 0],
#                 2514:
[1, 10, 17, 6, 0, 0],
#                 2520:
[2, 9, 10, 2, 2, 2],
#                 2523:
[3, 5, 13, -4, 2, 2],
#    1^2 7^1
#        1^2 23^-1
#            2^3_3
#                 2507:
[1, 1, 161, 0, 0, 0],
#                 2508:
[1, 2, 81, 2, 0, 0],
#                 2513:
[1, 9, 18, 2, 0, 0],
#                 2529:
[5, 6, 6, -2, 2, 2],
#        1^-2 23^1
#            2^3_7
#                 2512:
[1, 7, 23, 0, 0, 0],
#                 2515:
[1, 11, 15, 4, 0, 0],
#                 2516:
[1, 14, 15, 14, 0, 0],
#                 2517:
[2, 4, 23, 0, 0, 2],
#                 2518:
[2, 7, 12, 0, 2, 0],
#                 2522:
[3, 4, 15, 0, 2, 2],
#                 2524:
[3, 7, 8, 0, 2, 0],
#                 2525:
[4, 4, 11, 0, 2, 2],
#                 2526:
[4, 6, 7, 0, 0, 2],
#B.-I.discr = -648 = -1 *2^3 *3^4
#    1^-1 9^-2
#        [2^2 4^1]_3
#             2535:
[1, 9, 18, 0, 0, 0],
#             2557:
[4, 7, 7, -4, 2, 2],
#    1^1 9^2
#        [2^2 4^1]_3
#             2543:
[2, 5, 18, 0, 0, 2],
#             2547:
[2, 9, 9, 0, 0, 0],
#    1^1 3^-1 27^-1
#        [2^2 4^1]_7
#             2539:
[2, 3, 27, 0, 0, 0],
#             2551:
[3, 5, 11, 2, 0, 0],
#    1^-1 3^1 27^-1
#        [2^2 4^1]_3
#             2534:
[1, 6, 27, 0, 0, 0],
#             2556:
[4, 6, 7, 0, 2, 0],
#    1^-1 3^-1 27^1
#        [2^2 4^1]_3
#             2533:
[1, 3, 54, 0, 0, 0],
#             2554:
[3, 7, 9, 6, 0, 0],
#    1^1 3^1 27^1
#        [2^2 4^1]_7
#             2545:
[2, 6, 15, 6, 0, 0],
#             2558:
[5, 5, 8, 2, 2, 4],
#    1^-2 81^-1
#        [2^2 4^1]_3
#             2532:
[1, 2, 81, 0, 0, 0],
#             2537:
[1, 11, 17, 10, 0, 0],
#             2540:
[2, 3, 33, 2, 2, 2],
#             2541:
[2, 4, 21, 2, 2, 0],
#             2548:
[2, 9, 10, 6, 0, 0],
#             2549:
[2, 9, 10, 4, 0, 2],
#             2550:
[3, 4, 15, 2, 0, 2],
#             2552:
[3, 5, 12, 2, 2, 2],
#             2553:
[3, 6, 10, 4, 2, 0],
#             2559:
[5, 6, 7, 4, 0, 4],
#    1^2 81^1
#        [2^2 4^1]_3
#             2531:
[1, 1, 162, 0, 0, 0],
#             2536:
[1, 9, 19, 6, 0, 0],
#             2538:
[2, 2, 41, 0, 2, 0],
#             2542:
[2, 5, 17, 4, 0, 0],
#             2544:
[2, 5, 19, 4, 2, 2],
#             2546:
[2, 7, 13, 2, 2, 2],
#             2555:
[4, 5, 10, 4, 4, 2],
#B.-I.discr = -652 = -1 *2^2 *163
#    1^2 163^-1
#        2^-3_5
#             2560:
[1, 1, 163, 0, 0, 0],
#             2562:
[1, 4, 41, 2, 0, 0],
#             2564:
[2, 3, 28, 2, 2, 0],
#             2566:
[2, 5, 17, 2, 2, 0],
#             2567:
[2, 5, 19, 4, 0, 2],
#             2570:
[2, 8, 11, 2, 0, 2],
#             2571:
[2, 8, 13, 8, 2, 2],
#             2573:
[3, 5, 12, 4, 2, 0],
#             2574:
[3, 5, 12, 0, 2, 2],
#             2576:
[4, 5, 11, 4, 2, 4],
#             2577:
[5, 5, 7, 0, 2, 2],
#             2578:
[5, 5, 8, -2, 4, 2],
#             2579:
[5, 5, 8, 0, 2, 4],
#             2580:
[5, 6, 8, 6, 4, 4],
#    1^-2 163^1
#        2^-3_1
#             2561:
[1, 2, 82, 2, 0, 0],
#             2563:
[2, 2, 55, 2, 2, 2],
#             2565:
[2, 3, 33, 2, 0, 2],
#             2568:
[2, 6, 15, 2, 0, 2],
#             2569:
[2, 7, 14, 6, 2, 2],
#             2572:
[2, 9, 10, 4, 2, 0],
#             2575:
[3, 6, 10, 2, 2, 2],
#B.-I.discr = -656 = -1 *2^4 *41
#    1^-2 41^-1
#        2^1_7 4^2_II
#             2601:
[3, 4, 15, 4, 2, 0],
#             2604:
[4, 4, 15, 4, 4, 4],
#             2610:
[4, 7, 7, 2, 0, 4],
#             2612:
[4, 7, 8, 4, 4, 4],
#        [2^1 4^2]_7
#             2587:
[1, 6, 28, 4, 0, 0],
#             2593:
[1, 12, 14, 4, 0, 0],
#             2597:
[2, 7, 13, 6, 0, 0],
#             2613:
[5, 6, 7, 4, 2, 4],
#        2^2_6 8^1_1
#             2598:
[2, 7, 14, 6, 0, 2],
#             2600:
[3, 4, 14, 0, 2, 0],
#             2603:
[3, 6, 10, 0, 2, 2],
#             2608:
[4, 6, 7, 2, 0, 0],
#        2^2_0 8^1_7
#             2583:
[1, 3, 55, 2, 0, 0],
#             2588:
[1, 7, 24, 4, 0, 0],
#             2592:
[1, 11, 15, 2, 0, 0],
#             2594:
[1, 12, 15, 8, 0, 0],
#             2602:
[3, 4, 16, 4, 2, 2],
#             2606:
[4, 5, 9, 2, 2, 2],
#             2611:
[4, 7, 8, 6, 4, 2],
#    1^2 41^1
#        [2^1 4^2]_3
#             2582:
[1, 2, 82, 0, 0, 0],
#             2585:
[1, 4, 42, 4, 0, 0],
#             2591:
[1, 10, 18, 8, 0, 0],
#             2595:
[2, 2, 41, 0, 0, 0],
#             2599:
[3, 3, 21, 2, 2, 2],
#             2607:
[4, 5, 10, 4, 4, 0],
#             2609:
[4, 6, 9, 4, 0, 4],
#        2^2_2 8^1_1
#             2581:
[1, 1, 164, 0, 0, 0],
#             2584:
[1, 4, 41, 0, 0, 0],
#             2586:
[1, 5, 33, 2, 0, 0],
#             2589:
[1, 8, 21, 4, 0, 0],
#             2590:
[1, 9, 20, 8, 0, 0],
#             2596:
[2, 4, 21, 0, 2, 0],
#             2605:
[4, 5, 9, 4, 0, 0],
#B.-I.discr = -660 = -1 *2^2 *3  *5  *11
#    1^2 3^-1
#        1^-2 5^-1
#            1^2 11^-1
#                2^-3_3
#                     2616:
[1, 3, 55, 0, 0, 0],
#                     2627:
[2, 8, 11, 0, 0, 2],
#                     2630:
[3, 4, 14, 2, 0, 0],
#                     2632:
[3, 5, 11, 0, 0, 0],
#            1^-2 11^1
#                2^-3_7
#                     2621:
[1, 13, 13, 4, 0, 0],
#                     2625:
[2, 5, 17, 0, 2, 0],
#        1^2 5^1
#            1^2 11^-1
#                2^-3_7
#                     2614:
[1, 1, 165, 0, 0, 0],
#                     2641:
[5, 5, 7, 2, 2, 0],
#            1^-2 11^1
#                2^-3_3
#                     2619:
[1, 10, 19, 10, 0, 0],
#                     2623:
[2, 3, 28, 0, 2, 0],
#                     2636:
[3, 7, 8, 2, 0, 0],
#                     2638:
[3, 8, 8, 6, 0, 0],
#                     2640:
[4, 5, 10, -4, 2, 2],
#    1^-2 3^1
#        1^-2 5^-1
#            1^2 11^-1
#                2^-3_7
#                     2617:
[1, 5, 33, 0, 0, 0],
#                     2622:
[2, 2, 55, 0, 0, 2],
#                     2645:
[6, 6, 7, 4, 4, 6],
#            1^-2 11^1
#                2^-3_3
#                     2615:
[1, 2, 83, 2, 0, 0],
#                     2629:
[3, 3, 21, 0, 2, 2],
#                     2634:
[3, 6, 11, 6, 2, 0],
#                     2635:
[3, 6, 11, -4, 2, 2],
#                     2644:
[5, 6, 7, 6, 0, 0],
#        1^2 5^1
#            1^2 11^-1
#                2^-3_3
#                     2620:
[1, 11, 15, 0, 0, 0],
#                     2624:
[2, 3, 33, 0, 0, 2],
#                     2628:
[3, 3, 19, 2, 2, 0],
#                     2631:
[3, 4, 15, 0, 0, 2],
#                     2633:
[3, 5, 12, 2, 0, 2],
#                     2637:
[3, 7, 9, 4, 2, 2],
#                     2639:
[4, 4, 11, 0, 0, 2],
#            1^-2 11^1
#                2^-3_7
#                     2618:
[1, 6, 29, 6, 0, 0],
#                     2626:
[2, 6, 15, 0, 0, 2],
#                     2642:
[5, 5, 9, 4, 4, 4],
#                     2643:
[5, 6, 6, 2, 2, 2],
#B.-I.discr = -664 = -1 *2^3 *83
#    1^-2 83^-1
#        [2^-2 4^1]_5
#             2647:
[1, 2, 83, 0, 0, 0],
#             2648:
[1, 5, 34, 4, 0, 0],
#             2651:
[1, 13, 14, 8, 0, 0],
#             2652:
[2, 3, 28, 2, 0, 0],
#             2653:
[2, 4, 21, 2, 0, 0],
#             2656:
[2, 7, 12, 2, 0, 0],
#             2658:
[2, 9, 11, 8, 0, 0],
#             2661:
[4, 5, 9, 0, 2, 2],
#             2662:
[4, 6, 9, 4, 2, 4],
#    1^2 83^1
#        [2^-2 4^1]_1
#             2646:
[1, 1, 166, 0, 0, 0],
#             2649:
[1, 7, 25, 6, 0, 0],
#             2650:
[1, 10, 17, 4, 0, 0],
#             2654:
[2, 5, 19, 2, 2, 2],
#             2655:
[2, 6, 15, 4, 2, 0],
#             2657:
[2, 8, 11, 2, 2, 0],
#             2659:
[2, 9, 11, 6, 2, 2],
#             2660:
[3, 8, 9, -6, 2, 2],
#             2663:
[5, 6, 7, 4, 4, 0],
#B.-I.discr = -668 = -1 *2^2 *167
#    1^-2 167^-1
#        2^3_5
#             2676:
[2, 3, 34, 2, 2, 2],
#             2678:
[2, 5, 18, 4, 2, 0],
#             2680:
[2, 7, 13, 2, 0, 2],
#             2682:
[3, 6, 10, 2, 0, 2],
#             2686:
[5, 6, 7, -2, 2, 4],
#    1^2 167^1
#        2^3_1
#             2664:
[1, 1, 167, 0, 0, 0],
#             2665:
[1, 2, 84, 2, 0, 0],
#             2666:
[1, 3, 56, 2, 0, 0],
#             2667:
[1, 4, 42, 2, 0, 0],
#             2668:
[1, 6, 28, 2, 0, 0],
#             2669:
[1, 7, 24, 2, 0, 0],
#             2670:
[1, 8, 21, 2, 0, 0],
#             2671:
[1, 8, 22, 6, 0, 0],
#             2672:
[1, 9, 19, 4, 0, 0],
#             2673:
[1, 11, 16, 6, 0, 0],
#             2674:
[1, 12, 14, 2, 0, 0],
#             2675:
[1, 12, 16, 10, 0, 0],
#             2677:
[2, 4, 25, 4, 2, 2],
#             2679:
[2, 7, 13, 4, 2, 0],
#             2681:
[3, 4, 16, -2, 2, 2],
#             2683:
[4, 5, 9, 2, 0, 2],
#             2684:
[4, 7, 8, -6, 2, 2],
#             2685:
[5, 6, 7, 4, 4, 2],
#B.-I.discr = -672 = -1 *2^5 *3  *7
#    1^-2 3^-1
#        1^2 7^-1
#            [2^-1 4^1 8^1]_7
#                 2688:
[1, 2, 84, 0, 0, 0],
#                 2702:
[2, 4, 21, 0, 0, 0],
#                 2715:
[3, 5, 12, 0, 0, 2],
#                 2716:
[3, 6, 10, 4, 0, 0],
#            2^2_0 16^-1_3
#                 2695:
[1, 8, 23, 8, 0, 0],
#                 2710:
[3, 3, 21, 0, 0, 2],
#                 2714:
[3, 5, 12, 4, 0, 0],
#                 2720:
[3, 8, 8, 4, 2, 2],
#            2^2_6 16^-1_5
#                 2709:
[3, 3, 19, 0, 2, 0],
#                 2711:
[3, 3, 22, -2, 2, 2],
#            2^-2_6 16^1_1
#                 2694:
[1, 8, 21, 0, 0, 0],
#                 2730:
[5, 6, 6, 0, 2, 2],
#        1^-2 7^1
#            [2^-1 4^1 8^1]_3
#                 2696:
[1, 12, 14, 0, 0, 0],
#                 2700:
[2, 3, 28, 0, 0, 0],
#                 2704:
[2, 7, 12, 0, 0, 0],
#                 2712:
[3, 4, 14, 0, 0, 0],
#                 2719:
[3, 7, 9, -2, 2, 2],
#            2^2_2 16^-1_5
#                 2697:
[1, 12, 17, 12, 0, 0],
#                 2708:
[2, 9, 10, 2, 0, 2],
#                 2729:
[5, 5, 9, -4, 4, 2],
#            2^-2_2 16^1_1
#                 2701:
[2, 3, 34, 2, 0, 2],
#                 2713:
[3, 4, 15, 4, 0, 0],
#                 2717:
[3, 7, 8, 0, 0, 0],
#            2^-2_4 16^1_7
#                 2689:
[1, 3, 56, 0, 0, 0],
#                 2718:
[3, 7, 9, 4, 0, 2],
#                 2721:
[3, 8, 9, 8, 0, 0],
#                 2723:
[4, 4, 15, 2, 4, 4],
#                 2727:
[5, 5, 7, 0, 0, 2],
#    1^2 3^1
#        1^2 7^-1
#            [2^-1 4^1 8^1]_3
#                 2690:
[1, 4, 42, 0, 0, 0],
#                 2705:
[2, 8, 11, 4, 0, 0],
#            2^2_2 16^-1_5
#                 2687:
[1, 1, 168, 0, 0, 0],
#                 2707:
[2, 8, 13, 8, 2, 0],
#            2^-2_2 16^1_1
#                 2699:
[2, 2, 43, 2, 2, 0],
#                 2706:
[2, 8, 11, 0, 2, 0],
#            2^-2_4 16^1_7
#                 2691:
[1, 4, 43, 4, 0, 0],
#                 2722:
[4, 4, 11, 2, 2, 0],
#        1^-2 7^1
#            [2^-1 4^1 8^1]_7
#                 2692:
[1, 6, 28, 0, 0, 0],
#                 2703:
[2, 5, 17, 2, 0, 0],
#                 2724:
[4, 6, 7, 0, 0, 0],
#            2^2_0 16^-1_3
#                 2693:
[1, 7, 24, 0, 0, 0],
#                 2726:
[4, 7, 8, 2, 4, 4],
#                 2731:
[5, 7, 7, 6, 4, 4],
#            2^2_6 16^-1_5
#                 2725:
[4, 7, 7, 0, 0, 4],
#                 2732:
[6, 7, 7, 6, 6, 6],
#            2^-2_6 16^1_1
#                 2698:
[1, 13, 13, 2, 0, 0],
#                 2728:
[5, 5, 8, 0, 0, 4],
#B.-I.discr = -676 = -1 *2^2 *13^2
#    1^1 13^-2
#        2^3_7
#             2742:
[2, 7, 13, 0, 0, 2],
#             2749:
[5, 6, 8, 6, 2, 4],
#    1^-1 13^2
#        2^3_3
#             2737:
[1, 13, 13, 0, 0, 0],
#             2746:
[3, 9, 9, -8, 2, 2],
#    1^2 169^-1
#        2^3_3
#             2733:
[1, 1, 169, 0, 0, 0],
#             2736:
[1, 10, 17, 2, 0, 0],
#             2738:
[2, 2, 57, 2, 2, 2],
#             2740:
[2, 5, 19, 2, 0, 2],
#             2744:
[2, 9, 11, 6, 0, 2],
#             2745:
[3, 5, 13, 4, 2, 2],
#             2748:
[5, 6, 6, 2, 0, 2],
#    1^-2 169^1
#        2^3_3
#             2734:
[1, 2, 85, 2, 0, 0],
#             2735:
[1, 5, 34, 2, 0, 0],
#             2739:
[2, 3, 29, 2, 2, 0],
#             2741:
[2, 6, 17, 6, 2, 2],
#             2743:
[2, 9, 10, 2, 2, 0],
#             2747:
[5, 5, 9, 0, 4, 4],
#B.-I.discr = -680 = -1 *2^3 *5  *17
#    1^2 5^-1
#        1^2 17^-1
#            [2^-2 4^1]_3
#                 2750:
[1, 1, 170, 0, 0, 0],
#                 2755:
[1, 9, 19, 2, 0, 0],
#                 2758:
[2, 2, 43, 0, 2, 0],
#                 2765:
[3, 7, 9, 4, 2, 0],
#                 2766:
[4, 5, 10, 2, 4, 2],
#                 2768:
[5, 5, 7, 0, 2, 0],
#        1^-2 17^1
#            [2^-2 4^1]_7
#                 2753:
[1, 5, 34, 0, 0, 0],
#                 2754:
[1, 6, 29, 4, 0, 0],
#                 2760:
[2, 5, 17, 0, 0, 0],
#                 2763:
[3, 5, 13, 4, 0, 2],
#                 2769:
[5, 6, 7, -2, 4, 2],
#    1^-2 5^1
#        1^2 17^-1
#            [2^-2 4^1]_7
#                 2751:
[1, 2, 85, 0, 0, 0],
#                 2757:
[1, 13, 15, 10, 0, 0],
#                 2764:
[3, 6, 10, 0, 0, 2],
#                 2770:
[6, 6, 7, 4, 6, 4],
#        1^-2 17^1
#            [2^-2 4^1]_3
#                 2752:
[1, 3, 57, 2, 0, 0],
#                 2756:
[1, 10, 17, 0, 0, 0],
#                 2759:
[2, 3, 34, 0, 0, 2],
#                 2761:
[2, 9, 10, 0, 0, 2],
#                 2762:
[2, 10, 11, 10, 0, 0],
#                 2767:
[4, 7, 7, 4, 2, 2],
#B.-I.discr = -684 = -1 *2^2 *3^2 *19
#    1^1 3^-2
#        1^2 19^-1
#            2^-3_5
#                 2785:
[2, 3, 29, 0, 2, 0],
#                 2788:
[2, 5, 20, 4, 2, 2],
#                 2804:
[5, 5, 8, 2, 4, 2],
#                 2805:
[5, 6, 8, 6, 4, 0],
#        1^-2 19^1
#            2^-3_1
#                 2784:
[2, 2, 57, 0, 0, 2],
#                 2792:
[2, 9, 11, 6, 2, 0],
#                 2797:
[3, 6, 11, 6, 0, 0],
#    1^-1 3^2
#        1^2 19^-1
#            2^-3_1
#                 2776:
[1, 6, 30, 6, 0, 0],
#                 2794:
[3, 3, 19, 0, 0, 0],
#        1^-2 19^1
#            2^-3_5
#                 2773:
[1, 3, 57, 0, 0, 0],
#                 2782:
[1, 12, 15, 6, 0, 0],
#                 2799:
[4, 4, 13, 4, 4, 2],
#    1^2 9^-1
#        1^2 19^-1
#            2^-3_5
#                 2771:
[1, 1, 171, 0, 0, 0],
#                 2774:
[1, 4, 43, 2, 0, 0],
#                 2777:
[1, 7, 25, 4, 0, 0],
#                 2778:
[1, 9, 19, 0, 0, 0],
#                 2786:
[2, 4, 25, 2, 2, 2],
#                 2801:
[4, 5, 9, 0, 0, 2],
#                 2802:
[4, 5, 11, 2, 2, 4],
#        1^-2 19^1
#            2^-3_1
#                 2780:
[1, 10, 18, 6, 0, 0],
#                 2790:
[2, 7, 14, 4, 2, 2],
#                 2791:
[2, 9, 10, 0, 2, 0],
#    1^-2 9^1
#        1^2 19^-1
#            2^-3_5
#                 2775:
[1, 5, 35, 4, 0, 0],
#                 2779:
[1, 9, 20, 6, 0, 0],
#                 2781:
[1, 11, 17, 8, 0, 0],
#                 2787:
[2, 5, 19, 0, 0, 2],
#                 2793:
[2, 9, 12, 8, 2, 2],
#                 2795:
[3, 4, 16, 2, 2, 2],
#                 2798:
[3, 8, 8, -2, 2, 2],
#                 2800:
[4, 5, 9, 2, 2, 0],
#                 2803:
[4, 6, 9, 6, 2, 2],
#                 2806:
[5, 6, 8, -2, 4, 4],
#        1^-2 19^1
#            2^-3_1
#                 2772:
[1, 2, 86, 2, 0, 0],
#                 2783:
[1, 14, 14, 10, 0, 0],
#                 2789:
[2, 7, 14, 6, 2, 0],
#                 2796:
[3, 6, 10, 2, 2, 0],
#                 2807:
[6, 6, 7, 2, 4, 6],
#B.-I.discr = -688 = -1 *2^4 *43
#    1^2 43^-1
#        2^-1_5 4^2_II
#             2811:
[1, 4, 44, 4, 0, 0],
#             2834:
[4, 5, 12, 4, 4, 4],
#             2835:
[5, 5, 8, 0, 4, 2],
#        [2^-1 4^2]_5
#             2815:
[2, 2, 43, 0, 0, 0],
#             2816:
[2, 3, 29, 2, 0, 0],
#             2819:
[2, 5, 18, 4, 0, 0],
#             2828:
[3, 5, 13, -2, 2, 2],
#             2833:
[4, 5, 11, 2, 0, 4],
#        2^-2_4 8^1_1
#             2810:
[1, 4, 43, 0, 0, 0],
#             2813:
[1, 11, 16, 4, 0, 0],
#             2826:
[3, 4, 16, 0, 2, 2],
#             2827:
[3, 5, 12, 2, 2, 0],
#             2831:
[3, 8, 8, 4, 0, 2],
#             2832:
[4, 4, 11, 0, 2, 0],
#             2837:
[5, 7, 7, 6, 0, 4],
#        2^-2_6 8^1_7
#             2808:
[1, 1, 172, 0, 0, 0],
#             2814:
[1, 13, 16, 12, 0, 0],
#             2820:
[2, 5, 20, 4, 0, 2],
#             2824:
[2, 9, 12, 8, 0, 2],
#             2836:
[5, 5, 9, 2, 4, 4],
#    1^-2 43^1
#        [2^-1 4^2]_1
#             2809:
[1, 2, 86, 0, 0, 0],
#             2812:
[1, 8, 22, 4, 0, 0],
#             2821:
[2, 6, 15, 4, 0, 0],
#             2823:
[2, 9, 10, 4, 0, 0],
#             2829:
[3, 7, 9, 2, 2, 2],
#        2^-2_2 8^1_7
#             2817:
[2, 3, 35, 2, 2, 2],
#             2818:
[2, 4, 23, 4, 2, 0],
#             2822:
[2, 6, 15, 2, 2, 0],
#             2825:
[3, 3, 22, 2, 2, 2],
#             2830:
[3, 7, 10, 6, 2, 2],
#B.-I.discr = -692 = -1 *2^2 *173
#    1^2 173^-1
#        2^-3_7
#             2838:
[1, 1, 173, 0, 0, 0],
#             2841:
[1, 6, 29, 2, 0, 0],
#             2843:
[1, 9, 21, 8, 0, 0],
#             2845:
[1, 13, 14, 6, 0, 0],
#             2848:
[2, 5, 18, 2, 2, 0],
#             2849:
[2, 7, 13, 2, 2, 0],
#             2858:
[5, 6, 7, -4, 2, 2],
#    1^-2 173^1
#        2^-3_3
#             2839:
[1, 2, 87, 2, 0, 0],
#             2840:
[1, 3, 58, 2, 0, 0],
#             2842:
[1, 7, 26, 6, 0, 0],
#             2844:
[1, 11, 18, 10, 0, 0],
#             2846:
[2, 3, 35, 2, 0, 2],
#             2847:
[2, 4, 25, 2, 0, 2],
#             2850:
[3, 3, 22, 0, 2, 2],
#             2851:
[3, 4, 15, 2, 2, 0],
#             2852:
[3, 4, 16, 2, 0, 2],
#             2853:
[3, 6, 11, 4, 2, 2],
#             2854:
[3, 7, 9, 0, 2, 2],
#             2855:
[3, 7, 10, 6, 0, 2],
#             2856:
[4, 5, 10, 4, 2, 2],
#             2857:
[4, 7, 7, 4, 0, 2],
#B.-I.discr = -696 = -1 *2^3 *3  *29
#    1^2 3^-1
#        1^2 29^-1
#            [2^2 4^1]_1
#                 2859:
[1, 1, 174, 0, 0, 0],
#                 2864:
[1, 7, 25, 2, 0, 0],
#                 2867:
[2, 3, 29, 0, 0, 0],
#                 2870:
[2, 7, 14, 4, 0, 2],
#                 2871:
[2, 8, 11, 2, 0, 0],
#        1^-2 29^1
#            [2^2 4^1]_5
#                 2861:
[1, 3, 58, 0, 0, 0],
#                 2865:
[1, 10, 19, 8, 0, 0],
#                 2875:
[4, 5, 10, 4, 0, 2],
#    1^-2 3^1
#        1^2 29^-1
#            [2^2 4^1]_5
#                 2862:
[1, 5, 35, 2, 0, 0],
#                 2863:
[1, 6, 29, 0, 0, 0],
#                 2873:
[3, 3, 20, 2, 2, 0],
#                 2876:
[4, 6, 9, 6, 2, 0],
#                 2877:
[4, 6, 9, 2, 2, 4],
#                 2878:
[5, 6, 6, 0, 0, 2],
#                 2880:
[6, 6, 7, 4, 6, 0],
#        1^-2 29^1
#            [2^2 4^1]_1
#                 2860:
[1, 2, 87, 0, 0, 0],
#                 2866:
[1, 14, 15, 12, 0, 0],
#                 2868:
[2, 6, 15, 0, 2, 0],
#                 2869:
[2, 7, 13, 4, 0, 0],
#                 2872:
[2, 9, 11, 4, 2, 2],
#                 2874:
[3, 6, 10, 0, 2, 0],
#                 2879:
[5, 6, 8, -4, 2, 4],
#B.-I.discr = -700 = -1 *2^2 *5^2 *7
#    1^-1 5^-2
#        1^-2 7^-1
#            2^3_1
#                 2884:
[1, 5, 35, 0, 0, 0],
#                 2888:
[1, 10, 20, 10, 0, 0],
#                 2907:
[4, 5, 9, 0, 2, 0],
#        1^2 7^1
#            2^3_5
#                 2912:
[5, 6, 6, 2, 0, 0],
#    1^1 5^2
#        1^-2 7^-1
#            2^3_5
#                 2893:
[2, 3, 35, 0, 0, 2],
#                 2895:
[2, 5, 18, 0, 2, 0],
#        1^2 7^1
#            2^3_1
#                 2899:
[2, 8, 13, 6, 2, 2],
#                 2903:
[3, 5, 12, 0, 2, 0],
#                 2909:
[5, 5, 7, 0, 0, 0],
#    1^-2 25^-1
#        1^-2 7^-1
#            2^3_5
#                 2891:
[2, 2, 59, 2, 2, 2],
#                 2898:
[2, 7, 14, 2, 2, 2],
#                 2905:
[3, 6, 11, 4, 0, 2],
#        1^2 7^1
#            2^3_1
#                 2882:
[1, 2, 88, 2, 0, 0],
#                 2885:
[1, 7, 25, 0, 0, 0],
#                 2886:
[1, 8, 22, 2, 0, 0],
#                 2887:
[1, 8, 23, 6, 0, 0],
#                 2894:
[2, 4, 25, 0, 0, 2],
#                 2900:
[2, 9, 12, 8, 2, 0],
#                 2906:
[3, 8, 8, 2, 2, 2],
#                 2908:
[4, 6, 9, 4, 4, 2],
#    1^2 25^1
#        1^-2 7^-1
#            2^3_5
#                 2892:
[2, 3, 30, 2, 2, 0],
#                 2901:
[2, 10, 11, 8, 2, 2],
#                 2904:
[3, 5, 14, -4, 2, 2],
#                 2913:
[5, 6, 7, 2, 2, 4],
#        1^2 7^1
#            2^3_1
#                 2881:
[1, 1, 175, 0, 0, 0],
#                 2883:
[1, 4, 44, 2, 0, 0],
#                 2889:
[1, 11, 16, 2, 0, 0],
#                 2890:
[1, 14, 16, 14, 0, 0],
#                 2896:
[2, 5, 20, 2, 2, 2],
#                 2897:
[2, 7, 13, 0, 2, 0],
#                 2902:
[3, 4, 17, 4, 2, 2],
#                 2910:
[5, 5, 8, 2, 4, 0],
#                 2911:
[5, 5, 9, -2, 2, 4],
#                 2914:
[5, 6, 8, 6, 4, 2],
#B.-I.discr = -704 = -1 *2^6 *11
#    1^2 11^-1
#        2^-1_5 8^2_0
#             2918:
[1, 4, 44, 0, 0, 0],
#             2928:
[1, 12, 16, 8, 0, 0],
#             2947:
[4, 5, 9, 2, 0, 0],
#        2^-1_5 8^2_II
#             2945:
[4, 4, 13, 4, 4, 0],
#             2950:
[4, 5, 12, 4, 0, 4],
#        2^-1_3 8^2_2
#             2937:
[3, 4, 15, 0, 2, 0],
#             2944:
[4, 4, 11, 0, 0, 0],
#        [2^-1 4^1]_4 16^1_1
#             2933:
[2, 8, 11, 0, 0, 0],
#             2940:
[3, 5, 13, 2, 2, 2],
#        [2^-1 4^1]_6 16^1_7
#             2934:
[2, 8, 13, 8, 0, 0],
#             2957:
[5, 6, 7, 0, 2, 4],
#        2^2_2 32^-1_3
#             2915:
[1, 1, 176, 0, 0, 0],
#             2924:
[1, 9, 20, 4, 0, 0],
#             2930:
[2, 2, 45, 2, 2, 0],
#             2948:
[4, 5, 10, 2, 4, 0],
#        2^2_0 32^-1_5
#             2927:
[1, 12, 15, 4, 0, 0],
#             2929:
[1, 15, 15, 14, 0, 0],
#             2938:
[3, 4, 16, 4, 2, 0],
#             2943:
[3, 8, 8, 0, 2, 2],
#             2949:
[4, 5, 11, 0, 0, 4],
#             2958:
[5, 7, 7, -2, 4, 4],
#        2^-2_4 32^1_1
#             2917:
[1, 3, 59, 2, 0, 0],
#             2926:
[1, 11, 16, 0, 0, 0],
#             2939:
[3, 4, 16, 0, 0, 2],
#             2946:
[4, 4, 15, 2, 2, 4],
#             2951:
[4, 5, 12, 2, 4, 4],
#             2954:
[4, 7, 7, -2, 2, 2],
#        2^-2_6 32^1_7
#             2919:
[1, 4, 45, 4, 0, 0],
#             2920:
[1, 5, 36, 4, 0, 0],
#             2953:
[4, 6, 9, 2, 0, 4],
#    1^-2 11^1
#        2^1_1 8^-2_II
#             2923:
[1, 8, 24, 8, 0, 0],
#        2^-1_3 8^2_6
#             2936:
[3, 3, 23, -2, 2, 2],
#             2955:
[4, 7, 8, 4, 0, 4],
#        [2^-1 4^1]_0 16^1_1
#             2921:
[1, 6, 30, 4, 0, 0],
#             2922:
[1, 8, 22, 0, 0, 0],
#             2931:
[2, 4, 23, 4, 0, 0],
#             2956:
[4, 7, 9, 6, 4, 4],
#        [2^-1 4^1]_2 16^1_7
#             2916:
[1, 2, 88, 0, 0, 0],
#             2925:
[1, 10, 18, 4, 0, 0],
#             2935:
[3, 3, 22, 0, 0, 2],
#             2952:
[4, 6, 9, 4, 4, 0],
#        2^2_6 32^-1_3
#             2941:
[3, 6, 11, -2, 2, 2],
#             2959:
[6, 6, 7, 2, 6, 4],
#        2^-2_2 32^1_7
#             2932:
[2, 7, 15, 6, 2, 2],
#             2942:
[3, 7, 10, 6, 2, 0],
#B.-I.discr = -708 = -1 *2^2 *3  *59
#    1^-2 3^-1
#        1^2 59^-1
#            2^3_7
#                 2962:
[1, 3, 59, 0, 0, 0],
#                 2966:
[2, 3, 36, 2, 2, 2],
#                 2970:
[2, 8, 13, 6, 0, 2],
#                 2972:
[3, 3, 20, 0, 2, 0],
#                 2973:
[3, 4, 15, 2, 0, 0],
#                 2974:
[3, 5, 12, 2, 0, 0],
#                 2977:
[3, 6, 12, 6, 2, 2],
#                 2978:
[3, 7, 9, 4, 0, 0],
#                 2979:
[3, 7, 9, 2, 0, 2],
#                 2980:
[3, 7, 10, -4, 2, 2],
#                 2983:
[5, 6, 7, 2, 0, 4],
#        1^-2 59^1
#            2^3_3
#                 2961:
[1, 2, 89, 2, 0, 0],
#                 2965:
[2, 3, 30, 0, 2, 0],
#                 2968:
[2, 6, 17, 4, 2, 2],
#                 2975:
[3, 5, 13, 0, 2, 2],
#                 2976:
[3, 6, 10, 2, 0, 0],
#    1^2 3^1
#        1^2 59^-1
#            2^3_3
#                 2960:
[1, 1, 177, 0, 0, 0],
#                 2964:
[2, 2, 59, 0, 0, 2],
#                 2971:
[2, 10, 11, 8, 0, 2],
#                 2982:
[5, 5, 10, -2, 4, 4],
#        1^-2 59^1
#            2^3_7
#                 2963:
[1, 6, 31, 6, 0, 0],
#                 2967:
[2, 5, 19, 4, 2, 0],
#                 2969:
[2, 7, 15, 6, 0, 2],
#                 2981:
[4, 7, 8, 4, 2, 4],
#                 2984:
[5, 7, 7, 6, 2, 4],
#                 2985:
[6, 7, 7, 6, 0, 6],
#B.-I.discr = -712 = -1 *2^3 *89
#    1^-2 89^-1
#        [2^2 4^1]_7
#             2988:
[1, 7, 26, 4, 0, 0],
#             2990:
[1, 13, 14, 4, 0, 0],
#             2992:
[2, 3, 30, 2, 0, 0],
#             2997:
[2, 6, 15, 2, 0, 0],
#             2998:
[2, 7, 14, 6, 0, 0],
#             3003:
[3, 5, 13, 4, 2, 0],
#             3004:
[3, 8, 9, 6, 2, 2],
#             3005:
[5, 6, 7, 2, 4, 2],
#    1^2 89^1
#        [2^2 4^1]_3
#             2986:
[1, 1, 178, 0, 0, 0],
#             2987:
[1, 2, 89, 0, 0, 0],
#             2989:
[1, 11, 17, 6, 0, 0],
#             2991:
[2, 2, 45, 0, 2, 0],
#             2993:
[2, 3, 36, 2, 0, 2],
#             2994:
[2, 4, 23, 2, 2, 0],
#             2995:
[2, 5, 18, 2, 0, 0],
#             2996:
[2, 5, 20, 2, 0, 2],
#             2999:
[2, 9, 10, 2, 0, 0],
#             3000:
[2, 9, 11, 2, 2, 2],
#             3001:
[2, 10, 11, 8, 2, 0],
#             3002:
[3, 4, 17, -2, 2, 2],
#B.-I.discr = -716 = -1 *2^2 *179
#    1^2 179^-1
#        2^-3_5
#             3006:
[1, 1, 179, 0, 0, 0],
#             3008:
[1, 3, 60, 2, 0, 0],
#             3009:
[1, 4, 45, 2, 0, 0],
#             3010:
[1, 5, 36, 2, 0, 0],
#             3012:
[1, 9, 20, 2, 0, 0],
#             3014:
[1, 12, 15, 2, 0, 0],
#             3015:
[1, 12, 17, 10, 0, 0],
#             3016:
[1, 13, 15, 8, 0, 0],
#             3018:
[2, 9, 11, 4, 0, 2],
#             3019:
[3, 5, 13, 2, 0, 2],
#             3021:
[4, 4, 13, 2, 4, 2],
#             3022:
[4, 5, 10, 4, 2, 0],
#             3023:
[4, 5, 10, -2, 2, 2],
#             3024:
[4, 5, 12, 4, 2, 4],
#             3025:
[4, 7, 8, 6, 2, 2],
#             3026:
[5, 6, 7, 0, 4, 2],
#    1^-2 179^1
#        2^-3_1
#             3007:
[1, 2, 90, 2, 0, 0],
#             3011:
[1, 6, 30, 2, 0, 0],
#             3013:
[1, 10, 18, 2, 0, 0],
#             3017:
[2, 6, 17, 4, 0, 2],
#             3020:
[3, 7, 9, 2, 2, 0],
#             3027:
[6, 6, 7, 4, 6, 2],
#B.-I.discr = -720 = -1 *2^4 *3^2 *5
#    1^-1 3^-2
#        1^2 5^-1
#            [2^-1 4^2]_7
#                 3034:
[1, 6, 30, 0, 0, 0],
#                 3079:
[4, 7, 9, 6, 0, 4],
#            2^-2_6 8^1_1
#                 3038:
[1, 9, 21, 6, 0, 0],
#                 3072:
[4, 6, 9, 6, 0, 0],
#        1^-2 5^1
#            2^-1_3 4^2_II
#                 3060:
[3, 4, 16, 4, 0, 0],
#                 3069:
[4, 4, 15, 0, 0, 4],
#            [2^-1 4^2]_3
#                 3041:
[1, 12, 18, 12, 0, 0],
#                 3062:
[3, 6, 10, 0, 0, 0],
#            2^-2_2 8^1_1
#                 3059:
[3, 4, 15, 0, 0, 0],
#                 3086:
[6, 7, 7, 4, 6, 6],
#            2^-2_4 8^1_7
#                 3030:
[1, 3, 60, 0, 0, 0],
#                 3040:
[1, 12, 15, 0, 0, 0],
#                 3075:
[4, 7, 7, 2, 2, 2],
#    1^1 3^2
#        1^2 5^-1
#            2^-1_3 4^2_II
#                 3067:
[3, 8, 8, 4, 0, 0],
#            [2^-1 4^2]_3
#                 3044:
[2, 3, 30, 0, 0, 0],
#                 3082:
[5, 6, 6, 0, 0, 0],
#            2^-2_2 8^1_1
#                 3056:
[2, 11, 11, 10, 2, 2],
#                 3057:
[3, 3, 20, 0, 0, 0],
#            2^-2_4 8^1_7
#                 3061:
[3, 5, 12, 0, 0, 0],
#                 3081:
[5, 5, 8, -2, 2, 2],
#        1^-2 5^1
#            [2^-1 4^2]_7
#                 3050:
[2, 6, 15, 0, 0, 0],
#            2^-2_6 8^1_1
#                 3051:
[2, 6, 17, 6, 2, 0],
#    1^-2 9^-1
#        1^2 5^-1
#            [2^-1 4^2]_7
#                 3042:
[1, 14, 14, 8, 0, 0],
#                 3052:
[2, 7, 13, 2, 0, 0],
#                 3071:
[4, 5, 10, 0, 4, 0],
#                 3073:
[4, 6, 9, 0, 0, 4],
#                 3084:
[5, 6, 8, 4, 4, 4],
#            2^-2_6 8^1_1
#                 3033:
[1, 5, 36, 0, 0, 0],
#                 3037:
[1, 9, 20, 0, 0, 0],
#                 3049:
[2, 5, 21, 4, 2, 2],
#                 3070:
[4, 5, 9, 0, 0, 0],
#                 3083:
[5, 6, 8, -4, 4, 2],
#        1^-2 5^1
#            2^-1_3 4^2_II
#                 3058:
[3, 3, 23, 2, 2, 2],
#                 3066:
[3, 7, 11, -6, 2, 2],
#            [2^-1 4^2]_3
#                 3029:
[1, 2, 90, 0, 0, 0],
#                 3054:
[2, 9, 10, 0, 0, 0],
#                 3063:
[3, 6, 11, 4, 2, 0],
#            2^-2_2 8^1_1
#                 3045:
[2, 3, 36, 0, 0, 2],
#                 3046:
[2, 4, 23, 0, 2, 0],
#                 3064:
[3, 6, 11, 2, 2, 2],
#            2^-2_4 8^1_7
#                 3036:
[1, 8, 23, 4, 0, 0],
#                 3065:
[3, 7, 9, 0, 0, 2],
#                 3068:
[3, 8, 9, 6, 0, 2],
#                 3077:
[4, 7, 8, 6, 0, 2],
#    1^2 9^1
#        1^2 5^-1
#            [2^-1 4^2]_7
#                 3032:
[1, 4, 46, 4, 0, 0],
#                 3043:
[2, 2, 45, 0, 0, 0],
#                 3047:
[2, 5, 18, 0, 0, 0],
#                 3085:
[5, 7, 7, -6, 2, 2],
#            2^-2_6 8^1_1
#                 3028:
[1, 1, 180, 0, 0, 0],
#                 3031:
[1, 4, 45, 0, 0, 0],
#                 3048:
[2, 5, 20, 0, 0, 2],
#                 3080:
[5, 5, 8, 0, 4, 0],
#        1^-2 5^1
#            2^-1_3 4^2_II
#                 3076:
[4, 7, 8, 4, 4, 0],
#            [2^-1 4^2]_3
#                 3039:
[1, 10, 18, 0, 0, 0],
#                 3055:
[2, 9, 11, 6, 0, 0],
#            2^-2_2 8^1_1
#                 3053:
[2, 7, 14, 2, 0, 2],
#                 3074:
[4, 7, 7, 4, 0, 0],
#            2^-2_4 8^1_7
#                 3035:
[1, 7, 27, 6, 0, 0],
#                 3078:
[4, 7, 8, 4, 4, 2],
#B.-I.discr = -724 = -1 *2^2 *181
#    1^2 181^-1
#        2^-3_7
#             3087:
[1, 1, 181, 0, 0, 0],
#             3089:
[1, 5, 37, 4, 0, 0],
#             3092:
[1, 13, 14, 2, 0, 0],
#             3093:
[2, 2, 61, 2, 2, 2],
#             3096:
[2, 5, 21, 4, 0, 2],
#             3097:
[2, 6, 17, 2, 2, 2],
#             3098:
[2, 7, 14, 4, 2, 0],
#             3109:
[5, 6, 7, 4, 2, 2],
#    1^-2 181^1
#        2^-3_3
#             3088:
[1, 2, 91, 2, 0, 0],
#             3090:
[1, 7, 26, 2, 0, 0],
#             3091:
[1, 10, 19, 6, 0, 0],
#             3094:
[2, 3, 31, 2, 2, 0],
#             3095:
[2, 4, 27, 4, 2, 2],
#             3099:
[2, 9, 11, 4, 2, 0],
#             3100:
[2, 11, 11, 10, 0, 2],
#             3101:
[3, 3, 23, 0, 2, 2],
#             3102:
[3, 6, 11, 0, 2, 2],
#             3103:
[3, 8, 8, 2, 0, 2],
#             3104:
[3, 8, 9, 6, 2, 0],
#             3105:
[4, 5, 11, 4, 4, 2],
#             3106:
[4, 6, 9, -4, 2, 2],
#             3107:
[4, 7, 8, 6, 2, 0],
#             3108:
[5, 6, 7, 2, 4, 0],
#B.-I.discr = -728 = -1 *2^3 *7  *13
#    1^2 7^-1
#        1^2 13^-1
#            [2^-2 4^1]_1
#                 3110:
[1, 1, 182, 0, 0, 0],
#                 3115:
[1, 9, 22, 8, 0, 0],
#                 3123:
[2, 8, 13, 6, 2, 0],
#                 3125:
[3, 5, 13, 0, 0, 2],
#                 3128:
[3, 8, 10, 8, 2, 2],
#        1^-2 13^1
#            [2^-2 4^1]_5
#                 3111:
[1, 2, 91, 0, 0, 0],
#                 3116:
[1, 11, 18, 8, 0, 0],
#                 3119:
[2, 4, 23, 2, 0, 0],
#                 3124:
[3, 4, 17, 2, 2, 2],
#    1^-2 7^1
#        1^2 13^-1
#            [2^-2 4^1]_5
#                 3112:
[1, 3, 61, 2, 0, 0],
#                 3117:
[1, 13, 14, 0, 0, 0],
#                 3120:
[2, 5, 19, 4, 0, 0],
#                 3121:
[2, 7, 13, 0, 0, 0],
#                 3126:
[3, 6, 12, -4, 2, 2],
#                 3129:
[4, 7, 7, 0, 2, 2],
#                 3130:
[5, 6, 7, 0, 0, 4],
#        1^-2 13^1
#            [2^-2 4^1]_1
#                 3113:
[1, 6, 31, 4, 0, 0],
#                 3114:
[1, 7, 26, 0, 0, 0],
#                 3118:
[2, 3, 37, 2, 2, 2],
#                 3122:
[2, 7, 14, 0, 0, 2],
#                 3127:
[3, 7, 9, 0, 2, 0],
#                 3131:
[5, 7, 7, -4, 2, 4],
#B.-I.discr = -732 = -1 *2^2 *3  *61
#    1^2 3^-1
#        1^2 61^-1
#            2^3_1
#                 3132:
[1, 1, 183, 0, 0, 0],
#                 3134:
[1, 3, 61, 0, 0, 0],
#                 3135:
[1, 4, 46, 2, 0, 0],
#                 3140:
[1, 12, 16, 6, 0, 0],
#                 3141:
[1, 13, 16, 10, 0, 0],
#                 3146:
[2, 8, 13, 4, 2, 2],
#                 3150:
[3, 5, 13, 4, 0, 0],
#                 3155:
[4, 5, 10, 2, 2, 2],
#        1^-2 61^1
#            2^3_5
#                 3143:
[2, 3, 31, 0, 2, 0],
#                 3145:
[2, 5, 19, 2, 2, 0],
#                 3153:
[3, 7, 10, 6, 0, 0],
#    1^-2 3^1
#        1^2 61^-1
#            2^3_5
#                 3142:
[2, 2, 61, 0, 0, 2],
#                 3144:
[2, 3, 37, 2, 0, 2],
#                 3148:
[3, 3, 21, 2, 2, 0],
#                 3151:
[3, 5, 14, 4, 2, 2],
#                 3159:
[6, 6, 7, 2, 2, 6],
#        1^-2 61^1
#            2^3_1
#                 3133:
[1, 2, 92, 2, 0, 0],
#                 3136:
[1, 6, 32, 6, 0, 0],
#                 3137:
[1, 8, 23, 2, 0, 0],
#                 3138:
[1, 8, 24, 6, 0, 0],
#                 3139:
[1, 11, 17, 4, 0, 0],
#                 3147:
[2, 9, 12, 6, 2, 2],
#                 3149:
[3, 4, 17, 0, 2, 2],
#                 3152:
[3, 6, 12, 6, 2, 0],
#                 3154:
[3, 8, 9, -4, 2, 2],
#                 3156:
[4, 6, 9, 2, 4, 2],
#                 3157:
[5, 5, 9, 2, 2, 4],
#                 3158:
[5, 6, 7, 4, 0, 2],
#B.-I.discr = -736 = -1 *2^5 *23
#    1^-2 23^-1
#        [2^1 4^1 8^1]_5
#             3167:
[1, 10, 20, 8, 0, 0],
#             3178:
[3, 5, 14, 4, 0, 2],
#             3182:
[4, 5, 10, 4, 0, 0],
#             3189:
[5, 6, 7, 4, 2, 0],
#        2^-2_6 16^-1_3
#             3164:
[1, 5, 37, 2, 0, 0],
#             3188:
[5, 5, 9, 0, 2, 4],
#        2^-2_4 16^-1_5
#             3168:
[1, 11, 19, 10, 0, 0],
#             3177:
[3, 4, 17, 2, 0, 2],
#             3183:
[4, 5, 11, 4, 4, 0],
#             3184:
[4, 5, 11, -4, 2, 2],
#        2^2_6 16^1_7
#             3179:
[3, 6, 11, 2, 0, 2],
#             3185:
[4, 6, 11, 6, 4, 4],
#    1^2 23^1
#        [2^1 4^1 8^1]_1
#             3161:
[1, 2, 92, 0, 0, 0],
#             3162:
[1, 4, 46, 0, 0, 0],
#             3170:
[2, 3, 31, 2, 0, 0],
#             3171:
[2, 4, 23, 0, 0, 0],
#             3174:
[2, 9, 12, 8, 0, 0],
#             3190:
[5, 6, 8, 0, 4, 4],
#        2^-2_2 16^-1_3
#             3169:
[2, 2, 47, 2, 2, 0],
#             3173:
[2, 7, 15, 4, 2, 2],
#             3175:
[3, 3, 23, 0, 0, 2],
#             3181:
[3, 8, 10, 8, 2, 0],
#        2^2_0 16^1_1
#             3163:
[1, 4, 47, 4, 0, 0],
#             3165:
[1, 8, 23, 0, 0, 0],
#             3176:
[3, 3, 24, -2, 2, 2],
#             3180:
[3, 8, 8, 0, 0, 2],
#             3186:
[5, 5, 8, 2, 2, 2],
#             3191:
[5, 7, 8, -4, 4, 4],
#        2^2_2 16^1_7
#             3160:
[1, 1, 184, 0, 0, 0],
#             3166:
[1, 8, 25, 8, 0, 0],
#             3172:
[2, 5, 21, 2, 2, 2],
#             3187:
[5, 5, 9, 4, 4, 2],
#B.-I.discr = -740 = -1 *2^2 *5  *37
#    1^-2 5^-1
#        1^-2 37^-1
#            2^3_3
#                 3193:
[1, 2, 93, 2, 0, 0],
#                 3195:
[1, 5, 37, 0, 0, 0],
#                 3200:
[1, 13, 17, 12, 0, 0],
#                 3207:
[2, 9, 11, 2, 0, 2],
#        1^2 37^1
#            2^3_7
#                 3194:
[1, 3, 62, 2, 0, 0],
#                 3197:
[1, 7, 27, 4, 0, 0],
#                 3203:
[2, 4, 27, 2, 2, 2],
#                 3204:
[2, 5, 19, 0, 2, 0],
#                 3208:
[3, 4, 16, 2, 2, 0],
#                 3213:
[4, 7, 7, 2, 0, 2],
#                 3218:
[6, 7, 7, 6, 4, 6],
#    1^2 5^1
#        1^-2 37^-1
#            2^3_7
#                 3196:
[1, 6, 31, 2, 0, 0],
#                 3201:
[1, 14, 15, 10, 0, 0],
#                 3202:
[2, 3, 37, 0, 0, 2],
#                 3206:
[2, 7, 15, 6, 2, 0],
#                 3209:
[3, 7, 10, 4, 2, 2],
#                 3211:
[4, 4, 13, -2, 2, 2],
#                 3212:
[4, 5, 10, 0, 2, 2],
#                 3214:
[4, 7, 8, 2, 2, 4],
#                 3215:
[4, 7, 9, 6, 2, 4],
#                 3217:
[5, 7, 7, 4, 4, 4],
#        1^2 37^1
#            2^3_3
#                 3192:
[1, 1, 185, 0, 0, 0],
#                 3198:
[1, 9, 21, 4, 0, 0],
#                 3199:
[1, 10, 21, 10, 0, 0],
#                 3205:
[2, 6, 17, 2, 0, 2],
#                 3210:
[3, 9, 9, 8, 2, 2],
#                 3216:
[5, 5, 9, 4, 4, 0],
#B.-I.discr = -744 = -1 *2^3 *3  *31
#    1^-2 3^-1
#        1^2 31^-1
#            [2^-2 4^1]_7
#                 3220:
[1, 2, 93, 0, 0, 0],
#                 3222:
[1, 5, 38, 4, 0, 0],
#                 3231:
[3, 3, 21, 0, 2, 0],
#                 3233:
[3, 5, 14, -2, 2, 2],
#                 3234:
[3, 6, 11, 4, 0, 0],
#                 3240:
[6, 6, 7, -2, 4, 4],
#        1^-2 31^1
#            [2^-2 4^1]_3
#                 3221:
[1, 3, 62, 0, 0, 0],
#                 3225:
[1, 11, 17, 2, 0, 0],
#                 3228:
[2, 3, 31, 0, 0, 0],
#                 3230:
[2, 9, 12, 6, 0, 2],
#                 3232:
[3, 4, 18, 4, 2, 2],
#                 3235:
[3, 7, 9, 2, 0, 0],
#                 3236:
[3, 9, 9, 8, 0, 2],
#    1^2 3^1
#        1^2 31^-1
#            [2^-2 4^1]_3
#                 3219:
[1, 1, 186, 0, 0, 0],
#                 3224:
[1, 10, 19, 4, 0, 0],
#                 3227:
[2, 2, 47, 0, 2, 0],
#                 3237:
[4, 5, 10, 2, 0, 2],
#        1^-2 31^1
#            [2^-2 4^1]_7
#                 3223:
[1, 6, 31, 0, 0, 0],
#                 3226:
[1, 13, 15, 6, 0, 0],
#                 3229:
[2, 6, 17, 6, 0, 0],
#                 3238:
[5, 5, 10, 4, 4, 4],
#                 3239:
[5, 6, 7, 0, 4, 0],
#B.-I.discr = -748 = -1 *2^2 *11  *17
#    1^-2 11^-1
#        1^2 17^-1
#            2^-3_1
#                 3242:
[1, 2, 94, 2, 0, 0],
#                 3255:
[2, 7, 15, 4, 0, 2],
#                 3258:
[2, 9, 11, 2, 2, 0],
#                 3260:
[2, 10, 11, 6, 2, 2],
#                 3263:
[3, 6, 11, 0, 0, 2],
#        1^-2 17^1
#            2^-3_5
#                 3244:
[1, 7, 28, 6, 0, 0],
#                 3245:
[1, 11, 17, 0, 0, 0],
#                 3248:
[2, 3, 32, 2, 2, 0],
#                 3250:
[2, 4, 27, 2, 0, 2],
#                 3251:
[2, 5, 20, 4, 2, 0],
#                 3259:
[2, 9, 11, 0, 0, 2],
#                 3261:
[3, 4, 17, 0, 0, 2],
#                 3265:
[5, 5, 8, 0, 2, 2],
#                 3266:
[5, 5, 9, -2, 4, 2],
#                 3267:
[5, 6, 8, 6, 2, 2],
#    1^2 11^1
#        1^2 17^-1
#            2^-3_5
#                 3241:
[1, 1, 187, 0, 0, 0],
#                 3243:
[1, 4, 47, 2, 0, 0],
#                 3252:
[2, 5, 21, 2, 0, 2],
#                 3256:
[2, 8, 13, 4, 0, 2],
#                 3257:
[2, 8, 13, 2, 2, 2],
#                 3262:
[3, 5, 13, 2, 2, 0],
#                 3264:
[4, 5, 12, 2, 2, 4],
#                 3268:
[5, 6, 8, 2, 4, 4],
#                 3269:
[5, 7, 8, -6, 4, 2],
#        1^-2 17^1
#            2^-3_1
#                 3246:
[1, 14, 14, 6, 0, 0],
#                 3247:
[2, 2, 63, 2, 2, 2],
#                 3249:
[2, 3, 38, 2, 2, 2],
#                 3253:
[2, 6, 17, 0, 0, 2],
#                 3254:
[2, 7, 14, 2, 2, 0],
#B.-I.discr = -752 = -1 *2^4 *47
#    1^-2 47^-1
#        [2^1 4^2]_5
#             3285:
[2, 5, 19, 2, 0, 0],
#             3289:
[2, 10, 11, 8, 0, 0],
#             3293:
[3, 7, 10, 4, 0, 2],
#             3306:
[5, 6, 8, 4, 0, 4],
#        2^2_6 8^1_7
#             3283:
[2, 3, 38, 2, 0, 2],
#             3287:
[2, 7, 15, 2, 2, 2],
#             3294:
[3, 7, 10, -2, 2, 2],
#             3307:
[6, 7, 7, 6, 2, 6],
#    1^2 47^1
#        2^1_1 4^2_II
#             3274:
[1, 4, 48, 4, 0, 0],
#             3277:
[1, 8, 24, 4, 0, 0],
#             3279:
[1, 12, 16, 4, 0, 0],
#             3296:
[4, 4, 17, 4, 4, 4],
#             3305:
[4, 8, 9, 8, 4, 4],
#        [2^1 4^2]_1
#             3271:
[1, 2, 94, 0, 0, 0],
#             3275:
[1, 6, 32, 4, 0, 0],
#             3281:
[1, 14, 16, 12, 0, 0],
#             3282:
[2, 2, 47, 0, 0, 0],
#             3286:
[2, 7, 14, 4, 0, 0],
#             3292:
[3, 4, 17, 4, 2, 0],
#             3303:
[4, 7, 9, 6, 4, 0],
#        2^2_0 8^1_1
#             3272:
[1, 3, 63, 2, 0, 0],
#             3273:
[1, 4, 47, 0, 0, 0],
#             3276:
[1, 7, 27, 2, 0, 0],
#             3290:
[3, 3, 24, 2, 2, 2],
#             3291:
[3, 4, 16, 0, 2, 0],
#             3295:
[4, 4, 13, 2, 4, 0],
#             3297:
[4, 5, 12, 2, 0, 4],
#             3300:
[4, 7, 8, 6, 0, 0],
#             3301:
[4, 7, 8, 2, 4, 2],
#             3302:
[4, 7, 8, 2, 0, 4],
#             3304:
[4, 7, 9, 4, 4, 4],
#        2^2_2 8^1_7
#             3270:
[1, 1, 188, 0, 0, 0],
#             3278:
[1, 9, 21, 2, 0, 0],
#             3280:
[1, 12, 17, 8, 0, 0],
#             3284:
[2, 4, 25, 4, 2, 0],
#             3288:
[2, 9, 13, 8, 2, 2],
#             3298:
[4, 5, 13, 4, 4, 4],
#             3299:
[4, 6, 9, 2, 4, 0],
#B.-I.discr = -756 = -1 *2^2 *3^3 *7
#    1^-1 3^-1 9^-1
#        1^2 7^-1
#            2^-3_7
#                 3314:
[1, 9, 21, 0, 0, 0],
#        1^-2 7^1
#            2^-3_3
#                 3310:
[1, 3, 63, 0, 0, 0],
#                 3331:
[3, 4, 16, 2, 0, 0],
#                 3335:
[3, 7, 9, 0, 0, 0],
#    1^1 3^1 9^-1
#        1^2 7^-1
#            2^-3_3
#                 3327:
[2, 9, 11, 0, 2, 0],
#                 3345:
[5, 6, 8, 6, 2, 0],
#        1^-2 7^1
#            2^-3_7
#                 3320:
[2, 2, 63, 0, 0, 2],
#                 3344:
[5, 5, 9, 0, 0, 4],
#    1^1 3^-1 9^1
#        1^2 7^-1
#            2^-3_7
#                 3323:
[2, 5, 21, 0, 0, 2],
#        1^-2 7^1
#            2^-3_3
#                 3321:
[2, 3, 32, 0, 2, 0],
#                 3336:
[3, 8, 8, 2, 0, 0],
#                 3337:
[3, 8, 9, 6, 0, 0],
#    1^-1 3^1 9^1
#        1^2 7^-1
#            2^-3_3
#                 3319:
[1, 15, 15, 12, 0, 0],
#                 3339:
[4, 4, 13, 2, 2, 2],
#        1^-2 7^1
#            2^-3_7
#                 3312:
[1, 6, 33, 6, 0, 0],
#                 3349:
[6, 6, 7, 0, 0, 6],
#    1^2 27^-1
#        1^2 7^-1
#            2^-3_7
#                 3308:
[1, 1, 189, 0, 0, 0],
#                 3315:
[1, 9, 22, 6, 0, 0],
#                 3324:
[2, 5, 22, 4, 2, 2],
#        1^-2 7^1
#            2^-3_3
#                 3313:
[1, 7, 27, 0, 0, 0],
#                 3316:
[1, 10, 19, 2, 0, 0],
#                 3322:
[2, 4, 27, 0, 0, 2],
#                 3326:
[2, 7, 16, 6, 2, 2],
#                 3340:
[4, 5, 11, 2, 4, 2],
#                 3342:
[4, 7, 7, 0, 0, 2],
#                 3343:
[4, 7, 8, -4, 2, 2],
#                 3347:
[5, 7, 7, 0, 4, 4],
#    1^-2 27^1
#        1^2 7^-1
#            2^-3_3
#                 3309:
[1, 2, 95, 2, 0, 0],
#                 3317:
[1, 11, 18, 6, 0, 0],
#                 3328:
[2, 9, 12, 6, 2, 0],
#                 3330:
[3, 3, 24, 0, 2, 2],
#                 3332:
[3, 4, 18, -2, 2, 2],
#                 3333:
[3, 5, 15, -4, 2, 2],
#                 3334:
[3, 6, 11, 2, 2, 0],
#                 3338:
[3, 8, 10, -6, 2, 2],
#                 3341:
[4, 6, 9, 4, 2, 2],
#        1^-2 7^1
#            2^-3_7
#                 3311:
[1, 5, 38, 2, 0, 0],
#                 3318:
[1, 14, 17, 14, 0, 0],
#                 3325:
[2, 7, 14, 0, 2, 0],
#                 3329:
[2, 9, 13, 8, 0, 2],
#                 3346:
[5, 6, 9, 6, 4, 4],
#                 3348:
[6, 6, 7, -4, 4, 2],
#B.-I.discr = -760 = -1 *2^3 *5  *19
#    1^-2 5^-1
#        1^-2 19^-1
#            [2^2 4^1]_1
#                 3351:
[1, 2, 95, 0, 0, 0],
#                 3356:
[2, 5, 19, 0, 0, 0],
#                 3358:
[2, 6, 17, 4, 2, 0],
#                 3359:
[2, 7, 16, 6, 0, 2],
#                 3361:
[2, 9, 11, 4, 0, 0],
#                 3362:
[3, 5, 13, 0, 2, 0],
#        1^2 19^1
#            [2^2 4^1]_5
#                 3352:
[1, 5, 38, 0, 0, 0],
#                 3364:
[3, 6, 12, 4, 2, 2],
#                 3366:
[4, 6, 11, 6, 2, 4],
#                 3369:
[5, 6, 7, 4, 0, 0],
#    1^2 5^1
#        1^-2 19^-1
#            [2^2 4^1]_5
#                 3353:
[1, 10, 19, 0, 0, 0],
#                 3363:
[3, 5, 14, 2, 2, 2],
#                 3365:
[4, 5, 10, 0, 0, 2],
#                 3368:
[5, 5, 10, 0, 4, 4],
#                 3370:
[5, 6, 7, -2, 2, 2],
#        1^2 19^1
#            [2^2 4^1]_1
#                 3350:
[1, 1, 190, 0, 0, 0],
#                 3354:
[2, 3, 32, 2, 0, 0],
#                 3355:
[2, 3, 38, 0, 0, 2],
#                 3357:
[2, 5, 22, 4, 0, 2],
#                 3360:
[2, 8, 13, 6, 0, 0],
#                 3367:
[5, 5, 8, 2, 2, 0],
#                 3371:
[5, 6, 8, 4, 2, 4],
#B.-I.discr = -764 = -1 *2^2 *191
#    1^-2 191^-1
#        2^3_5
#             3386:
[2, 6, 19, 6, 2, 2],
#             3388:
[2, 10, 11, 6, 0, 2],
#             3389:
[3, 5, 14, 0, 2, 2],
#             3390:
[3, 7, 10, 4, 2, 0],
#             3396:
[6, 6, 7, 2, 6, 2],
#    1^2 191^1
#        2^3_1
#             3372:
[1, 1, 191, 0, 0, 0],
#             3373:
[1, 2, 96, 2, 0, 0],
#             3374:
[1, 3, 64, 2, 0, 0],
#             3375:
[1, 4, 48, 2, 0, 0],
#             3376:
[1, 5, 39, 4, 0, 0],
#             3377:
[1, 6, 32, 2, 0, 0],
#             3378:
[1, 8, 24, 2, 0, 0],
#             3379:
[1, 8, 25, 6, 0, 0],
#             3380:
[1, 9, 23, 8, 0, 0],
#             3381:
[1, 10, 20, 6, 0, 0],
#             3382:
[1, 12, 16, 2, 0, 0],
#             3383:
[1, 12, 18, 10, 0, 0],
#             3384:
[1, 13, 15, 4, 0, 0],
#             3385:
[1, 15, 16, 14, 0, 0],
#             3387:
[2, 9, 12, 4, 2, 2],
#             3391:
[3, 8, 9, 4, 2, 2],
#             3392:
[4, 4, 13, 0, 2, 2],
#             3393:
[4, 5, 10, 2, 2, 0],
#             3394:
[4, 6, 9, 4, 0, 2],
#             3395:
[4, 7, 9, 6, 4, 2],
#B.-I.discr = -768 = -1 *2^8 *3
#    1^2 3^-1
#        2^1_1 16^-2_II
#             3410:
[1, 16, 16, 16, 0, 0],
#        2^1_7 16^-2_2
#             3451:
[7, 7, 7, -2, 6, 6],
#        2^-1_5 16^2_0
#             3445:
[5, 5, 8, 0, 0, 2],
#        2^-1_5 16^2_II
#             3438:
[4, 5, 13, 2, 4, 4],
#        2^-1_3 16^2_2
#             3430:
[3, 8, 8, 0, 0, 0],
#        2^-1_3 8^1_1 32^1_1
#             3423:
[3, 4, 16, 0, 0, 0],
#             3440:
[4, 7, 7, 2, 0, 0],
#        2^-1_5 8^1_7 32^1_1
#             3406:
[1, 12, 16, 0, 0, 0],
#             3436:
[4, 5, 12, 0, 0, 4],
#        2^-1_5 8^1_1 32^1_7
#             3400:
[1, 4, 48, 0, 0, 0],
#             3433:
[4, 4, 13, 0, 4, 0],
#        [2^1 4^1]_6 64^-1_3
#             3447:
[5, 7, 7, 6, 2, 2],
#        [2^1 4^1]_4 64^-1_5
#             3431:
[3, 8, 10, 8, 0, 0],
#             3446:
[5, 5, 10, -4, 4, 2],
#        [2^-1 4^1]_4 64^1_1
#             3412:
[2, 3, 32, 0, 0, 0],
#             3419:
[2, 11, 11, 10, 0, 0],
#        [2^-1 4^1]_6 64^1_7
#             3415:
[2, 5, 20, 4, 0, 0],
#        2^2_2 128^-1_3
#             3397:
[1, 1, 192, 0, 0, 0],
#             3401:
[1, 4, 49, 4, 0, 0],
#             3411:
[2, 2, 49, 2, 2, 0],
#             3417:
[2, 8, 13, 4, 2, 0],
#        2^2_0 128^-1_5
#             3403:
[1, 7, 28, 4, 0, 0],
#             3425:
[3, 5, 13, 2, 0, 0],
#             3441:
[4, 7, 8, 2, 4, 0],
#             3448:
[5, 7, 7, 2, 4, 4],
#        2^-2_4 128^1_1
#             3399:
[1, 3, 64, 0, 0, 0],
#             3407:
[1, 12, 19, 12, 0, 0],
#             3424:
[3, 4, 17, 4, 0, 0],
#             3434:
[4, 4, 17, 2, 4, 4],
#             3435:
[4, 5, 11, 4, 2, 2],
#        2^-2_6 128^1_7
#             3408:
[1, 13, 16, 8, 0, 0],
#             3437:
[4, 5, 13, 4, 0, 4],
#    1^-2 3^1
#        2^1_1 16^-2_4
#             3404:
[1, 8, 24, 0, 0, 0],
#             3444:
[4, 8, 9, 8, 4, 0],
#        2^1_7 16^-2_6
#             3442:
[4, 7, 8, 0, 0, 4],
#        2^-1_3 16^2_6
#             3421:
[3, 3, 24, 0, 0, 2],
#        2^-1_3 8^1_7 32^1_7
#             3429:
[3, 7, 11, 6, 2, 2],
#        [2^1 4^1]_2 64^-1_3
#             3398:
[1, 2, 96, 0, 0, 0],
#             3414:
[2, 4, 25, 4, 0, 0],
#             3426:
[3, 6, 11, 0, 2, 0],
#        [2^1 4^1]_0 64^-1_5
#             3409:
[1, 14, 14, 4, 0, 0],
#             3416:
[2, 7, 15, 6, 0, 0],
#             3443:
[4, 7, 9, 2, 4, 4],
#        [2^-1 4^1]_0 64^1_1
#             3402:
[1, 6, 32, 0, 0, 0],
#             3439:
[4, 6, 9, 0, 4, 0],
#             3450:
[6, 6, 7, 4, 4, 4],
#        [2^-1 4^1]_2 64^1_7
#             3405:
[1, 8, 26, 8, 0, 0],
#             3422:
[3, 3, 25, -2, 2, 2],
#             3432:
[3, 9, 9, -6, 2, 2],
#        2^2_6 128^-1_3
#             3420:
[3, 3, 22, 2, 2, 0],
#             3427:
[3, 6, 12, 4, 0, 2],
#             3449:
[6, 6, 7, 2, 6, 0],
#        2^-2_2 128^1_7
#             3413:
[2, 3, 39, 2, 2, 2],
#             3418:
[2, 10, 11, 6, 2, 0],
#             3428:
[3, 7, 10, 2, 2, 2],
#B.-I.discr = -772 = -1 *2^2 *193
#    1^-2 193^-1
#        2^3_7
#             3454:
[1, 11, 19, 8, 0, 0],
#             3457:
[2, 3, 39, 2, 0, 2],
#             3458:
[2, 5, 20, 2, 2, 0],
#             3460:
[2, 7, 15, 2, 0, 2],
#             3461:
[2, 8, 13, 2, 0, 2],
#             3462:
[2, 8, 15, 8, 2, 2],
#             3464:
[3, 4, 18, 2, 2, 2],
#             3465:
[3, 5, 14, 4, 2, 0],
#             3467:
[3, 6, 12, -2, 2, 2],
#             3468:
[3, 7, 10, 0, 2, 2],
#             3469:
[3, 7, 11, 6, 0, 2],
#             3470:
[4, 5, 11, 4, 0, 2],
#             3472:
[5, 6, 8, -2, 2, 4],
#             3473:
[5, 7, 7, 6, 0, 2],
#             3474:
[6, 7, 7, -6, 2, 4],
#    1^2 193^1
#        2^3_3
#             3452:
[1, 1, 193, 0, 0, 0],
#             3453:
[1, 2, 97, 2, 0, 0],
#             3455:
[2, 2, 65, 2, 2, 2],
#             3456:
[2, 3, 33, 2, 2, 0],
#             3459:
[2, 5, 22, 2, 2, 2],
#             3463:
[2, 9, 13, 8, 2, 0],
#             3466:
[3, 5, 14, 2, 0, 2],
#             3471:
[5, 5, 10, 2, 4, 4],
#B.-I.discr = -776 = -1 *2^3 *97
#    1^-2 97^-1
#        [2^2 4^1]_7
#             3478:
[1, 5, 39, 2, 0, 0],
#             3480:
[1, 7, 29, 6, 0, 0],
#             3482:
[1, 10, 21, 8, 0, 0],
#             3484:
[1, 13, 15, 2, 0, 0],
#             3485:
[1, 14, 15, 8, 0, 0],
#             3488:
[2, 7, 14, 2, 0, 0],
#             3490:
[3, 6, 13, 6, 2, 2],
#             3491:
[3, 8, 9, -2, 2, 2],
#             3494:
[5, 6, 7, 2, 2, 2],
#    1^2 97^1
#        [2^2 4^1]_3
#             3475:
[1, 1, 194, 0, 0, 0],
#             3476:
[1, 2, 97, 0, 0, 0],
#             3477:
[1, 3, 65, 2, 0, 0],
#             3479:
[1, 6, 33, 4, 0, 0],
#             3481:
[1, 9, 22, 4, 0, 0],
#             3483:
[1, 11, 18, 4, 0, 0],
#             3486:
[2, 2, 49, 0, 2, 0],
#             3487:
[2, 4, 25, 2, 2, 0],
#             3489:
[3, 4, 18, 0, 2, 2],
#             3492:
[4, 6, 9, 4, 2, 0],
#             3493:
[4, 7, 9, -6, 2, 2],
#B.-I.discr = -780 = -1 *2^2 *3  *5  *13
#    1^-2 3^-1
#        1^2 5^-1
#            1^-2 13^-1
#                2^-3_5
#                     3499:
[1, 5, 39, 0, 0, 0],
#                     3503:
[1, 11, 20, 10, 0, 0],
#                     3508:
[2, 3, 33, 0, 2, 0],
#                     3514:
[2, 8, 13, 0, 0, 2],
#                     3518:
[3, 4, 18, 2, 0, 2],
#                     3519:
[3, 5, 13, 0, 0, 0],
#                     3525:
[4, 5, 10, 0, 2, 0],
#                     3529:
[5, 5, 9, 2, 4, 2],
#                     3531:
[5, 6, 9, 6, 2, 4],
#            1^2 13^1
#                2^-3_1
#                     3506:
[1, 14, 14, 2, 0, 0],
#                     3512:
[2, 7, 15, 4, 2, 0],
#                     3517:
[3, 3, 22, 0, 2, 0],
#                     3523:
[3, 9, 10, -8, 2, 2],
#        1^-2 5^1
#            1^-2 13^-1
#                2^-3_1
#                     3496:
[1, 2, 98, 2, 0, 0],
#                     3509:
[2, 3, 39, 0, 0, 2],
#                     3520:
[3, 6, 11, 2, 0, 0],
#            1^2 13^1
#                2^-3_5
#                     3497:
[1, 3, 65, 0, 0, 0],
#                     3504:
[1, 12, 17, 6, 0, 0],
#                     3515:
[2, 9, 12, 2, 2, 2],
#                     3521:
[3, 8, 9, 4, 0, 2],
#                     3522:
[3, 9, 9, 8, 0, 0],
#                     3527:
[4, 6, 9, -2, 2, 2],
#    1^2 3^1
#        1^2 5^-1
#            1^-2 13^-1
#                2^-3_1
#                     3500:
[1, 6, 34, 6, 0, 0],
#                     3516:
[2, 10, 11, 4, 2, 2],
#            1^2 13^1
#                2^-3_5
#                     3495:
[1, 1, 195, 0, 0, 0],
#                     3498:
[1, 4, 49, 2, 0, 0],
#                     3511:
[2, 5, 20, 0, 2, 0],
#                     3526:
[4, 5, 13, 4, 2, 4],
#                     3528:
[5, 5, 8, 0, 2, 0],
#                     3530:
[5, 6, 8, 6, 0, 0],
#        1^-2 5^1
#            1^-2 13^-1
#                2^-3_5
#                     3501:
[1, 7, 28, 2, 0, 0],
#                     3505:
[1, 13, 15, 0, 0, 0],
#                     3510:
[2, 4, 29, 4, 2, 2],
#                     3524:
[4, 4, 13, 0, 0, 2],
#            1^2 13^1
#                2^-3_1
#                     3502:
[1, 10, 22, 10, 0, 0],
#                     3507:
[2, 2, 65, 0, 0, 2],
#                     3513:
[2, 7, 15, 0, 0, 2],
#B.-I.discr = -784 = -1 *2^4 *7^2
#    1^-1 7^-2
#        [2^1 4^2]_3
#             3553:
[3, 5, 14, 0, 0, 2],
#        2^2_2 8^1_1
#             3562:
[5, 5, 10, -2, 2, 4],
#    1^1 7^2
#        2^1_7 4^2_II
#             3559:
[4, 7, 8, 0, 4, 0],
#        [2^1 4^2]_7
#             3541:
[1, 14, 14, 0, 0, 0],
#             3548:
[2, 7, 14, 0, 0, 0],
#        2^2_6 8^1_1
#             3551:
[2, 11, 11, 8, 2, 2],
#             3558:
[4, 7, 7, 0, 0, 0],
#        2^2_0 8^1_7
#             3537:
[1, 7, 28, 0, 0, 0],
#             3560:
[4, 8, 9, 8, 2, 4],
#    1^-2 49^-1
#        [2^1 4^2]_3
#             3539:
[1, 10, 20, 4, 0, 0],
#             3543:
[2, 3, 33, 2, 0, 0],
#             3546:
[2, 6, 17, 4, 0, 0],
#             3554:
[3, 8, 9, 4, 2, 0],
#             3556:
[4, 5, 11, 2, 4, 0],
#             3557:
[4, 6, 11, 4, 4, 4],
#        2^2_2 8^1_1
#             3536:
[1, 5, 40, 4, 0, 0],
#             3540:
[1, 13, 17, 10, 0, 0],
#             3547:
[2, 6, 17, 2, 2, 0],
#             3550:
[2, 9, 12, 4, 0, 2],
#             3555:
[4, 5, 10, 2, 0, 0],
#             3561:
[5, 5, 9, 0, 4, 2],
#    1^2 49^1
#        [2^1 4^2]_3
#             3533:
[1, 2, 98, 0, 0, 0],
#             3535:
[1, 4, 50, 4, 0, 0],
#             3542:
[2, 2, 49, 0, 0, 0],
#             3549:
[2, 9, 11, 2, 0, 0],
#             3552:
[3, 3, 25, 2, 2, 2],
#             3563:
[5, 6, 8, 4, 4, 0],
#        2^2_2 8^1_1
#             3532:
[1, 1, 196, 0, 0, 0],
#             3534:
[1, 4, 49, 0, 0, 0],
#             3538:
[1, 8, 25, 4, 0, 0],
#             3544:
[2, 4, 25, 0, 2, 0],
#             3545:
[2, 5, 22, 2, 0, 2],
#             3564:
[5, 6, 8, 4, 4, 2],
#B.-I.discr = -788 = -1 *2^2 *197
#    1^2 197^-1
#        2^-3_7
#             3565:
[1, 1, 197, 0, 0, 0],
#             3568:
[1, 6, 33, 2, 0, 0],
#             3569:
[1, 9, 22, 2, 0, 0],
#             3572:
[2, 5, 21, 4, 2, 0],
#             3574:
[2, 10, 13, 10, 2, 2],
#             3584:
[5, 6, 7, 0, 2, 2],
#             3585:
[5, 6, 9, -2, 4, 4],
#    1^-2 197^1
#        2^-3_3
#             3566:
[1, 2, 99, 2, 0, 0],
#             3567:
[1, 3, 66, 2, 0, 0],
#             3570:
[1, 11, 18, 2, 0, 0],
#             3571:
[2, 3, 40, 2, 2, 2],
#             3573:
[2, 7, 16, 4, 2, 2],
#             3575:
[3, 3, 25, 0, 2, 2],
#             3576:
[3, 4, 17, 2, 2, 0],
#             3577:
[3, 4, 19, 4, 2, 2],
#             3578:
[3, 5, 15, 4, 2, 2],
#             3579:
[3, 6, 12, 2, 2, 2],
#             3580:
[3, 7, 10, 2, 0, 2],
#             3581:
[3, 7, 11, 6, 2, 0],
#             3582:
[3, 7, 11, -4, 2, 2],
#             3583:
[4, 7, 8, 4, 2, 2],
#             3586:
[5, 7, 7, 4, 0, 4],
#B.-I.discr = -792 = -1 *2^3 *3^2 *11
#    1^1 3^-2
#        1^-2 11^-1
#            [2^-2 4^1]_5
#                 3595:
[2, 3, 33, 0, 0, 0],
#                 3604:
[2, 9, 12, 6, 0, 0],
#                 3609:
[3, 6, 11, 0, 0, 0],
#                 3615:
[5, 5, 11, -2, 4, 4],
#        1^2 11^1
#            [2^-2 4^1]_1
#                 3600:
[2, 5, 23, 4, 2, 2],
#                 3601:
[2, 6, 17, 0, 2, 0],
#                 3607:
[3, 5, 14, 4, 0, 0],
#    1^-1 3^2
#        1^-2 11^-1
#            [2^-2 4^1]_1
#                 3590:
[1, 6, 33, 0, 0, 0],
#                 3612:
[3, 7, 10, 4, 0, 0],
#        1^2 11^1
#            [2^-2 4^1]_5
#                 3589:
[1, 3, 66, 0, 0, 0],
#                 3605:
[3, 3, 22, 0, 0, 0],
#                 3618:
[6, 6, 7, 0, 6, 0],
#    1^2 9^-1
#        1^-2 11^-1
#            [2^-2 4^1]_5
#                 3594:
[1, 13, 18, 12, 0, 0],
#                 3598:
[2, 5, 20, 2, 0, 0],
#                 3603:
[2, 9, 11, 0, 0, 0],
#                 3614:
[4, 5, 11, -2, 2, 2],
#        1^2 11^1
#            [2^-2 4^1]_1
#                 3587:
[1, 1, 198, 0, 0, 0],
#                 3591:
[1, 9, 22, 0, 0, 0],
#                 3602:
[2, 8, 13, 2, 2, 0],
#                 3617:
[5, 7, 7, 4, 2, 4],
#    1^-2 9^1
#        1^-2 11^-1
#            [2^-2 4^1]_5
#                 3588:
[1, 2, 99, 0, 0, 0],
#                 3593:
[1, 11, 18, 0, 0, 0],
#                 3597:
[2, 4, 25, 2, 0, 0],
#                 3606:
[3, 4, 18, 0, 0, 2],
#                 3610:
[3, 6, 12, 4, 2, 0],
#                 3611:
[3, 6, 12, 0, 2, 2],
#                 3616:
[5, 6, 7, 2, 0, 2],
#        1^2 11^1
#            [2^-2 4^1]_1
#                 3592:
[1, 9, 23, 6, 0, 0],
#                 3596:
[2, 3, 40, 2, 0, 2],
#                 3599:
[2, 5, 22, 0, 0, 2],
#                 3608:
[3, 5, 15, 4, 0, 2],
#                 3613:
[3, 8, 9, 2, 2, 2],
#                 3619:
[6, 7, 7, -4, 4, 4],
#B.-I.discr = -796 = -1 *2^2 *199
#    1^-2 199^-1
#        2^3_5
#             3630:
[2, 2, 67, 2, 2, 2],
#             3631:
[2, 3, 34, 2, 2, 0],
#             3634:
[2, 6, 19, 4, 2, 2],
#             3637:
[2, 10, 11, 2, 2, 2],
#             3638:
[2, 11, 11, 8, 0, 2],
#             3639:
[3, 6, 13, -4, 2, 2],
#             3644:
[5, 6, 7, 2, 2, 0],
#    1^2 199^1
#        2^3_1
#             3620:
[1, 1, 199, 0, 0, 0],
#             3621:
[1, 2, 100, 2, 0, 0],
#             3622:
[1, 4, 50, 2, 0, 0],
#             3623:
[1, 5, 40, 2, 0, 0],
#             3624:
[1, 7, 29, 4, 0, 0],
#             3625:
[1, 8, 25, 2, 0, 0],
#             3626:
[1, 8, 26, 6, 0, 0],
#             3627:
[1, 10, 20, 2, 0, 0],
#             3628:
[1, 13, 16, 6, 0, 0],
#             3629:
[1, 14, 16, 10, 0, 0],
#             3632:
[2, 4, 29, 2, 2, 2],
#             3633:
[2, 5, 23, 4, 0, 2],
#             3635:
[2, 7, 16, 6, 2, 0],
#             3636:
[2, 9, 12, 4, 2, 0],
#             3640:
[3, 8, 9, 0, 2, 2],
#             3641:
[4, 5, 11, 4, 2, 0],
#             3642:
[4, 6, 9, 2, 2, 2],
#             3643:
[4, 8, 9, 8, 4, 2],
#             3645:
[5, 6, 8, -2, 4, 2],
#             3646:
[5, 7, 8, 6, 4, 4],
#B.-I.discr = -800 = -1 *2^5 *5^2
#    1^-1 5^-2
#        [2^1 4^1 8^1]_7
#             3657:
[1, 10, 20, 0, 0, 0],
#             3683:
[4, 5, 10, 0, 0, 0],
#        2^-2_6 16^-1_5
#             3652:
[1, 5, 40, 0, 0, 0],
#        2^2_6 16^1_1
#             3687:
[4, 6, 11, 2, 4, 4],
#        2^2_0 16^1_7
#             3661:
[1, 15, 15, 10, 0, 0],
#             3684:
[4, 5, 11, 0, 4, 0],
#    1^1 5^2
#        [2^1 4^1 8^1]_3
#             3665:
[2, 5, 20, 0, 0, 0],
#             3679:
[3, 7, 10, 0, 0, 2],
#        2^-2_4 16^-1_3
#             3680:
[3, 7, 12, -6, 2, 2],
#             3694:
[5, 7, 7, 6, 0, 0],
#        2^-2_2 16^-1_5
#             3663:
[2, 3, 40, 0, 0, 2],
#             3696:
[7, 7, 7, -4, 4, 6],
#        2^2_2 16^1_1
#             3671:
[2, 10, 13, 10, 2, 0],
#             3691:
[5, 5, 8, 0, 0, 0],
#    1^-2 25^-1
#        [2^1 4^1 8^1]_3
#             3648:
[1, 2, 100, 0, 0, 0],
#             3660:
[1, 12, 18, 8, 0, 0],
#             3664:
[2, 4, 25, 0, 0, 0],
#             3674:
[3, 4, 17, 0, 2, 0],
#             3695:
[6, 6, 7, 0, 4, 4],
#        2^-2_4 16^-1_3
#             3649:
[1, 3, 67, 2, 0, 0],
#             3655:
[1, 8, 27, 8, 0, 0],
#             3672:
[3, 3, 25, 0, 0, 2],
#             3682:
[4, 4, 17, 2, 2, 4],
#             3688:
[4, 7, 8, 4, 0, 2],
#        2^-2_2 16^-1_5
#             3666:
[2, 7, 16, 4, 0, 2],
#             3673:
[3, 3, 26, -2, 2, 2],
#             3675:
[3, 4, 18, 4, 2, 0],
#        2^2_2 16^1_1
#             3654:
[1, 8, 25, 0, 0, 0],
#             3659:
[1, 12, 17, 4, 0, 0],
#             3670:
[2, 9, 13, 6, 2, 2],
#    1^2 25^1
#        [2^1 4^1 8^1]_3
#             3650:
[1, 4, 50, 0, 0, 0],
#             3653:
[1, 6, 34, 4, 0, 0],
#             3667:
[2, 8, 13, 4, 0, 0],
#             3677:
[3, 5, 15, -2, 2, 2],
#             3686:
[4, 6, 9, 4, 0, 0],
#             3693:
[5, 6, 9, -4, 2, 4],
#        2^-2_4 16^-1_3
#             3651:
[1, 4, 51, 4, 0, 0],
#             3658:
[1, 11, 19, 6, 0, 0],
#             3676:
[3, 4, 19, -2, 2, 2],
#             3681:
[4, 4, 13, 2, 2, 0],
#             3685:
[4, 5, 12, 4, 4, 2],
#             3689:
[4, 7, 9, 4, 0, 4],
#        2^-2_2 16^-1_5
#             3662:
[2, 2, 51, 2, 2, 0],
#             3669:
[2, 8, 15, 8, 2, 0],
#             3678:
[3, 7, 10, 2, 2, 0],
#             3690:
[4, 7, 10, 6, 4, 4],
#        2^2_2 16^1_1
#             3647:
[1, 1, 200, 0, 0, 0],
#             3656:
[1, 9, 24, 8, 0, 0],
#             3668:
[2, 8, 13, 0, 2, 0],
#             3692:
[5, 5, 9, 2, 4, 0],
#B.-I.discr = -804 = -1 *2^2 *3  *67
#    1^2 3^-1
#        1^-2 67^-1
#            2^3_7
#                 3699:
[1, 3, 67, 0, 0, 0],
#                 3702:
[1, 7, 30, 6, 0, 0],
#                 3707:
[2, 4, 29, 2, 0, 2],
#                 3710:
[2, 7, 16, 2, 2, 2],
#                 3714:
[3, 4, 17, 2, 0, 0],
#                 3720:
[4, 7, 8, 4, 2, 0],
#                 3724:
[5, 7, 7, -2, 2, 4],
#        1^2 67^1
#            2^3_3
#                 3697:
[1, 1, 201, 0, 0, 0],
#                 3703:
[1, 10, 21, 6, 0, 0],
#                 3706:
[2, 3, 34, 0, 2, 0],
#                 3711:
[2, 10, 11, 4, 0, 2],
#    1^-2 3^1
#        1^-2 67^-1
#            2^3_3
#                 3698:
[1, 2, 101, 2, 0, 0],
#                 3700:
[1, 5, 41, 4, 0, 0],
#                 3705:
[2, 2, 67, 0, 0, 2],
#                 3708:
[2, 6, 19, 4, 0, 2],
#                 3716:
[3, 6, 13, 6, 2, 0],
#                 3723:
[5, 6, 9, 6, 4, 0],
#                 3725:
[6, 6, 9, 4, 6, 6],
#        1^2 67^1
#            2^3_7
#                 3701:
[1, 6, 35, 6, 0, 0],
#                 3704:
[1, 14, 15, 6, 0, 0],
#                 3709:
[2, 7, 15, 2, 2, 0],
#                 3712:
[2, 11, 12, 10, 2, 2],
#                 3713:
[3, 3, 23, 2, 2, 0],
#                 3715:
[3, 6, 12, 2, 0, 2],
#                 3717:
[3, 8, 10, 6, 2, 2],
#                 3718:
[4, 4, 15, 4, 4, 2],
#                 3719:
[4, 6, 9, 0, 2, 2],
#                 3721:
[4, 7, 9, 4, 2, 4],
#                 3722:
[5, 6, 8, 2, 2, 4],
#                 3726:
[6, 7, 8, 6, 6, 6],
#B.-I.discr = -808 = -1 *2^3 *101
#    1^-2 101^-1
#        [2^-2 4^1]_7
#             3728:
[1, 2, 101, 0, 0, 0],
#             3729:
[1, 7, 29, 2, 0, 0],
#             3734:
[2, 5, 21, 4, 0, 0],
#             3736:
[2, 6, 17, 2, 0, 0],
#             3740:
[2, 9, 13, 8, 0, 0],
#             3744:
[3, 5, 14, 2, 2, 0],
#             3746:
[5, 6, 8, -4, 2, 2],
#             3747:
[5, 6, 8, 0, 2, 4],
#             3748:
[6, 6, 7, 2, 4, 4],
#    1^2 101^1
#        [2^-2 4^1]_3
#             3727:
[1, 1, 202, 0, 0, 0],
#             3730:
[1, 14, 17, 12, 0, 0],
#             3731:
[2, 2, 51, 0, 2, 0],
#             3732:
[2, 3, 34, 2, 0, 0],
#             3733:
[2, 3, 41, 2, 2, 2],
#             3735:
[2, 5, 23, 2, 2, 2],
#             3737:
[2, 7, 15, 4, 0, 0],
#             3738:
[2, 7, 17, 6, 2, 2],
#             3739:
[2, 9, 12, 2, 0, 2],
#             3741:
[2, 10, 11, 6, 0, 0],
#             3742:
[2, 10, 11, 4, 2, 0],
#             3743:
[2, 11, 12, 10, 0, 2],
#             3745:
[4, 5, 11, 2, 2, 2],
#B.-I.discr = -812 = -1 *2^2 *7  *29
#    1^-2 7^-1
#        1^2 29^-1
#            2^-3_1
#                 3753:
[1, 6, 34, 2, 0, 0],
#                 3759:
[2, 3, 41, 2, 0, 2],
#                 3764:
[2, 7, 17, 6, 0, 2],
#                 3777:
[6, 7, 7, 4, 4, 6],
#        1^-2 29^1
#            2^-3_5
#                 3751:
[1, 3, 68, 2, 0, 0],
#                 3756:
[1, 12, 17, 2, 0, 0],
#                 3757:
[1, 12, 19, 10, 0, 0],
#                 3761:
[2, 5, 21, 2, 2, 0],
#                 3765:
[2, 9, 13, 6, 0, 2],
#                 3767:
[3, 5, 16, -4, 2, 2],
#                 3770:
[4, 5, 12, -4, 2, 2],
#                 3773:
[4, 7, 8, -2, 2, 2],
#                 3775:
[5, 6, 8, 2, 0, 4],
#                 3776:
[5, 7, 8, 6, 0, 4],
#    1^2 7^1
#        1^2 29^-1
#            2^-3_5
#                 3749:
[1, 1, 203, 0, 0, 0],
#                 3752:
[1, 4, 51, 2, 0, 0],
#                 3754:
[1, 7, 29, 0, 0, 0],
#                 3755:
[1, 9, 23, 4, 0, 0],
#                 3760:
[2, 4, 29, 0, 0, 2],
#                 3766:
[2, 11, 12, 10, 2, 0],
#                 3769:
[3, 8, 10, 6, 0, 2],
#                 3771:
[4, 5, 13, 2, 2, 4],
#                 3772:
[4, 6, 9, 2, 0, 2],
#                 3774:
[5, 6, 7, 0, 0, 2],
#        1^-2 29^1
#            2^-3_1
#                 3750:
[1, 2, 102, 2, 0, 0],
#                 3758:
[1, 14, 18, 14, 0, 0],
#                 3762:
[2, 6, 19, 2, 2, 2],
#                 3763:
[2, 7, 15, 0, 2, 0],
#                 3768:
[3, 7, 10, 0, 2, 0],
#B.-I.discr = -816 = -1 *2^4 *3  *17
#    1^-2 3^-1
#        1^2 17^-1
#            [2^-1 4^2]_1
#                 3779:
[1, 2, 102, 0, 0, 0],
#                 3785:
[1, 8, 26, 4, 0, 0],
#                 3804:
[3, 6, 12, 4, 0, 0],
#                 3809:
[3, 9, 9, 6, 2, 2],
#                 3824:
[6, 6, 7, 4, 4, 0],
#            2^-2_2 8^1_7
#                 3794:
[2, 4, 27, 4, 2, 0],
#                 3798:
[3, 3, 23, 0, 2, 0],
#                 3799:
[3, 3, 26, 2, 2, 2],
#                 3805:
[3, 6, 12, 0, 0, 2],
#                 3806:
[3, 7, 11, 6, 0, 0],
#        1^-2 17^1
#            2^-1_5 4^2_II
#                 3789:
[1, 12, 20, 12, 0, 0],
#                 3811:
[4, 4, 17, 0, 0, 4],
#                 3814:
[4, 5, 12, 4, 4, 0],
#                 3820:
[5, 5, 9, -2, 2, 2],
#            [2^-1 4^2]_5
#                 3793:
[2, 3, 34, 0, 0, 0],
#                 3801:
[3, 4, 18, 4, 0, 0],
#                 3803:
[3, 5, 15, 2, 2, 2],
#                 3818:
[4, 6, 11, 4, 0, 4],
#            2^-2_4 8^1_1
#                 3780:
[1, 3, 68, 0, 0, 0],
#                 3787:
[1, 11, 20, 8, 0, 0],
#                 3800:
[3, 4, 17, 0, 0, 0],
#                 3802:
[3, 4, 19, 2, 2, 2],
#                 3807:
[3, 8, 9, 4, 0, 0],
#                 3808:
[3, 8, 9, 2, 0, 2],
#                 3812:
[4, 5, 11, 4, 0, 0],
#            2^-2_6 8^1_7
#                 3783:
[1, 5, 41, 2, 0, 0],
#                 3788:
[1, 12, 17, 0, 0, 0],
#                 3797:
[2, 9, 12, 0, 0, 2],
#                 3823:
[5, 6, 9, 6, 4, 2],
#    1^2 3^1
#        1^2 17^-1
#            2^-1_5 4^2_II
#                 3782:
[1, 4, 52, 4, 0, 0],
#                 3815:
[4, 5, 13, 2, 0, 4],
#            [2^-1 4^2]_5
#                 3792:
[2, 2, 51, 0, 0, 0],
#                 3816:
[4, 5, 14, 4, 4, 4],
#                 3822:
[5, 6, 7, 0, 2, 0],
#            2^-2_4 8^1_1
#                 3781:
[1, 4, 51, 0, 0, 0],
#                 3791:
[1, 15, 16, 12, 0, 0],
#                 3810:
[4, 4, 13, 0, 2, 0],
#                 3813:
[4, 5, 11, 0, 2, 2],
#            2^-2_6 8^1_7
#                 3778:
[1, 1, 204, 0, 0, 0],
#                 3790:
[1, 13, 16, 4, 0, 0],
#                 3821:
[5, 5, 10, 2, 2, 4],
#        1^-2 17^1
#            [2^-1 4^2]_1
#                 3784:
[1, 6, 34, 0, 0, 0],
#                 3786:
[1, 10, 22, 8, 0, 0],
#                 3795:
[2, 6, 17, 0, 0, 0],
#            2^-2_2 8^1_7
#                 3796:
[2, 6, 19, 6, 2, 0],
#                 3817:
[4, 6, 11, 6, 4, 0],
#                 3819:
[4, 7, 10, 6, 0, 4],
#B.-I.discr = -820 = -1 *2^2 *5  *41
#    1^2 5^-1
#        1^-2 41^-1
#            2^-3_3
#                 3829:
[1, 11, 19, 4, 0, 0],
#                 3832:
[2, 3, 35, 2, 2, 0],
#                 3836:
[2, 8, 15, 6, 2, 2],
#                 3840:
[3, 4, 19, 0, 2, 2],
#                 3841:
[3, 5, 14, 0, 2, 0],
#                 3842:
[3, 5, 15, 0, 2, 2],
#                 3844:
[3, 8, 9, 2, 2, 0],
#                 3845:
[3, 8, 10, 6, 2, 0],
#                 3847:
[4, 5, 11, 2, 0, 2],
#                 3851:
[5, 6, 7, 2, 0, 0],
#        1^2 41^1
#            2^-3_7
#                 3825:
[1, 1, 205, 0, 0, 0],
#                 3827:
[1, 5, 41, 0, 0, 0],
#                 3834:
[2, 5, 21, 0, 2, 0],
#                 3835:
[2, 5, 23, 2, 0, 2],
#                 3849:
[5, 5, 9, 0, 4, 0],
#                 3850:
[5, 5, 10, 0, 2, 4],
#    1^-2 5^1
#        1^-2 41^-1
#            2^-3_7
#                 3830:
[1, 13, 17, 8, 0, 0],
#                 3831:
[2, 2, 69, 2, 2, 2],
#                 3838:
[2, 9, 14, 8, 2, 2],
#                 3852:
[6, 6, 7, 4, 4, 2],
#        1^2 41^1
#            2^-3_3
#                 3826:
[1, 2, 103, 2, 0, 0],
#                 3828:
[1, 10, 23, 10, 0, 0],
#                 3833:
[2, 3, 41, 0, 0, 2],
#                 3837:
[2, 9, 12, 2, 2, 0],
#                 3839:
[3, 3, 26, 0, 2, 2],
#                 3843:
[3, 7, 11, 4, 2, 2],
#                 3846:
[3, 8, 11, 8, 2, 2],
#                 3848:
[4, 6, 11, 6, 4, 2],
#B.-I.discr = -824 = -1 *2^3 *103
#    1^-2 103^-1
#        [2^2 4^1]_5
#             3855:
[1, 3, 69, 2, 0, 0],
#             3856:
[1, 5, 42, 4, 0, 0],
#             3857:
[1, 6, 35, 4, 0, 0],
#             3860:
[1, 10, 21, 4, 0, 0],
#             3861:
[1, 11, 21, 10, 0, 0],
#             3868:
[3, 4, 19, 2, 0, 2],
#             3870:
[4, 6, 9, 2, 2, 0],
#             3871:
[4, 6, 11, 4, 2, 4],
#             3872:
[4, 7, 9, 6, 2, 2],
#    1^2 103^1
#        [2^2 4^1]_1
#             3853:
[1, 1, 206, 0, 0, 0],
#             3854:
[1, 2, 103, 0, 0, 0],
#             3858:
[1, 7, 30, 4, 0, 0],
#             3859:
[1, 9, 23, 2, 0, 0],
#             3862:
[1, 14, 15, 4, 0, 0],
#             3863:
[1, 15, 17, 14, 0, 0],
#             3864:
[2, 7, 16, 6, 0, 0],
#             3865:
[2, 7, 16, 2, 0, 2],
#             3866:
[2, 8, 13, 2, 0, 0],
#             3867:
[2, 9, 14, 8, 0, 2],
#             3869:
[3, 8, 10, -4, 2, 2],
#             3873:
[5, 6, 9, 4, 4, 4],
#B.-I.discr = -828 = -1 *2^2 *3^2 *23
#    1^-1 3^-2
#        1^-2 23^-1
#            2^3_5
#                 3903:
[3, 7, 10, 2, 0, 0],
#                 3915:
[6, 7, 7, 4, 0, 6],
#        1^2 23^1
#            2^3_1
#                 3876:
[1, 3, 69, 0, 0, 0],
#                 3878:
[1, 6, 36, 6, 0, 0],
#                 3882:
[1, 9, 24, 6, 0, 0],
#                 3883:
[1, 12, 18, 6, 0, 0],
#                 3901:
[3, 6, 13, 6, 0, 0],
#                 3908:
[4, 7, 9, 6, 0, 2],
#    1^1 3^2
#        1^-2 23^-1
#            2^3_1
#                 3893:
[2, 8, 15, 6, 0, 2],
#                 3898:
[3, 5, 14, 2, 0, 0],
#                 3910:
[5, 5, 11, 4, 4, 4],
#        1^2 23^1
#            2^3_5
#                 3886:
[2, 2, 69, 0, 0, 2],
#                 3887:
[2, 3, 35, 0, 2, 0],
#                 3897:
[3, 3, 23, 0, 0, 0],
#    1^-2 9^-1
#        1^-2 23^-1
#            2^3_5
#                 3888:
[2, 3, 42, 2, 2, 2],
#                 3892:
[2, 6, 19, 2, 0, 2],
#                 3899:
[3, 5, 15, 2, 0, 2],
#                 3902:
[3, 6, 13, 4, 2, 2],
#        1^2 23^1
#            2^3_1
#                 3875:
[1, 2, 104, 2, 0, 0],
#                 3879:
[1, 8, 26, 2, 0, 0],
#                 3880:
[1, 8, 27, 6, 0, 0],
#                 3881:
[1, 9, 23, 0, 0, 0],
#                 3891:
[2, 5, 24, 4, 2, 2],
#                 3894:
[2, 9, 12, 0, 2, 0],
#                 3900:
[3, 6, 12, 2, 2, 0],
#                 3904:
[3, 8, 9, 0, 0, 2],
#                 3905:
[3, 9, 9, 6, 0, 2],
#                 3906:
[4, 6, 9, 0, 0, 2],
#                 3909:
[4, 7, 9, 4, 4, 2],
#                 3911:
[5, 6, 8, 2, 4, 2],
#                 3913:
[5, 7, 8, 6, 4, 0],
#    1^2 9^1
#        1^-2 23^-1
#            2^3_5
#                 3889:
[2, 5, 22, 4, 2, 0],
#                 3896:
[2, 10, 11, 2, 0, 2],
#                 3912:
[5, 7, 7, -4, 2, 2],
#        1^2 23^1
#            2^3_1
#                 3874:
[1, 1, 207, 0, 0, 0],
#                 3877:
[1, 4, 52, 2, 0, 0],
#                 3884:
[1, 13, 16, 2, 0, 0],
#                 3885:
[1, 16, 16, 14, 0, 0],
#                 3890:
[2, 5, 23, 0, 0, 2],
#                 3895:
[2, 9, 13, 6, 2, 0],
#                 3907:
[4, 7, 8, 2, 2, 2],
#                 3914:
[5, 7, 8, -2, 4, 4],
#B.-I.discr = -832 = -1 *2^6 *13
#    1^2 13^-1
#        2^1_7 8^-2_II
#             3950:
[4, 4, 15, 4, 4, 0],
#             3966:
[7, 7, 7, 6, 6, 6],
#        2^-1_5 8^2_2
#             3918:
[1, 4, 52, 0, 0, 0],
#             3949:
[4, 4, 13, 0, 0, 0],
#             3963:
[5, 8, 8, 8, 4, 4],
#        [2^-1 4^1]_6 16^1_1
#             3931:
[2, 5, 21, 2, 0, 0],
#             3935:
[2, 8, 13, 0, 0, 0],
#             3953:
[4, 5, 14, 4, 0, 4],
#             3961:
[5, 6, 8, 0, 0, 4],
#        [2^-1 4^1]_0 16^1_7
#             3925:
[1, 14, 16, 8, 0, 0],
#             3933:
[2, 7, 15, 2, 0, 0],
#             3936:
[2, 8, 15, 8, 0, 0],
#             3965:
[6, 7, 7, 6, 4, 4],
#        2^2_2 32^-1_5
#             3916:
[1, 1, 208, 0, 0, 0],
#             3926:
[1, 16, 17, 16, 0, 0],
#             3927:
[2, 2, 53, 2, 2, 0],
#             3932:
[2, 5, 24, 4, 0, 2],
#             3938:
[2, 9, 13, 4, 2, 2],
#             3952:
[4, 5, 13, 0, 0, 4],
#        2^-2_6 32^1_1
#             3919:
[1, 4, 53, 4, 0, 0],
#             3924:
[1, 13, 16, 0, 0, 0],
#             3954:
[4, 5, 14, 2, 4, 4],
#             3960:
[5, 6, 8, 0, 4, 2],
#    1^-2 13^1
#        2^-1_3 8^2_0
#             3946:
[3, 7, 11, -2, 2, 2],
#             3955:
[4, 7, 8, 4, 0, 0],
#        2^-1_3 8^2_II
#             3942:
[3, 3, 27, -2, 2, 2],
#             3948:
[3, 8, 11, 8, 2, 0],
#        2^-1_5 8^2_6
#             3922:
[1, 8, 28, 8, 0, 0],
#             3958:
[5, 5, 9, 2, 2, 2],
#        [2^-1 4^1]_2 16^1_1
#             3917:
[1, 2, 104, 0, 0, 0],
#             3921:
[1, 8, 26, 0, 0, 0],
#             3937:
[2, 9, 12, 4, 0, 0],
#             3947:
[3, 8, 9, 0, 2, 0],
#        [2^-1 4^1]_4 16^1_7
#             3928:
[2, 3, 35, 2, 0, 0],
#             3930:
[2, 4, 27, 4, 0, 0],
#             3941:
[3, 3, 26, 0, 0, 2],
#             3959:
[5, 5, 10, 4, 4, 2],
#        2^2_0 32^-1_3
#             3920:
[1, 7, 31, 6, 0, 0],
#             3944:
[3, 5, 15, 4, 2, 0],
#             3957:
[4, 8, 9, 6, 4, 4],
#             3962:
[5, 7, 8, 6, 2, 4],
#        2^2_6 32^-1_5
#             3945:
[3, 7, 11, 4, 0, 2],
#             3964:
[6, 6, 7, -2, 2, 4],
#        2^-2_2 32^1_1
#             3929:
[2, 3, 42, 2, 0, 2],
#             3934:
[2, 7, 16, 0, 0, 2],
#             3939:
[2, 10, 11, 2, 2, 0],
#             3940:
[2, 11, 11, 6, 2, 2],
#        2^-2_4 32^1_7
#             3923:
[1, 11, 19, 2, 0, 0],
#             3943:
[3, 4, 20, 4, 2, 2],
#             3951:
[4, 5, 12, 2, 4, 2],
#             3956:
[4, 7, 9, 4, 4, 0],
#B.-I.discr = -836 = -1 *2^2 *11  *19
#    1^-2 11^-1
#        1^2 19^-1
#            2^3_7
#                 3971:
[1, 6, 35, 2, 0, 0],
#                 3972:
[1, 7, 30, 2, 0, 0],
#                 3975:
[1, 11, 19, 0, 0, 0],
#                 3979:
[2, 4, 31, 4, 2, 2],
#                 3984:
[3, 4, 19, 0, 0, 2],
#                 3985:
[3, 6, 13, 4, 0, 2],
#                 3988:
[4, 5, 11, 0, 0, 2],
#                 3990:
[4, 7, 9, 6, 2, 0],
#                 3991:
[4, 7, 9, 2, 2, 4],
#                 3992:
[4, 7, 10, 6, 2, 4],
#        1^-2 19^1
#            2^3_3
#                 3968:
[1, 2, 105, 2, 0, 0],
#                 3974:
[1, 10, 21, 2, 0, 0],
#                 3976:
[1, 13, 18, 10, 0, 0],
#                 3982:
[2, 10, 11, 0, 0, 2],
#                 3993:
[5, 6, 9, -4, 4, 2],
#    1^2 11^1
#        1^2 19^-1
#            2^3_3
#                 3967:
[1, 1, 209, 0, 0, 0],
#                 3970:
[1, 5, 42, 2, 0, 0],
#                 3973:
[1, 9, 25, 8, 0, 0],
#                 3980:
[2, 6, 19, 0, 0, 2],
#                 3986:
[3, 9, 9, -4, 2, 2],
#        1^-2 19^1
#            2^3_7
#                 3969:
[1, 3, 70, 2, 0, 0],
#                 3977:
[1, 14, 15, 2, 0, 0],
#                 3978:
[1, 15, 15, 8, 0, 0],
#                 3981:
[2, 7, 16, 4, 2, 0],
#                 3983:
[3, 4, 18, 2, 2, 0],
#                 3987:
[4, 4, 15, 2, 4, 2],
#                 3989:
[4, 7, 8, 0, 2, 2],
#                 3994:
[5, 7, 7, 2, 2, 4],
#                 3995:
[6, 7, 7, 2, 4, 6],
#B.-I.discr = -840 = -1 *2^3 *3  *5  *7
#    1^2 3^-1
#        1^-2 5^-1
#            1^-2 7^-1
#                [2^2 4^1]_3
#                     3998:
[1, 3, 70, 0, 0, 0],
#                     4008:
[2, 5, 21, 0, 0, 0],
#                     4011:
[2, 7, 17, 4, 2, 2],
#            1^2 7^1
#                [2^2 4^1]_7
#                     4001:
[1, 7, 30, 0, 0, 0],
#                     4014:
[2, 11, 11, 8, 0, 0],
#                     4016:
[3, 5, 14, 0, 0, 0],
#        1^2 5^1
#            1^-2 7^-1
#                [2^2 4^1]_7
#                     4002:
[1, 10, 21, 0, 0, 0],
#                     4005:
[2, 3, 35, 0, 0, 0],
#                     4027:
[5, 7, 7, 0, 2, 4],
#            1^2 7^1
#                [2^2 4^1]_3
#                     3996:
[1, 1, 210, 0, 0, 0],
#                     4004:
[2, 2, 53, 0, 2, 0],
#                     4020:
[3, 7, 10, 0, 0, 0],
#                     4022:
[5, 5, 10, 4, 4, 0],
#    1^-2 3^1
#        1^-2 5^-1
#            1^-2 7^-1
#                [2^2 4^1]_7
#                     3999:
[1, 5, 42, 0, 0, 0],
#                     4009:
[2, 6, 19, 6, 0, 0],
#                     4019:
[3, 6, 13, -2, 2, 2],
#                     4028:
[6, 7, 8, 6, 0, 6],
#            1^2 7^1
#                [2^2 4^1]_3
#                     3997:
[1, 2, 105, 0, 0, 0],
#                     4007:
[2, 4, 27, 2, 2, 0],
#                     4018:
[3, 6, 12, 0, 2, 0],
#                     4024:
[5, 6, 7, 0, 0, 0],
#        1^2 5^1
#            1^-2 7^-1
#                [2^2 4^1]_3
#                     4000:
[1, 6, 35, 0, 0, 0],
#                     4006:
[2, 3, 42, 0, 0, 2],
#                     4012:
[2, 10, 11, 0, 2, 0],
#                     4013:
[2, 10, 13, 10, 0, 0],
#                     4017:
[3, 5, 15, 0, 0, 2],
#                     4021:
[4, 6, 9, 0, 2, 0],
#                     4026:
[5, 6, 9, 0, 4, 4],
#            1^2 7^1
#                [2^2 4^1]_7
#                     4003:
[1, 14, 15, 0, 0, 0],
#                     4010:
[2, 7, 15, 0, 0, 0],
#                     4015:
[3, 3, 24, 2, 2, 0],
#                     4023:
[5, 5, 10, 0, 0, 4],
#                     4025:
[5, 6, 8, 4, 2, 2],
#B.-I.discr = -844 = -1 *2^2 *211
#    1^2 211^-1
#        2^-3_5
#             4029:
[1, 1, 211, 0, 0, 0],
#             4031:
[1, 4, 53, 2, 0, 0],
#             4032:
[1, 5, 43, 4, 0, 0],
#             4034:
[1, 11, 20, 6, 0, 0],
#             4035:
[1, 13, 19, 12, 0, 0],
#             4037:
[2, 3, 36, 2, 2, 0],
#             4038:
[2, 5, 24, 2, 2, 2],
#             4040:
[3, 4, 20, -2, 2, 2],
#             4041:
[3, 5, 16, 4, 2, 2],
#             4044:
[4, 5, 11, 2, 2, 0],
#             4045:
[4, 5, 12, 4, 2, 2],
#             4046:
[4, 5, 14, 4, 2, 4],
#             4047:
[5, 5, 9, 0, 2, 2],
#             4048:
[5, 5, 10, -2, 4, 2],
#             4049:
[5, 5, 11, 0, 4, 4],
#             4050:
[5, 6, 8, 2, 4, 0],
#             4051:
[5, 7, 8, 6, 4, 2],
#    1^-2 211^1
#        2^-3_1
#             4030:
[1, 2, 106, 2, 0, 0],
#             4033:
[1, 10, 22, 6, 0, 0],
#             4036:
[2, 2, 71, 2, 2, 2],
#             4039:
[2, 9, 14, 8, 2, 0],
#             4042:
[3, 6, 14, 6, 2, 2],
#             4043:
[3, 9, 10, 8, 2, 2],
#             4052:
[6, 6, 7, -2, 4, 2],
#B.-I.discr = -848 = -1 *2^4 *53
#    1^2 53^-1
#        [2^-1 4^2]_7
#             4057:
[1, 4, 54, 4, 0, 0],
#             4058:
[1, 6, 36, 4, 0, 0],
#             4064:
[2, 2, 53, 0, 0, 0],
#             4067:
[2, 5, 22, 4, 0, 0],
#             4083:
[4, 7, 9, 2, 0, 4],
#             4084:
[4, 7, 10, 4, 4, 4],
#             4087:
[6, 7, 7, 6, 0, 4],
#        2^-2_6 8^1_1
#             4053:
[1, 1, 212, 0, 0, 0],
#             4056:
[1, 4, 53, 0, 0, 0],
#             4060:
[1, 9, 24, 4, 0, 0],
#             4063:
[1, 13, 17, 6, 0, 0],
#             4068:
[2, 9, 13, 2, 2, 2],
#             4081:
[4, 6, 9, 2, 0, 0],
#             4085:
[5, 6, 8, 4, 0, 2],
#    1^-2 53^1
#        2^-1_3 4^2_II
#             4070:
[3, 3, 27, 2, 2, 2],
#             4072:
[3, 4, 19, 4, 2, 0],
#             4075:
[3, 7, 11, 2, 2, 2],
#             4079:
[4, 4, 19, 4, 4, 4],
#        [2^-1 4^2]_3
#             4054:
[1, 2, 106, 0, 0, 0],
#             4061:
[1, 12, 18, 4, 0, 0],
#             4069:
[2, 10, 11, 4, 0, 0],
#             4073:
[3, 5, 16, 4, 0, 2],
#             4078:
[3, 9, 10, 8, 0, 2],
#        2^-2_2 8^1_1
#             4065:
[2, 3, 43, 2, 2, 2],
#             4066:
[2, 4, 27, 0, 2, 0],
#             4071:
[3, 4, 18, 0, 2, 0],
#             4074:
[3, 7, 11, 4, 2, 0],
#             4088:
[6, 7, 7, 4, 2, 6],
#        2^-2_4 8^1_7
#             4055:
[1, 3, 71, 2, 0, 0],
#             4059:
[1, 8, 27, 4, 0, 0],
#             4062:
[1, 12, 19, 8, 0, 0],
#             4076:
[3, 7, 12, 6, 2, 2],
#             4077:
[3, 8, 11, -6, 2, 2],
#             4080:
[4, 5, 12, 4, 0, 2],
#             4082:
[4, 7, 8, 2, 0, 2],
#             4086:
[5, 7, 7, 2, 0, 4],
#B.-I.discr = -852 = -1 *2^2 *3  *71
#    1^-2 3^-1
#        1^-2 71^-1
#            2^-3_7
#                 4094:
[1, 14, 17, 10, 0, 0],
#                 4100:
[2, 6, 21, 6, 2, 2],
#                 4101:
[2, 7, 17, 6, 2, 0],
#                 4104:
[2, 9, 13, 4, 0, 2],
#                 4118:
[5, 6, 9, 2, 4, 4],
#        1^2 71^1
#            2^-3_3
#                 4090:
[1, 2, 107, 2, 0, 0],
#                 4091:
[1, 3, 71, 0, 0, 0],
#                 4096:
[2, 3, 36, 0, 2, 0],
#                 4097:
[2, 3, 43, 2, 0, 2],
#                 4103:
[2, 8, 15, 4, 2, 2],
#                 4107:
[3, 3, 24, 0, 2, 0],
#                 4108:
[3, 3, 27, 0, 2, 2],
#                 4109:
[3, 4, 18, 2, 0, 0],
#                 4110:
[3, 5, 15, 4, 0, 0],
#                 4111:
[3, 6, 12, 2, 0, 0],
#                 4112:
[3, 7, 11, 0, 2, 2],
#                 4113:
[3, 7, 12, 6, 0, 2],
#                 4114:
[3, 8, 9, 2, 0, 0],
#                 4115:
[3, 8, 10, 6, 0, 0],
#                 4116:
[3, 9, 10, 8, 2, 0],
#    1^2 3^1
#        1^-2 71^-1
#            2^-3_3
#                 4093:
[1, 7, 31, 4, 0, 0],
#                 4098:
[2, 4, 31, 2, 2, 2],
#                 4102:
[2, 7, 17, 4, 0, 2],
#                 4106:
[2, 11, 11, 6, 0, 2],
#                 4117:
[4, 7, 8, 2, 2, 0],
#                 4119:
[5, 7, 8, -4, 2, 4],
#                 4120:
[6, 7, 8, 4, 6, 6],
#        1^2 71^1
#            2^-3_7
#                 4089:
[1, 1, 213, 0, 0, 0],
#                 4092:
[1, 6, 37, 6, 0, 0],
#                 4095:
[2, 2, 71, 0, 0, 2],
#                 4099:
[2, 5, 22, 2, 2, 0],
#                 4105:
[2, 10, 13, 8, 2, 2],
#B.-I.discr = -856 = -1 *2^3 *107
#    1^-2 107^-1
#        [2^-2 4^1]_5
#             4122:
[1, 2, 107, 0, 0, 0],
#             4123:
[1, 5, 43, 2, 0, 0],
#             4125:
[2, 3, 36, 2, 0, 0],
#             4126:
[2, 4, 27, 2, 0, 0],
#             4131:
[2, 9, 12, 2, 0, 0],
#             4132:
[2, 11, 12, 10, 0, 0],
#             4134:
[3, 6, 13, 2, 2, 2],
#             4136:
[4, 6, 11, 2, 2, 4],
#             4137:
[5, 5, 11, 2, 4, 4],
#             4139:
[5, 6, 9, 4, 0, 4],
#    1^2 107^1
#        [2^-2 4^1]_1
#             4121:
[1, 1, 214, 0, 0, 0],
#             4124:
[1, 10, 23, 8, 0, 0],
#             4127:
[2, 5, 24, 2, 0, 2],
#             4128:
[2, 6, 19, 4, 2, 0],
#             4129:
[2, 7, 17, 2, 2, 2],
#             4130:
[2, 8, 15, 6, 2, 0],
#             4133:
[3, 5, 16, -2, 2, 2],
#             4135:
[3, 8, 10, 4, 2, 2],
#             4138:
[5, 6, 8, 4, 2, 0],
#             4140:
[5, 7, 8, -6, 2, 2],
#B.-I.discr = -860 = -1 *2^2 *5  *43
#    1^-2 5^-1
#        1^-2 43^-1
#            2^3_1
#                 4142:
[1, 2, 108, 2, 0, 0],
#                 4143:
[1, 3, 72, 2, 0, 0],
#                 4145:
[1, 5, 43, 0, 0, 0],
#                 4147:
[1, 7, 32, 6, 0, 0],
#                 4148:
[1, 8, 27, 2, 0, 0],
#                 4149:
[1, 8, 28, 6, 0, 0],
#                 4153:
[1, 12, 18, 2, 0, 0],
#                 4154:
[1, 12, 20, 10, 0, 0],
#                 4158:
[2, 4, 31, 2, 0, 2],
#                 4167:
[4, 5, 11, 0, 2, 0],
#                 4168:
[4, 7, 9, 2, 4, 2],
#        1^2 43^1
#            2^3_5
#                 4159:
[2, 5, 22, 0, 2, 0],
#                 4161:
[2, 7, 18, 6, 2, 2],
#                 4164:
[3, 6, 13, 0, 2, 2],
#    1^2 5^1
#        1^-2 43^-1
#            2^3_5
#                 4157:
[2, 3, 43, 0, 0, 2],
#                 4162:
[2, 10, 13, 8, 0, 2],
#                 4165:
[3, 10, 10, 10, 2, 2],
#                 4171:
[5, 6, 10, 6, 4, 4],
#                 4172:
[5, 7, 7, 4, 2, 2],
#        1^2 43^1
#            2^3_1
#                 4141:
[1, 1, 215, 0, 0, 0],
#                 4144:
[1, 4, 54, 2, 0, 0],
#                 4146:
[1, 6, 36, 2, 0, 0],
#                 4150:
[1, 9, 24, 2, 0, 0],
#                 4151:
[1, 10, 24, 10, 0, 0],
#                 4152:
[1, 11, 21, 8, 0, 0],
#                 4155:
[1, 14, 16, 6, 0, 0],
#                 4156:
[1, 15, 16, 10, 0, 0],
#                 4160:
[2, 7, 16, 2, 2, 0],
#                 4163:
[3, 4, 20, 2, 2, 2],
#                 4166:
[4, 4, 15, -2, 2, 2],
#                 4169:
[4, 8, 9, 8, 2, 2],
#                 4170:
[5, 5, 9, 2, 2, 0],
#                 4173:
[5, 7, 9, -4, 4, 4],
#B.-I.discr = -864 = -1 *2^5 *3^3
#    1^1 3^-1 9^-1
#        [2^-1 4^1 8^1]_5
#             4193:
[2, 3, 36, 0, 0, 0],
#             4199:
[2, 9, 12, 0, 0, 0],
#        2^2_6 16^-1_3
#             4210:
[3, 8, 11, 8, 0, 0],
#        2^-2_4 16^1_1
#             4209:
[3, 8, 9, 0, 0, 0],
#             4225:
[5, 5, 11, -4, 4, 2],
#        2^-2_6 16^1_7
#             4224:
[5, 5, 9, 0, 0, 2],
#    1^-1 3^1 9^-1
#        [2^-1 4^1 8^1]_1
#             4180:
[1, 6, 36, 0, 0, 0],
#             4214:
[4, 6, 9, 0, 0, 0],
#        2^2_2 16^-1_3
#             4184:
[1, 9, 24, 0, 0, 0],
#        2^2_0 16^-1_5
#             4191:
[1, 15, 15, 6, 0, 0],
#             4219:
[4, 7, 9, 0, 0, 4],
#        2^-2_2 16^1_7
#             4221:
[4, 7, 10, 2, 4, 4],
#    1^-1 3^-1 9^1
#        [2^-1 4^1 8^1]_5
#             4188:
[1, 12, 18, 0, 0, 0],
#             4204:
[3, 4, 18, 0, 0, 0],
#        2^2_6 16^-1_3
#             4205:
[3, 4, 19, 4, 0, 0],
#        2^-2_4 16^1_1
#             4176:
[1, 3, 72, 0, 0, 0],
#             4211:
[4, 4, 19, 2, 4, 4],
#        2^-2_6 16^1_7
#             4189:
[1, 12, 21, 12, 0, 0],
#    1^1 3^1 9^1
#        [2^-1 4^1 8^1]_1
#             4226:
[5, 6, 8, 0, 4, 0],
#        2^2_2 16^-1_3
#             4195:
[2, 5, 24, 0, 0, 2],
#        2^2_0 16^-1_5
#             4231:
[5, 8, 8, 8, 2, 4],
#        2^-2_2 16^1_7
#             4201:
[2, 11, 11, 4, 2, 2],
#    1^-2 27^-1
#        [2^-1 4^1 8^1]_5
#             4175:
[1, 2, 108, 0, 0, 0],
#             4190:
[1, 14, 18, 12, 0, 0],
#             4194:
[2, 4, 27, 0, 0, 0],
#             4197:
[2, 7, 16, 4, 0, 0],
#             4200:
[2, 9, 13, 6, 0, 0],
#             4207:
[3, 6, 13, 4, 2, 0],
#             4212:
[4, 5, 11, 2, 0, 0],
#             4228:
[5, 6, 9, 4, 2, 4],
#        2^2_6 16^-1_3
#             4202:
[3, 3, 27, 0, 0, 2],
#             4208:
[3, 6, 14, -4, 2, 2],
#             4215:
[4, 6, 11, 2, 0, 4],
#             4232:
[6, 6, 7, 2, 2, 4],
#        2^-2_4 16^1_1
#             4182:
[1, 8, 27, 0, 0, 0],
#             4187:
[1, 11, 20, 4, 0, 0],
#             4203:
[3, 3, 28, -2, 2, 2],
#             4206:
[3, 4, 20, 0, 2, 2],
#             4213:
[4, 5, 12, 2, 4, 0],
#             4216:
[4, 7, 8, 0, 0, 2],
#             4218:
[4, 7, 9, -4, 2, 2],
#             4222:
[4, 8, 9, 8, 2, 0],
#        2^-2_6 16^1_7
#             4179:
[1, 5, 44, 4, 0, 0],
#             4183:
[1, 8, 29, 8, 0, 0],
#             4227:
[5, 6, 9, 6, 2, 2],
#             4233:
[6, 6, 9, 6, 6, 4],
#    1^2 27^1
#        [2^-1 4^1 8^1]_1
#             4177:
[1, 4, 54, 0, 0, 0],
#             4186:
[1, 10, 22, 4, 0, 0],
#             4217:
[4, 7, 9, 6, 0, 0],
#             4229:
[5, 7, 8, -4, 4, 2],
#        2^2_2 16^-1_3
#             4174:
[1, 1, 216, 0, 0, 0],
#             4185:
[1, 9, 25, 6, 0, 0],
#             4196:
[2, 5, 25, 4, 2, 2],
#        2^2_0 16^-1_5
#             4178:
[1, 4, 55, 4, 0, 0],
#             4181:
[1, 7, 31, 2, 0, 0],
#             4223:
[4, 8, 9, 6, 0, 4],
#             4230:
[5, 7, 8, 4, 4, 4],
#        2^-2_2 16^1_7
#             4192:
[2, 2, 55, 2, 2, 0],
#             4198:
[2, 7, 18, 6, 0, 2],
#             4220:
[4, 7, 10, 6, 4, 0],
#B.-I.discr = -868 = -1 *2^2 *7  *31
#    1^2 7^-1
#        1^-2 31^-1
#            2^3_7
#                 4237:
[1, 11, 22, 10, 0, 0],
#                 4247:
[2, 8, 15, 4, 0, 2],
#                 4248:
[2, 8, 15, 2, 2, 2],
#                 4251:
[2, 11, 12, 8, 2, 2],
#                 4252:
[3, 4, 20, 2, 0, 2],
#                 4253:
[3, 5, 15, 2, 2, 0],
#                 4257:
[3, 8, 10, -2, 2, 2],
#                 4260:
[4, 6, 11, 6, 2, 2],
#        1^2 31^1
#            2^3_3
#                 4234:
[1, 1, 217, 0, 0, 0],
#                 4235:
[1, 2, 109, 2, 0, 0],
#                 4245:
[2, 5, 25, 4, 0, 2],
#                 4249:
[2, 9, 13, 4, 2, 0],
#                 4254:
[3, 5, 17, -4, 2, 2],
#    1^-2 7^1
#        1^-2 31^-1
#            2^3_3
#                 4238:
[1, 13, 17, 4, 0, 0],
#                 4240:
[2, 2, 73, 2, 2, 2],
#                 4241:
[2, 3, 37, 2, 2, 0],
#                 4250:
[2, 9, 14, 6, 2, 2],
#                 4258:
[3, 9, 9, 4, 2, 2],
#                 4262:
[5, 5, 11, -2, 2, 4],
#        1^2 31^1
#            2^3_7
#                 4236:
[1, 7, 31, 0, 0, 0],
#                 4239:
[1, 14, 19, 14, 0, 0],
#                 4242:
[2, 3, 44, 2, 2, 2],
#                 4243:
[2, 4, 31, 0, 0, 2],
#                 4244:
[2, 5, 23, 4, 2, 0],
#                 4246:
[2, 7, 16, 0, 2, 0],
#                 4255:
[3, 7, 11, 2, 0, 2],
#                 4256:
[3, 7, 12, -4, 2, 2],
#                 4259:
[4, 5, 12, -2, 2, 2],
#                 4261:
[4, 7, 8, 0, 2, 0],
#                 4263:
[5, 7, 7, 0, 0, 4],
#                 4264:
[6, 7, 7, 6, 2, 4],
#                 4265:
[7, 7, 7, 0, 6, 6],
#B.-I.discr = -872 = -1 *2^3 *109
#    1^-2 109^-1
#        [2^-2 4^1]_7
#             4267:
[1, 2, 109, 0, 0, 0],
#             4269:
[1, 6, 37, 4, 0, 0],
#             4271:
[1, 13, 18, 8, 0, 0],
#             4274:
[2, 5, 22, 2, 0, 0],
#             4277:
[3, 5, 16, 2, 2, 2],
#             4278:
[3, 6, 13, 2, 0, 2],
#             4280:
[3, 8, 10, 4, 0, 2],
#             4284:
[6, 6, 7, 0, 2, 4],
#             4285:
[6, 7, 8, 6, 4, 6],
#    1^2 109^1
#        [2^-2 4^1]_3
#             4266:
[1, 1, 218, 0, 0, 0],
#             4268:
[1, 3, 73, 2, 0, 0],
#             4270:
[1, 9, 26, 8, 0, 0],
#             4272:
[2, 2, 55, 0, 2, 0],
#             4273:
[2, 3, 44, 2, 0, 2],
#             4275:
[2, 10, 11, 2, 0, 0],
#             4276:
[2, 10, 13, 8, 2, 0],
#             4279:
[3, 7, 12, 6, 2, 0],
#             4281:
[3, 9, 10, -6, 2, 2],
#             4282:
[4, 7, 10, 6, 4, 2],
#             4283:
[5, 7, 7, 4, 0, 2],
#B.-I.discr = -876 = -1 *2^2 *3  *73
#    1^2 3^-1
#        1^-2 73^-1
#            2^-3_1
#                 4292:
[1, 10, 22, 2, 0, 0],
#                 4298:
[2, 7, 17, 2, 0, 2],
#                 4304:
[3, 7, 11, 4, 0, 0],
#        1^2 73^1
#            2^-3_5
#                 4286:
[1, 1, 219, 0, 0, 0],
#                 4288:
[1, 3, 73, 0, 0, 0],
#                 4289:
[1, 4, 55, 2, 0, 0],
#                 4294:
[1, 12, 19, 6, 0, 0],
#                 4297:
[2, 3, 37, 0, 2, 0],
#                 4307:
[4, 5, 13, 4, 4, 2],
#                 4308:
[4, 5, 14, 2, 2, 4],
#                 4309:
[5, 5, 10, 2, 4, 2],
#    1^-2 3^1
#        1^-2 73^-1
#            2^-3_5
#                 4290:
[1, 5, 44, 2, 0, 0],
#                 4293:
[1, 11, 20, 2, 0, 0],
#                 4295:
[1, 15, 17, 12, 0, 0],
#                 4299:
[2, 9, 13, 2, 0, 2],
#                 4301:
[3, 4, 21, 4, 2, 2],
#                 4302:
[3, 5, 16, 0, 2, 2],
#                 4305:
[4, 4, 15, 2, 2, 2],
#                 4306:
[4, 5, 12, 4, 2, 0],
#                 4310:
[5, 5, 12, -2, 4, 4],
#                 4311:
[5, 6, 8, -2, 2, 2],
#                 4312:
[5, 6, 9, 6, 2, 0],
#                 4313:
[5, 6, 9, -2, 2, 4],
#                 4316:
[6, 7, 8, 6, 6, 0],
#        1^2 73^1
#            2^-3_1
#                 4287:
[1, 2, 110, 2, 0, 0],
#                 4291:
[1, 6, 38, 6, 0, 0],
#                 4296:
[2, 2, 73, 0, 0, 2],
#                 4300:
[3, 3, 25, 2, 2, 0],
#                 4303:
[3, 6, 14, 6, 2, 0],
#                 4314:
[6, 6, 7, 2, 4, 2],
#                 4315:
[6, 6, 9, 4, 4, 6],
#B.-I.discr = -880 = -1 *2^4 *5  *11
#    1^2 5^-1
#        1^2 11^-1
#            2^1_1 4^2_II
#                 4320:
[1, 4, 56, 4, 0, 0],
#                 4328:
[1, 16, 16, 12, 0, 0],
#                 4352:
[4, 5, 12, 0, 4, 0],
#                 4366:
[5, 8, 8, -4, 4, 4],
#            [2^1 4^2]_1
#                 4327:
[1, 14, 16, 4, 0, 0],
#                 4329:
[2, 2, 55, 0, 0, 0],
#                 4337:
[2, 7, 17, 6, 0, 0],
#                 4349:
[3, 9, 9, -2, 2, 2],
#                 4355:
[4, 6, 11, 0, 0, 4],
#            2^2_0 8^1_1
#                 4319:
[1, 4, 55, 0, 0, 0],
#                 4325:
[1, 11, 20, 0, 0, 0],
#                 4344:
[3, 4, 20, 0, 0, 2],
#                 4345:
[3, 5, 15, 0, 2, 0],
#                 4350:
[4, 4, 15, 2, 4, 0],
#                 4351:
[4, 5, 11, 0, 0, 0],
#                 4354:
[4, 5, 15, 4, 4, 4],
#                 4365:
[5, 7, 8, 0, 4, 4],
#            2^2_2 8^1_7
#                 4317:
[1, 1, 220, 0, 0, 0],
#                 4321:
[1, 5, 44, 0, 0, 0],
#                 4334:
[2, 5, 25, 2, 2, 2],
#                 4353:
[4, 5, 14, 2, 0, 4],
#                 4362:
[5, 5, 9, 0, 2, 0],
#        1^-2 11^1
#            [2^1 4^2]_5
#                 4330:
[2, 3, 37, 2, 0, 0],
#                 4333:
[2, 5, 22, 0, 0, 0],
#                 4363:
[5, 5, 10, 0, 4, 2],
#                 4364:
[5, 6, 8, 4, 0, 0],
#            2^2_6 8^1_7
#                 4341:
[2, 11, 11, 2, 2, 2],
#                 4342:
[2, 11, 12, 8, 0, 2],
#                 4348:
[3, 8, 10, 4, 2, 0],
#                 4367:
[6, 7, 7, -6, 2, 2],
#    1^-2 5^1
#        1^2 11^-1
#            [2^1 4^2]_5
#                 4335:
[2, 6, 19, 4, 0, 0],
#                 4340:
[2, 10, 11, 0, 0, 0],
#                 4347:
[3, 7, 13, -6, 2, 2],
#            2^2_6 8^1_7
#                 4331:
[2, 3, 44, 0, 0, 2],
#                 4336:
[2, 6, 19, 2, 2, 0],
#                 4346:
[3, 7, 11, 0, 0, 2],
#        1^-2 11^1
#            2^1_1 4^2_II
#                 4323:
[1, 8, 28, 4, 0, 0],
#                 4360:
[4, 8, 9, 4, 4, 4],
#            [2^1 4^2]_1
#                 4318:
[1, 2, 110, 0, 0, 0],
#                 4324:
[1, 10, 22, 0, 0, 0],
#                 4338:
[2, 9, 14, 8, 0, 0],
#                 4357:
[4, 7, 9, 2, 4, 0],
#            2^2_0 8^1_1
#                 4322:
[1, 7, 32, 4, 0, 0],
#                 4343:
[3, 3, 28, 2, 2, 2],
#                 4356:
[4, 7, 8, 2, 0, 0],
#                 4358:
[4, 8, 9, 6, 4, 0],
#                 4359:
[4, 8, 9, 6, 2, 4],
#            2^2_2 8^1_7
#                 4326:
[1, 13, 17, 2, 0, 0],
#                 4332:
[2, 4, 29, 4, 2, 0],
#                 4339:
[2, 9, 14, 6, 0, 2],
#                 4361:
[4, 9, 9, 8, 4, 4],
#B.-I.discr = -884 = -1 *2^2 *13  *17
#    1^2 13^-1
#        1^-2 17^-1
#            2^-3_3
#                 4370:
[1, 3, 74, 2, 0, 0],
#                 4374:
[1, 10, 23, 6, 0, 0],
#                 4381:
[2, 11, 12, 8, 2, 0],
#                 4383:
[3, 4, 19, 2, 2, 0],
#                 4384:
[3, 5, 16, 2, 0, 2],
#                 4385:
[3, 6, 13, 0, 0, 2],
#                 4387:
[3, 8, 10, 2, 2, 2],
#                 4391:
[4, 6, 11, 4, 4, 2],
#                 4392:
[4, 7, 10, -6, 2, 2],
#        1^2 17^1
#            2^-3_7
#                 4368:
[1, 1, 221, 0, 0, 0],
#                 4373:
[1, 9, 25, 4, 0, 0],
#                 4375:
[1, 13, 17, 0, 0, 0],
#                 4380:
[2, 9, 13, 0, 0, 2],
#                 4393:
[5, 6, 10, 6, 2, 4],
#                 4395:
[6, 6, 7, 0, 4, 2],
#    1^-2 13^1
#        1^-2 17^-1
#            2^-3_7
#                 4371:
[1, 5, 45, 4, 0, 0],
#                 4372:
[1, 6, 37, 2, 0, 0],
#                 4378:
[2, 6, 21, 4, 2, 2],
#                 4394:
[5, 7, 9, -6, 4, 2],
#        1^2 17^1
#            2^-3_3
#                 4369:
[1, 2, 111, 2, 0, 0],
#                 4376:
[1, 15, 15, 4, 0, 0],
#                 4377:
[1, 15, 18, 14, 0, 0],
#                 4379:
[2, 7, 17, 0, 0, 2],
#                 4382:
[3, 3, 28, 0, 2, 2],
#                 4386:
[3, 7, 11, 2, 2, 0],
#                 4388:
[3, 9, 11, -8, 2, 2],
#                 4389:
[4, 4, 15, 0, 2, 2],
#                 4390:
[4, 5, 12, 2, 2, 2],
#                 4396:
[6, 7, 8, 6, 2, 6],
#B.-I.discr = -888 = -1 *2^3 *3  *37
#    1^-2 3^-1
#        1^-2 37^-1
#            [2^2 4^1]_1
#                 4398:
[1, 2, 111, 0, 0, 0],
#                 4404:
[1, 14, 17, 8, 0, 0],
#                 4405:
[2, 3, 37, 0, 0, 0],
#                 4406:
[2, 3, 45, 2, 2, 2],
#                 4409:
[2, 7, 16, 2, 0, 0],
#                 4411:
[2, 9, 15, 8, 2, 2],
#                 4415:
[3, 5, 15, 2, 0, 0],
#                 4416:
[3, 6, 13, 4, 0, 0],
#                 4417:
[3, 8, 10, 0, 2, 2],
#        1^2 37^1
#            [2^2 4^1]_5
#                 4399:
[1, 3, 74, 0, 0, 0],
#                 4402:
[1, 11, 21, 6, 0, 0],
#                 4413:
[3, 3, 25, 0, 2, 0],
#                 4414:
[3, 4, 21, -2, 2, 2],
#                 4418:
[3, 9, 9, 4, 0, 2],
#                 4419:
[3, 9, 10, 8, 0, 0],
#                 4422:
[6, 6, 7, 2, 4, 0],
#    1^2 3^1
#        1^-2 37^-1
#            [2^2 4^1]_5
#                 4400:
[1, 6, 37, 0, 0, 0],
#                 4403:
[1, 13, 19, 10, 0, 0],
#                 4420:
[4, 5, 13, -4, 2, 2],
#                 4421:
[4, 6, 11, 6, 2, 0],
#        1^2 37^1
#            [2^2 4^1]_1
#                 4397:
[1, 1, 222, 0, 0, 0],
#                 4401:
[1, 7, 33, 6, 0, 0],
#                 4407:
[2, 5, 23, 4, 0, 0],
#                 4408:
[2, 6, 19, 0, 2, 0],
#                 4410:
[2, 8, 15, 6, 0, 0],
#                 4412:
[2, 11, 13, 10, 2, 2],
#B.-I.discr = -892 = -1 *2^2 *223
#    1^-2 223^-1
#        2^3_5
#             4431:
[2, 2, 75, 2, 2, 2],
#             4432:
[2, 3, 38, 2, 2, 0],
#             4433:
[2, 3, 45, 2, 0, 2],
#             4435:
[2, 5, 23, 2, 2, 0],
#             4437:
[2, 6, 21, 4, 0, 2],
#             4439:
[2, 7, 18, 4, 2, 2],
#             4444:
[2, 11, 11, 4, 0, 2],
#             4445:
[2, 11, 13, 10, 0, 2],
#             4450:
[5, 6, 10, -2, 4, 4],
#    1^2 223^1
#        2^3_1
#             4423:
[1, 1, 223, 0, 0, 0],
#             4424:
[1, 2, 112, 2, 0, 0],
#             4425:
[1, 4, 56, 2, 0, 0],
#             4426:
[1, 7, 32, 2, 0, 0],
#             4427:
[1, 8, 28, 2, 0, 0],
#             4428:
[1, 8, 29, 6, 0, 0],
#             4429:
[1, 14, 16, 2, 0, 0],
#             4430:
[1, 16, 17, 14, 0, 0],
#             4434:
[2, 4, 33, 4, 2, 2],
#             4436:
[2, 5, 25, 2, 0, 2],
#             4438:
[2, 7, 17, 4, 2, 0],
#             4440:
[2, 8, 15, 2, 0, 2],
#             4441:
[2, 8, 17, 8, 2, 2],
#             4442:
[2, 9, 13, 2, 2, 0],
#             4443:
[2, 9, 15, 8, 0, 2],
#             4446:
[3, 5, 16, 4, 2, 0],
#             4447:
[4, 5, 12, 0, 2, 2],
#             4448:
[4, 8, 9, 6, 4, 2],
#             4449:
[5, 6, 8, 2, 2, 2],
#             4451:
[5, 7, 8, 2, 4, 4],
#             4452:
[5, 8, 8, -6, 2, 4],
#             4453:
[6, 7, 8, 6, 6, 4],
#B.-I.discr = -896 = -1 *2^7 *7
#    1^-2 7^-1
#        2^1_1 [8^1 16^1]_4
#             4467:
[1, 12, 20, 8, 0, 0],
#             4490:
[4, 5, 12, 4, 0, 0],
#        2^1_7 [8^1 16^1]_6
#             4480:
[3, 4, 19, 0, 2, 0],
#             4502:
[4, 7, 11, 6, 4, 4],
#        [2^-1 4^1]_2 32^-1_3
#             4465:
[1, 10, 24, 8, 0, 0],
#             4486:
[3, 9, 9, 2, 2, 2],
#        [2^-1 4^1]_0 32^-1_5
#             4460:
[1, 6, 38, 4, 0, 0],
#             4509:
[6, 7, 7, -2, 4, 4],
#        [2^1 4^1]_4 32^1_1
#             4482:
[3, 5, 16, 0, 0, 2],
#             4496:
[4, 6, 11, 4, 4, 0],
#        [2^1 4^1]_6 32^1_7
#             4501:
[4, 7, 10, 4, 0, 4],
#             4506:
[5, 7, 7, -2, 2, 2],
#        2^-2_6 64^-1_3
#             4459:
[1, 5, 45, 2, 0, 0],
#             4468:
[1, 13, 20, 12, 0, 0],
#             4492:
[4, 5, 13, 4, 4, 0],
#             4497:
[4, 6, 13, 6, 4, 4],
#        2^-2_4 64^-1_5
#             4456:
[1, 3, 75, 2, 0, 0],
#             4466:
[1, 12, 19, 4, 0, 0],
#             4481:
[3, 4, 20, 4, 2, 0],
#             4489:
[4, 4, 19, 2, 2, 4],
#             4491:
[4, 5, 12, 2, 0, 2],
#             4500:
[4, 7, 9, 4, 2, 2],
#        2^2_6 64^1_7
#             4483:
[3, 6, 14, 4, 2, 2],
#             4510:
[6, 7, 7, 2, 2, 6],
#    1^2 7^1
#        2^1_1 [8^1 16^1]_0
#             4457:
[1, 4, 56, 0, 0, 0],
#             4462:
[1, 8, 28, 0, 0, 0],
#             4503:
[4, 8, 9, 8, 0, 0],
#        2^1_7 [8^1 16^1]_2
#             4478:
[3, 3, 28, 0, 0, 2],
#             4488:
[4, 4, 15, 0, 4, 0],
#             4498:
[4, 7, 8, 0, 0, 0],
#        [2^-1 4^1]_6 32^-1_3
#             4474:
[2, 4, 29, 4, 0, 0],
#             4495:
[4, 5, 15, 2, 4, 4],
#             4507:
[6, 6, 7, 0, 0, 4],
#        [2^-1 4^1]_4 32^-1_5
#             4477:
[2, 11, 11, 6, 0, 0],
#             4479:
[3, 3, 29, -2, 2, 2],
#             4493:
[4, 5, 14, 0, 0, 4],
#        [2^1 4^1]_0 32^1_1
#             4463:
[1, 8, 30, 8, 0, 0],
#             4469:
[1, 14, 16, 0, 0, 0],
#             4475:
[2, 7, 16, 0, 0, 0],
#        [2^1 4^1]_2 32^1_7
#             4455:
[1, 2, 112, 0, 0, 0],
#             4472:
[1, 16, 18, 16, 0, 0],
#             4508:
[6, 6, 9, -4, 4, 4],
#        2^-2_2 64^-1_3
#             4476:
[2, 8, 15, 4, 2, 0],
#             4484:
[3, 7, 11, 0, 2, 0],
#             4487:
[3, 10, 10, -8, 2, 2],
#        2^2_0 64^1_1
#             4461:
[1, 7, 32, 0, 0, 0],
#             4470:
[1, 15, 15, 2, 0, 0],
#             4471:
[1, 15, 16, 8, 0, 0],
#             4485:
[3, 8, 11, 6, 2, 2],
#             4494:
[4, 5, 15, 4, 0, 4],
#             4499:
[4, 7, 9, 0, 4, 0],
#             4504:
[4, 8, 9, 2, 4, 4],
#        2^2_2 64^1_7
#             4454:
[1, 1, 224, 0, 0, 0],
#             4458:
[1, 4, 57, 4, 0, 0],
#             4464:
[1, 9, 25, 2, 0, 0],
#             4473:
[2, 2, 57, 2, 2, 0],
#             4505:
[4, 9, 9, 8, 0, 4],
#B.-I.discr = -900 = -1 *2^2 *3^2 *5^2
#    1^1 3^-2
#        1^1 5^-2
#            2^3_7
#                 4529:
[2, 8, 15, 0, 0, 2],
#                 4537:
[3, 5, 15, 0, 0, 0],
#        1^-1 5^2
#            2^3_3
#                 4550:
[5, 6, 9, 6, 0, 0],
#        1^2 25^-1
#            2^3_3
#                 4523:
[2, 3, 38, 0, 2, 0],
#                 4527:
[2, 5, 26, 4, 2, 2],
#                 4549:
[5, 5, 11, 2, 2, 4],
#        1^-2 25^1
#            2^3_3
#                 4522:
[2, 2, 75, 0, 0, 2],
#                 4531:
[2, 9, 14, 6, 2, 0],
#                 4540:
[3, 6, 14, 6, 0, 0],
#    1^-1 3^2
#        1^1 5^-2
#            2^3_3
#                 4544:
[3, 10, 10, 10, 0, 0],
#        1^-1 5^2
#            2^3_7
#                 4520:
[1, 15, 15, 0, 0, 0],
#                 4545:
[4, 4, 15, 0, 0, 2],
#        1^2 25^-1
#            2^3_7
#                 4515:
[1, 6, 39, 6, 0, 0],
#                 4535:
[3, 3, 25, 0, 0, 0],
#                 4541:
[3, 7, 12, 6, 0, 0],
#                 4546:
[4, 7, 10, 4, 2, 4],
#        1^-2 25^1
#            2^3_7
#                 4513:
[1, 3, 75, 0, 0, 0],
#                 4536:
[3, 4, 19, 2, 0, 0],
#                 4555:
[6, 7, 7, 2, 0, 6],
#    1^2 9^-1
#        1^1 5^-2
#            2^3_7
#                 4525:
[2, 5, 23, 0, 2, 0],
#                 4556:
[7, 7, 7, 4, 6, 6],
#        1^-1 5^2
#            2^3_3
#                 4518:
[1, 10, 25, 10, 0, 0],
#                 4547:
[5, 5, 9, 0, 0, 0],
#        1^2 25^-1
#            2^3_3
#                 4511:
[1, 1, 225, 0, 0, 0],
#                 4516:
[1, 9, 25, 0, 0, 0],
#                 4533:
[2, 10, 13, 6, 2, 2],
#                 4548:
[5, 5, 10, 2, 4, 0],
#        1^-2 25^1
#            2^3_3
#                 4519:
[1, 13, 18, 6, 0, 0],
#                 4530:
[2, 9, 13, 0, 2, 0],
#                 4534:
[2, 11, 13, 10, 2, 0],
#    1^-2 9^1
#        1^1 5^-2
#            2^3_7
#                 4524:
[2, 3, 45, 0, 0, 2],
#                 4542:
[3, 7, 12, 4, 2, 2],
#                 4552:
[5, 7, 7, 4, 0, 0],
#        1^-1 5^2
#            2^3_3
#                 4514:
[1, 5, 45, 0, 0, 0],
#                 4553:
[6, 6, 9, 6, 6, 2],
#        1^2 25^-1
#            2^3_3
#                 4517:
[1, 9, 26, 6, 0, 0],
#                 4526:
[2, 5, 25, 0, 0, 2],
#                 4528:
[2, 6, 21, 2, 2, 2],
#                 4538:
[3, 5, 17, 4, 2, 2],
#                 4543:
[3, 9, 9, 0, 2, 2],
#                 4551:
[5, 6, 9, 4, 4, 2],
#        1^-2 25^1
#            2^3_3
#                 4512:
[1, 2, 113, 2, 0, 0],
#                 4521:
[1, 17, 17, 16, 0, 0],
#                 4532:
[2, 9, 14, 4, 2, 2],
#                 4539:
[3, 6, 13, 2, 2, 0],
#                 4554:
[6, 6, 9, 2, 4, 6],
#B.-I.discr = -904 = -1 *2^3 *113
#    1^-2 113^-1
#        [2^2 4^1]_7
#             4559:
[1, 5, 46, 4, 0, 0],
#             4560:
[1, 10, 23, 4, 0, 0],
#             4563:
[2, 3, 38, 2, 0, 0],
#             4566:
[2, 6, 19, 2, 0, 0],
#             4571:
[3, 6, 14, 4, 0, 2],
#             4572:
[3, 8, 11, 6, 0, 2],
#             4573:
[5, 5, 11, 0, 2, 4],
#             4574:
[5, 6, 8, 0, 2, 2],
#             4577:
[5, 7, 8, 6, 2, 2],
#    1^2 113^1
#        [2^2 4^1]_3
#             4557:
[1, 1, 226, 0, 0, 0],
#             4558:
[1, 2, 113, 0, 0, 0],
#             4561:
[1, 11, 22, 8, 0, 0],
#             4562:
[2, 2, 57, 0, 2, 0],
#             4564:
[2, 4, 29, 2, 2, 0],
#             4565:
[2, 5, 26, 4, 0, 2],
#             4567:
[2, 7, 18, 4, 0, 2],
#             4568:
[2, 9, 13, 4, 0, 0],
#             4569:
[3, 4, 21, 2, 2, 2],
#             4570:
[3, 5, 17, 4, 0, 2],
#             4575:
[5, 6, 9, 4, 4, 0],
#             4576:
[5, 6, 10, -4, 2, 4],
#B.-I.discr = -908 = -1 *2^2 *227
#    1^2 227^-1
#        2^-3_5
#             4578:
[1, 1, 227, 0, 0, 0],
#             4580:
[1, 3, 76, 2, 0, 0],
#             4581:
[1, 4, 57, 2, 0, 0],
#             4583:
[1, 7, 33, 4, 0, 0],
#             4584:
[1, 9, 27, 8, 0, 0],
#             4585:
[1, 11, 21, 4, 0, 0],
#             4586:
[1, 12, 19, 2, 0, 0],
#             4587:
[1, 12, 21, 10, 0, 0],
#             4590:
[2, 4, 33, 2, 2, 2],
#             4591:
[2, 5, 24, 4, 2, 0],
#             4594:
[2, 12, 13, 12, 2, 2],
#             4595:
[3, 4, 21, 0, 2, 2],
#             4597:
[3, 8, 10, 2, 0, 2],
#             4598:
[4, 5, 13, 2, 4, 2],
#             4599:
[4, 5, 15, 4, 2, 4],
#             4600:
[4, 6, 11, -4, 2, 2],
#             4601:
[4, 7, 9, 4, 0, 2],
#             4602:
[5, 6, 8, 2, 0, 2],
#             4603:
[5, 6, 9, 2, 2, 4],
#             4604:
[5, 7, 8, 6, 0, 2],
#    1^-2 227^1
#        2^-3_1
#             4579:
[1, 2, 114, 2, 0, 0],
#             4582:
[1, 6, 38, 2, 0, 0],
#             4588:
[1, 14, 18, 10, 0, 0],
#             4589:
[2, 3, 46, 2, 2, 2],
#             4592:
[2, 7, 18, 6, 2, 0],
#             4593:
[2, 7, 18, 2, 2, 2],
#             4596:
[3, 6, 14, -2, 2, 2],
#             4605:
[6, 7, 7, -4, 2, 4],
#B.-I.discr = -912 = -1 *2^4 *3  *19
#    1^2 3^-1
#        1^-2 19^-1
#            2^1_7 4^2_II
#                 4629:
[3, 4, 20, 4, 0, 0],
#                 4640:
[4, 4, 19, 0, 0, 4],
#                 4652:
[7, 7, 7, 2, 6, 6],
#            [2^1 4^2]_7
#                 4615:
[1, 12, 22, 12, 0, 0],
#                 4620:
[2, 5, 23, 2, 0, 0],
#                 4648:
[5, 7, 7, 2, 2, 2],
#            2^2_6 8^1_1
#                 4623:
[2, 7, 19, 6, 2, 2],
#                 4628:
[3, 4, 19, 0, 0, 0],
#                 4635:
[3, 7, 11, 2, 0, 0],
#            2^2_0 8^1_7
#                 4608:
[1, 3, 76, 0, 0, 0],
#                 4614:
[1, 12, 19, 0, 0, 0],
#                 4631:
[3, 5, 16, 4, 0, 0],
#                 4641:
[4, 5, 12, 0, 0, 2],
#                 4650:
[5, 7, 8, 4, 0, 4],
#        1^2 19^1
#            [2^1 4^2]_3
#                 4610:
[1, 4, 58, 4, 0, 0],
#                 4616:
[2, 2, 57, 0, 0, 0],
#                 4617:
[2, 3, 38, 0, 0, 0],
#                 4638:
[3, 8, 10, 4, 0, 0],
#            2^2_2 8^1_1
#                 4606:
[1, 1, 228, 0, 0, 0],
#                 4609:
[1, 4, 57, 0, 0, 0],
#                 4625:
[2, 12, 13, 12, 2, 0],
#                 4644:
[5, 5, 10, -2, 2, 2],
#    1^-2 3^1
#        1^-2 19^-1
#            [2^1 4^2]_3
#                 4607:
[1, 2, 114, 0, 0, 0],
#                 4621:
[2, 6, 19, 0, 0, 0],
#                 4627:
[3, 3, 29, 2, 2, 2],
#                 4632:
[3, 5, 17, -2, 2, 2],
#                 4633:
[3, 6, 13, 0, 2, 0],
#            2^2_2 8^1_1
#                 4612:
[1, 8, 29, 4, 0, 0],
#                 4619:
[2, 4, 29, 0, 2, 0],
#                 4622:
[2, 6, 21, 6, 2, 0],
#                 4645:
[5, 5, 12, 4, 4, 4],
#                 4646:
[5, 6, 9, -2, 4, 2],
#        1^2 19^1
#            2^1_7 4^2_II
#                 4636:
[3, 7, 12, 4, 0, 2],
#                 4643:
[4, 7, 11, 6, 0, 4],
#            [2^1 4^2]_7
#                 4611:
[1, 6, 38, 0, 0, 0],
#                 4624:
[2, 10, 13, 8, 0, 0],
#                 4647:
[5, 6, 9, 0, 2, 4],
#                 4651:
[6, 6, 7, 0, 4, 0],
#            2^2_6 8^1_1
#                 4618:
[2, 3, 46, 2, 0, 2],
#                 4626:
[3, 3, 26, 2, 2, 0],
#                 4634:
[3, 6, 15, 6, 2, 2],
#                 4642:
[4, 6, 11, 6, 0, 0],
#            2^2_0 8^1_7
#                 4613:
[1, 11, 23, 10, 0, 0],
#                 4630:
[3, 4, 21, 2, 0, 2],
#                 4637:
[3, 7, 12, -2, 2, 2],
#                 4639:
[3, 8, 12, 8, 2, 2],
#                 4649:
[5, 7, 8, 6, 2, 0],
#B.-I.discr = -916 = -1 *2^2 *229
#    1^2 229^-1
#        2^-3_7
#             4653:
[1, 1, 229, 0, 0, 0],
#             4655:
[1, 5, 46, 2, 0, 0],
#             4658:
[1, 14, 17, 6, 0, 0],
#             4659:
[2, 2, 77, 2, 2, 2],
#             4662:
[2, 5, 26, 2, 2, 2],
#             4663:
[2, 6, 21, 2, 0, 2],
#             4664:
[2, 7, 17, 2, 2, 0],
#             4666:
[2, 9, 14, 2, 2, 2],
#             4668:
[2, 10, 13, 6, 0, 2],
#             4679:
[5, 6, 9, 2, 0, 4],
#    1^-2 229^1
#        2^-3_3
#             4654:
[1, 2, 115, 2, 0, 0],
#             4656:
[1, 7, 34, 6, 0, 0],
#             4657:
[1, 10, 23, 2, 0, 0],
#             4660:
[2, 3, 39, 2, 2, 0],
#             4661:
[2, 4, 33, 2, 0, 2],
#             4665:
[2, 7, 19, 6, 0, 2],
#             4667:
[2, 9, 15, 8, 2, 0],
#             4669:
[2, 11, 11, 2, 0, 2],
#             4670:
[2, 11, 12, 6, 2, 2],
#             4671:
[3, 3, 29, 0, 2, 2],
#             4672:
[3, 8, 10, 2, 2, 0],
#             4673:
[3, 8, 11, 6, 2, 0],
#             4674:
[3, 8, 11, -4, 2, 2],
#             4675:
[4, 6, 11, 2, 4, 2],
#             4676:
[4, 7, 9, 4, 2, 0],
#             4677:
[4, 8, 9, -6, 2, 2],
#             4678:
[5, 6, 8, 2, 2, 0],
#             4680:
[5, 7, 8, 4, 2, 4],
#             4681:
[6, 7, 8, 6, 6, 2],
#B.-I.discr = -920 = -1 *2^3 *5  *23
#    1^2 5^-1
#        1^2 23^-1
#            [2^-2 4^1]_1
#                 4682:
[1, 1, 230, 0, 0, 0],
#                 4686:
[1, 6, 39, 4, 0, 0],
#                 4688:
[1, 9, 26, 4, 0, 0],
#                 4698:
[2, 8, 15, 2, 2, 0],
#                 4702:
[3, 9, 10, 6, 2, 2],
#                 4706:
[5, 5, 10, 0, 4, 0],
#                 4707:
[5, 7, 9, 6, 4, 4],
#        1^-2 23^1
#            [2^-2 4^1]_5
#                 4685:
[1, 5, 46, 0, 0, 0],
#                 4690:
[1, 11, 21, 2, 0, 0],
#                 4692:
[1, 14, 19, 12, 0, 0],
#                 4696:
[2, 5, 23, 0, 0, 0],
#                 4697:
[2, 7, 17, 4, 0, 0],
#                 4700:
[3, 4, 22, 4, 2, 2],
#                 4703:
[4, 5, 13, 4, 2, 2],
#                 4704:
[4, 6, 13, 6, 2, 4],
#    1^-2 5^1
#        1^2 23^-1
#            [2^-2 4^1]_5
#                 4683:
[1, 2, 115, 0, 0, 0],
#                 4684:
[1, 3, 77, 2, 0, 0],
#                 4691:
[1, 13, 18, 4, 0, 0],
#                 4695:
[2, 4, 29, 2, 0, 0],
#                 4705:
[4, 7, 9, -2, 2, 2],
#        1^-2 23^1
#            [2^-2 4^1]_1
#                 4687:
[1, 7, 33, 2, 0, 0],
#                 4689:
[1, 10, 23, 0, 0, 0],
#                 4693:
[1, 15, 17, 10, 0, 0],
#                 4694:
[2, 3, 46, 0, 0, 2],
#                 4699:
[2, 9, 14, 4, 0, 2],
#                 4701:
[3, 8, 10, 0, 0, 2],
#                 4708:
[6, 7, 7, 4, 4, 4],
#B.-I.discr = -924 = -1 *2^2 *3  *7  *11
#    1^-2 3^-1
#        1^2 7^-1
#            1^-2 11^-1
#                2^3_1
#                     4710:
[1, 2, 116, 2, 0, 0],
#                     4716:
[1, 8, 29, 2, 0, 0],
#                     4717:
[1, 8, 30, 6, 0, 0],
#                     4719:
[1, 11, 21, 0, 0, 0],
#                     4732:
[3, 4, 21, 0, 0, 2],
#                     4734:
[3, 6, 13, 2, 0, 0],
#                     4742:
[4, 9, 9, 8, 2, 4],
#                     4744:
[5, 6, 9, -4, 2, 2],
#            1^2 11^1
#                2^3_5
#                     4728:
[2, 6, 21, 0, 0, 2],
#                     4731:
[3, 3, 26, 0, 2, 0],
#                     4733:
[3, 5, 18, -4, 2, 2],
#        1^-2 7^1
#            1^-2 11^-1
#                2^3_5
#                     4726:
[2, 3, 39, 0, 2, 0],
#                     4735:
[3, 6, 14, 2, 2, 2],
#                     4736:
[3, 7, 11, 0, 0, 0],
#                     4747:
[6, 6, 7, -2, 2, 2],
#            1^2 11^1
#                2^3_1
#                     4711:
[1, 3, 77, 0, 0, 0],
#                     4713:
[1, 5, 47, 4, 0, 0],
#                     4720:
[1, 12, 20, 6, 0, 0],
#                     4722:
[1, 14, 20, 14, 0, 0],
#                     4729:
[2, 7, 17, 0, 2, 0],
#                     4737:
[3, 9, 9, 4, 0, 0],
#                     4738:
[3, 9, 9, 2, 0, 2],
#                     4740:
[4, 5, 12, 2, 2, 0],
#                     4749:
[6, 7, 8, -6, 2, 4],
#    1^2 3^1
#        1^2 7^-1
#            1^-2 11^-1
#                2^3_5
#                     4730:
[2, 11, 11, 0, 0, 2],
#                     4745:
[5, 6, 10, 6, 4, 0],
#            1^2 11^1
#                2^3_1
#                     4709:
[1, 1, 231, 0, 0, 0],
#                     4712:
[1, 4, 58, 2, 0, 0],
#                     4723:
[1, 15, 16, 6, 0, 0],
#                     4724:
[1, 16, 16, 10, 0, 0],
#                     4739:
[4, 4, 17, 4, 4, 2],
#        1^-2 7^1
#            1^-2 11^-1
#                2^3_1
#                     4714:
[1, 6, 40, 6, 0, 0],
#                     4715:
[1, 7, 33, 0, 0, 0],
#                     4718:
[1, 10, 24, 6, 0, 0],
#                     4721:
[1, 13, 19, 8, 0, 0],
#                     4727:
[2, 4, 33, 0, 0, 2],
#                     4741:
[4, 5, 13, 4, 0, 2],
#                     4743:
[5, 5, 11, 0, 0, 4],
#            1^2 11^1
#                2^3_5
#                     4725:
[2, 2, 77, 0, 0, 2],
#                     4746:
[5, 7, 7, 0, 2, 2],
#                     4748:
[6, 7, 7, 0, 0, 6],
#B.-I.discr = -928 = -1 *2^5 *29
#    1^-2 29^-1
#        [2^-1 4^1 8^1]_7
#             4751:
[1, 2, 116, 0, 0, 0],
#             4759:
[2, 4, 29, 0, 0, 0],
#             4760:
[2, 5, 24, 4, 0, 0],
#             4766:
[2, 9, 13, 2, 0, 0],
#             4772:
[3, 5, 17, 2, 2, 2],
#             4783:
[5, 6, 10, 4, 4, 4],
#        2^2_0 16^-1_3
#             4755:
[1, 8, 31, 8, 0, 0],
#             4769:
[3, 3, 29, 0, 0, 2],
#             4771:
[3, 5, 16, 2, 2, 0],
#             4786:
[5, 7, 8, -2, 2, 4],
#             4787:
[5, 8, 8, 8, 2, 2],
#             4789:
[7, 7, 8, -2, 6, 6],
#        2^2_6 16^-1_5
#             4770:
[3, 3, 30, -2, 2, 2],
#             4773:
[3, 6, 14, 0, 2, 2],
#             4788:
[6, 7, 7, 6, 2, 2],
#        2^-2_6 16^1_1
#             4754:
[1, 8, 29, 0, 0, 0],
#             4781:
[5, 5, 12, 0, 4, 4],
#             4782:
[5, 6, 8, 0, 0, 2],
#    1^2 29^1
#        [2^-1 4^1 8^1]_3
#             4752:
[1, 4, 58, 0, 0, 0],
#             4757:
[2, 3, 39, 2, 0, 0],
#             4763:
[2, 8, 15, 4, 0, 0],
#             4768:
[2, 11, 12, 8, 0, 0],
#             4775:
[3, 7, 13, 6, 2, 2],
#             4785:
[5, 7, 8, 4, 4, 2],
#        2^2_2 16^-1_5
#             4750:
[1, 1, 232, 0, 0, 0],
#             4761:
[2, 5, 26, 2, 0, 2],
#             4765:
[2, 8, 17, 8, 2, 0],
#             4767:
[2, 10, 13, 6, 2, 0],
#             4779:
[5, 5, 10, 2, 2, 2],
#        2^-2_2 16^1_1
#             4756:
[2, 2, 59, 2, 2, 0],
#             4758:
[2, 3, 47, 2, 2, 2],
#             4762:
[2, 7, 18, 2, 0, 2],
#             4764:
[2, 8, 15, 0, 2, 0],
#             4776:
[3, 8, 10, 0, 2, 0],
#        2^-2_4 16^1_7
#             4753:
[1, 4, 59, 4, 0, 0],
#             4774:
[3, 7, 12, 2, 2, 2],
#             4777:
[3, 8, 12, 8, 2, 0],
#             4778:
[4, 4, 15, 2, 2, 0],
#             4780:
[5, 5, 11, 4, 4, 2],
#             4784:
[5, 7, 8, 4, 4, 0],
#B.-I.discr = -932 = -1 *2^2 *233
#    1^-2 233^-1
#        2^3_7
#             4792:
[1, 3, 78, 2, 0, 0],
#             4793:
[1, 6, 39, 2, 0, 0],
#             4795:
[1, 11, 22, 6, 0, 0],
#             4797:
[2, 3, 47, 2, 0, 2],
#             4798:
[2, 5, 24, 2, 2, 0],
#             4800:
[3, 4, 20, 2, 2, 0],
#             4801:
[3, 4, 22, -2, 2, 2],
#             4803:
[3, 6, 15, -4, 2, 2],
#             4804:
[3, 7, 12, 4, 2, 0],
#             4805:
[3, 7, 12, 0, 2, 2],
#             4806:
[3, 7, 13, 6, 0, 2],
#             4808:
[4, 7, 10, 6, 2, 2],
#             4809:
[4, 7, 10, 2, 2, 4],
#             4810:
[4, 7, 11, 6, 2, 4],
#             4812:
[5, 7, 7, 2, 0, 2],
#             4813:
[6, 7, 7, 6, 0, 2],
#             4814:
[7, 7, 7, -2, 4, 6],
#    1^2 233^1
#        2^3_3
#             4790:
[1, 1, 233, 0, 0, 0],
#             4791:
[1, 2, 117, 2, 0, 0],
#             4794:
[1, 9, 26, 2, 0, 0],
#             4796:
[1, 13, 18, 2, 0, 0],
#             4799:
[2, 10, 13, 4, 2, 2],
#             4802:
[3, 5, 17, 0, 2, 2],
#             4807:
[3, 9, 10, 6, 0, 2],
#             4811:
[5, 6, 10, 6, 4, 2],
#B.-I.discr = -936 = -1 *2^3 *3^2 *13
#    1^-1 3^-2
#        1^-2 13^-1
#            [2^-2 4^1]_7
#                 4819:
[1, 6, 39, 0, 0, 0],
#                 4826:
[1, 15, 18, 12, 0, 0],
#                 4840:
[3, 6, 13, 0, 0, 0],
#                 4853:
[6, 7, 9, 6, 6, 6],
#        1^2 13^1
#            [2^-2 4^1]_3
#                 4817:
[1, 3, 78, 0, 0, 0],
#                 4822:
[1, 9, 27, 6, 0, 0],
#                 4846:
[4, 7, 10, 4, 4, 2],
#    1^1 3^2
#        1^-2 13^-1
#            [2^-2 4^1]_3
#                 4828:
[2, 3, 39, 0, 0, 0],
#                 4838:
[2, 11, 12, 6, 0, 2],
#        1^2 13^1
#            [2^-2 4^1]_7
#                 4831:
[2, 6, 21, 6, 0, 0],
#                 4839:
[3, 3, 26, 0, 0, 0],
#                 4848:
[5, 6, 8, 0, 2, 0],
#    1^-2 9^-1
#        1^-2 13^-1
#            [2^-2 4^1]_7
#                 4816:
[1, 2, 117, 0, 0, 0],
#                 4818:
[1, 5, 47, 2, 0, 0],
#                 4834:
[2, 9, 13, 0, 0, 0],
#                 4841:
[3, 6, 14, 4, 2, 0],
#                 4849:
[5, 6, 9, 0, 0, 4],
#                 4851:
[6, 6, 9, 4, 6, 4],
#                 4852:
[6, 7, 8, -6, 4, 2],
#        1^2 13^1
#            [2^-2 4^1]_3
#                 4821:
[1, 9, 26, 0, 0, 0],
#                 4825:
[1, 14, 17, 4, 0, 0],
#                 4830:
[2, 5, 27, 4, 2, 2],
#                 4832:
[2, 7, 18, 6, 0, 0],
#                 4836:
[2, 9, 15, 6, 2, 2],
#                 4842:
[3, 9, 9, 0, 0, 2],
#                 4843:
[3, 9, 10, 6, 2, 0],
#                 4844:
[4, 7, 9, 2, 2, 2],
#                 4847:
[4, 9, 9, -8, 2, 2],
#    1^2 9^1
#        1^-2 13^-1
#            [2^-2 4^1]_7
#                 4820:
[1, 7, 34, 4, 0, 0],
#                 4824:
[1, 13, 18, 0, 0, 0],
#                 4835:
[2, 9, 14, 6, 0, 0],
#                 4850:
[5, 7, 9, 6, 0, 4],
#        1^2 13^1
#            [2^-2 4^1]_3
#                 4815:
[1, 1, 234, 0, 0, 0],
#                 4823:
[1, 10, 25, 8, 0, 0],
#                 4827:
[2, 2, 59, 0, 2, 0],
#                 4829:
[2, 5, 26, 0, 0, 2],
#                 4833:
[2, 7, 18, 0, 0, 2],
#                 4837:
[2, 11, 11, 4, 0, 0],
#                 4845:
[4, 7, 10, 6, 0, 2],
#B.-I.discr = -940 = -1 *2^2 *5  *47
#    1^-2 5^-1
#        1^2 47^-1
#            2^-3_1
#                 4855:
[1, 2, 118, 2, 0, 0],
#                 4860:
[2, 2, 79, 2, 2, 2],
#                 4867:
[2, 9, 14, 4, 2, 0],
#                 4872:
[3, 6, 14, 2, 0, 2],
#        1^-2 47^1
#            2^-3_5
#                 4857:
[1, 5, 47, 0, 0, 0],
#                 4859:
[1, 13, 20, 10, 0, 0],
#                 4863:
[2, 5, 24, 0, 2, 0],
#                 4866:
[2, 8, 17, 6, 2, 2],
#                 4869:
[2, 11, 12, 6, 2, 0],
#                 4870:
[3, 5, 16, 0, 2, 0],
#                 4873:
[3, 8, 12, -6, 2, 2],
#                 4875:
[4, 5, 12, 0, 2, 0],
#                 4877:
[4, 6, 11, 4, 2, 2],
#                 4882:
[5, 6, 8, 2, 0, 0],
#                 4883:
[5, 7, 8, 6, 0, 0],
#    1^2 5^1
#        1^2 47^-1
#            2^-3_5
#                 4854:
[1, 1, 235, 0, 0, 0],
#                 4856:
[1, 4, 59, 2, 0, 0],
#                 4861:
[2, 3, 40, 2, 2, 0],
#                 4864:
[2, 5, 27, 4, 0, 2],
#                 4871:
[3, 5, 17, 2, 0, 2],
#                 4876:
[4, 5, 15, 2, 2, 4],
#                 4878:
[5, 5, 10, 0, 2, 2],
#                 4879:
[5, 5, 11, 4, 4, 0],
#                 4880:
[5, 5, 11, -2, 4, 2],
#                 4881:
[5, 5, 12, 2, 4, 4],
#                 4884:
[5, 7, 8, -2, 4, 2],
#                 4885:
[5, 8, 8, 6, 4, 4],
#        1^-2 47^1
#            2^-3_1
#                 4858:
[1, 10, 26, 10, 0, 0],
#                 4862:
[2, 3, 47, 0, 0, 2],
#                 4865:
[2, 6, 23, 6, 2, 2],
#                 4868:
[2, 10, 15, 10, 2, 2],
#                 4874:
[3, 9, 10, -4, 2, 2],
#                 4886:
[6, 6, 7, 2, 2, 2],
#B.-I.discr = -944 = -1 *2^4 *59
#    1^2 59^-1
#        2^-1_5 4^2_II
#             4891:
[1, 4, 60, 4, 0, 0],
#             4898:
[1, 12, 20, 4, 0, 0],
#             4914:
[4, 4, 21, 4, 4, 4],
#             4916:
[4, 5, 13, 2, 4, 0],
#             4919:
[4, 5, 16, 4, 4, 4],
#             4927:
[4, 8, 9, 4, 0, 4],
#        [2^-1 4^2]_5
#             4904:
[2, 2, 59, 0, 0, 0],
#             4909:
[2, 11, 13, 10, 0, 0],
#             4912:
[3, 4, 21, 4, 2, 0],
#             4918:
[4, 5, 15, 2, 0, 4],
#             4921:
[4, 6, 13, 4, 4, 4],
#             4924:
[4, 7, 10, 4, 4, 0],
#             4930:
[5, 6, 10, 0, 4, 4],
#        2^-2_4 8^1_1
#             4889:
[1, 3, 79, 2, 0, 0],
#             4890:
[1, 4, 59, 0, 0, 0],
#             4894:
[1, 7, 35, 6, 0, 0],
#             4901:
[1, 15, 16, 4, 0, 0],
#             4902:
[1, 15, 19, 14, 0, 0],
#             4911:
[3, 4, 20, 0, 2, 0],
#             4913:
[4, 4, 15, 0, 2, 0],
#             4915:
[4, 5, 12, 2, 0, 0],
#             4917:
[4, 5, 13, -2, 2, 2],
#             4922:
[4, 7, 9, 4, 0, 0],
#             4923:
[4, 7, 9, 0, 2, 2],
#             4928:
[4, 8, 9, 4, 2, 4],
#        2^-2_6 8^1_7
#             4887:
[1, 1, 236, 0, 0, 0],
#             4892:
[1, 5, 48, 4, 0, 0],
#             4896:
[1, 9, 28, 8, 0, 0],
#             4899:
[1, 12, 21, 8, 0, 0],
#             4903:
[1, 16, 17, 12, 0, 0],
#             4908:
[2, 9, 14, 2, 0, 2],
#             4929:
[5, 6, 9, 2, 4, 2],
#    1^-2 59^1
#        [2^-1 4^2]_1
#             4888:
[1, 2, 118, 0, 0, 0],
#             4893:
[1, 6, 40, 4, 0, 0],
#             4895:
[1, 8, 30, 4, 0, 0],
#             4897:
[1, 10, 24, 4, 0, 0],
#             4900:
[1, 14, 18, 8, 0, 0],
#             4906:
[2, 7, 17, 2, 0, 0],
#             4931:
[6, 7, 8, -4, 4, 4],
#        2^-2_2 8^1_7
#             4905:
[2, 4, 31, 4, 2, 0],
#             4907:
[2, 7, 19, 4, 2, 2],
#             4910:
[3, 3, 30, 2, 2, 2],
#             4920:
[4, 6, 11, 2, 4, 0],
#             4925:
[4, 7, 10, 2, 0, 4],
#             4926:
[4, 7, 11, 4, 4, 4],
#             4932:
[6, 7, 8, 4, 4, 6],
#B.-I.discr = -948 = -1 *2^2 *3  *79
#    1^2 3^-1
#        1^2 79^-1
#            2^-3_7
#                 4933:
[1, 1, 237, 0, 0, 0],
#                 4939:
[1, 13, 21, 12, 0, 0],
#                 4945:
[2, 5, 25, 4, 2, 0],
#                 4949:
[2, 10, 13, 2, 2, 2],
#        1^-2 79^1
#            2^-3_3
#                 4935:
[1, 3, 79, 0, 0, 0],
#                 4937:
[1, 7, 34, 2, 0, 0],
#                 4942:
[2, 3, 40, 0, 2, 0],
#                 4944:
[2, 4, 35, 4, 2, 2],
#                 4947:
[2, 8, 17, 6, 0, 2],
#                 4953:
[3, 4, 20, 2, 0, 0],
#                 4955:
[3, 5, 16, 2, 0, 0],
#                 4959:
[3, 8, 10, 2, 0, 0],
#                 4960:
[3, 8, 11, 6, 0, 0],
#                 4964:
[4, 7, 10, 6, 2, 0],
#    1^-2 3^1
#        1^2 79^-1
#            2^-3_3
#                 4934:
[1, 2, 119, 2, 0, 0],
#                 4938:
[1, 11, 23, 8, 0, 0],
#                 4943:
[2, 3, 48, 2, 2, 2],
#                 4950:
[2, 11, 12, 4, 2, 2],
#                 4951:
[3, 3, 27, 2, 2, 0],
#                 4952:
[3, 3, 30, 0, 2, 2],
#                 4954:
[3, 4, 22, 2, 2, 2],
#                 4956:
[3, 6, 15, 6, 2, 0],
#                 4957:
[3, 7, 12, 2, 0, 2],
#                 4958:
[3, 7, 13, -4, 2, 2],
#                 4961:
[3, 8, 11, 4, 2, 2],
#                 4962:
[3, 9, 11, 8, 2, 2],
#                 4963:
[4, 6, 11, 4, 0, 2],
#        1^-2 79^1
#            2^-3_7
#                 4936:
[1, 6, 41, 6, 0, 0],
#                 4940:
[1, 14, 17, 2, 0, 0],
#                 4941:
[2, 2, 79, 0, 0, 2],
#                 4946:
[2, 7, 18, 4, 2, 0],
#                 4948:
[2, 9, 15, 6, 0, 2],
#                 4965:
[5, 6, 9, 0, 4, 2],
#                 4966:
[6, 6, 9, 2, 2, 6],
#B.-I.discr = -952 = -1 *2^3 *7  *17
#    1^2 7^-1
#        1^2 17^-1
#            [2^2 4^1]_1
#                 4967:
[1, 1, 238, 0, 0, 0],
#                 4968:
[1, 2, 119, 0, 0, 0],
#                 4976:
[2, 5, 27, 2, 2, 2],
#                 4979:
[2, 8, 15, 2, 0, 0],
#                 4981:
[2, 9, 15, 8, 0, 0],
#                 4982:
[2, 11, 13, 8, 2, 2],
#                 4984:
[3, 5, 17, 4, 2, 0],
#        1^-2 17^1
#            [2^2 4^1]_5
#                 4970:
[1, 11, 22, 4, 0, 0],
#                 4983:
[3, 4, 22, 0, 2, 2],
#                 4985:
[3, 5, 17, 0, 0, 2],
#                 4990:
[5, 6, 10, -4, 4, 2],
#    1^-2 7^1
#        1^2 17^-1
#            [2^2 4^1]_5
#                 4971:
[1, 13, 19, 6, 0, 0],
#                 4986:
[3, 6, 14, 0, 0, 2],
#                 4987:
[3, 9, 11, 8, 0, 2],
#                 4988:
[4, 5, 14, 4, 4, 2],
#                 4989:
[5, 5, 12, -2, 2, 4],
#                 4991:
[5, 7, 7, 0, 0, 2],
#                 4993:
[6, 7, 7, 0, 4, 4],
#        1^-2 17^1
#            [2^2 4^1]_1
#                 4969:
[1, 7, 34, 0, 0, 0],
#                 4972:
[1, 14, 17, 0, 0, 0],
#                 4973:
[2, 3, 40, 2, 0, 0],
#                 4974:
[2, 3, 48, 2, 0, 2],
#                 4975:
[2, 5, 24, 2, 0, 0],
#                 4977:
[2, 6, 21, 4, 2, 0],
#                 4978:
[2, 7, 17, 0, 0, 0],
#                 4980:
[2, 9, 14, 0, 0, 2],
#                 4992:
[5, 7, 9, -2, 4, 4],
#B.-I.discr = -956 = -1 *2^2 *239
#    1^-2 239^-1
#        2^3_5
#             5010:
[2, 7, 19, 4, 0, 2],
#             5012:
[2, 10, 13, 4, 0, 2],
#             5014:
[3, 5, 18, 4, 2, 2],
#             5015:
[3, 7, 13, 6, 2, 0],
#             5021:
[5, 6, 10, 2, 4, 4],
#             5023:
[6, 6, 7, 0, 2, 2],
#    1^2 239^1
#        2^3_1
#             4994:
[1, 1, 239, 0, 0, 0],
#             4995:
[1, 2, 120, 2, 0, 0],
#             4996:
[1, 3, 80, 2, 0, 0],
#             4997:
[1, 4, 60, 2, 0, 0],
#             4998:
[1, 5, 48, 2, 0, 0],
#             4999:
[1, 6, 40, 2, 0, 0],
#             5000:
[1, 8, 30, 2, 0, 0],
#             5001:
[1, 8, 31, 6, 0, 0],
#             5002:
[1, 9, 27, 4, 0, 0],
#             5003:
[1, 10, 24, 2, 0, 0],
#             5004:
[1, 11, 24, 10, 0, 0],
#             5005:
[1, 12, 20, 2, 0, 0],
#             5006:
[1, 12, 22, 10, 0, 0],
#             5007:
[1, 15, 16, 2, 0, 0],
#             5008:
[1, 15, 17, 8, 0, 0],
#             5009:
[1, 16, 18, 14, 0, 0],
#             5011:
[2, 9, 16, 8, 2, 2],
#             5013:
[3, 4, 22, 2, 0, 2],
#             5016:
[4, 4, 17, 2, 4, 2],
#             5017:
[4, 5, 13, 4, 2, 0],
#             5018:
[4, 7, 9, 2, 0, 2],
#             5019:
[4, 8, 9, 4, 4, 2],
#             5020:
[5, 6, 9, 4, 2, 2],
#             5022:
[5, 7, 9, 6, 2, 4],
#B.-I.discr = -960 = -1 *2^6 *3  *5
#    1^-2 3^-1
#        1^-2 5^-1
#            2^1_1 8^2_0
#                 5034:
[1, 12, 20, 0, 0, 0],
#                 5072:
[4, 5, 12, 0, 0, 0],
#                 5082:
[4, 8, 9, 4, 4, 0],
#            2^1_1 8^2_II
#                 5032:
[1, 8, 32, 8, 0, 0],
#                 5083:
[4, 9, 9, 6, 4, 4],
#            2^1_7 8^2_2
#                 5054:
[3, 3, 31, -2, 2, 2],
#                 5055:
[3, 4, 20, 0, 0, 0],
#            [2^1 4^1]_0 16^1_1
#                 5031:
[1, 8, 30, 0, 0, 0],
#                 5043:
[2, 4, 31, 4, 0, 0],
#                 5096:
[6, 7, 7, 2, 4, 4],
#            [2^1 4^1]_2 16^1_7
#                 5025:
[1, 2, 120, 0, 0, 0],
#                 5053:
[3, 3, 30, 0, 0, 2],
#                 5059:
[3, 6, 14, 4, 0, 0],
#            2^-2_6 32^-1_3
#                 5029:
[1, 5, 48, 0, 0, 0],
#                 5079:
[4, 6, 13, 2, 4, 4],
#                 5094:
[6, 6, 9, 2, 6, 4],
#            2^-2_4 32^-1_5
#                 5026:
[1, 3, 80, 0, 0, 0],
#                 5066:
[3, 9, 9, 2, 0, 0],
#                 5067:
[3, 9, 11, 8, 2, 0],
#                 5071:
[4, 4, 21, 2, 4, 4],
#                 5090:
[5, 7, 7, 2, 0, 0],
#            2^2_0 32^1_1
#                 5035:
[1, 12, 23, 12, 0, 0],
#                 5056:
[3, 4, 21, 4, 0, 0],
#                 5057:
[3, 5, 16, 0, 0, 0],
#                 5064:
[3, 8, 11, -2, 2, 2],
#                 5098:
[7, 7, 8, -6, 6, 2],
#            2^2_2 32^1_7
#                 5039:
[1, 17, 17, 14, 0, 0],
#                 5048:
[2, 9, 16, 8, 0, 2],
#                 5073:
[4, 5, 13, 0, 4, 0],
#        1^2 5^1
#            2^-1_5 8^-2_II
#                 5086:
[5, 5, 12, -4, 4, 2],
#            2^1_7 8^2_6
#                 5061:
[3, 7, 12, 0, 0, 2],
#                 5065:
[3, 8, 12, 8, 0, 0],
#            [2^1 4^1]_4 16^1_1
#                 5041:
[2, 3, 40, 0, 0, 0],
#                 5058:
[3, 5, 18, 4, 0, 2],
#                 5063:
[3, 8, 10, 0, 0, 0],
#            [2^1 4^1]_6 16^1_7
#                 5051:
[2, 12, 13, 12, 0, 0],
#                 5085:
[5, 5, 10, 0, 0, 2],
#                 5089:
[5, 6, 10, 4, 0, 4],
#            2^-2_2 32^-1_3
#                 5042:
[2, 3, 48, 0, 0, 2],
#                 5049:
[2, 10, 15, 10, 2, 0],
#                 5060:
[3, 7, 12, 4, 0, 0],
#                 5068:
[3, 10, 10, 8, 2, 2],
#            2^2_6 32^1_7
#                 5052:
[3, 3, 27, 0, 2, 0],
#                 5062:
[3, 7, 14, -6, 2, 2],
#                 5093:
[6, 6, 7, 2, 2, 0],
#    1^2 3^1
#        1^-2 5^-1
#            2^-1_5 8^-2_II
#                 5092:
[5, 8, 8, 8, 0, 0],
#            2^1_7 8^2_6
#                 5099:
[7, 7, 8, -4, 4, 6],
#            [2^1 4^1]_4 16^1_1
#                 5050:
[2, 11, 11, 2, 0, 0],
#                 5088:
[5, 6, 8, 0, 0, 0],
#            [2^1 4^1]_6 16^1_7
#                 5044:
[2, 5, 24, 0, 0, 0],
#                 5095:
[6, 7, 7, 6, 0, 0],
#            2^-2_2 32^-1_3
#                 5045:
[2, 7, 19, 2, 2, 2],
#            2^2_6 32^1_7
#                 5097:
[6, 7, 8, 4, 0, 6],
#        1^2 5^1
#            2^1_1 8^2_0
#                 5027:
[1, 4, 60, 0, 0, 0],
#                 5076:
[4, 5, 16, 4, 0, 4],
#            2^1_1 8^2_II
#                 5037:
[1, 16, 16, 8, 0, 0],
#                 5070:
[4, 4, 17, 4, 4, 0],
#            2^1_7 8^2_2
#                 5069:
[4, 4, 15, 0, 0, 0],
#                 5081:
[4, 7, 11, 2, 4, 4],
#            [2^1 4^1]_0 16^1_1
#                 5030:
[1, 6, 40, 0, 0, 0],
#                 5046:
[2, 8, 15, 0, 0, 0],
#                 5080:
[4, 7, 10, 0, 0, 4],
#            [2^1 4^1]_2 16^1_7
#                 5033:
[1, 10, 24, 0, 0, 0],
#                 5047:
[2, 8, 17, 8, 0, 0],
#                 5078:
[4, 6, 11, 0, 4, 0],
#            2^-2_6 32^-1_3
#                 5028:
[1, 4, 61, 4, 0, 0],
#                 5087:
[5, 5, 13, -2, 4, 4],
#            2^-2_4 32^-1_5
#                 5038:
[1, 16, 19, 16, 0, 0],
#                 5074:
[4, 5, 13, 2, 2, 2],
#                 5075:
[4, 5, 15, 0, 0, 4],
#            2^2_0 32^1_1
#                 5036:
[1, 15, 16, 0, 0, 0],
#                 5077:
[4, 5, 16, 2, 4, 4],
#                 5091:
[5, 7, 8, 2, 2, 4],
#            2^2_2 32^1_7
#                 5024:
[1, 1, 240, 0, 0, 0],
#                 5040:
[2, 2, 61, 2, 2, 0],
#                 5084:
[5, 5, 10, 2, 2, 0],
#B.-I.discr = -964 = -1 *2^2 *241
#    1^-2 241^-1
#        2^3_7
#             5103:
[1, 7, 35, 4, 0, 0],
#             5105:
[1, 11, 22, 2, 0, 0],
#             5106:
[1, 14, 19, 10, 0, 0],
#             5109:
[2, 4, 35, 2, 2, 2],
#             5111:
[2, 7, 19, 6, 2, 0],
#             5112:
[2, 7, 20, 6, 2, 2],
#             5114:
[2, 11, 12, 2, 2, 2],
#             5115:
[2, 11, 13, 8, 0, 2],
#             5116:
[3, 4, 23, 4, 2, 2],
#             5117:
[3, 6, 15, 4, 2, 2],
#             5118:
[3, 8, 11, 4, 0, 2],
#             5119:
[4, 5, 14, -4, 2, 2],
#             5120:
[4, 6, 11, -2, 2, 2],
#             5121:
[4, 7, 9, 2, 2, 0],
#             5122:
[4, 8, 9, 6, 2, 2],
#             5125:
[5, 6, 11, 6, 4, 4],
#             5126:
[5, 7, 8, -4, 2, 2],
#             5127:
[5, 7, 8, 0, 2, 4],
#             5128:
[6, 7, 8, 4, 6, 4],
#    1^2 241^1
#        2^3_3
#             5100:
[1, 1, 241, 0, 0, 0],
#             5101:
[1, 2, 121, 2, 0, 0],
#             5102:
[1, 5, 49, 4, 0, 0],
#             5104:
[1, 10, 25, 6, 0, 0],
#             5107:
[2, 2, 81, 2, 2, 2],
#             5108:
[2, 3, 41, 2, 2, 0],
#             5110:
[2, 5, 27, 2, 0, 2],
#             5113:
[2, 9, 14, 2, 2, 0],
#             5123:
[5, 6, 9, 2, 4, 0],
#             5124:
[5, 6, 9, 4, 0, 2],
#B.-I.discr = -968 = -1 *2^3 *11^2
#    1^-1 11^-2
#        [2^2 4^1]_3
#             5134:
[1, 11, 22, 0, 0, 0],
#             5145:
[3, 4, 22, 0, 0, 2],
#    1^1 11^2
#        [2^2 4^1]_7
#             5144:
[2, 11, 11, 0, 0, 0],
#             5155:
[6, 7, 8, 2, 4, 6],
#    1^-2 121^-1
#        [2^2 4^1]_3
#             5130:
[1, 2, 121, 0, 0, 0],
#             5132:
[1, 6, 41, 4, 0, 0],
#             5135:
[1, 17, 18, 16, 0, 0],
#             5138:
[2, 4, 31, 2, 2, 0],
#             5139:
[2, 5, 25, 4, 0, 0],
#             5140:
[2, 7, 20, 6, 0, 2],
#             5141:
[2, 9, 15, 4, 2, 2],
#             5147:
[3, 7, 12, 2, 2, 0],
#             5148:
[3, 10, 10, 8, 0, 2],
#             5149:
[4, 5, 13, 0, 2, 2],
#             5150:
[4, 6, 11, 4, 2, 0],
#             5153:
[5, 7, 9, 6, 4, 0],
#    1^2 121^1
#        [2^2 4^1]_3
#             5129:
[1, 1, 242, 0, 0, 0],
#             5131:
[1, 3, 81, 2, 0, 0],
#             5133:
[1, 9, 27, 2, 0, 0],
#             5136:
[2, 2, 61, 0, 2, 0],
#             5137:
[2, 3, 49, 2, 2, 2],
#             5142:
[2, 10, 13, 6, 0, 0],
#             5143:
[2, 10, 13, 4, 2, 0],
#             5146:
[3, 5, 18, -2, 2, 2],
#             5151:
[4, 7, 10, 2, 4, 2],
#             5152:
[5, 6, 10, 4, 2, 4],
#             5154:
[6, 7, 7, 4, 0, 4],
#B.-I.discr = -972 = -1 *2^2 *3^5
#    1^-1 9^-1 27^-1
#        2^-3_5
#             5162:
[1, 9, 27, 0, 0, 0],
#             5189:
[4, 7, 9, 0, 0, 2],
#    1^1 9^1 27^-1
#        2^-3_5
#             5173:
[2, 5, 27, 0, 0, 2],
#             5196:
[5, 8, 8, -2, 4, 4],
#    1^1 9^-1 27^1
#        2^-3_1
#             5178:
[2, 9, 14, 0, 2, 0],
#    1^-1 9^1 27^1
#        2^-3_1
#             5167:
[1, 18, 18, 18, 0, 0],
#             5200:
[7, 7, 7, -4, 4, 4],
#    1^-1 3^-1 81^-1
#        2^-3_5
#             5158:
[1, 3, 81, 0, 0, 0],
#             5164:
[1, 12, 21, 6, 0, 0],
#             5185:
[3, 9, 10, 6, 0, 0],
#             5190:
[4, 7, 10, -4, 2, 2],
#    1^1 3^1 81^-1
#        2^-3_1
#             5168:
[2, 2, 81, 0, 0, 2],
#             5181:
[2, 11, 14, 10, 2, 2],
#             5197:
[6, 6, 11, 6, 6, 6],
#    1^1 3^-1 81^1
#        2^-3_5
#             5169:
[2, 3, 41, 0, 2, 0],
#             5177:
[2, 8, 17, 4, 2, 2],
#             5182:
[3, 5, 17, 4, 0, 0],
#             5192:
[5, 5, 11, 2, 4, 2],
#    1^-1 3^1 81^1
#        2^-3_1
#             5160:
[1, 6, 42, 6, 0, 0],
#             5199:
[6, 7, 9, 6, 0, 6],
#    1^2 243^-1
#        2^-3_5
#             5156:
[1, 1, 243, 0, 0, 0],
#             5159:
[1, 4, 61, 2, 0, 0],
#             5161:
[1, 7, 36, 6, 0, 0],
#             5163:
[1, 9, 28, 6, 0, 0],
#             5165:
[1, 13, 19, 4, 0, 0],
#             5171:
[2, 4, 35, 2, 0, 2],
#             5172:
[2, 5, 25, 2, 2, 0],
#             5174:
[2, 5, 28, 4, 2, 2],
#             5180:
[2, 11, 13, 8, 2, 0],
#             5187:
[4, 5, 13, 2, 0, 2],
#             5188:
[4, 5, 16, 4, 2, 4],
#             5191:
[4, 8, 9, 6, 0, 2],
#             5193:
[5, 7, 8, 2, 4, 2],
#             5194:
[5, 7, 8, 2, 0, 4],
#             5195:
[5, 8, 8, 6, 0, 4],
#    1^-2 243^1
#        2^-3_1
#             5157:
[1, 2, 122, 2, 0, 0],
#             5166:
[1, 14, 18, 6, 0, 0],
#             5170:
[2, 3, 49, 2, 0, 2],
#             5175:
[2, 6, 23, 4, 2, 2],
#             5176:
[2, 7, 18, 2, 2, 0],
#             5179:
[2, 9, 15, 6, 2, 0],
#             5183:
[3, 6, 14, 2, 2, 0],
#             5184:
[3, 6, 15, 4, 0, 2],
#             5186:
[3, 9, 10, 4, 2, 2],
#             5198:
[6, 7, 7, 4, 2, 4],
#B.-I.discr = -976 = -1 *2^4 *61
#    1^2 61^-1
#        [2^-1 4^2]_7
#             5204:
[1, 4, 62, 4, 0, 0],
#             5211:
[1, 14, 20, 12, 0, 0],
#             5212:
[2, 2, 61, 0, 0, 0],
#             5216:
[2, 6, 21, 4, 0, 0],
#             5218:
[2, 7, 18, 4, 0, 0],
#             5230:
[4, 5, 14, 4, 4, 0],
#             5231:
[4, 6, 13, 4, 0, 4],
#             5239:
[5, 7, 8, 0, 4, 2],
#        2^-2_6 8^1_1
#             5201:
[1, 1, 244, 0, 0, 0],
#             5203:
[1, 4, 61, 0, 0, 0],
#             5205:
[1, 5, 49, 2, 0, 0],
#             5210:
[1, 13, 20, 8, 0, 0],
#             5215:
[2, 5, 28, 4, 0, 2],
#             5217:
[2, 6, 21, 2, 2, 0],
#             5229:
[4, 5, 13, 4, 0, 0],
#             5241:
[5, 8, 9, 8, 4, 4],
#    1^-2 61^1
#        2^-1_3 4^2_II
#             5222:
[3, 3, 31, 2, 2, 2],
#             5225:
[3, 8, 11, 4, 2, 0],
#             5233:
[4, 7, 11, 6, 4, 0],
#             5236:
[4, 8, 11, 8, 4, 4],
#        [2^-1 4^2]_3
#             5202:
[1, 2, 122, 0, 0, 0],
#             5208:
[1, 10, 26, 8, 0, 0],
#             5213:
[2, 3, 41, 2, 0, 0],
#             5219:
[2, 9, 14, 4, 0, 0],
#             5227:
[3, 9, 11, -6, 2, 2],
#             5238:
[5, 6, 9, 4, 2, 0],
#        2^-2_2 8^1_1
#             5214:
[2, 4, 31, 0, 2, 0],
#             5220:
[2, 11, 12, 4, 0, 2],
#             5221:
[2, 11, 14, 10, 0, 2],
#             5224:
[3, 6, 15, -2, 2, 2],
#             5228:
[3, 10, 11, 10, 2, 2],
#             5232:
[4, 7, 10, 6, 0, 0],
#        2^-2_4 8^1_7
#             5206:
[1, 7, 35, 2, 0, 0],
#             5207:
[1, 8, 31, 4, 0, 0],
#             5209:
[1, 11, 23, 6, 0, 0],
#             5223:
[3, 4, 23, -2, 2, 2],
#             5226:
[3, 8, 11, 2, 2, 2],
#             5234:
[4, 8, 9, 6, 2, 0],
#             5235:
[4, 8, 9, 2, 2, 4],
#             5237:
[5, 5, 11, 0, 4, 2],
#             5240:
[5, 7, 9, -4, 2, 4],
#B.-I.discr = -980 = -1 *2^2 *5  *7^2
#    1^2 5^-1
#        1^1 7^-2
#            2^-3_7
#                 5250:
[1, 14, 21, 14, 0, 0],
#                 5256:
[2, 7, 18, 0, 2, 0],
#        1^-1 7^2
#            2^-3_3
#                 5262:
[3, 5, 19, -4, 2, 2],
#                 5264:
[3, 7, 12, 0, 2, 0],
#                 5275:
[5, 7, 7, 0, 0, 0],
#        1^2 49^-1
#            2^-3_7
#                 5242:
[1, 1, 245, 0, 0, 0],
#                 5248:
[1, 9, 29, 8, 0, 0],
#                 5255:
[2, 6, 23, 4, 0, 2],
#                 5272:
[5, 5, 10, 0, 2, 0],
#                 5273:
[5, 6, 10, 6, 2, 2],
#        1^-2 49^1
#            2^-3_7
#                 5245:
[1, 5, 49, 0, 0, 0],
#                 5246:
[1, 6, 41, 2, 0, 0],
#                 5254:
[2, 5, 25, 0, 2, 0],
#                 5258:
[2, 10, 13, 2, 0, 2],
#                 5274:
[5, 6, 10, -2, 2, 4],
#                 5276:
[5, 7, 9, 6, 4, 2],
#    1^-2 5^1
#        1^1 7^-2
#            2^-3_3
#                 5247:
[1, 7, 35, 0, 0, 0],
#                 5253:
[2, 4, 35, 0, 0, 2],
#                 5270:
[4, 7, 9, 0, 2, 0],
#        1^-1 7^2
#            2^-3_7
#                 5277:
[6, 6, 7, 0, 0, 2],
#        1^2 49^-1
#            2^-3_3
#                 5243:
[1, 2, 123, 2, 0, 0],
#                 5251:
[1, 15, 18, 10, 0, 0],
#                 5259:
[2, 11, 12, 4, 2, 0],
#                 5260:
[3, 3, 31, 0, 2, 2],
#                 5266:
[3, 8, 11, 0, 2, 2],
#                 5267:
[3, 10, 11, 10, 2, 0],
#                 5268:
[4, 4, 17, -2, 2, 2],
#                 5269:
[4, 6, 11, 2, 2, 2],
#        1^-2 49^1
#            2^-3_3
#                 5244:
[1, 3, 82, 2, 0, 0],
#                 5249:
[1, 10, 27, 10, 0, 0],
#                 5252:
[2, 3, 49, 0, 0, 2],
#                 5257:
[2, 7, 19, 2, 0, 2],
#                 5261:
[3, 4, 21, 2, 2, 0],
#                 5263:
[3, 6, 16, 6, 2, 2],
#                 5265:
[3, 7, 13, 4, 2, 2],
#                 5271:
[4, 7, 11, 6, 4, 2],
#                 5278:
[6, 7, 8, 4, 2, 6],
#                 5279:
[7, 7, 8, -4, 6, 4],
#B.-I.discr = -984 = -1 *2^3 *3  *41
#    1^2 3^-1
#        1^2 41^-1
#            [2^-2 4^1]_1
#                 5280:
[1, 1, 246, 0, 0, 0],
#                 5285:
[1, 10, 25, 4, 0, 0],
#                 5291:
[2, 8, 17, 6, 2, 0],
#                 5297:
[3, 7, 13, 6, 0, 0],
#                 5303:
[5, 7, 10, -4, 4, 4],
#        1^-2 41^1
#            [2^-2 4^1]_5
#                 5282:
[1, 3, 82, 0, 0, 0],
#                 5286:
[1, 13, 19, 2, 0, 0],
#                 5288:
[2, 3, 41, 0, 0, 0],
#                 5293:
[2, 11, 12, 6, 0, 0],
#                 5299:
[4, 5, 14, 2, 4, 2],
#    1^-2 3^1
#        1^2 41^-1
#            [2^-2 4^1]_5
#                 5281:
[1, 2, 123, 0, 0, 0],
#                 5283:
[1, 5, 50, 4, 0, 0],
#                 5289:
[2, 4, 31, 2, 0, 0],
#                 5294:
[3, 3, 28, 2, 2, 0],
#                 5296:
[3, 6, 14, 0, 2, 0],
#                 5300:
[4, 6, 13, 4, 2, 4],
#                 5301:
[5, 5, 12, 2, 2, 4],
#                 5304:
[6, 6, 7, 0, 2, 0],
#                 5305:
[6, 6, 9, 4, 6, 0],
#                 5307:
[6, 7, 9, 4, 6, 6],
#        1^-2 41^1
#            [2^-2 4^1]_1
#                 5284:
[1, 6, 41, 0, 0, 0],
#                 5287:
[1, 15, 17, 6, 0, 0],
#                 5290:
[2, 6, 21, 0, 2, 0],
#                 5292:
[2, 9, 15, 2, 2, 2],
#                 5295:
[3, 5, 18, 2, 2, 2],
#                 5298:
[3, 9, 10, -2, 2, 2],
#                 5302:
[5, 6, 9, 0, 4, 0],
#                 5306:
[6, 7, 8, 6, 4, 4],
#B.-I.discr = -988 = -1 *2^2 *13  *19
#    1^-2 13^-1
#        1^-2 19^-1
#            2^3_1
#                 5309:
[1, 2, 124, 2, 0, 0],
#                 5311:
[1, 8, 31, 2, 0, 0],
#                 5312:
[1, 8, 32, 6, 0, 0],
#                 5313:
[1, 13, 19, 0, 0, 0],
#                 5323:
[2, 8, 17, 4, 0, 2],
#                 5324:
[2, 8, 17, 2, 2, 2],
#                 5326:
[2, 9, 16, 8, 2, 0],
#                 5330:
[3, 5, 17, 2, 2, 0],
#                 5335:
[4, 5, 13, 0, 0, 2],
#                 5337:
[4, 8, 9, 2, 4, 2],
#                 5338:
[5, 5, 12, 0, 2, 4],
#                 5341:
[5, 7, 9, 4, 4, 4],
#        1^2 19^1
#            2^3_5
#                 5317:
[2, 3, 42, 2, 2, 0],
#                 5318:
[2, 3, 50, 2, 2, 2],
#                 5321:
[2, 6, 23, 2, 2, 2],
#                 5327:
[2, 10, 13, 0, 0, 2],
#                 5339:
[5, 6, 11, 6, 2, 4],
#    1^2 13^1
#        1^-2 19^-1
#            2^3_5
#                 5316:
[2, 2, 83, 2, 2, 2],
#                 5319:
[2, 5, 26, 4, 2, 0],
#                 5322:
[2, 7, 19, 0, 0, 2],
#                 5328:
[2, 11, 14, 10, 2, 0],
#                 5331:
[3, 5, 18, 0, 2, 2],
#                 5334:
[3, 10, 10, -6, 2, 2],
#        1^2 19^1
#            2^3_1
#                 5308:
[1, 1, 247, 0, 0, 0],
#                 5310:
[1, 4, 62, 2, 0, 0],
#                 5314:
[1, 16, 16, 6, 0, 0],
#                 5315:
[1, 16, 17, 10, 0, 0],
#                 5320:
[2, 5, 28, 2, 2, 2],
#                 5325:
[2, 9, 15, 4, 0, 2],
#                 5329:
[2, 12, 13, 10, 2, 2],
#                 5332:
[3, 8, 12, 6, 2, 2],
#                 5333:
[3, 9, 12, -8, 2, 2],
#                 5336:
[4, 6, 11, 0, 2, 2],
#                 5340:
[5, 7, 8, 2, 4, 0],
#                 5342:
[5, 8, 8, 6, 2, 4],
#                 5343:
[6, 7, 8, 2, 6, 4],
#B.-I.discr = -992 = -1 *2^5 *31
#    1^-2 31^-1
#        [2^1 4^1 8^1]_5
#             5349:
[1, 6, 42, 4, 0, 0],
#             5356:
[1, 12, 22, 8, 0, 0],
#             5367:
[3, 4, 21, 0, 2, 0],
#             5373:
[3, 9, 10, 4, 0, 2],
#             5375:
[4, 6, 11, 4, 0, 0],
#             5384:
[5, 7, 9, -6, 2, 2],
#        2^-2_6 16^-1_3
#             5355:
[1, 12, 21, 4, 0, 0],
#             5357:
[1, 13, 21, 10, 0, 0],
#             5382:
[5, 6, 9, -2, 2, 2],
#        2^-2_4 16^-1_5
#             5346:
[1, 3, 83, 2, 0, 0],
#             5354:
[1, 11, 24, 8, 0, 0],
#             5369:
[3, 4, 23, 2, 2, 2],
#             5374:
[4, 4, 21, 2, 2, 4],
#             5378:
[4, 7, 11, -6, 2, 2],
#             5380:
[4, 7, 12, 6, 4, 4],
#        2^2_6 16^1_7
#             5368:
[3, 4, 22, 4, 2, 0],
#             5370:
[3, 6, 15, 2, 2, 2],
#             5379:
[4, 7, 11, 4, 0, 4],
#    1^2 31^1
#        [2^1 4^1 8^1]_1
#             5345:
[1, 2, 124, 0, 0, 0],
#             5347:
[1, 4, 62, 0, 0, 0],
#             5358:
[1, 14, 18, 4, 0, 0],
#             5361:
[2, 4, 31, 0, 0, 0],
#             5362:
[2, 5, 25, 2, 0, 0],
#             5363:
[2, 7, 19, 6, 0, 0],
#             5372:
[3, 7, 13, -2, 2, 2],
#             5376:
[4, 7, 9, 2, 0, 0],
#        2^-2_2 16^-1_3
#             5359:
[2, 2, 63, 2, 2, 0],
#             5360:
[2, 3, 50, 2, 0, 2],
#             5365:
[3, 3, 31, 0, 0, 2],
#             5377:
[4, 7, 10, 2, 4, 0],
#             5386:
[7, 7, 7, 4, 4, 6],
#        2^2_0 16^1_1
#             5348:
[1, 4, 63, 4, 0, 0],
#             5350:
[1, 7, 36, 4, 0, 0],
#             5351:
[1, 8, 31, 0, 0, 0],
#             5366:
[3, 3, 32, -2, 2, 2],
#             5371:
[3, 7, 13, 4, 0, 2],
#             5381:
[4, 8, 9, 2, 0, 4],
#             5383:
[5, 7, 8, 0, 0, 4],
#             5387:
[7, 7, 8, 6, 6, 6],
#        2^2_2 16^1_7
#             5344:
[1, 1, 248, 0, 0, 0],
#             5352:
[1, 8, 33, 8, 0, 0],
#             5353:
[1, 9, 28, 4, 0, 0],
#             5364:
[2, 10, 13, 2, 2, 0],
#             5385:
[5, 8, 9, 8, 4, 0],
#B.-I.discr = -996 = -1 *2^2 *3  *83
#    1^-2 3^-1
#        1^2 83^-1
#            2^3_7
#                 5390:
[1, 3, 83, 0, 0, 0],
#                 5394:
[1, 11, 23, 4, 0, 0],
#                 5399:
[2, 12, 13, 10, 0, 2],
#                 5400:
[3, 3, 28, 0, 2, 0],
#                 5401:
[3, 4, 21, 2, 0, 0],
#                 5402:
[3, 4, 23, 0, 2, 2],
#                 5405:
[3, 6, 15, 0, 2, 2],
#                 5406:
[3, 7, 12, 2, 0, 0],
#                 5407:
[3, 8, 12, 6, 0, 2],
#                 5408:
[3, 9, 10, 4, 2, 0],
#                 5409:
[3, 9, 11, 8, 0, 0],
#                 5412:
[4, 6, 11, 2, 0, 2],
#                 5416:
[5, 6, 11, -2, 4, 4],
#                 5419:
[6, 7, 7, -2, 2, 4],
#        1^-2 83^1
#            2^3_3
#                 5389:
[1, 2, 125, 2, 0, 0],
#                 5391:
[1, 5, 50, 2, 0, 0],
#                 5397:
[2, 3, 42, 0, 2, 0],
#                 5403:
[3, 5, 18, 2, 0, 2],
#                 5404:
[3, 6, 14, 2, 0, 0],
#                 5418:
[6, 6, 9, 4, 6, 2],
#    1^2 3^1
#        1^2 83^-1
#            2^3_3
#                 5388:
[1, 1, 249, 0, 0, 0],
#                 5393:
[1, 10, 25, 2, 0, 0],
#                 5396:
[2, 2, 83, 0, 0, 2],
#                 5414:
[5, 5, 13, 4, 4, 4],
#                 5415:
[5, 6, 10, 6, 2, 0],
#        1^-2 83^1
#            2^3_7
#                 5392:
[1, 6, 43, 6, 0, 0],
#                 5395:
[1, 15, 19, 12, 0, 0],
#                 5398:
[2, 7, 20, 4, 2, 2],
#                 5410:
[4, 4, 17, 2, 2, 2],
#                 5411:
[4, 5, 14, 4, 2, 2],
#                 5413:
[4, 7, 11, 4, 2, 4],
#                 5417:
[5, 7, 8, 4, 2, 2],
#                 5420:
[6, 7, 8, 4, 6, 0],
#B.-I.discr = -1000 = -1 *2^3 *5^3
#    1^1 5^-1 25^-1
#        [2^-2 4^1]_7
#             5432:
[2, 5, 25, 0, 0, 0],
#             5443:
[3, 5, 17, 0, 2, 0],
#    1^-1 5^1 25^-1
#        [2^-2 4^1]_3
#             5425:
[1, 10, 25, 0, 0, 0],
#             5448:
[4, 9, 9, 8, 2, 2],
#    1^-1 5^-1 25^1
#        [2^-2 4^1]_7
#             5423:
[1, 5, 50, 0, 0, 0],
#             5450:
[5, 6, 9, 4, 0, 0],
#    1^1 5^1 25^1
#        [2^-2 4^1]_3
#             5431:
[2, 3, 50, 0, 0, 2],
#             5437:
[2, 10, 13, 0, 2, 0],
#             5438:
[2, 10, 15, 10, 0, 0],
#    1^-2 125^-1
#        [2^-2 4^1]_7
#             5422:
[1, 2, 125, 0, 0, 0],
#             5424:
[1, 7, 37, 6, 0, 0],
#             5427:
[1, 13, 22, 12, 0, 0],
#             5434:
[2, 6, 21, 2, 0, 0],
#             5436:
[2, 9, 14, 2, 0, 0],
#             5444:
[3, 6, 16, -4, 2, 2],
#             5445:
[3, 8, 11, 2, 0, 2],
#             5452:
[6, 6, 9, -2, 4, 4],
#             5453:
[6, 7, 8, 6, 0, 4],
#    1^2 125^1
#        [2^-2 4^1]_3
#             5421:
[1, 1, 250, 0, 0, 0],
#             5426:
[1, 11, 25, 10, 0, 0],
#             5428:
[1, 14, 19, 8, 0, 0],
#             5429:
[2, 2, 63, 0, 2, 0],
#             5430:
[2, 3, 42, 2, 0, 0],
#             5433:
[2, 5, 28, 2, 0, 2],
#             5435:
[2, 7, 18, 2, 0, 0],
#             5439:
[2, 11, 12, 2, 0, 2],
#             5440:
[2, 11, 13, 6, 2, 2],
#             5441:
[2, 12, 13, 10, 2, 0],
#             5442:
[3, 4, 23, 2, 0, 2],
#             5446:
[3, 9, 10, 2, 2, 2],
#             5447:
[4, 5, 14, 4, 0, 2],
#             5449:
[5, 5, 11, 2, 4, 0],
#             5451:
[5, 7, 9, -4, 4, 2]
#
];
#About this Catalogue of Lattices | Return to my home page
\\3x3 := [];
3x3make_list := function()
 local a;
 \\3x3 := List([1..1000], i -> []);
 for a in odd do Add(\\3x3[Determinant(3x3mat(a))/2], a); od;
 for a in even do Add(\\3x3[Determinant(3x3mat(a))/2], a); od;
end;


==> anc/GAP/forms/data/unique.txt <==
#// 3494 representatives of primitive single-class Z-lattices
#// dimension 1: 1 lattices],
symmetric_matrix := function(a)
 local res, i, j, n;
 res := [];
 n := 0;
 j := 0;
 for i in [1..Length(a)] do
  if j >= n then Add(res, []); j := 0; n := n + 1; fi;
  j := j + 1;
  res[n][j] := a[i];
 od;
 for i in [1..Length(res)] do
  for j in [i+1..Length(res)] do res[i][j] := res[j][i]; od;
 od;
 return res;
end;

_unique_forms := [
[1],
#//, dimension, 2:, 1609, lattices],
[5, 1, 23],
[10, 4, 13],
[11, 2, 19],
[13, 4, 17],
[2, 1, 34],
[3, 1, 6],
[17, 3, 51],
[19, 4, 46],
[23, 4, 38],
[31, 14, 34],
[26, 1, 146],
[34, 9, 114],
[38, 9, 102],
[58, 27, 78],
[94, 1, 334],
[86, 9, 366],
[122, 9, 258],
[34, 15, 930],
[62, 15, 510],
[102, 15, 310],
[170, 15, 186],
[142, 49, 238],
[34, 3, 46],
[2, 1, 218],
[6, 3, 74],
[10, 5, 46],
[22, 7, 22],
[31, 2, 139],
[29, 4, 149],
[17, 8, 257],
[34, 9, 129],
[43, 9, 102],
[51, 9, 86],
[58, 25, 85],
[62, 29, 83],
[17, 1, 23],
[7, 3, 57],
[19, 3, 21],
[14, 4, 29],
[1, 0, 15],
[3, 0, 5],
[46, 1, 58],
[34, 11, 82],
[2, 1, 214],
[14, 7, 34],
[19, 1, 94],
[38, 1, 47],
[13, 3, 138],
[23, 3, 78],
[26, 3, 69],
[39, 3, 46],
[29, 10, 65],
[37, 18, 57],
[2, 1, 26],
[6, 3, 10],
[1, 0, 13],
[2, 1, 7],
[2, 1, 398],
[6, 3, 134],
[10, 5, 82],
[30, 15, 34],
[4, 1, 14],
[1, 0, 385],
[5, 0, 77],
[7, 0, 55],
[11, 0, 35],
[2, 1, 193],
[10, 5, 41],
[14, 7, 31],
[22, 11, 23],
[3, 1, 5],
[1, 0, 105],
[3, 0, 35],
[5, 0, 21],
[7, 0, 15],
[2, 1, 53],
[6, 3, 19],
[11, 4, 11],
[10, 5, 13],
[2, 1, 22],
[26, 3, 174],
[58, 3, 78],
[38, 11, 122],
[46, 19, 106],
[2, 1, 578],
[34, 1, 34],
[6, 3, 194],
[10, 5, 118],
[14, 7, 86],
[22, 11, 58],
[30, 15, 46],
[38, 17, 38],
[2, 1, 18],
[6, 1, 6],
[7, 2, 82],
[14, 2, 41],
[17, 5, 35],
[21, 9, 31],
[4, 1, 10],
[1, 0, 10],
[2, 0, 5],
[2, 1, 202],
[22, 9, 22],
[1, 0, 7],
[1, 0, 102],
[2, 0, 51],
[3, 0, 34],
[6, 0, 17],
[11, 4, 19],
[34, 5, 122],
[58, 13, 74],
[11, 1, 26],
[13, 1, 22],
[7, 3, 42],
[14, 3, 21],
[2, 1, 10],
[2, 1, 1502],
[6, 3, 502],
[14, 7, 218],
[22, 11, 142],
[26, 13, 122],
[58, 19, 58],
[42, 21, 82],
[62, 29, 62],
[1, 0, 5],
[2, 1, 3],
[26, 11, 34],
[26, 1, 58],
[1, 0, 6],
[2, 0, 3],
[7, 1, 14],
[10, 3, 114],
[30, 3, 38],
[23, 3, 29],
[19, 8, 38],
[2, 1, 6],
[23, 4, 82],
[41, 4, 46],
[19, 7, 101],
[38, 12, 53],
[1, 0, 3],
[2, 1, 8],
[4, 1, 4],
[5, 2, 113],
[10, 3, 57],
[15, 3, 38],
[19, 3, 30],
[1, 0, 190],
[2, 0, 95],
[5, 0, 38],
[10, 0, 19],
[2, 1, 2],
[13, 3, 87],
[29, 3, 39],
[31, 5, 37],
[26, 10, 47],
[1, 0, 1],
[29, 1, 74],
[37, 1, 58],
[7, 2, 307],
[14, 5, 155],
[31, 5, 70],
[35, 5, 62],
[21, 9, 106],
[42, 9, 53],
[2, 1, 4],
[11, 2, 26],
[13, 2, 22],
[1, 0, 2],
[26, 5, 130],
[46, 7, 74],
[1, 0, 93],
[3, 0, 31],
[2, 1, 47],
[6, 3, 17],
[7, 2, 67],
[13, 4, 37],
[14, 5, 35],
[21, 9, 26],
[23, 5, 74],
[37, 5, 46],
[29, 11, 62],
[31, 11, 58],
[13, 2, 373],
[23, 10, 215],
[43, 10, 115],
[26, 11, 191],
[46, 13, 109],
[39, 15, 130],
[65, 15, 78],
[69, 33, 86],
[14, 3, 26],
[19, 3, 118],
[38, 3, 59],
[13, 4, 173],
[26, 9, 89],
[22, 5, 34],
[19, 3, 69],
[23, 3, 57],
[38, 16, 41],
[37, 17, 43],
[11, 3, 102],
[17, 3, 66],
[22, 3, 51],
[33, 3, 34],
[13, 5, 59],
[26, 8, 31],
[1, 0, 462],
[2, 0, 231],
[3, 0, 154],
[6, 0, 77],
[7, 0, 66],
[11, 0, 42],
[14, 0, 33],
[21, 0, 22],
[122, 1, 278],
[22, 3, 1542],
[66, 3, 514],
[134, 11, 254],
[82, 19, 418],
[158, 23, 218],
[110, 25, 314],
[154, 63, 246],
[17, 5, 34],
[19, 6, 31],
[1, 0, 273],
[3, 0, 91],
[7, 0, 39],
[13, 0, 21],
[2, 1, 137],
[6, 3, 47],
[17, 4, 17],
[14, 7, 23],
[2, 1, 358],
[10, 5, 74],
[22, 11, 38],
[26, 13, 34],
[46, 3, 186],
[62, 3, 138],
[34, 15, 258],
[86, 15, 102],
[17, 1, 38],
[19, 1, 34],
[11, 2, 59],
[22, 9, 33],
[38, 1, 166],
[46, 15, 142],
[1, 0, 85],
[5, 0, 17],
[2, 1, 43],
[10, 5, 11],
[22, 7, 238],
[34, 7, 154],
[66, 15, 82],
[58, 27, 102],
[1, 0, 177],
[3, 0, 59],
[2, 1, 89],
[6, 3, 31],
[2, 1, 1658],
[6, 3, 554],
[10, 5, 334],
[58, 7, 58],
[26, 13, 134],
[30, 15, 118],
[34, 17, 106],
[62, 23, 62],
[11, 1, 101],
[19, 7, 61],
[22, 10, 55],
[33, 12, 38],
[22, 3, 66],
[34, 11, 46],
[6, 1, 54],
[22, 7, 322],
[46, 7, 154],
[66, 15, 110],
[62, 23, 122],
[7, 3, 13],
[2, 1, 718],
[38, 3, 38],
[10, 5, 146],
[14, 7, 106],
[7, 1, 158],
[14, 1, 79],
[19, 4, 59],
[35, 15, 38],
[7, 1, 38],
[14, 1, 19],
[14, 5, 530],
[70, 5, 106],
[42, 9, 178],
[62, 13, 122],
[1, 0, 357],
[3, 0, 119],
[7, 0, 51],
[17, 0, 21],
[2, 1, 179],
[19, 2, 19],
[6, 3, 61],
[14, 7, 29],
[3, 1, 26],
[6, 1, 13],
[1, 0, 78],
[2, 0, 39],
[3, 0, 26],
[6, 0, 13],
[13, 6, 102],
[17, 6, 78],
[26, 6, 51],
[34, 6, 39],
[22, 9, 102],
[34, 9, 66],
[14, 1, 554],
[38, 15, 210],
[42, 15, 190],
[70, 15, 114],
[22, 9, 34],
[10, 3, 142],
[10, 3, 30],
[7, 2, 11],
[13, 3, 78],
[26, 3, 39],
[17, 7, 62],
[31, 7, 34],
[17, 7, 287],
[41, 7, 119],
[29, 10, 170],
[34, 10, 145],
[58, 10, 85],
[51, 24, 106],
[53, 24, 102],
[73, 34, 82],
[13, 6, 37],
[19, 7, 26],
[1, 0, 165],
[3, 0, 55],
[5, 0, 33],
[11, 0, 15],
[2, 1, 83],
[13, 2, 13],
[6, 3, 29],
[10, 5, 19],
[14, 3, 74],
[10, 3, 178],
[26, 7, 70],
[13, 2, 178],
[26, 2, 89],
[17, 6, 138],
[23, 6, 102],
[34, 6, 69],
[46, 6, 51],
[37, 13, 67],
[39, 15, 65],
[10, 3, 66],
[22, 3, 30],
[7, 1, 37],
[14, 6, 21],
[5, 1, 14],
[7, 1, 10],
[10, 1, 214],
[30, 9, 74],
[11, 5, 85],
[17, 5, 55],
[22, 6, 43],
[31, 12, 34],
[17, 1, 218],
[34, 1, 109],
[29, 6, 129],
[43, 6, 87],
[47, 14, 83],
[51, 18, 79],
[59, 22, 71],
[58, 23, 73],
[1, 0, 70],
[2, 0, 35],
[5, 0, 14],
[7, 0, 10],
[23, 7, 74],
[37, 7, 46],
[17, 8, 101],
[34, 9, 51],
[26, 11, 58],
[2, 1, 134],
[6, 3, 46],
[11, 3, 41],
[22, 8, 23],
[14, 3, 366],
[42, 3, 122],
[34, 11, 154],
[70, 25, 82],
[1, 0, 253],
[11, 0, 23],
[2, 1, 127],
[17, 6, 17],
[29, 2, 41],
[11, 5, 110],
[22, 5, 55],
[33, 6, 37],
[1, 0, 345],
[3, 0, 115],
[5, 0, 69],
[15, 0, 23],
[2, 1, 173],
[6, 3, 59],
[19, 4, 19],
[10, 5, 37],
[10, 1, 26],
[38, 5, 86],
[34, 15, 102],
[3, 1, 22],
[6, 1, 11],
[22, 3, 46],
[22, 3, 402],
[66, 3, 134],
[86, 25, 110],
[82, 29, 118],
[5, 2, 14],
[7, 2, 10],
[2, 1, 314],
[6, 3, 106],
[26, 7, 26],
[22, 11, 34],
[26, 3, 426],
[78, 3, 142],
[94, 5, 118],
[74, 25, 158],
[13, 2, 34],
[17, 2, 26],
[23, 3, 218],
[46, 3, 109],
[19, 7, 266],
[38, 7, 133],
[37, 8, 137],
[47, 20, 115],
[61, 27, 94],
[74, 29, 79],
[38, 9, 146],
[62, 19, 94],
[13, 6, 237],
[39, 6, 79],
[17, 7, 182],
[26, 7, 119],
[34, 7, 91],
[37, 10, 85],
[53, 20, 65],
[51, 24, 71],
[26, 1, 38],
[22, 5, 46],
[38, 7, 518],
[74, 7, 266],
[62, 9, 318],
[106, 9, 186],
[118, 37, 178],
[82, 39, 258],
[86, 39, 246],
[114, 45, 190],
[17, 2, 97],
[11, 4, 151],
[22, 7, 77],
[34, 15, 55],
[1, 0, 1365],
[3, 0, 455],
[5, 0, 273],
[7, 0, 195],
[13, 0, 105],
[15, 0, 91],
[21, 0, 65],
[35, 0, 39],
[2, 1, 683],
[37, 2, 37],
[6, 3, 229],
[10, 5, 139],
[14, 7, 101],
[26, 13, 59],
[30, 15, 53],
[42, 21, 43],
[2, 1, 118],
[10, 5, 26],
[13, 1, 62],
[26, 1, 31],
[11, 3, 74],
[22, 3, 37],
[62, 1, 82],
[38, 3, 134],
[5, 1, 31],
[10, 4, 17],
[17, 2, 53],
[11, 4, 83],
[22, 7, 43],
[33, 15, 34],
[62, 1, 118],
[26, 11, 286],
[58, 15, 130],
[74, 23, 106],
[22, 3, 282],
[66, 3, 94],
[74, 13, 86],
[62, 25, 110],
[1, 0, 57],
[3, 0, 19],
[2, 1, 29],
[6, 3, 11],
[2, 1, 298],
[10, 5, 62],
[14, 7, 46],
[26, 9, 26],
[1, 0, 58],
[2, 0, 29],
[5, 1, 86],
[10, 1, 43],
[15, 6, 31],
[17, 8, 29],
[46, 1, 94],
[38, 3, 114],
[10, 1, 22],
[7, -1, 8],
[19, 1, 106],
[38, 1, 53],
[31, 8, 67],
[41, 18, 57],
[46, 7, 322],
[106, 17, 142],
[94, 29, 166],
[118, 39, 138],
[10, 3, 246],
[30, 3, 82],
[14, 5, 70],
[7, 3, 22],
[11, 3, 14],
[6, 1, 34],
[22, 1, 94],
[38, 17, 62],
[17, 1, 47],
[11, 4, 74],
[22, 4, 37],
[31, 15, 33],
[5, 1, 122],
[10, 1, 61],
[15, 6, 43],
[23, 9, 30],
[11, 2, 22],
[13, 3, 19],
[2, 1, 98],
[14, 1, 14],
[6, 3, 34],
[10, 5, 22],
[1, 0, 330],
[2, 0, 165],
[3, 0, 110],
[5, 0, 66],
[6, 0, 55],
[10, 0, 33],
[11, 0, 30],
[15, 0, 22],
[5, 2, 29],
[10, 3, 15],
[23, 2, 59],
[13, 5, 106],
[26, 5, 53],
[39, 18, 43],
[2, 1, 94],
[14, 3, 14],
[19, 9, 46],
[23, 9, 38],
[11, 1, 13],
[2, 1, 278],
[6, 3, 94],
[10, 5, 58],
[26, 11, 26],
[23, 4, 31],
[19, 5, 38],
[5, 2, 10],
[7, 3, 61],
[14, 4, 31],
[14, 3, 146],
[38, 13, 58],
[7, 3, 21],
[11, 4, 14],
[14, 3, 66],
[22, 3, 42],
[74, 7, 134],
[58, 15, 174],
[86, 25, 122],
[94, 35, 118],
[10, 1, 166],
[30, 9, 58],
[7, 1, 73],
[13, 6, 42],
[14, 6, 39],
[21, 6, 26],
[17, 2, 118],
[34, 2, 59],
[29, 12, 74],
[37, 12, 58],
[2, 1, 82],
[46, 3, 174],
[58, 3, 138],
[38, 17, 218],
[74, 21, 114],
[17, 1, 19],
[13, 4, 26],
[1, 0, 42],
[2, 0, 21],
[3, 0, 14],
[6, 0, 7],
[1, 0, 133],
[7, 0, 19],
[2, 1, 67],
[13, 6, 13],
[6, 1, 26],
[13, 1, 82],
[26, 1, 41],
[23, 4, 47],
[31, 12, 39],
[5, -1, 8],
[11, 1, 46],
[22, 1, 23],
[58, 1, 202],
[34, 7, 346],
[102, 27, 122],
[86, 29, 146],
[26, 9, 138],
[46, 9, 78],
[1, 0, 37],
[2, 1, 19],
[7, 2, 86],
[14, 2, 43],
[26, 1, 106],
[34, 13, 86],
[22, 9, 78],
[26, 9, 66],
[82, 3, 202],
[74, 13, 226],
[58, 27, 298],
[94, 41, 194],
[22, 7, 602],
[86, 7, 154],
[110, 15, 122],
[94, 23, 146],
[11, 5, 65],
[13, 5, 55],
[22, 6, 33],
[26, 8, 29],
[1, 0, 130],
[2, 0, 65],
[5, 0, 26],
[10, 0, 13],
[38, 5, 230],
[46, 5, 190],
[82, 31, 118],
[86, 33, 114],
[1, 0, 33],
[3, 0, 11],
[2, 1, 17],
[6, 3, 7],
[2, 1, 998],
[6, 3, 334],
[10, 5, 202],
[14, 7, 146],
[46, 11, 46],
[30, 15, 74],
[38, 19, 62],
[42, 21, 58],
[37, 1, 74],
[47, 6, 59],
[43, 12, 67],
[41, 16, 73],
[5, 1, 7],
[34, 7, 38],
[2, 1, 62],
[6, 3, 22],
[11, 2, 71],
[13, 4, 61],
[22, 9, 39],
[26, 9, 33],
[13, 2, 17],
[11, 5, 22],
[13, 3, 39],
[23, 10, 26],
[2, 1, 58],
[10, 5, 14],
[13, 1, 67],
[19, 2, 46],
[23, 2, 38],
[26, 12, 39],
[11, 3, 29],
[17, 8, 22],
[1, 0, 30],
[2, 0, 15],
[3, 0, 10],
[5, 0, 6],
[2, 1, 242],
[22, 1, 22],
[6, 3, 82],
[14, 7, 38],
[22, 7, 58],
[14, 1, 194],
[42, 15, 70],
[7, 2, 31],
[14, 5, 17],
[29, 8, 61],
[19, 9, 94],
[38, 9, 47],
[37, 16, 53],
[46, 1, 886],
[86, 3, 474],
[158, 3, 258],
[82, 9, 498],
[166, 9, 246],
[62, 17, 662],
[138, 45, 310],
[186, 45, 230],
[7, 3, 138],
[14, 3, 69],
[21, 3, 46],
[23, 3, 42],
[11, 4, 326],
[22, 4, 163],
[47, 7, 77],
[23, 8, 158],
[46, 8, 79],
[33, 15, 115],
[55, 15, 69],
[59, 18, 66],
[11, 3, 249],
[33, 3, 83],
[19, 5, 145],
[29, 5, 95],
[22, 8, 127],
[38, 14, 77],
[57, 24, 58],
[55, 25, 61],
[2, 1, 46],
[10, 3, 10],
[13, 1, 167],
[29, 11, 79],
[26, 12, 89],
[43, 18, 58],
[1, 0, 210],
[2, 0, 105],
[3, 0, 70],
[5, 0, 42],
[6, 0, 35],
[7, 0, 30],
[10, 0, 21],
[14, 0, 15],
[5, 2, 61],
[10, 3, 31],
[1, 0, 21],
[3, 0, 7],
[2, 1, 11],
[5, 2, 5],
[34, 5, 58],
[26, 9, 78],
[1, 0, 22],
[2, 0, 11],
[23, 1, 82],
[41, 1, 46],
[17, 6, 113],
[34, 11, 59],
[11, 1, 146],
[22, 1, 73],
[31, 10, 55],
[33, 12, 53],
[17, 3, 62],
[31, 3, 34],
[23, 6, 47],
[29, 12, 41],
[5, 2, 92],
[20, 2, 23],
[13, 5, 37],
[15, -3, 31],
[18, 3, 34],
[7, -1, 22],
[11, 1, 14],
[17, 6, 204],
[51, 6, 68],
[23, 8, 152],
[57, -27, 73],
[19, -8, 184],
[37, 3, 93],
[31, 3, 111],
[53, -15, 69],
[17, 2, 92],
[23, 2, 68],
[29, -8, 56],
[35, -15, 51],
[19, -6, 84],
[28, -6, 57],
[7, 1, 223],
[21, 6, 76],
[1, 0, 60],
[4, 0, 15],
[5, 0, 12],
[19, 8, 16],
[16, 0, 15],
[3, 0, 20],
[3, 0, 80],
[12, 6, 23],
[4, -2, 61],
[23, -11, 47],
[16, 4, 61],
[19, -3, 51],
[17, -3, 57],
[17, -7, 17],
[1, 0, 240],
[5, 0, 48],
[18, 3, 214],
[34, 13, 118],
[26, 5, 50],
[22, -1, 58],
[9, 3, 14],
[7, 2, 8],
[7, 3, 18],
[7, -3, 31],
[11, -1, 19],
[9, 3, 386],
[45, -15, 82],
[62, 21, 63],
[46, 13, 79],
[8, 2, 193],
[18, 3, 193],
[41, 15, 90],
[31, 10, 115],
[23, -10, 155],
[32, 12, 197],
[32, 4, 193],
[41, -10, 40],
[31, -14, 56],
[23, 1, 67],
[23, 2, 268],
[67, 2, 92],
[31, 3, 199],
[61, 1, 101],
[59, -25, 115],
[41, -20, 160],
[3, -1, 19],
[5, 2, 12],
[5, -2, 26],
[10, 2, 13],
[19, -3, 27],
[13, 4, 40],
[5, 1, 101],
[20, -6, 27],
[8, 2, 53],
[19, 6, 24],
[32, 4, 53],
[32, 12, 57],
[13, 3, 33],
[11, -3, 39],
[44, -6, 39],
[11, 5, 155],
[33, 6, 52],
[31, 5, 55],
[13, -6, 132],
[19, -7, 91],
[18, 3, 22],
[2, -1, 158],
[22, 9, 18],
[14, -7, 26],
[10, 5, 34],
[7, -3, 327],
[28, 10, 85],
[31, -13, 79],
[17, -7, 137],
[56, 24, 51],
[35, -10, 68],
[41, 4, 56],
[21, -3, 109],
[1, 0, 40],
[4, 2, 11],
[11, 3, 9],
[7, -1, 13],
[11, -5, 35],
[9, -3, 41],
[13, 2, 28],
[7, 2, 52],
[11, 4, 16],
[8, -4, 7],
[7, 1, 23],
[5, 0, 8],
[18, 3, 202],
[22, -5, 166],
[1, 0, 28],
[4, 0, 7],
[8, 3, 9],
[11, -1, 23],
[9, -3, 29],
[9, 3, 113],
[36, -6, 29],
[11, -2, 92],
[23, -2, 44],
[11, -3, 11],
[7, 0, 16],
[1, 0, 112],
[11, 5, 43],
[4, -2, 29],
[16, -4, 29],
[1, 0, 408],
[4, 2, 103],
[12, -6, 37],
[24, -12, 23],
[16, 4, 103],
[37, 12, 48],
[23, -1, 71],
[32, -8, 53],
[8, -4, 53],
[3, 0, 136],
[17, 0, 24],
[8, 0, 51],
[10, 3, 18],
[14, -1, 34],
[1, 0, 45],
[5, 0, 9],
[3, -1, 7],
[2, -1, 23],
[7, 2, 7],
[7, -3, 27],
[7, 1, 103],
[28, -6, 27],
[8, 2, 23],
[27, 12, 32],
[23, 4, 32],
[3, 1, 27],
[7, -2, 12],
[1, 0, 24],
[4, 2, 7],
[7, 2, 22],
[11, 2, 14],
[7, -3, 87],
[25, 10, 28],
[11, 4, 56],
[21, -3, 29],
[5, -1, 5],
[7, -3, 15],
[5, 2, 20],
[3, 0, 8],
[23, 6, 116],
[29, 6, 92],
[19, -3, 139],
[41, 19, 73],
[2, -1, 50],
[10, -1, 10],
[6, -1, 46],
[54, -3, 46],
[50, 15, 54],
[97, 38, 92],
[23, 8, 328],
[95, -5, 79],
[67, 15, 115],
[53, 24, 152],
[76, 14, 101],
[41, -8, 184],
[19, 5, 395],
[1, 0, 12],
[3, 0, 4],
[3, 0, 16],
[7, -1, 7],
[4, -2, 13],
[7, -2, 28],
[13, -4, 16],
[1, 0, 48],
[4, 2, 191],
[1, 0, 760],
[9, 3, 191],
[29, -1, 59],
[18, 6, 97],
[9, -3, 761],
[36, 6, 191],
[43, -15, 45],
[43, 13, 163],
[45, 15, 157],
[72, -24, 103],
[59, 2, 116],
[72, 12, 97],
[29, 2, 236],
[19, 0, 40],
[5, 0, 152],
[8, 0, 95],
[29, 9, 29],
[16, 4, 191],
[20, 10, 43],
[8, -4, 97],
[43, 20, 80],
[32, 8, 97],
[29, -11, 109],
[2, -1, 14],
[2, -1, 38],
[6, -3, 14],
[14, -5, 38],
[2, -1, 74],
[6, -3, 26],
[14, -1, 26],
[13, 6, 348],
[52, 6, 87],
[29, 6, 156],
[47, -20, 104],
[37, 10, 124],
[39, 6, 116],
[53, -21, 93],
[31, 10, 148],
[1, 0, 4],
[1, 0, 9],
[2, -1, 5],
[1, 0, 25],
[2, -1, 13],
[5, 1, 10],
[8, -2, 13],
[13, -3, 18],
[17, -5, 25],
[13, -4, 32],
[9, 3, 26],
[5, 2, 8],
[5, -1, 29],
[9, -3, 17],
[1, 0, 16],
[5, 2, 4],
[5, -1, 13],
[4, -1, 16],
[11, 4, 104],
[33, -15, 41],
[31, 9, 39],
[13, -4, 88],
[1, 0, 8],
[3, -1, 3],
[1, 0, 18],
[2, 0, 9],
[8, 4, 11],
[8, 0, 9],
[11, -3, 27],
[1, 0, 72],
[4, 2, 19],
[19, 4, 16],
[3, 1, 11],
[8, 2, 47],
[17, 6, 24],
[32, 12, 51],
[32, 4, 47],
[29, -7, 53],
[17, -5, 89],
[19, 6, 276],
[76, 6, 69],
[23, 6, 228],
[43, 9, 123],
[41, 9, 129],
[37, -3, 141],
[47, -3, 111],
[57, -6, 92],
[13, -3, 229],
[52, 10, 59],
[31, -15, 103],
[41, 5, 73],
[1, 0, 1848],
[4, 2, 463],
[12, -6, 157],
[16, 4, 463],
[28, 14, 73],
[53, 22, 44],
[47, 19, 47],
[53, -9, 141],
[24, -12, 83],
[8, -4, 233],
[96, -24, 83],
[32, 8, 233],
[73, -28, 112],
[43, -2, 172],
[48, -12, 157],
[47, -9, 159],
[43, 1, 43],
[3, 0, 616],
[7, 0, 264],
[11, 0, 168],
[33, 0, 56],
[24, 0, 77],
[8, 0, 231],
[21, 0, 88],
[8, 2, 137],
[24, 6, 47],
[32, 12, 141],
[32, 4, 137],
[17, -8, 68],
[23, 9, 51],
[23, -5, 191],
[51, 18, 92],
[17, 1, 257],
[47, 12, 96],
[68, -18, 69],
[59, 23, 83],
[18, 3, 358],
[34, 5, 190],
[74, 15, 90],
[38, 5, 170],
[9, 3, 86],
[22, -7, 37],
[8, 2, 43],
[18, 3, 43],
[11, 4, 71],
[11, 1, 31],
[32, 12, 47],
[32, 4, 43],
[11, 2, 124],
[31, 2, 44],
[8, 2, 89],
[31, 6, 24],
[32, 12, 93],
[32, 4, 89],
[43, 7, 67],
[31, 12, 96],
[11, 2, 404],
[44, 2, 101],
[47, -5, 95],
[57, -24, 88],
[33, 9, 137],
[61, 14, 76],
[55, -20, 88],
[19, 5, 235],
[58, 15, 54],
[62, 21, 54],
[7, -1, 47],
[13, 6, 28],
[18, 3, 718],
[38, -9, 342],
[90, 15, 146],
[106, -21, 126],
[8, 2, 179],
[24, 6, 61],
[19, -4, 76],
[32, 4, 179],
[32, 12, 183],
[29, -14, 56],
[29, 1, 197],
[57, -27, 113],
[19, -8, 304],
[73, -36, 96],
[76, -30, 87],
[61, -12, 96],
[27, 3, 26],
[31, 12, 27],
[13, -3, 54],
[17, -2, 41],
[1, 0, 312],
[4, 2, 79],
[12, -6, 29],
[16, 4, 79],
[24, -12, 19],
[8, -4, 41],
[19, 5, 67],
[32, 8, 41],
[29, -12, 48],
[3, 0, 104],
[13, 0, 24],
[8, 0, 39],
[13, -1, 397],
[52, 14, 103],
[61, -5, 85],
[51, 12, 104],
[17, -5, 305],
[39, -12, 136],
[65, 25, 89],
[68, -22, 83],
[17, -3, 1137],
[68, 14, 287],
[109, 54, 204],
[136, -20, 145],
[123, 27, 163],
[41, 14, 476],
[87, 9, 223],
[29, 9, 669],
[107, 49, 203],
[51, -3, 379],
[136, 48, 159],
[85, 20, 232],
[119, -14, 164],
[73, 5, 265],
[116, 38, 179],
[53, 5, 365],
[8, 2, 83],
[29, 6, 24],
[32, 4, 83],
[32, 12, 87],
[19, 9, 39],
[13, 4, 52],
[13, -5, 205],
[57, 18, 52],
[19, -1, 139],
[29, 12, 96],
[39, -18, 76],
[41, 5, 65],
[52, 22, 187],
[13, 4, 712],
[39, 9, 239],
[65, 30, 156],
[115, -35, 91],
[68, -22, 143],
[85, 5, 109],
[51, -12, 184],
[104, 4, 89],
[67, 26, 148],
[37, -11, 253],
[104, 48, 111],
[23, -11, 407],
[69, -12, 136],
[113, 34, 92],
[17, 5, 545],
[7, 2, 148],
[28, 2, 37],
[23, -7, 47],
[21, 9, 53],
[11, -1, 331],
[44, 10, 85],
[17, 7, 217],
[43, 12, 88],
[31, 7, 119],
[55, 10, 68],
[53, 21, 77],
[41, 3, 89],
[1, 0, 280],
[4, 2, 71],
[9, 3, 71],
[18, 6, 37],
[9, -3, 281],
[36, 6, 71],
[19, 4, 34],
[17, 4, 38],
[17, 8, 152],
[47, -21, 63],
[43, 19, 67],
[45, 15, 61],
[37, 12, 72],
[19, 8, 136],
[16, 4, 71],
[19, -9, 19],
[17, -3, 17],
[17, -6, 68],
[8, -4, 37],
[32, -8, 37],
[19, -1, 59],
[5, 0, 56],
[7, 0, 40],
[8, 0, 35],
[11, -5, 163],
[44, 6, 41],
[29, -1, 61],
[23, -7, 79],
[9, 3, 254],
[34, -1, 67],
[8, 2, 127],
[18, 3, 127],
[17, -1, 134],
[17, 5, 61],
[32, 4, 127],
[32, 12, 131],
[61, 10, 68],
[17, 7, 241],
[8, 2, 173],
[24, 6, 59],
[19, -8, 76],
[32, 4, 173],
[32, 12, 177],
[37, -10, 40],
[37, 17, 157],
[57, -3, 97],
[19, -3, 291],
[71, 35, 95],
[76, 22, 79],
[59, 12, 96],
[27, 3, 22],
[23, 6, 27],
[11, -3, 54],
[19, -2, 31],
[5, -1, 53],
[15, 6, 20],
[13, 3, 21],
[7, 3, 39],
[13, 4, 136],
[43, -21, 51],
[17, -4, 104],
[47, 9, 39],
[8, 2, 683],
[24, 6, 229],
[32, 4, 683],
[32, 12, 687],
[59, 26, 104],
[40, -10, 139],
[56, -14, 101],
[43, 1, 127],
[101, -28, 224],
[129, -45, 185],
[53, -23, 113],
[37, -4, 148],
[37, -8, 592],
[193, 82, 148],
[59, -7, 371],
[96, -12, 229],
[159, 60, 160],
[53, 7, 413],
[43, -2, 508],
[111, 45, 215],
[113, -46, 212],
[139, 20, 160],
[127, 2, 172],
[96, 36, 241],
[18, 3, 118],
[26, -11, 86],
[5, 2, 124],
[20, 2, 31],
[17, 8, 40],
[19, -7, 35],
[8, 2, 29],
[11, -5, 23],
[33, 12, 32],
[32, 4, 29],
[23, 10, 44],
[11, 1, 83],
[18, 3, 298],
[26, 1, 206],
[62, 15, 90],
[46, -21, 126],
[1, 0, 232],
[4, 2, 59],
[9, 3, 59],
[18, 6, 31],
[9, -3, 233],
[36, 6, 59],
[31, 12, 72],
[37, 13, 61],
[16, 4, 59],
[8, -4, 31],
[31, 8, 32],
[8, 0, 29],
[7, -2, 32],
[17, -1, 13],
[17, -2, 52],
[13, -2, 68],
[7, 3, 127],
[28, -10, 35],
[34, 3, 54],
[38, 15, 54],
[17, 2, 188],
[47, 2, 68],
[37, 8, 88],
[44, 14, 77],
[31, -1, 103],
[11, 3, 291],
[33, 3, 97],
[51, 15, 67],
[29, -11, 37],
[11, 4, 88],
[19, -6, 52],
[13, -6, 76],
[4, 2, 331],
[1, 0, 1320],
[3, 0, 440],
[5, 0, 264],
[11, 0, 120],
[33, 0, 40],
[24, 0, 55],
[8, 0, 165],
[15, 0, 88],
[12, -6, 113],
[16, 4, 331],
[20, 10, 71],
[41, -19, 41],
[40, -20, 43],
[41, 3, 129],
[24, -12, 61],
[8, -4, 167],
[61, -24, 96],
[32, 8, 167],
[71, -20, 80],
[37, -14, 148],
[48, 12, 113],
[43, -3, 123],
[37, 7, 37],
[18, 3, 94],
[14, 5, 122],
[11, 2, 52],
[13, 2, 44],
[5, -1, 37],
[11, -5, 19],
[7, -1, 239],
[28, 6, 61],
[31, 8, 56],
[37, 17, 53],
[7, -1, 79],
[21, 6, 28],
[11, 3, 51],
[17, 3, 33],
[7, 2, 292],
[28, 2, 73],
[35, 5, 59],
[41, 16, 56],
[21, -9, 101],
[13, 1, 157],
[39, 12, 56],
[43, -14, 52],
[68, 30, 131],
[17, 4, 472],
[37, 13, 221],
[71, -21, 119],
[59, -4, 136],
[79, -34, 116],
[29, 5, 277],
[89, 25, 97],
[18, 3, 82],
[17, 2, 76],
[19, 2, 68],
[13, -5, 101],
[31, 13, 47],
[1, 0, 168],
[4, 2, 43],
[12, -6, 17],
[16, 4, 43],
[13, 1, 13],
[8, -4, 23],
[13, 2, 52],
[23, 8, 32],
[17, -5, 41],
[3, 0, 56],
[7, 0, 24],
[8, 0, 21],
[9, 3, 134],
[26, 5, 47],
[8, 2, 67],
[18, 3, 67],
[13, 5, 94],
[13, 1, 41],
[32, 12, 71],
[32, 4, 67],
[41, -2, 52],
[13, 2, 164],
[26, 3, 54],
[34, -13, 46],
[5, -2, 32],
[11, -3, 15],
[11, 5, 59],
[15, -6, 44],
[5, -1, 125],
[20, 6, 33],
[9, 3, 38],
[8, 2, 19],
[19, 3, 18],
[23, -11, 31],
[19, 4, 32],
[7, -3, 343],
[28, 10, 89],
[56, 24, 53],
[43, 4, 56],
[11, -1, 251],
[44, 10, 65],
[43, -11, 67],
[52, -10, 55],
[13, -3, 213],
[39, -3, 71],
[33, 12, 88],
[29, 13, 101],
[1, 0, 520],
[4, 2, 131],
[9, 3, 131],
[18, 6, 67],
[9, -3, 521],
[36, 6, 131],
[23, -7, 53],
[31, -15, 45],
[31, 1, 151],
[45, 15, 109],
[72, -24, 73],
[53, 14, 92],
[67, -12, 72],
[23, -9, 207],
[16, 4, 131],
[23, 3, 23],
[20, 10, 31],
[31, -11, 71],
[8, -4, 67],
[32, -8, 67],
[23, -6, 92],
[13, 0, 40],
[5, 0, 104],
[8, 0, 65],
[8, 2, 17],
[7, -1, 19],
[21, -9, 29],
[17, 4, 32],
[19, -2, 28],
[7, -2, 76],
[5, 2, 28],
[7, 2, 20],
[13, 6, 156],
[39, 6, 52],
[29, -3, 69],
[23, -3, 87],
[18, 3, 58],
[14, 1, 74],
[13, 2, 268],
[52, 2, 67],
[41, -13, 89],
[23, 4, 152],
[61, -27, 69],
[39, -15, 95],
[57, -15, 65],
[19, 4, 184],
[11, -5, 115],
[29, 6, 44],
[17, -1, 73],
[23, -5, 55],
[1, 0, 120],
[4, 2, 31],
[13, -6, 12],
[16, 4, 31],
[11, -1, 11],
[8, -4, 17],
[11, -2, 44],
[17, 8, 32],
[13, 1, 37],
[3, 0, 40],
[5, 0, 24],
[8, 0, 15],
[44, 14, 329],
[11, -3, 1299],
[33, -3, 433],
[115, -30, 132],
[55, -25, 271],
[77, 14, 188],
[79, -16, 184],
[109, 33, 141],
[88, 36, 177],
[59, -23, 251],
[89, 7, 161],
[88, -8, 163],
[23, 7, 623],
[69, -30, 220],
[92, -30, 165],
[47, 14, 308],
[44, 6, 249],
[11, -5, 995],
[33, -6, 332],
[87, 39, 143],
[55, -5, 199],
[77, 28, 152],
[95, -10, 116],
[57, 9, 193],
[19, 9, 579],
[61, -11, 181],
[88, -16, 127],
[67, 1, 163],
[76, -10, 145],
[88, -28, 133],
[29, -10, 380],
[83, -6, 132],
[18, 3, 46],
[50, 5, 46],
[38, -9, 62],
[10, -1, 82],
[13, 2, 668],
[52, 2, 167],
[43, 7, 203],
[104, 24, 89],
[65, 15, 137],
[79, -22, 116],
[91, 28, 104],
[29, -7, 301],
[4, 2, 211],
[1, 0, 840],
[3, 0, 280],
[5, 0, 168],
[7, 0, 120],
[21, 0, 40],
[24, 0, 35],
[8, 0, 105],
[15, 0, 56],
[12, -6, 73],
[16, 4, 211],
[20, 10, 47],
[28, 14, 37],
[31, -11, 31],
[37, -9, 93],
[24, -12, 41],
[8, -4, 107],
[41, 17, 89],
[32, -8, 107],
[47, -20, 80],
[29, 2, 116],
[48, 12, 73],
[31, 9, 111],
[29, -1, 29],
[22, -5, 25],
[19, 8, 31],
[8, 2, 11],
[11, 5, 50],
[17, 6, 33],
[5, 1, 17],
[15, -3, 23],
[11, 4, 32],
[17, 2, 20],
[5, 2, 68],
[1, 0, 88],
[4, 2, 23],
[9, 3, 23],
[13, 6, 18],
[9, -3, 89],
[23, 6, 36],
[13, -1, 61],
[19, -5, 43],
[16, 4, 23],
[8, -4, 13],
[13, -5, 29],
[8, 0, 11],
#//, dimension, 3:, 794, lattices],
[1, 0, 2, 0, 0, 3],
[2, 0, 5, 0, 0, 15],
[3, 1, 3, 1, 1, 11],
[4, 2, 7, 0, 3, 7],
[2, 0, 4, 1, 1, 6],
[4, 1, 4, 0, 0, 6],
[2, 1, 2, 1, 1, 4],
[2, 1, 4, 0, 1, 4],
[1, 0, 1, 0, 0, 21],
[2, 1, 2, 0, 0, 15],
[1, 0, 6, 0, 3, 21],
[1, 0, 6, 0, 3, 9],
[1, 0, 1, 0, 0, 5],
[1, 0, 1, 0, 0, 3],
[1, 0, 2, 0, 1, 3],
[6, 1, 6, 2, -2, 10],
[4, 0, 6, 1, 3, 10],
[2, 1, 2, 0, 0, 2],
[4, 1, 4, 0, 0, 10],
[4, 1, 14, 1, 3, 14],
[1, 0, 2, 0, 1, 2],
[1, 0, 2, 0, 1, 18],
[1, 0, 2, 0, 1, 6],
[2, 0, 2, 0, 0, 3],
[1, 0, 2, 0, 0, 6],
[2, 0, 5, 0, 0, 6],
[2, 0, 3, 0, 1, 5],
[1, 0, 2, 0, 0, 5],
[1, 0, 1, 0, 0, 2],
[1, 0, 1, 0, 0, 6],
[1, 0, 1, 0, 0, 1],
[2, 0, 3, 1, 0, 7],
[2, 1, 3, 0, 0, 3],
[3, 0, 3, 0, 0, 7],
[2, 1, 2, 0, 0, 5],
[5, 0, 6, 0, 1, 6],
[2, 1, 2, 1, 1, 3],
[2, 1, 3, 0, 1, 5],
[1, 0, 3, 0, 0, 30],
[2, 0, 2, 1, 0, 8],
[4, 1, 4, 2, 2, 10],
[2, 0, 2, 1, 0, 4],
[2, 1, 4, 1, 1, 10],
[2, 1, 2, 0, 0, 6],
[2, 1, 8, 0, 0, 30],
[4, 1, 4, 1, -1, 4],
[2, 1, 4, 0, 0, 14],
[4, 1, 10, 1, -3, 10],
[1, 0, 2, 0, 0, 10],
[1, 0, 3, 0, 0, 10],
[1, 0, 3, 0, 1, 5],
[3, -1, 3, 0, 0, 3],
[1, 0, 5, 0, 1, 5],
[1, 0, 3, 0, 0, 6],
[3, 0, 4, 0, 2, 7],
[1, 0, 9, 0, 3, 9],
[2, 0, 3, 0, 0, 6],
[2, 0, 3, 0, 0, 9],
[1, 0, 3, 0, 0, 18],
[2, 0, 6, 0, 0, 9],
[3, 0, 4, 0, 2, 19],
[1, 0, 12, 0, -6, 21],
[8, 4, 11, 0, 0, 24],
[8, 0, 15, 0, -3, 15],
[1, 0, 6, 0, 0, 18],
[3, 0, 8, 0, 4, 11],
[5, -1, 5, 0, 0, 9],
[4, 2, 19, 0, 0, 24],
[4, 2, 7, 0, 0, 72],
[8, 0, 9, 0, -3, 9],
[5, -1, 5, 0, 0, 24],
[4, -2, 7, 0, 0, 8],
[3, -1, 3, 0, 0, 24],
[1, 0, 10, 0, 0, 30],
[5, 0, 8, 0, 4, 17],
[7, -3, 7, 0, 0, 15],
[6, 0, 5, 0, 0, 15],
[3, 0, 10, 0, 0, 30],
[11, 1, 11, 0, 0, 15],
[5, 0, 21, 0, -9, 21],
[7, -1, 13, 0, 0, 15],
[3, 0, 11, 0, 3, 9],
[7, 0, 15, -2, 0, 52],
[13, -1, 22, -1, -8, 22],
[9, -3, 11, 0, 0, 30],
[7, 0, 6, 1, 0, 13],
[36, 18, 39, -12, -6, 44],
[11, 5, 35, 0, 0, 120],
[7, 0, 24, -2, 0, 52],
[19, 7, 19, 2, 2, 28],
[9, 0, 12, -3, -6, 14],
[3, 0, 11, 0, -5, 35],
[1, 0, 12, 0, -6, 33],
[3, 0, 4, 0, -2, 11],
[3, 0, 4, 0, -2, 31],
[1, 0, 13, 0, 6, 12],
[2, 0, 6, 0, 0, 15],
[12, 6, 33, 0, 0, 40],
[12, 6, 13, 0, 0, 120],
[8, -4, 17, 0, 0, 24],
[4, -2, 31, 0, 0, 40],
[8, 0, 11, 0, -1, 11],
[8, 0, 24, 0, -12, 21],
[4, 2, 11, 0, 0, 120],
[8, -4, 7, 0, 0, 24],
[12, 4, 12, 6, -2, 15],
[5, -2, 12, -2, -2, 12],
[5, -2, 8, -2, 2, 8],
[5, 1, 29, 1, 5, 29],
[8, 2, 11, 4, 1, 23],
[4, 0, 15, -2, -6, 16],
[8, 2, 11, -4, -1, 11],
[15, 3, 23, 6, -10, 44],
[4, -1, 10, 1, -1, 10],
[5, 1, 17, 2, -8, 68],
[20, 2, 17, 10, 1, 257],
[10, 4, 10, 5, 2, 34],
[10, -2, 34, 5, -1, 34],
[10, -1, 10, 2, -2, 16],
[16, 0, 15, -8, 3, 55],
[2, -1, 8, -1, 2, 26],
[13, -1, 13, -3, -3, 33],
[14, 0, 12, -7, -3, 20],
[33, -6, 52, -6, -4, 52],
[14, -7, 26, -7, 8, 38],
[2, -1, 26, 0, -3, 30],
[11, 4, 32, 2, 16, 92],
[4, -1, 16, 1, 5, 16],
[18, 9, 22, 6, -4, 16],
[6, 0, 10, 3, 1, 10],
[6, -1, 6, 1, 1, 34],
[2, -1, 6, 0, 2, 16],
[17, -2, 20, -1, 10, 33],
[11, -3, 11, -1, 1, 19],
[8, 4, 13, -2, -1, 17],
[5, 1, 5, -1, 1, 17],
[20, 4, 20, -2, 2, 17],
[7, 1, 19, 3, -9, 39],
[8, -2, 11, 0, 3, 15],
[11, -4, 32, -5, 4, 59],
[4, 1, 10, -1, 2, 16],
[13, -3, 21, -4, 6, 52],
[52, 18, 57, -12, 6, 84],
[14, -4, 20, 1, -5, 26],
[14, 1, 26, 6, -9, 78],
[10, 2, 16, -3, -6, 18],
[12, -6, 14, 3, 4, 20],
[19, 2, 28, 1, 14, 139],
[17, 4, 32, 2, 16, 52],
[14, -1, 26, 1, 7, 26],
[6, -3, 10, 0, -2, 16],
[14, -3, 14, 2, -2, 16],
[2, -1, 10, 0, -1, 14],
[6, -3, 10, -3, -2, 10],
[3, 0, 8, 0, 2, 8],
[4, -1, 10, -2, -4, 10],
[6, -3, 14, 0, -5, 20],
[10, -5, 10, -2, 4, 16],
[5, -2, 8, 1, -4, 17],
[12, -6, 13, 0, 5, 25],
[5, 1, 29, 2, -14, 68],
[25, 0, 48, 10, -24, 52],
[6, 3, 14, 3, 4, 74],
[4, 0, 15, -2, 0, 16],
[12, 6, 15, 6, 3, 23],
[1, 0, 4, 0, -2, 16],
[5, 0, 8, 0, 2, 8],
[4, 2, 5, 2, 1, 61],
[20, 10, 17, 10, 5, 25],
[13, 4, 32, 2, 16, 68],
[19, -8, 16, -4, 8, 64],
[39, -6, 44, -6, 4, 44],
[8, -2, 13, 4, -1, 17],
[4, 1, 14, -1, 1, 14],
[11, 1, 11, -3, -3, 39],
[10, 0, 12, -5, -3, 22],
[10, -5, 22, 0, -6, 48],
[14, 1, 14, 2, -2, 16],
[2, 0, 30, -1, -15, 38],
[2, 0, 8, -1, -4, 10],
[6, 0, 10, -3, -5, 14],
[2, 1, 2, 1, 0, 14],
[2, 1, 4, 0, 1, 6],
[3, -1, 3, 1, -1, 3],
[4, -1, 16, 1, -7, 16],
[2, -1, 4, -1, 2, 14],
[4, 0, 10, 1, -5, 14],
[2, 0, 14, -1, 3, 14],
[4, -2, 8, 0, -2, 7],
[8, -4, 7, -2, 1, 23],
[7, 0, 16, 3, -8, 31],
[35, 10, 28, 15, -6, 27],
[10, -5, 14, 0, -2, 16],
[14, -4, 14, -2, 7, 26],
[18, -9, 18, -6, 0, 16],
[8, 4, 11, 2, 1, 23],
[7, 3, 27, -2, 12, 52],
[23, 4, 32, 2, 16, 44],
[27, -6, 28, -3, 14, 187],
[14, 7, 26, -6, -3, 54],
[3, -1, 7, 1, 3, 7],
[3, 1, 11, -1, -3, 11],
[7, -1, 7, 1, 1, 7],
[3, -1, 27, -1, -13, 27],
[7, -2, 12, -1, 6, 103],
[15, 0, 16, -5, -8, 39],
[7, -2, 12, 1, -6, 23],
[4, -2, 11, 0, -5, 15],
[3, -1, 7, -1, -3, 27],
[4, 2, 6, -1, -3, 14],
[6, -2, 14, -3, 1, 14],
[2, -1, 8, 1, 2, 18],
[2, 1, 18, 0, 5, 30],
[4, 1, 4, 1, -1, 14],
[6, -1, 6, -1, 1, 6],
[3, -1, 3, -1, 1, 7],
[2, -1, 6, 1, 0, 10],
[10, -3, 10, -2, -2, 16],
[7, -2, 12, 2, -4, 12],
[8, 2, 7, 4, 1, 15],
[11, -1, 19, 5, 9, 59],
[2, 0, 2, -1, 1, 22],
[4, 0, 4, 2, 2, 23],
[3, 0, 7, 0, 0, 7],
[10, -3, 10, -4, -3, 10],
[12, 6, 17, -6, -3, 17],
[5, 1, 10, 0, 0, 21],
[1, 0, 21, 0, 0, 21],
[4, 2, 22, -2, -1, 22],
[4, 2, 43, -2, -1, 43],
[7, 0, 15, 0, 3, 30],
[3, 0, 14, 0, -7, 35],
[3, 0, 7, 0, 0, 63],
[10, 4, 10, -3, 3, 66],
[12, 0, 28, 6, 14, 73],
[1, 0, 9, 0, 0, 21],
[4, -2, 10, 2, -1, 22],
[4, 0, 36, 2, 18, 31],
[16, -4, 31, 4, 5, 103],
[48, -12, 73, 0, -28, 112],
[10, -4, 16, 1, -4, 22],
[10, -2, 34, 3, -9, 66],
[12, 6, 17, 6, 3, 129],
[14, 0, 12, 7, 6, 38],
[2, -1, 5, 0, 0, 21],
[8, -4, 20, 4, -2, 23],
[2, 0, 18, -1, -9, 26],
[28, 14, 37, 0, 6, 60],
[22, -8, 22, -3, 3, 30],
[10, -2, 20, 1, -10, 26],
[40, -20, 31, -4, 2, 20],
[16, 4, 43, 8, 2, 172],
[12, 0, 12, -6, -6, 13],
[13, -1, 37, 1, 11, 37],
[16, 0, 16, -4, -4, 23],
[17, 5, 41, 6, -18, 68],
[16, -4, 22, -4, 1, 22],
[6, 0, 6, -3, -3, 10],
[6, -3, 10, 3, -4, 22],
[2, 0, 8, -1, 2, 22],
[10, 3, 10, -1, -1, 26],
[3, 0, 10, 0, 5, 10],
[8, 4, 8, 4, 2, 17],
[2, 1, 2, 0, 0, 60],
[2, 0, 6, -1, 3, 17],
[8, 4, 8, 0, 0, 15],
[6, 3, 6, 3, 3, 7],
[9, -3, 11, 3, 4, 11],
[7, 1, 19, -1, -7, 19],
[6, 3, 6, 3, 0, 22],
[6, 3, 7, -3, -4, 19],
[13, -1, 13, 1, -1, 13],
[2, -1, 14, -1, 5, 17],
[10, 5, 13, 5, 4, 22],
[2, -1, 14, -1, -4, 62],
[8, 4, 23, 0, 3, 39],
[27, 0, 40, 9, 20, 43],
[10, 5, 22, 0, -3, 42],
[9, -3, 41, 3, 19, 41],
[24, 0, 45, -12, -15, 61],
[13, 2, 28, -1, -14, 157],
[14, -7, 11, 2, -1, 26],
[7, -1, 19, 3, -3, 18],
[11, -1, 26, -3, 3, 39],
[14, 1, 14, 1, -1, 14],
[6, -3, 34, 0, 5, 70],
[18, -6, 22, -9, 3, 42],
[11, 5, 35, -3, 15, 39],
[19, 2, 28, 5, -2, 67],
[39, 6, 44, -3, 18, 111],
[6, -3, 19, -3, 4, 34],
[7, 1, 13, 3, -6, 42],
[3, 0, 40, 0, 20, 40],
[8, -4, 8, 0, 0, 5],
[1, 0, 40, 0, -20, 40],
[13, -2, 28, 1, -14, 61],
[9, -3, 41, -3, -19, 281],
[5, 0, 24, 0, -12, 56],
[5, 0, 8, 0, -4, 152],
[15, 0, 24, 0, 12, 56],
[8, 0, 15, -4, 0, 152],
[10, 0, 12, -5, -6, 13],
[8, 2, 17, 0, 6, 24],
[2, -1, 17, 0, 6, 24],
[6, 0, 8, -3, -2, 17],
[2, -1, 7, 0, 3, 6],
[4, 0, 10, -2, -5, 11],
[2, -1, 7, 1, -1, 19],
[8, -2, 7, 0, 3, 6],
[8, -2, 7, 2, -1, 19],
[11, -4, 16, -1, 4, 31],
[13, -3, 33, -1, -9, 37],
[11, -4, 11, 3, 3, 14],
[10, -5, 13, 5, -4, 37],
[10, -5, 11, 0, -4, 16],
[13, 2, 13, 1, -1, 22],
[10, 5, 10, 0, 0, 12],
[2, -1, 2, 0, 0, 20],
[4, 0, 10, 0, -5, 10],
[18, -9, 18, 6, -3, 22],
[14, -2, 26, -1, 13, 74],
[6, -3, 14, 0, 0, 20],
[2, 0, 20, -1, 0, 38],
[6, 3, 14, 0, 0, 60],
[2, -1, 38, 0, 0, 60],
[12, -6, 13, 6, -3, 33],
[17, -8, 32, -4, 16, 32],
[32, 16, 32, 0, 12, 21],
[7, 3, 7, 2, -2, 8],
[4, -2, 11, 2, -1, 31],
[11, 1, 19, 1, 3, 19],
[7, -1, 23, -3, -11, 31],
[11, -4, 16, -2, 8, 124],
[33, -12, 48, -6, 24, 52],
[16, -4, 31, 8, -2, 44],
[13, -1, 37, 6, 18, 132],
[6, 0, 15, -3, 0, 14],
[2, 0, 15, -1, 0, 38],
[1, 0, 10, 0, -5, 10],
[5, 0, 6, 0, -3, 14],
[2, 0, 5, -1, 0, 38],
[9, 3, 11, 3, -4, 71],
[7, -1, 13, 3, 6, 18],
[4, 2, 7, -2, -1, 79],
[4, 0, 6, 2, -3, 22],
[6, 0, 13, -3, 0, 21],
[3, 0, 7, 0, 3, 18],
[12, 6, 21, 0, 6, 28],
[10, -4, 10, -3, 3, 18],
[7, -3, 18, 0, 0, 39],
[18, -6, 28, -3, 14, 46],
[28, -12, 72, -6, 36, 57],
[24, 12, 19, -12, -6, 84],
[6, -3, 34, -3, 8, 34],
[2, -1, 7, 0, 0, 39],
[8, -4, 28, 4, -2, 41],
[2, 0, 26, -1, -13, 46],
[2, 0, 12, -1, -6, 10],
[5, -1, 5, 2, 2, 28],
[5, 0, 6, 0, -3, 9],
[4, 2, 7, -2, -1, 31],
[4, 0, 6, 2, -3, 10],
[3, 0, 7, 0, 2, 7],
[2, 0, 3, -1, 0, 23],
[7, 2, 7, 0, 0, 15],
[5, -1, 5, -2, -2, 92],
[2, 0, 12, -1, -6, 26],
[10, 0, 18, -5, -9, 22],
[14, -7, 26, 4, -2, 44],
[25, -5, 25, -10, -10, 28],
[21, 3, 29, -9, 13, 101],
[14, 2, 11, 7, 1, 26],
[2, 0, 15, -1, 0, 23],
[10, 5, 10, -4, -5, 10],
[12, 6, 13, 6, 3, 21],
[8, -4, 17, 4, -2, 92],
[21, 0, 40, -6, -20, 76],
[2, -1, 38, -1, -7, 38],
[10, 5, 34, 5, -2, 46],
[10, 0, 21, -5, 3, 19],
[6, -3, 14, 3, -4, 14],
[2, -1, 6, -1, 1, 6],
[2, 0, 10, -1, -5, 18],
[6, 1, 6, 2, 2, 44],
[18, 3, 18, 9, 9, 22],
[11, 1, 11, -5, 5, 35],
[5, 1, 5, -2, 2, 12],
[8, -4, 12, -4, 2, 17],
[21, -1, 21, -9, 9, 21],
[7, -2, 52, 2, 8, 52],
[7, -1, 13, -1, -2, 13],
[2, -1, 3, 0, 0, 15],
[6, -1, 6, 1, -1, 11],
[1, 0, 5, 0, 0, 5],
[2, 0, 2, -1, 1, 6],
[4, 0, 4, 2, 2, 7],
[4, -2, 11, 2, -1, 11],
[7, 3, 15, -3, 1, 15],
[11, 4, 16, -2, -8, 44],
[16, 4, 31, -4, -11, 71],
[8, -4, 7, -4, 2, 52],
[4, 0, 20, -2, -10, 31],
[4, -2, 6, -2, 1, 6],
[2, 1, 6, 0, 2, 8],
[6, -1, 6, 3, -3, 14],
[6, 2, 14, -1, 3, 26],
[2, 0, 20, -1, -10, 18],
[4, -2, 6, 2, -1, 26],
[2, 0, 5, -1, 0, 13],
[1, 0, 5, 0, 0, 25],
[1, 0, 1, 0, 0, 12],
[1, 0, 3, 0, 0, 4],
[2, 0, 2, -1, 1, 4],
[3, 0, 4, 0, 0, 4],
[1, 0, 4, 0, 0, 12],
[4, 0, 4, 2, 2, 5],
[1, 0, 3, 0, 0, 3],
[1, 0, 3, 0, 0, 12],
[3, 0, 4, 0, 0, 12],
[3, 0, 3, 0, 0, 4],
[4, 2, 7, -2, -1, 7],
[4, -1, 4, -2, -1, 4],
[1, 0, 12, 0, 0, 12],
[2, 0, 3, -1, 0, 5],
[1, 0, 3, 0, 0, 9],
[4, 0, 12, 2, 6, 13],
[1, 0, 9, 0, 0, 12],
[3, 0, 4, 0, 0, 36],
[4, -2, 4, -1, 2, 10],
[4, 1, 10, 0, -3, 12],
[16, -4, 13, 4, -1, 37],
[5, 2, 8, 0, 0, 12],
[3, 0, 8, 0, -4, 20],
[2, -1, 5, 0, 0, 12],
[3, 0, 5, 0, -2, 8],
[2, -1, 8, -1, 2, 8],
[5, -1, 5, -2, -2, 20],
[5, -2, 8, -1, 4, 14],
[12, 6, 23, 0, -8, 32],
[4, 2, 13, 0, 0, 48],
[7, -1, 7, 0, 0, 16],
[4, -1, 4, -1, 1, 10],
[2, 1, 4, -1, -2, 8],
[7, -3, 15, 2, 6, 28],
[5, 1, 13, 1, -3, 13],
[3, 0, 7, 0, -1, 7],
[1, 0, 4, 0, -2, 13],
[2, -1, 3, 0, 0, 5],
[1, 0, 8, 0, 4, 12],
[2, -1, 4, 1, -2, 4],
[3, -1, 3, -1, -1, 11],
[1, 0, 3, 0, 1, 7],
[2, 1, 3, 0, 0, 4],
[3, 0, 4, -1, 0, 7],
[3, -1, 7, 0, 0, 20],
[2, -1, 3, 0, 0, 20],
[3, 1, 6, 1, -2, 6],
[3, -1, 7, -1, -3, 22],
[3, 0, 5, 1, 0, 7],
[8, -4, 7, -4, 2, 12],
[2, -1, 8, -1, 3, 8],
[5, 0, 8, 0, -4, 12],
[4, 2, 13, -2, -5, 29],
[20, 10, 17, 10, 1, 33],
[2, 1, 2, 0, 0, 8],
[2, 1, 4, 1, 0, 4],
[1, 0, 4, 0, 2, 4],
[4, -2, 10, -1, 5, 16],
[5, 2, 8, -1, -4, 29],
[10, 3, 18, -4, 6, 16],
[9, 3, 17, 3, -7, 113],
[4, 2, 5, -2, -1, 13],
[1, 0, 16, 0, 8, 16],
[3, 0, 4, 0, -2, 4],
[7, -1, 7, 3, 3, 15],
[3, 0, 16, 0, -8, 16],
[5, 1, 5, -1, 1, 5],
[4, -1, 4, -1, 1, 4],
[5, 2, 20, -2, 4, 20],
[9, -3, 17, 3, 7, 17],
[4, -2, 7, 0, 3, 15],
[16, 8, 19, -8, 2, 28],
[2, 1, 8, 0, -3, 12],
[2, 1, 14, -1, 4, 26],
[4, -1, 4, -2, 2, 16],
[6, -3, 6, 3, 0, 10],
[2, 0, 6, -1, 3, 8],
[2, -1, 2, 0, 0, 24],
[3, -1, 3, -1, -1, 7],
[2, 1, 3, -1, -1, 3],
[1, 0, 8, 0, 4, 8],
[2, 1, 2, 0, 0, 4],
[2, -1, 2, 0, 0, 3],
[2, 0, 9, -1, 0, 14],
[8, 0, 9, -4, 0, 56],
[2, -1, 14, 0, 0, 36],
[5, -1, 5, -2, -2, 8],
[2, -1, 2, 0, 0, 12],
[2, -1, 5, -1, -1, 5],
[3, 0, 8, 0, -4, 8],
[2, -1, 2, 0, 0, 9],
[1, 0, 6, 0, -3, 6],
[4, 2, 7, 2, 1, 19],
[1, 0, 24, 0, -12, 24],
[4, 2, 7, -2, 2, 7],
[4, 0, 6, 0, -3, 6],
[2, 0, 3, -1, 0, 14],
[3, 0, 8, 0, -4, 56],
[2, 0, 12, -1, 0, 14],
[7, -3, 15, 1, 3, 19],
[7, 2, 7, 1, -1, 10],
[7, 3, 6, -3, -3, 15],
[16, -4, 19, 8, -2, 28],
[7, -3, 15, 2, 6, 76],
[8, -4, 8, 4, -2, 11],
[2, -1, 2, 0, 0, 36],
[8, -4, 8, 0, 0, 9],
[2, 0, 6, -1, 3, 11],
[8, 2, 11, -2, -5, 23],
[2, -1, 11, 1, -5, 23],
[6, 0, 8, -3, -2, 11],
[11, 3, 27, 4, -12, 32],
[15, -3, 23, 3, -7, 23],
[5, 2, 8, 1, -2, 17],
[2, -1, 5, -1, 2, 17],
[5, -2, 5, 2, -2, 8],
[2, 1, 3, 0, -1, 10],
[3, 0, 3, 1, 1, 6],
[3, 1, 7, -1, -3, 11],
[9, -3, 17, 3, -1, 17],
[5, -2, 20, 1, -10, 29],
[7, 2, 12, 2, -4, 12],
[3, 1, 11, 1, -5, 27],
[1, 0, 8, 0, 4, 72],
[2, 0, 4, 1, 0, 18],
[7, 0, 6, 0, 1, 6],
[2, -1, 18, 0, 0, 35],
[7, 0, 24, 0, 4, 24],
[6, 1, 6, 0, 0, 28],
[2, -1, 18, 0, 0, 140],
[6, 1, 6, 0, 0, 20],
[8, 0, 35, -4, 0, 72],
[5, 0, 24, 0, 4, 24],
[1, 0, 8, 0, 4, 24],
[2, 0, 4, 1, 0, 6],
[2, -1, 6, 0, 0, 11],
[2, -1, 6, 0, 0, 44],
[8, 0, 11, -4, 0, 24],
[5, -1, 5, 0, 0, 8],
[3, 0, 8, 0, 0, 8],
[8, 4, 7, -4, -3, 7],
[1, 0, 4, 0, 0, 6],
[1, 0, 6, 0, 0, 6],
[4, 2, 7, 0, 0, 24],
[2, 0, 3, 0, 0, 12],
[2, 0, 3, 0, 0, 3],
[4, 2, 13, -2, -1, 13],
[1, 0, 24, 0, 0, 24],
[3, 0, 4, 0, -2, 10],
[2, 0, 3, 0, 0, 18],
[1, 0, 6, 0, 0, 9],
[8, 0, 12, 4, 6, 23],
[3, 0, 8, 0, 0, 72],
[23, -8, 32, -11, 8, 47],
[4, -2, 7, 2, -1, 10],
[1, 0, 9, 0, 0, 24],
[7, 1, 10, 3, -3, 15],
[12, 6, 13, 0, -4, 16],
[3, 0, 16, 0, -8, 40],
[6, 0, 5, 0, 2, 8],
[2, -1, 5, 0, 0, 6],
[7, -1, 7, 3, 3, 39],
[2, -1, 5, 0, 0, 24],
[5, -1, 8, -2, 4, 8],
[2, -1, 11, 1, 1, 11],
[5, 2, 8, 0, 0, 24],
[8, -2, 11, -2, -1, 11],
[15, -3, 23, -6, -2, 44],
[11, -4, 32, -2, -8, 44],
[8, -2, 11, -4, 4, 44],
[11, -3, 15, 1, 3, 23],
[7, -1, 7, 2, -2, 10],
[3, 0, 10, 0, 4, 16],
[5, 0, 24, -1, 0, 29],
[9, 3, 17, 0, 0, 24],
[11, 1, 11, 4, -4, 32],
[15, -3, 15, -6, 6, 20],
[6, 0, 5, 0, -1, 29],
[6, 0, 9, 0, 3, 17],
[13, 3, 21, -2, -6, 28],
[7, -2, 28, -3, -6, 39],
[9, 3, 11, -3, 1, 11],
[5, 2, 14, -2, -2, 14],
[15, 6, 20, 0, 8, 56],
[7, -2, 10, -2, 4, 28],
[7, -1, 13, -3, 3, 21],
[11, -5, 35, 2, -14, 44],
[16, 4, 13, 8, 2, 52],
[7, 1, 23, 1, -9, 23],
[5, -1, 5, 0, 0, 12],
[5, -2, 5, 2, 1, 5],
[3, 0, 8, 0, 0, 12],
[3, 0, 5, 0, -1, 5],
[3, 0, 3, 0, 0, 8],
[1, 0, 1, 0, 0, 24],
[5, 0, 12, -2, 0, 20],
[1, 0, 4, 0, -2, 7],
[4, 0, 7, 0, 3, 15],
[1, 0, 4, 0, 0, 24],
[5, -2, 5, 1, -1, 14],
[5, 1, 17, -1, 7, 17],
[2, 0, 2, -1, -1, 7],
[8, 0, 8, 2, -2, 7],
[2, 0, 8, -1, -2, 7],
[11, -1, 19, -4, -4, 32],
[17, -2, 20, 3, -6, 57],
[20, 10, 17, -4, -2, 20],
[5, -2, 20, 0, 0, 48],
[4, 0, 4, -2, 0, 7],
[7, -3, 15, 0, 0, 16],
[11, -3, 11, 4, -4, 16],
[4, 0, 6, 2, 0, 7],
[1, 0, 6, 0, 0, 24],
[5, -1, 5, 0, 0, 48],
[8, 0, 12, 4, 6, 17],
[3, 0, 8, 0, 0, 48],
[8, 0, 12, 0, 6, 15],
[4, 2, 5, 0, 0, 24],
[1, 0, 16, 0, 0, 24],
[17, -8, 32, -5, 8, 41],
[4, -2, 11, -2, 3, 11],
[11, 4, 16, -5, 4, 43],
[4, -2, 7, 0, 0, 16],
[2, 0, 3, 0, 0, 48],
[2, 0, 12, 0, 6, 15],
[2, 0, 3, 0, 0, 8],
[4, 2, 5, 0, 0, 6],
[1, 0, 6, 0, 0, 16],
[5, -1, 13, 0, 0, 24],
[11, -1, 11, -4, -4, 16],
[8, -4, 17, -4, 5, 41],
[8, 0, 15, 0, -3, 39],
[7, 3, 15, 0, 0, 24],
[3, 0, 8, 0, 4, 14],
[16, -4, 13, 4, -1, 13],
[5, -1, 5, 2, 2, 14],
[2, 0, 5, 0, 1, 5],
[8, 4, 7, 0, 2, 20],
[1, 0, 10, 0, 2, 10],
[5, 0, 8, 2, 0, 20],
[4, 2, 5, 2, 1, 7],
[7, 3, 15, -2, 6, 20],
[5, -1, 13, 2, 6, 28],
[5, 0, 8, -1, 4, 7],
[5, -1, 7, -1, -3, 13],
[7, -2, 20, -1, -2, 23],
[7, -2, 10, -2, -2, 10],
[13, -3, 21, 5, -3, 37],
[5, -2, 14, -2, -4, 20],
[15, 6, 20, 6, 4, 20],
[5, -2, 20, 1, -10, 53],
[4, 2, 11, 0, 4, 40],
[2, 0, 5, 0, 2, 20],
[6, 0, 7, 0, 3, 15],
[12, 6, 17, 6, 9, 33],
[8, 4, 7, 0, 2, 12],
[3, 0, 8, -1, 0, 19],
[3, 1, 5, 0, 0, 14],
[12, 6, 17, 4, 2, 20],
[3, -1, 5, 0, 0, 7],
[5, 2, 12, 0, 0, 56],
[3, 0, 7, 1, 0, 19],
[5, -1, 10, -1, -4, 10],
[3, 0, 4, 1, -2, 6],
[1, 0, 5, 0, 2, 12],
[1, 0, 5, 0, 0, 10],
[3, 1, 3, -1, 1, 6],
[1, 0, 5, 0, 0, 8],
[1, 0, 5, 0, 0, 40],
[4, -2, 6, -2, 1, 11],
[3, -1, 6, -1, 3, 11],
[6, -1, 11, 2, 3, 14],
[2, 0, 5, 0, 0, 10],
[8, 4, 17, -4, -7, 17],
[5, 0, 8, 0, 0, 40],
[1, 0, 8, 0, 0, 40],
[4, 0, 8, -2, -4, 13],
[17, 8, 32, 3, -8, 57],
[16, 4, 13, 4, 5, 29],
[3, -1, 3, 0, 0, 4],
[1, 0, 1, 0, 0, 8],
[2, -1, 3, 0, 1, 2],
[1, 0, 2, 0, 0, 2],
[1, 0, 3, 0, -1, 3],
[1, 0, 4, 0, 0, 8],
[3, 0, 4, 1, 0, 11],
[3, -1, 3, 0, 0, 8],
[1, 0, 8, 0, 0, 8],
[1, 0, 2, 0, 0, 4],
[4, 2, 5, -2, -1, 5],
[5, -1, 13, 2, 6, 20],
[4, 2, 5, 0, 0, 8],
[1, 0, 8, 0, 0, 16],
[3, -1, 3, 0, 0, 16],
[1, 0, 2, 0, 0, 8],
[4, 2, 7, -2, -3, 7],
[2, 0, 3, 0, -1, 3],
[5, -1, 5, -2, 2, 12],
[1, 0, 6, 0, -2, 6],
[3, 0, 8, 1, 0, 11],
[3, -1, 3, -1, -1, 5],
[3, -1, 5, 1, -1, 5],
[3, 1, 11, 1, -5, 19],
[5, -2, 12, -2, -4, 12],
[3, 1, 5, 0, -2, 10],
[5, -2, 12, -2, 4, 20],
[4, 2, 7, 2, 3, 23],
[2, 0, 3, 0, 1, 11],
[7, -3, 15, 1, -5, 23],
[1, 0, 2, 0, 0, 16],
[2, 0, 4, 0, 2, 5],
[8, 4, 7, -4, -3, 15],
[5, 0, 8, 1, 0, 13],
[2, -1, 3, 1, -1, 7],
[3, 1, 7, -1, 1, 7],
[7, 2, 12, 2, -4, 28],
[7, -1, 7, -2, -2, 12],
[3, 1, 11, 0, 0, 16],
[1, 0, 1, 0, 0, 4],
[1, 0, 4, 0, 0, 4],
[2, 1, 2, -1, 0, 2],
[3, -1, 3, -1, -1, 3],
[2, -1, 5, 0, 0, 9],
[1, 0, 1, 0, 0, 9],
[1, 0, 2, 0, -1, 5],
[1, 0, 9, 0, 0, 9],
[4, 2, 10, -2, -1, 10],
[4, 2, 19, -2, -1, 19],
[16, 4, 19, 8, 2, 76],
[10, -1, 10, -4, 4, 16],
[3, -1, 3, 1, 1, 19],
[2, 0, 4, 1, 2, 6],
[2, 0, 2, -1, 1, 10],
[4, 0, 4, 2, 2, 11],
[11, -4, 16, 4, 0, 16],
[2, 0, 8, -1, -2, 10],
[8, 4, 11, -4, -2, 20],
[2, -1, 14, 1, 4, 14],
[3, 1, 11, 1, -5, 11],
[2, 1, 2, -1, -1, 6],
[4, 2, 5, 0, 0, 16],
[1, 0, 5, 0, 2, 4],
[3, 1, 7, -1, -3, 7],
[2, 1, 2, 1, 0, 10],
[2, 1, 3, 0, 1, 6],
[5, -1, 5, 1, -1, 5],
[3, -1, 5, -1, -2, 5],
[2, 0, 5, -1, -1, 7],
[7, 2, 7, -1, 1, 13],
[10, 3, 18, -3, -9, 18],
[13, -2, 28, 2, 8, 28],
[10, 2, 13, -5, -1, 34],
[19, 3, 27, 8, -12, 136],
[10, -5, 34, 4, -2, 52],
[5, 0, 8, -2, -4, 28],
[2, -1, 10, -1, 2, 14],
[5, -1, 10, -1, 3, 10],
[10, 3, 10, -2, -2, 20],
[20, 10, 19, 6, 3, 27],
[6, 1, 6, -1, 1, 6],
[3, 1, 19, 1, -9, 19],
[5, -2, 12, 1, -6, 17],
[5, -2, 5, 1, 1, 10],
[3, 1, 5, 1, -2, 26],
[2, -1, 11, -1, 4, 18],
[2, -1, 18, 0, 7, 42],
[8, 0, 21, -4, 7, 37],
[5, 2, 12, 1, 6, 101],
[6, -2, 10, 3, -1, 26],
[5, 1, 10, 1, 3, 17],
[3, -1, 6, 1, -1, 7],
[20, 2, 17, -6, 5, 41],
[7, -2, 12, 1, 2, 23],
[5, -2, 10, 1, -5, 14],
[5, 0, 8, 2, 4, 12],
[2, -1, 6, 1, 2, 10],
[10, -5, 14, -4, 2, 20],
[11, 5, 19, 3, -7, 51],
[1, 0, 4, 0, 2, 8],
[2, 1, 6, 1, 2, 6],
[2, 0, 14, -1, 7, 18],
[4, 2, 5, -2, -1, 29],
[4, 0, 7, -2, 0, 8],
[11, -3, 11, -4, -4, 32],
#//, dimension, 4:, 481, lattices],
[2, 0, 2, 0, 0, 2, 1, 1, 1, 4],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 6],
[2, 1, 3, 1, 0, 3, 0, 1, 1, 6],
[2, 1, 3, 1, 0, 3, 1, 1, 0, 3],
[1, 0, 2, 0, 0, 3, 0, 0, 1, 5],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2],
[2, 1, 2, 0, 0, 6, 0, 0, 3, 12],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 4],
[2, 1, 2, 1, 0, 2, 0, 1, 0, 6],
[2, 1, 2, 0, 0, 4, 0, 0, 1, 4],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 8],
[4, 1, 4, 1, 1, 4, 1, 1, 1, 4],
[2, 0, 2, 1, 0, 4, 1, 1, 0, 6],
[4, 1, 4, 0, 0, 6, 2, 2, 3, 10],
[2, 1, 2, 0, 0, 2, 1, 0, 1, 2],
[2, 1, 2, 1, 0, 2, 0, 1, 0, 4],
[2, 1, 2, 1, 0, 2, 1, 0, 0, 6],
[2, 0, 2, 1, 1, 4, 1, 1, 1, 4],
[2, 1, 4, 0, 2, 4, 0, 1, 2, 6],
[2, 0, 2, 0, 0, 2, 1, 1, 1, 2],
[2, 1, 2, 0, 0, 4, 0, 0, 2, 4],
[2, 0, 2, 1, 1, 6, 1, 1, 1, 6],
[2, 0, 4, 1, 0, 6, 0, 2, 0, 12],
[2, 1, 2, 0, 0, 2, 0, 0, 0, 6],
[4, 2, 4, 0, 0, 6, 2, 1, 3, 10],
[2, 1, 8, 1, -2, 8, 1, 3, 3, 18],
[2, 1, 4, 0, 2, 4, 0, 1, 2, 4],
[2, 1, 2, 1, 0, 4, 0, 1, 1, 4],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 2],
[2, 0, 2, 1, 1, 4, 1, 0, 2, 4],
[4, 2, 4, 1, -1, 4, 1, 2, 1, 10],
[2, 1, 2, 1, 0, 4, 1, 1, 2, 4],
[2, 0, 2, 1, 0, 4, 0, 1, 0, 4],
[2, 1, 4, 0, 1, 4, 1, 1, 2, 8],
[2, 1, 2, 0, 0, 2, 1, 0, 1, 4],
[1, 0, 1, 0, 0, 3, 0, 0, 0, 3],
[1, 0, 2, 0, 1, 3, 0, 0, 0, 5],
[1, 0, 3, 0, 0, 6, 0, 0, 3, 9],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1],
[1, 0, 2, 0, 1, 2, 0, 0, 0, 3],
[1, 0, 2, 0, 0, 3, 0, 1, 0, 3],
[1, 0, 2, 0, 1, 2, 0, 1, 0, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 5],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2],
[1, 0, 3, 0, 1, 3, 0, 1, 1, 3],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 3],
[2, 1, 2, 0, 0, 6, 0, 0, 0, 6],
[2, 1, 2, 1, 0, 2, 1, 0, 0, 4],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 3],
[2, 1, 2, 0, 0, 2, 1, 0, 0, 4],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 3],
[2, 0, 2, 0, 0, 2, 1, 0, 0, 2],
[4, 2, 4, 1, -1, 4, -1, 1, -1, 4],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 2],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 6],
[2, 1, 8, -1, 2, 8, -1, 2, -2, 8],
[4, 2, 6, -2, -1, 6, -2, -1, 1, 6],
[2, 0, 3, 0, 0, 3, 0, 0, 0, 6],
[1, 0, 3, 0, 0, 6, 0, 0, 0, 6],
[2, 0, 3, 0, 0, 6, 0, 0, 0, 12],
[1, 0, 2, 0, 0, 4, 0, 0, 0, 6],
[4, -2, 6, 0, 0, 10, 2, -1, 5, 11],
[2, -1, 5, 1, -2, 5, 1, -2, -1, 17],
[10, 0, 12, 5, -6, 13, 0, -6, 3, 18],
[6, 3, 14, -3, -4, 14, 0, 5, 5, 20],
[12, 6, 13, 6, 8, 28, -6, 2, -8, 28],
[5, 1, 5, 2, -2, 8, -1, 1, -4, 17],
[4, -2, 11, 0, 5, 15, 0, 5, 5, 15],
[3, 1, 3, -1, 1, 7, -1, -1, -3, 7],
[6, 3, 5, 2, 1, 10, -2, -1, 4, 10],
[6, -1, 6, -1, -1, 6, 2, 2, 2, 10],
[5, 2, 12, 2, -2, 12, 2, -2, -2, 12],
[3, 1, 3, 1, 1, 3, 1, -1, -1, 7],
[3, 1, 5, 0, 0, 7, 0, 0, 0, 14],
[1, 0, 1, 0, 0, 3, 0, 0, 1, 3],
[1, 0, 1, 0, 0, 4, 0, 0, 0, 8],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2],
[1, 0, 3, 0, 1, 3, 0, 0, 0, 4],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 8],
[2, 0, 2, 1, -1, 4, -1, 1, 0, 4],
[1, 0, 2, 0, -1, 3, 0, 0, -1, 2],
[1, 0, 4, 0, 0, 4, 0, 0, 0, 8],
[2, -1, 3, 0, 1, 2, 0, 0, 0, 4],
[2, 1, 2, -1, 0, 2, -1, -1, 1, 3],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 8],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 8],
[5, 1, 13, 1, -3, 13, -1, 3, 3, 13],
[2, 1, 2, -1, 0, 3, 0, 0, 1, 5],
[2, -1, 3, 0, -1, 6, 0, 1, 2, 6],
[3, -1, 7, 1, -3, 7, -1, 3, 1, 7],
[5, -1, 5, 1, -1, 5, 1, -1, 1, 5],
[2, -1, 2, -1, 1, 6, 1, 0, -3, 10],
[7, 2, 12, 1, -2, 23, 1, -2, -9, 23],
[3, -1, 6, -1, -2, 6, 1, -1, -1, 7],
[3, 0, 4, -1, 0, 7, 1, 0, 1, 7],
[2, 1, 4, -1, -2, 4, -1, -2, 0, 8],
[3, -1, 3, 1, 1, 11, 0, 0, -4, 8],
[2, -1, 3, 0, 0, 4, 1, -1, 0, 7],
[7, -1, 7, -2, -2, 12, 0, 0, 0, 16],
[1, 0, 2, 0, 0, 4, 0, 0, 0, 4],
[3, -1, 3, 0, 0, 8, 0, 0, 0, 8],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 4],
[4, 2, 5, -2, -1, 5, 0, 0, 0, 8],
[1, 0, 8, 0, 0, 8, 0, 0, 0, 8],
[2, 0, 3, 0, -1, 3, 0, -1, -1, 3],
[4, 2, 7, -2, -3, 7, -2, -3, -1, 7],
[2, 0, 2, 0, 1, 2, 0, -1, 0, 2],
[3, -1, 3, 1, 1, 3, 1, 1, 1, 3],
[2, -1, 4, 1, 0, 4, 0, -1, 1, 6],
[1, 0, 4, 0, 2, 4, 0, -2, 0, 4],
[2, 1, 2, -1, -1, 6, 0, 0, 0, 8],
[4, 2, 5, 2, 1, 13, -2, -1, -5, 13],
[2, 0, 2, 0, -1, 2, 0, 1, -1, 6],
[3, -1, 11, -1, -5, 11, -1, 3, 3, 11],
[7, -1, 7, -1, -1, 7, -1, -1, -1, 7],
[2, 1, 2, -1, -1, 4, -1, 0, 1, 4],
[3, -1, 3, -1, 1, 3, -1, 1, 1, 7],
[7, 3, 15, 1, 5, 23, 1, 5, -9, 23],
[3, -1, 3, 1, 1, 5, -1, -1, -1, 5],
[3, 0, 8, 1, 0, 11, 1, 0, -5, 11],
[5, -1, 5, -2, 2, 12, -2, 2, -4, 12],
[1, 0, 6, 0, -2, 6, 0, -2, -2, 6],
[4, 2, 7, 2, 3, 23, 2, 3, -9, 23],
[2, 0, 3, 0, -1, 11, 0, -1, -5, 11],
[5, 2, 12, 2, -4, 12, -2, -4, -4, 20],
[3, -1, 5, 1, -1, 5, 0, 2, 2, 10],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 8],
[2, 0, 2, 0, 0, 3, 0, 0, -1, 3],
[3, -1, 3, -1, -1, 6, 0, 0, -2, 4],
[1, 0, 5, 0, -2, 4, 0, 0, 0, 8],
[5, -1, 5, 0, 0, 8, -2, 2, 0, 12],
[8, 4, 7, -4, -3, 7, 0, -2, 2, 12],
[3, 0, 8, 0, 0, 8, 1, 0, 0, 11],
[1, 0, 3, 0, 1, 3, 0, 1, -1, 5],
[2, 0, 3, 0, 1, 5, 0, 1, 1, 5],
[3, 0, 4, -1, 2, 6, 0, -2, -3, 11],
[8, 4, 7, 0, 2, 12, 0, 2, 4, 20],
[1, 0, 2, 0, 0, 5, 0, 0, -2, 4],
[1, 0, 2, 0, 0, 8, 0, 0, 0, 8],
[4, 2, 7, -2, -3, 7, 0, 0, 0, 16],
[2, 0, 3, 0, -1, 3, 0, 0, 0, 8],
[4, 2, 5, 0, 0, 8, 0, 0, 0, 16],
[2, 0, 4, 0, 2, 5, 0, -2, -1, 5],
[5, 0, 8, -1, 0, 13, -2, 0, -6, 20],
[4, -2, 5, -2, 1, 7, 2, -1, -3, 7],
[8, 4, 7, -4, -3, 15, 0, 2, 6, 20],
[7, 3, 15, 2, -6, 20, 1, 5, -2, 23],
[5, 1, 7, -1, -3, 7, 1, -3, 3, 13],
[2, 0, 4, 0, 2, 5, 0, 0, 0, 16],
[3, 0, 4, 0, 0, 4, -1, 0, 0, 11],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 13],
[6, 0, 14, 0, -7, 14, -3, 0, 0, 12],
[2, -1, 4, 0, 0, 14, 0, 0, -7, 14],
[6, -1, 6, 1, 1, 6, 1, 1, -1, 6],
[4, -1, 16, -1, -5, 16, 1, 5, 5, 16],
[12, 0, 14, 3, -7, 20, -6, 7, -5, 38],
[12, 6, 10, -3, -5, 34, 3, -2, 1, 34],
[6, -1, 6, -2, -2, 10, -1, -1, 5, 34],
[10, -3, 10, 4, 3, 10, 5, 2, 2, 20],
[2, 0, 2, -1, 1, 10, 0, -1, -5, 8],
[2, 0, 4, -1, -2, 6, -1, 1, 0, 6],
[4, -1, 10, 2, -5, 10, -2, -4, -1, 10],
[2, -1, 8, 0, 3, 12, 0, -3, -3, 12],
[2, -1, 8, 0, 0, 10, 0, 0, -5, 10],
[4, -1, 4, -1, 1, 4, -2, -1, 2, 10],
[6, -3, 14, -3, 4, 14, -3, -1, 4, 14],
[2, -1, 8, 0, -3, 12, -1, 2, -6, 26],
[10, 0, 18, -5, -9, 22, -5, 0, 10, 40],
[4, -1, 4, 0, 0, 10, 0, 0, -5, 10],
[12, -3, 12, 0, 0, 10, 0, 0, -5, 10],
[2, -1, 8, 0, 0, 30, 0, 0, -15, 30],
[4, 1, 4, 0, 0, 6, 0, 0, -3, 6],
[6, 3, 14, 0, 5, 20, -3, 1, 10, 74],
[4, 2, 10, -1, -5, 10, -1, 4, -2, 16],
[2, -1, 2, 0, 0, 6, 0, 0, -3, 24],
[10, 5, 14, -4, -2, 20, 4, 2, 3, 20],
[14, 2, 20, -6, 9, 42, -7, -1, 3, 38],
[2, -1, 4, -1, 0, 4, -1, 0, 0, 4],
[2, 1, 2, 1, 1, 6, -1, 0, 1, 6],
[4, -1, 4, -1, -1, 4, -1, -1, -1, 4],
[4, -2, 10, 2, -1, 10, -1, -4, -5, 16],
[2, 0, 2, 0, -1, 4, -1, 0, -1, 4],
[4, -2, 6, -2, 1, 6, 1, 2, 2, 14],
[14, -4, 14, -2, 7, 26, 7, -2, -1, 26],
[4, -1, 4, 1, 1, 14, 1, 1, -6, 14],
[6, -1, 6, 1, -1, 6, -3, 3, 2, 14],
[4, -2, 6, -1, -2, 14, 1, -3, 1, 14],
[2, -1, 8, -1, 3, 18, -1, 3, -7, 18],
[2, 0, 2, -1, 1, 6, -1, 0, 3, 8],
[2, -1, 2, -1, 1, 4, 1, -1, 1, 14],
[4, 1, 10, 1, -3, 10, 1, -3, -3, 10],
[2, 1, 8, 0, -3, 6, 0, 3, 0, 6],
[4, 2, 4, 2, 1, 4, -2, -1, -1, 10],
[2, -1, 2, 1, 0, 6, -1, 1, -3, 6],
[2, 0, 4, 1, 2, 6, 0, -2, -1, 10],
[2, -1, 14, -1, -4, 14, -1, -4, -4, 14],
[2, 0, 2, 0, 0, 2, 1, -1, 1, 6],
[2, 0, 2, -1, -1, 10, -1, -1, 1, 10],
[2, -1, 2, -1, 1, 2, -1, 1, 0, 10],
[4, -2, 10, 2, -1, 10, -2, 1, -1, 10],
[6, -3, 6, 0, 0, 4, 0, 0, 2, 4],
[2, -1, 2, 0, 0, 12, 0, 0, 6, 12],
[6, -3, 6, 0, 0, 4, 0, 0, -2, 28],
[2, 0, 12, 0, -6, 12, -1, 0, 0, 14],
[4, 2, 6, 2, 1, 6, -2, -1, -1, 26],
[2, 0, 10, 0, 0, 10, -1, -5, -5, 18],
[1, 0, 4, 0, 2, 4, 0, 0, 0, 12],
[4, 2, 4, 0, 0, 3, 0, 0, 0, 4],
[1, 0, 3, 0, 0, 4, 0, 0, -2, 4],
[4, -1, 4, -1, 1, 4, 0, 0, 0, 6],
[3, 0, 5, 0, -1, 5, 0, -1, -1, 5],
[5, -1, 5, 1, 1, 5, 0, 0, 0, 12],
[3, 0, 8, 0, -2, 8, 0, -2, 2, 8],
[4, -1, 10, -2, 5, 10, 0, 3, 0, 12],
[8, -2, 11, -2, -1, 11, 0, -3, 3, 15],
[5, -1, 8, -2, 4, 8, 0, -3, 0, 15],
[5, 2, 8, -1, -4, 17, 0, 0, 6, 24],
[2, -1, 4, 1, 0, 4, 1, -2, 2, 8],
[2, 1, 2, 0, 0, 8, 0, 0, 4, 8],
[4, -2, 10, -1, 5, 16, -1, -4, -2, 16],
[2, -1, 2, 0, 0, 6, 0, 0, 3, 6],
[4, 1, 4, 2, -1, 4, -2, 1, -1, 4],
[4, -1, 4, -1, 1, 10, 1, -1, 2, 10],
[6, -3, 6, 3, -3, 10, 3, 0, 5, 10],
[2, -1, 8, -1, -1, 8, 1, -2, -2, 8],
[4, 2, 4, -1, -2, 10, -2, -1, -4, 10],
[2, 0, 2, -1, -1, 4, -1, 0, 2, 8],
[2, 1, 10, 0, -4, 8, -1, 4, 0, 14],
[10, -5, 10, -2, 4, 16, -4, 2, 8, 16],
[4, -1, 4, 1, -1, 4, 2, 1, 2, 16],
[10, 3, 18, -4, 6, 16, 2, -3, -8, 58],
[2, -1, 6, 1, 1, 6, 1, 0, 1, 10],
[4, 1, 14, -2, -6, 12, -2, 5, 1, 12],
[14, 3, 14, 2, 2, 16, -1, -1, -8, 26],
[12, 6, 14, 3, -4, 20, -3, -7, 2, 20],
[14, 1, 26, 1, -7, 26, 6, -9, -9, 78],
[6, 0, 10, -3, 1, 10, 0, -2, 1, 10],
[2, -1, 8, -1, 3, 8, -1, 3, 3, 8],
[4, -1, 4, 1, 1, 4, 1, 1, -1, 14],
[2, -1, 6, 1, -2, 6, 0, 2, 2, 16],
[6, 1, 6, 2, -2, 10, -2, 2, -3, 10],
[6, -2, 12, 2, 5, 12, -3, 1, -1, 10],
[2, 0, 3, 0, 0, 3, -1, 0, 0, 5],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 9],
[3, 0, 4, 0, 2, 7, 0, 2, 1, 31],
[4, 0, 6, 2, -3, 10, 0, 0, 0, 12],
[5, 0, 6, 0, -3, 9, 0, 0, 0, 15],
[6, 3, 14, -3, -4, 14, 0, 0, 0, 60],
[11, -1, 11, 0, 0, 15, -5, -5, 0, 35],
[2, -1, 3, 0, 0, 5, 0, 0, 0, 15],
[5, 0, 8, 0, -4, 12, 0, 4, -2, 17],
[2, 0, 10, -1, -5, 18, 0, 0, 0, 20],
[2, 0, 4, -1, 0, 6, -1, 0, 0, 6],
[1, 0, 5, 0, -1, 5, 0, -2, -2, 12],
[1, 0, 4, 0, 0, 4, 0, 0, 0, 4],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 4, 0, 0, 0, 4],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2],
[2, 1, 3, 0, -1, 2, 1, 1, -1, 3],
[1, 0, 3, 0, 1, 3, 0, 1, -1, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 4],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 2, 0, 0, -1, 5],
[2, -1, 5, 0, 0, 9, 0, 0, 0, 9],
[4, 0, 4, 0, 0, 4, 2, 2, 2, 7],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 16],
[7, 3, 15, -3, 1, 15, 3, -1, 1, 15],
[3, 0, 4, -1, 0, 11, -1, 0, -5, 11],
[3, 1, 7, -1, 1, 7, 1, 3, -3, 11],
[2, 1, 3, 1, 1, 7, 0, 1, -3, 10],
[3, 0, 3, -1, -1, 6, 1, -1, 0, 6],
[4, 2, 5, 2, 1, 5, 2, 1, 1, 5],
[3, -1, 3, 1, 1, 7, -1, -1, -3, 7],
[2, -1, 3, 1, -1, 3, 0, -1, 1, 6],
[2, 1, 2, 1, 0, 3, -1, 0, -1, 3],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 6],
[2, 1, 2, 0, 0, 4, 1, 0, 0, 6],
[1, 0, 8, 0, 4, 8, 0, -4, 0, 8],
[3, -1, 7, 1, -3, 7, 1, -3, 3, 11],
[5, 1, 5, 1, 1, 5, -2, 2, -2, 12],
[7, 2, 12, 2, -4, 12, 1, -2, -2, 23],
[3, 1, 11, 1, -5, 11, 0, 0, 0, 16],
[7, -1, 7, 2, 2, 12, 2, 2, -4, 12],
[2, 1, 2, 0, 0, 3, 0, 0, 0, 9],
[1, 0, 3, 0, 0, 6, 0, 0, -3, 6],
[2, 0, 3, 0, 0, 9, -1, 0, 0, 14],
[2, -1, 4, 1, -2, 4, 0, -1, 1, 6],
[3, -1, 3, 0, 0, 3, 1, 1, -1, 6],
[1, 0, 5, 0, -1, 5, 0, 1, -1, 5],
[2, 1, 2, 0, 0, 4, -1, 0, 0, 10],
[3, -1, 5, 1, 2, 5, 0, 0, 0, 7],
[6, -3, 12, -2, 1, 10, -3, -2, 1, 12],
[6, 1, 6, -1, 1, 6, 0, 0, 0, 28],
[3, 0, 7, 1, 0, 19, -1, 0, 9, 19],
[5, -1, 10, -1, -4, 10, -1, 3, 3, 17],
[1, 0, 5, 0, 0, 5, 0, 0, 0, 5],
[3, -1, 3, 0, 0, 4, 1, 1, 0, 7],
[1, 0, 4, 0, 0, 8, 0, 0, 4, 8],
[1, 0, 3, 0, 1, 3, 0, 1, -1, 7],
[1, 0, 2, 0, -1, 3, 0, 1, -1, 3],
[2, 1, 3, -1, -1, 3, 0, 0, 0, 4],
[1, 0, 2, 0, 1, 2, 0, 0, 0, 4],
[2, 1, 4, 1, 2, 4, -1, -2, 0, 4],
[2, -1, 3, 0, 1, 2, -1, 1, 1, 7],
[2, 1, 2, 0, 0, 4, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 8, 0, 0, 4, 8],
[2, -1, 2, 0, 0, 3, 0, 0, 0, 3],
[3, 0, 8, 0, -4, 8, 0, 0, 0, 12],
[2, 0, 3, 1, 0, 5, 1, 0, 2, 5],
[5, -2, 5, 2, 1, 5, -2, 2, -2, 8],
[2, -1, 5, 1, 1, 5, 0, 0, 0, 12],
[2, -1, 2, 0, 0, 12, 0, 0, 0, 12],
[2, -1, 8, 0, -3, 6, -1, 2, -3, 8],
[3, 0, 5, 0, -1, 5, 0, -2, -2, 8],
[5, -1, 5, -2, -2, 8, 0, 0, 0, 12],
[2, -1, 2, 0, 0, 3, 0, 0, 0, 12],
[3, 0, 3, 0, 0, 8, 0, 0, -4, 8],
[3, 0, 8, 0, -4, 8, 0, 0, 0, 48],
[8, -4, 8, 0, 0, 12, 0, 0, 6, 15],
[4, 2, 5, 0, 0, 8, 0, 0, -4, 8],
[1, 0, 8, 0, -4, 8, 0, 0, 0, 16],
[5, 2, 8, 0, 0, 12, -1, 2, 0, 17],
[8, 0, 9, 0, -3, 9, 4, 3, 3, 17],
[5, -1, 5, 2, 2, 20, 2, 2, 8, 20],
[4, -2, 7, 2, -3, 7, -2, 1, -1, 7],
[3, -1, 3, -1, -1, 11, -1, -1, 3, 11],
[3, 0, 4, 1, 0, 7, -1, 0, -3, 11],
[3, 0, 5, -1, 0, 7, -1, 0, -3, 7],
[4, -1, 4, -1, -1, 4, 0, 0, 0, 10],
[5, 0, 8, 0, -2, 8, 0, -2, -2, 8],
[3, -1, 7, -1, -3, 7, 0, 0, 0, 20],
[3, 1, 3, 1, 1, 3, 0, 0, 0, 4],
[1, 0, 4, 0, 2, 4, 0, 2, 2, 8],
[2, 1, 3, 0, 0, 5, 0, 0, 0, 5],
[1, 0, 5, 0, -2, 4, 0, -2, 0, 4],
[2, 0, 2, -1, 1, 4, 0, 0, 0, 4],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 12],
[3, 1, 3, 1, -1, 3, 0, 0, 0, 3],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 3],
[1, 0, 9, 0, 3, 9, 0, -3, 3, 9],
[3, 0, 4, 0, 2, 7, 0, 2, 1, 7],
[4, 0, 6, 0, 3, 6, 0, -3, 0, 6],
[4, -1, 4, -2, -1, 4, 0, 0, 0, 12],
[2, 0, 3, -1, 0, 5, 0, 0, 0, 9],
[1, 0, 3, 0, 0, 9, 0, 0, 0, 9],
[1, 0, 2, 0, 0, 3, 0, -1, 0, 5],
[1, 0, 1, 0, 0, 3, 0, 0, 0, 9],
[3, 0, 4, 0, 0, 4, 0, -2, 2, 11],
[2, 0, 2, -1, 1, 10, 0, 0, 0, 12],
[2, 0, 4, 1, 2, 6, 0, 0, 0, 12],
[3, -1, 3, 0, 0, 3, -1, -1, 0, 19],
[4, 2, 10, -2, -1, 10, 0, 0, 0, 12],
[3, 0, 4, 0, -2, 19, 0, -2, 1, 19],
[3, 0, 8, 0, 4, 11, 0, -4, -2, 20],
[2, 0, 12, -1, 0, 14, 1, 0, 4, 14],
[4, 2, 4, 0, 0, 3, 0, 0, 0, 12],
[4, 2, 4, 0, 0, 3, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 4, 0, 0, -2, 4],
[1, 0, 4, 0, -2, 4, 0, 0, 0, 4],
[2, 1, 2, 1, 1, 6, -1, 0, -3, 14],
[2, 1, 4, 0, -1, 6, 0, -1, -2, 6],
[3, -1, 3, -1, 1, 3, 1, -1, -1, 3],
[2, -1, 3, 0, 1, 2, 0, -1, 0, 2],
[2, 1, 3, 1, 1, 7, 1, 1, -1, 7],
[3, -1, 7, -1, -1, 7, 1, 1, 1, 7],
[3, 0, 3, -1, 1, 6, 1, -1, 2, 6],
[2, -1, 5, -1, 2, 5, 1, -2, 1, 5],
[5, -2, 5, 2, -2, 8, -1, 1, -4, 14],
[5, -2, 8, -1, -2, 17, -1, -2, -7, 17],
[2, 1, 5, -1, 1, 17, 1, -1, 7, 17],
[2, 1, 3, -1, -1, 3, 0, 1, 1, 10],
[4, 0, 6, -2, -3, 7, 2, 0, -1, 10],
[2, 0, 2, -1, -1, 7, -1, -1, -2, 7],
[2, 0, 6, -1, -3, 11, -1, -3, 2, 11],
[8, -2, 11, -2, 5, 23, -4, 4, -8, 44],
[6, 0, 8, 3, -2, 11, 0, -4, 1, 38],
[4, -2, 4, -1, -1, 10, 1, 1, -1, 10],
[8, -4, 8, 4, -2, 11, 2, -4, 1, 11],
[10, 1, 10, -2, -2, 16, -4, -4, 8, 16],
[11, -3, 27, -4, -12, 32, 2, 6, -16, 44],
[15, 3, 23, 3, 7, 23, -6, 10, 2, 44],
[4, 0, 12, 1, 3, 10, -1, -3, -1, 10],
[8, 4, 11, -2, -1, 11, 2, 1, -5, 23],
[8, 2, 11, 0, -3, 15, 0, -3, -3, 15],
[8, 0, 8, -2, -2, 7, 2, 2, -1, 19],
[8, 2, 7, 0, 3, 6, 0, 2, 0, 8],
[2, 0, 2, -1, 1, 4, -1, -1, 0, 10],
[4, 0, 4, -2, 2, 8, -2, 0, 4, 7],
[2, -1, 10, 0, -2, 8, 0, 1, -4, 14],
[11, -3, 11, -4, 4, 16, -1, 1, 4, 19],
[7, 3, 15, 0, 0, 16, 1, -3, 8, 23],
[2, 1, 4, 1, 2, 8, -1, 0, -2, 10],
[4, 2, 8, 0, 2, 7, 2, 2, -1, 11],
[4, 2, 8, -2, -4, 7, 2, 4, -4, 16],
[2, 1, 8, 1, 2, 8, 0, -3, 3, 12],
[4, 2, 7, 2, -2, 16, 2, 4, 4, 16],
[2, 0, 4, 0, 2, 4, -1, 1, 2, 6],
[3, -1, 3, -1, -1, 7, -1, 1, 3, 11],
[3, 1, 11, -1, -3, 11, 1, 3, -3, 11],
[7, -1, 7, 1, 1, 7, -2, -2, 2, 12],
[2, -1, 2, -1, 0, 4, -1, 0, 2, 6],
[5, 1, 5, 1, -1, 5, -1, 1, 1, 5],
[9, -3, 17, 3, 7, 17, -3, 1, -1, 17],
[5, 2, 20, -2, 4, 20, 2, -4, 4, 20],
[4, 1, 4, 1, 1, 4, 2, 2, 2, 10],
[5, 2, 8, 2, 2, 8, 2, 2, 2, 8],
[5, -1, 5, -1, -1, 5, -1, -1, -1, 17],
[4, 2, 4, 0, 0, 3, -2, -2, -1, 7],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 11],
[4, -1, 4, -1, 1, 10, 2, 1, -5, 16],
[6, 3, 6, 3, 0, 10, -3, -3, -1, 10],
[1, 0, 1, 0, 0, 5, 0, 0, 1, 5],
[4, 0, 4, 2, 2, 5, 0, 0, 0, 8],
[4, 0, 4, 2, 2, 7, -2, -2, -3, 7],
[2, -1, 3, 0, 1, 2, 0, 0, 0, 3],
[2, 0, 2, -1, -1, 6, -1, -1, 2, 6],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 6],
[1, 0, 6, 0, -3, 9, 0, 0, -3, 6],
[2, 0, 3, 0, 0, 6, 0, 0, 0, 6],
[4, 2, 7, -2, -1, 7, 0, 0, 0, 24],
[4, 0, 6, 0, 0, 6, -2, 3, -3, 10],
[3, 0, 3, 0, 0, 4, 0, 0, 2, 7],
[4, 0, 12, 2, 6, 13, -2, -6, -7, 13],
[16, 4, 13, -4, -1, 37, -4, -1, -11, 37],
[7, -3, 15, -3, -1, 15, -1, 5, 5, 23],
[12, 0, 12, 6, 6, 13, -6, -6, -9, 21],
[4, 0, 4, -2, -2, 7, 0, 0, 2, 20],
[4, 0, 6, 2, 0, 7, -2, 0, -1, 7],
[8, 0, 12, 0, 6, 15, 0, -6, -3, 15],
[5, -1, 5, 0, 0, 24, 0, 0, 0, 24],
[4, -1, 4, -2, -1, 4, 0, 0, 0, 6],
[8, -2, 8, -4, -2, 8, 2, -2, 2, 5],
[3, 0, 8, 0, -2, 8, 0, -4, -2, 8],
[6, -3, 10, -3, -2, 10, 0, 1, 1, 10],
[2, 0, 2, 0, 0, 2, 0, -1, -1, 4],
[3, -1, 3, -1, -1, 3, 1, 1, -1, 7],
[2, 1, 6, -1, -2, 6, 0, 2, -2, 8],
[1, 0, 4, 0, 0, 4, 0, -2, -2, 8],
[4, 2, 5, 0, 0, 16, 2, 1, -8, 29],
[2, 0, 2, 0, -1, 4, 0, -1, 2, 8],
[4, -1, 4, 0, 0, 6, 1, -1, 0, 10],
[12, 6, 15, 6, 3, 23, -6, -3, 1, 23],
[2, 0, 4, -1, -1, 4, 0, 0, 1, 4],
[7, 2, 12, 2, -4, 12, -2, -4, -4, 12],
[5, -2, 20, -1, 10, 29, 1, -10, -5, 29],
[3, -1, 3, 1, -1, 7, 0, 0, 2, 8],
[4, -1, 4, -2, -1, 10, -2, 2, 4, 10],
[5, -2, 8, 2, -2, 8, 1, -4, 4, 17],
[4, -2, 7, 0, 0, 8, 0, 0, 0, 8],
[4, 2, 5, -2, -1, 5, 0, 0, 0, 24],
[7, -3, 15, 0, 0, 24, -2, -6, 0, 28],
[5, -1, 5, 2, 2, 14, -2, -2, -2, 14],
[16, 4, 13, -4, -1, 13, 8, 2, -2, 28],
[2, 0, 4, 0, 0, 4, 0, 2, 2, 5],
[8, 4, 7, -4, -3, 15, 4, 3, 1, 15],
[5, 0, 8, -1, 0, 13, -1, 0, -3, 13],
[4, 2, 5, -2, -1, 5, -2, -1, 1, 7],
[5, 1, 13, -2, 6, 20, 2, -6, -4, 28],
[8, -4, 7, 0, -1, 5, 4, -2, 0, 10],
[7, -2, 10, 2, 2, 10, 2, -4, 4, 28],
[15, -6, 20, -6, 4, 20, 0, -8, 8, 56],
[4, 0, 6, 2, 3, 10, -2, -3, -4, 22],
[4, 2, 7, 0, 0, 24, 2, 1, -12, 31],
[5, 1, 5, 2, -2, 12, 0, 0, 4, 8],
[2, 1, 6, -1, 0, 6, 0, -2, 2, 8],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 4],
[3, 0, 3, 0, -1, 3, -1, 0, 0, 3],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 8],
[1, 0, 5, 0, -2, 4, 0, 1, -2, 5],
[2, -1, 3, 0, 1, 2, 0, 0, 0, 8],
[1, 0, 2, 0, 0, 3, 0, 0, -1, 3],
[3, -1, 3, 0, 0, 8, 0, 0, 0, 16],
[4, 2, 7, -2, -3, 7, 0, 0, 0, 8],
[2, 0, 3, 0, -1, 3, 0, -1, -1, 5],
[1, 0, 2, 0, 0, 6, 0, 0, -2, 6],
[4, 2, 7, 0, 0, 8, 2, 3, 0, 23],
[3, 0, 8, 1, 0, 11, 1, 0, -5, 19],
[8, 4, 7, 0, -2, 12, 0, -2, -4, 12],
#//, dimension, 5:, 295, lattices],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 2],
[2, -1, 8, -1, 3, 8, -1, 3, 3, 8, 1, -3, -3, -3, 8],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 6],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 2, 0, 1, 1, 0, 2],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 2, 0, 1, 1, 0, 4],
[4, 2, 4, 1, -1, 4, -1, 1, -1, 4, 1, 2, 1, 2, 10],
[2, 0, 2, 0, 0, 2, 1, 0, 0, 2, 0, 0, 1, 1, 2],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 1, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 3],
[3, 1, 3, -1, -1, 3, 1, 1, -1, 3, 1, -1, 1, 1, 7],
[3, -1, 3, 1, -1, 3, -1, 1, -1, 3, 1, -1, 1, -1, 3],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 3],
[2, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 2],
[3, 1, 3, -1, -1, 3, 1, -1, 1, 3, -1, 1, -1, -1, 7],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 6],
[2, 1, 2, 1, 0, 2, 0, 1, 0, 4, 0, 0, 1, 2, 4],
[2, 1, 2, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 1, 4],
[4, 1, 4, 1, 1, 4, 1, 1, 1, 4, 2, 2, 2, -1, 4],
[2, 0, 2, 0, 0, 2, 1, 0, 0, 2, 0, 1, 0, 0, 2],
[4, 1, 4, 1, -1, 4, 1, -1, -1, 4, 0, 0, 0, 0, 10],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 2, -1, -1, 1, -1, 4],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, -2, -2, -3, 1, 13],
[2, -1, 3, 0, 0, 5, 0, 0, 0, 5, 0, 0, 0, 0, 5],
[2, -1, 8, 1, -3, 8, 1, -3, 3, 8, 1, 2, 3, 3, 8],
[8, -4, 12, 4, -2, 17, -4, 2, -7, 17, -4, 2, -7, -3, 17],
[2, 1, 2, 1, 1, 2, -1, 0, -1, 2, -1, -1, -1, 1, 4],
[4, 0, 4, 0, 0, 4, 0, 0, 0, 4, 2, 2, 2, 2, 7],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 3],
[4, -1, 4, -2, -1, 4, -1, 1, -1, 4, -1, 1, -1, 1, 4],
[4, 0, 12, 2, 6, 13, -2, -6, -7, 13, -2, -6, -7, 1, 13],
[2, 0, 3, -1, 0, 5, 0, 0, 0, 9, 0, 0, 0, 0, 9],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 3, 0, 0, -1, 0, 5],
[2, 0, 2, 0, 0, 2, 1, 0, -1, 4, -1, 1, 1, -1, 6],
[4, 0, 4, 2, 2, 7, -2, -2, -3, 7, 0, 0, -2, -2, 20],
[2, -1, 8, 1, -2, 8, 0, -3, -3, 12, 0, 3, 3, -3, 12],
[8, 0, 12, -4, 0, 20, 4, 6, -2, 23, -4, -6, 2, -5, 23],
[16, 4, 13, -4, -1, 37, -4, -1, -11, 37, -4, -1, -11, -11, 37],
[7, -3, 15, 3, 1, 15, 3, 1, -1, 15, -3, -1, 1, 1, 15],
[4, -1, 4, -1, 1, 4, -1, 1, 1, 4, -2, 2, -1, -1, 10],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 4, 0, 0, 0, -1, 4],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 3, 0, 0, 1, 1, 3],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 4, -1, -1, 0, 0, 7],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 8, 0, 0, 0, 4, 8],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 2],
[2, -1, 2, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 3],
[2, 0, 3, 0, 0, 3, -1, 0, 0, 5, -1, 0, 0, -1, 5],
[5, -1, 5, -2, -2, 8, 0, 0, 0, 12, 0, 0, 0, 0, 12],
[8, -4, 8, 0, 0, 9, 0, 0, -3, 9, 0, 0, -3, -3, 9],
[2, -1, 2, 0, 0, 6, 0, 0, 3, 6, 0, 0, 3, 0, 6],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 4, 0, 0, 0, 0, 8],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, 0, 0, 0, 0, 8],
[4, 0, 4, 0, 0, 4, 2, 2, 2, 7, -2, -2, -2, -3, 7],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 8, 0, 0, 0, 0, 8],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 4],
[2, 0, 3, 0, -1, 3, 0, -1, -1, 3, 0, 0, 0, 0, 8],
[2, 0, 4, 0, 0, 4, 0, 2, 2, 5, 0, -2, -2, -3, 5],
[5, 0, 8, 1, 0, 13, -1, 0, 3, 13, -1, 0, 3, -3, 13],
[8, 4, 7, 4, 3, 15, -4, -3, 1, 15, 4, 1, 5, -5, 15],
[7, 3, 15, 3, -1, 15, -3, 1, 1, 15, -1, -5, -5, 5, 23],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[2, 0, 2, 0, 0, 3, 0, 0, -1, 3, 0, 0, -1, -1, 3],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 4],
[2, 0, 2, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 1, 2],
[3, -1, 3, -1, -1, 3, 1, 1, -1, 3, 0, 0, 0, 0, 4],
[1, 0, 3, 0, -1, 3, 0, -1, -1, 3, 0, -1, 1, 1, 3],
[1, 0, 4, 0, 0, 4, 0, 0, 2, 4, 0, 0, 2, 2, 4],
[2, -1, 3, 0, 1, 2, 1, -1, -1, 3, -1, 1, 1, -1, 3],
[1, 0, 1, 0, 0, 4, 0, 0, 2, 4, 0, 0, 2, 2, 4],
[2, 0, 2, 0, 0, 2, 0, 0, 1, 2, 0, 0, -1, -1, 6],
[2, 1, 2, 0, 0, 4, -1, -1, -2, 4, 1, 1, 2, -2, 4],
[2, -1, 3, 1, -1, 3, 1, -1, 1, 3, 0, 1, 1, 1, 6],
[3, -1, 3, 1, -1, 3, -1, -1, 1, 7, -1, -1, 1, -1, 7],
[2, 0, 2, 0, 1, 2, 0, -1, -1, 4, 0, -1, -1, 0, 4],
[3, -1, 3, -1, 1, 3, 0, 0, 0, 4, 1, -1, -1, 0, 7],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0, -1, 3],
[1, 0, 2, 0, 0, 3, 0, 0, -1, 3, 0, 0, -1, -1, 5],
[3, 0, 8, 0, 0, 8, 1, 0, 0, 11, 1, 0, 0, -5, 11],
[5, -1, 5, 0, 0, 8, -2, 2, 0, 12, -2, 2, 0, -4, 12],
[8, 4, 7, -4, -3, 7, 0, -2, 2, 12, 0, -2, 2, -4, 12],
[4, 2, 7, -2, -3, 7, 0, 0, 0, 8, 0, 0, 0, 0, 16],
[4, 2, 11, -2, -6, 16, -2, -1, -4, 11, -2, -1, -4, 1, 11],
[6, 3, 14, -3, 1, 14, 3, 4, -4, 14, -3, 1, -1, -4, 14],
[12, -6, 13, 6, -8, 28, -6, 8, 2, 28, 6, 2, 8, -8, 28],
[5, -1, 5, -1, -1, 5, 1, 1, 1, 5, 1, 1, 1, -1, 17],
[4, 2, 4, 0, 0, 4, 0, 0, 2, 4, 0, 0, 0, 0, 3],
[2, 0, 2, 0, 1, 2, 1, 0, 0, 8, 0, 0, 0, 3, 6],
[2, -1, 2, 0, 0, 2, 0, 0, 1, 4, 0, 0, -1, -1, 4],
[4, -1, 4, 1, -1, 4, 0, 0, 0, 6, -2, -1, -2, 3, 10],
[7, 1, 7, 0, 0, 16, 0, 0, 8, 16, -3, 3, 0, 0, 15],
[1, 0, 4, 0, -2, 4, 0, 0, 0, 4, 0, 0, 0, -2, 4],
[4, 2, 5, 2, 1, 13, 0, 0, 0, 16, 0, 0, 0, -8, 16],
[3, 0, 4, 0, -2, 4, 0, 0, 0, 12, 0, 0, 0, -6, 12],
[3, 0, 8, 0, -2, 8, 0, 4, 2, 8, 0, -4, 4, -2, 8],
[4, -1, 4, 2, 1, 4, -2, 2, -1, 4, 0, 0, 0, 0, 6],
[12, 6, 15, 6, 3, 23, -6, -3, -7, 23, 6, 3, -1, -7, 23],
[2, -1, 2, 0, 0, 6, 0, 0, 0, 6, 0, 0, 0, -3, 6],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 2, -1, -1, -1, 0, 4],
[2, 1, 4, 1, 0, 4, 1, 0, 0, 4, 0, 1, 1, 1, 6],
[2, 1, 2, -1, -1, 6, 1, 1, -2, 6, -1, -1, 2, -2, 6],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 2, -1, -1, 0, 1, 6],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 3, -1, -1, -1, 1, 3],
[4, -2, 10, -2, 1, 10, 1, -5, 4, 16, 1, -5, 4, 7, 16],
[8, 4, 11, -4, -2, 20, -4, -2, 2, 20, -2, -1, -8, 10, 23],
[7, -1, 7, -1, -1, 7, 1, 1, 1, 7, -1, -1, -1, 1, 7],
[3, 1, 11, 1, -5, 11, -1, -3, 5, 11, -1, -3, -3, -5, 11],
[2, -1, 2, 1, -1, 4, 1, -1, 0, 4, -1, 1, 0, 0, 4],
[5, 1, 5, 1, -1, 5, -1, 1, 1, 5, 1, -1, -1, 1, 5],
[9, -3, 17, 3, 7, 17, -3, 1, -1, 17, 3, -1, 1, 7, 17],
[4, -1, 4, 1, -1, 4, -2, 2, -2, 10, 2, -2, 2, 2, 10],
[5, 2, 20, -2, 4, 20, -2, 4, -4, 20, 2, -4, 4, 4, 20],
[8, 4, 8, 2, 4, 11, 2, -2, -1, 11, -4, -2, -1, -1, 11],
[4, -2, 7, 0, 3, 15, 0, -3, 3, 15, 0, 3, -3, 3, 15],
[3, 1, 3, -1, -1, 3, -1, -1, 1, 3, -1, 1, 1, -1, 11],
[3, 1, 3, 1, -1, 7, -1, -1, 3, 11, 1, 1, 3, 1, 11],
[4, 0, 4, -2, 0, 7, 0, -2, 3, 7, 2, -2, -1, 1, 11],
[3, 1, 3, 1, -1, 3, 1, 1, -1, 7, -1, -1, -1, -3, 7],
[12, 4, 12, 4, -4, 12, 2, 2, 2, 7, 6, 6, -2, 1, 23],
[2, 0, 2, 0, 0, 2, 1, 0, -1, 4, -1, -1, 0, 1, 4],
[5, 1, 5, 2, -2, 8, 2, -2, 2, 8, -1, 1, 2, -4, 17],
[4, -2, 4, -2, 1, 4, 0, 0, 0, 6, 1, -2, 1, 3, 10],
[2, 0, 2, 0, -1, 4, -1, 0, 1, 4, -1, 1, -1, 1, 6],
[2, 0, 2, 1, -1, 4, 0, -1, -1, 8, 0, -1, 2, 2, 8],
[2, 0, 4, 0, -2, 4, -1, -2, 1, 6, 1, -1, -1, 0, 6],
[2, 1, 2, 1, 1, 2, -1, 0, -1, 4, -1, 0, 0, 2, 6],
[2, 1, 8, 1, -1, 8, 1, 2, 2, 8, 1, -1, -1, 2, 8],
[4, 2, 4, -1, 1, 10, -1, -2, 4, 10, 1, 2, 5, -1, 10],
[15, -3, 23, 3, -7, 23, 6, 10, -2, 44, -6, -2, 10, -4, 44],
[4, -1, 10, -2, 5, 10, 2, 4, -1, 10, 0, 3, 0, 0, 12],
[5, 2, 8, -2, -2, 8, 2, 2, -2, 8, -1, -4, -2, -4, 17],
[5, -1, 5, 1, 1, 5, 1, 1, -1, 17, -1, -1, 1, 7, 17],
[4, -2, 4, 0, 0, 3, -2, 2, -1, 7, -2, 2, -1, -1, 7],
[3, -1, 3, 1, -1, 3, 1, -1, 1, 7, 1, -1, 1, -1, 7],
[4, -1, 4, -1, 1, 4, -1, 1, 1, 4, 1, -1, -1, -1, 4],
[6, 3, 6, 3, 3, 10, -3, -3, 2, 10, -3, 0, -1, 1, 10],
[4, -1, 4, -1, 1, 10, -1, 1, -2, 10, -1, 1, -2, -2, 10],
[4, -1, 4, 2, 1, 4, 2, -2, 1, 4, -2, 2, -1, -1, 10],
[4, 1, 14, -2, -6, 12, -2, 5, 1, 12, 2, 6, -1, -1, 12],
[8, 4, 13, -2, -1, 17, 2, 1, 5, 17, -2, -1, -5, 5, 17],
[2, 1, 2, 0, 0, 2, -1, 0, 0, 4, -1, -1, -1, 2, 4],
[1, 0, 4, 0, 2, 4, 0, -2, -2, 4, 0, 2, 2, -2, 4],
[4, 2, 5, -2, -1, 13, 2, 1, -5, 13, -2, -1, 5, -5, 13],
[5, 0, 8, 0, 2, 8, 0, 2, -2, 8, 0, -2, 2, 2, 8],
[20, 10, 17, -10, -9, 33, 10, 9, 7, 33, -10, -5, 5, -5, 25],
[4, 1, 4, 1, -1, 4, 0, 0, 0, 10, -1, 1, 1, -5, 14],
[1, 0, 4, 0, 2, 4, 0, -2, -2, 4, 0, -2, -2, 0, 8],
[2, 0, 4, 1, 2, 4, 0, 0, 1, 2, 0, 0, -1, 0, 2],
[3, 1, 3, 1, 1, 3, -1, -1, -1, 3, 0, 0, 0, 0, 4],
[1, 0, 3, 0, 1, 3, 0, 1, 1, 3, 0, -1, -1, -1, 3],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 3, 1, -1, -1, -1, 7],
[2, -1, 3, 0, 1, 2, 0, 1, 0, 2, 0, 0, 0, 0, 4],
[4, -1, 4, -2, 2, 4, -1, 1, 2, 4, 0, 0, 0, 0, 6],
[8, -2, 8, -4, 4, 8, -2, 2, 4, 5, -2, 2, 4, 2, 8],
[2, 1, 5, -1, -2, 5, 1, 2, 1, 5, 0, 0, 0, 0, 3],
[2, -1, 8, 0, -3, 6, 0, 3, 0, 6, 0, -3, 0, 0, 6],
[3, 0, 5, 0, 1, 5, 0, 1, -1, 5, 0, 1, -1, -1, 5],
[5, -1, 5, 1, 1, 5, 1, 1, -1, 5, 0, 0, 0, 0, 12],
[3, 0, 8, 0, -2, 8, 0, -4, 4, 8, 0, -2, 2, 4, 8],
[2, -1, 5, -1, -1, 5, 1, 1, 1, 5, 0, 0, 0, 0, 12],
[4, -1, 4, 1, -1, 4, 0, 0, 0, 6, 2, -2, 2, 0, 10],
[2, -1, 2, 0, 0, 2, 1, 0, 0, 4, 1, -1, 0, -1, 6],
[4, 2, 4, -1, 1, 4, 1, -1, -1, 10, -1, 1, 1, -4, 10],
[4, 0, 6, 0, 3, 6, 0, 3, 3, 6, -2, -3, -3, 0, 10],
[2, 1, 2, 1, 1, 2, 1, 1, 0, 6, -1, -1, 0, 0, 6],
[2, 0, 2, -1, 1, 4, 1, -1, -1, 4, 1, -1, 0, 1, 4],
[5, -1, 5, 2, 2, 20, -2, -2, -8, 20, 2, 2, 8, 4, 20],
[5, 2, 8, 1, -2, 17, 1, -2, -7, 17, 0, 0, 0, 0, 12],
[8, 0, 9, 0, 3, 9, 4, 3, -3, 17, -4, -3, 3, -5, 17],
[3, 1, 3, 1, -1, 11, 0, 0, -4, 8, 0, 0, -4, 0, 8],
[3, 0, 4, -1, 0, 7, 1, 0, 1, 7, 1, 0, 1, -1, 7],
[4, -2, 7, 2, -3, 7, -2, -1, -3, 7, -2, 1, -1, 1, 7],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2, 0, -1, -1, 1, 3],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 3],
[1, 0, 1, 0, 0, 2, 0, 0, -1, 3, 0, 0, 0, -1, 2],
[1, 0, 4, 0, 0, 4, 0, 2, 2, 5, 0, -2, -2, -3, 5],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, 0, 0, 0, 0, 8],
[2, 0, 2, 1, -1, 4, -1, 1, -2, 4, 0, 0, 0, 0, 4],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 3, 0, 0, 0, -1, 3],
[3, -1, 3, 0, 0, 8, 0, 0, 0, 8, 0, 0, 0, 0, 8],
[4, 2, 5, -2, -1, 5, 0, 0, 0, 8, 0, 0, 0, 0, 8],
[1, 0, 2, 0, 0, 3, 0, 0, -1, 3, 0, 0, -1, -1, 3],
[4, 2, 7, -2, -3, 7, -2, -3, -1, 7, 0, 0, 0, 0, 8],
[2, 0, 2, 0, 1, 2, 0, 1, 1, 2, 0, 0, 0, 0, 4],
[3, -1, 3, 0, 0, 4, 0, 0, 2, 4, 0, 0, 2, 2, 4],
[3, -1, 3, -1, -1, 3, 1, 1, -1, 3, 0, 0, 0, 0, 8],
[7, -1, 7, -2, -2, 12, 3, 3, -2, 15, -3, -3, 2, -7, 15],
[2, 0, 3, 0, -1, 3, 0, -1, -1, 5, 0, 1, 1, -1, 5],
[1, 0, 2, 0, 0, 6, 0, 0, -2, 6, 0, 0, -2, -2, 6],
[4, 2, 7, 0, 0, 8, 2, 3, 0, 23, 2, 3, 0, -9, 23],
[8, 4, 7, 0, -2, 12, 0, -2, -4, 12, 0, -2, 4, 4, 20],
[2, 0, 4, 1, 2, 4, 0, 0, 1, 6, 0, 0, 1, -2, 6],
[3, -1, 3, 0, 0, 3, 1, 1, -1, 6, -1, -1, 1, -2, 6],
[2, -1, 2, 0, 0, 4, 1, -1, 0, 6, 1, -1, 0, -2, 10],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, -1, 0, 2],
[1, 0, 2, 0, 1, 3, 0, 0, 1, 2, 0, 1, 1, 1, 3],
[1, 0, 1, 0, 0, 3, 0, 0, 1, 3, 0, 0, -1, 1, 3],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2, 0, 0, 0, 0, 4],
[1, 0, 4, 0, 0, 4, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[2, -1, 3, 0, 1, 2, 1, -1, -1, 3, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 4],
[2, 0, 2, 1, -1, 4, -1, 1, -2, 4, -1, 1, -2, 0, 4],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[1, 0, 3, 0, -1, 3, 0, -1, -1, 3, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 4, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, -2, -2, -3, 1, 5],
[2, 1, 2, 1, 1, 2, 1, 1, 1, 2, -1, 0, -1, -1, 2],
[2, 1, 2, 1, 0, 2, -1, -1, -1, 3, -1, -1, -1, 1, 3],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, 0, 0, 0, 0, 4],
[5, -1, 5, 1, -1, 5, -1, 1, -1, 5, -2, -2, -2, -2, 12],
[3, 0, 8, -1, 4, 7, 1, 4, 1, 7, 0, -4, -4, -4, 12],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 2, -1, -1, -1, 1, 4],
[2, 1, 2, 1, 1, 6, -1, -1, 2, 6, -1, -1, -2, 2, 6],
[2, 1, 4, 1, 0, 4, 1, 0, 0, 4, -1, 0, 0, 0, 4],
[5, 1, 13, 1, -3, 13, -1, 3, 3, 13, -1, 3, 3, -3, 13],
[4, 0, 4, 0, 0, 4, 2, 2, 2, 7, 0, 0, 0, 0, 16],
[7, -1, 7, -2, -2, 12, -2, -2, -4, 12, 0, 0, 0, 0, 16],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 13, 2, 2, 3, 3, 13],
[3, 0, 4, 0, 0, 4, -1, 0, 0, 11, 1, 0, 0, 5, 11],
[3, 0, 4, -1, 0, 7, -1, 0, -1, 7, -1, 0, 3, 3, 11],
[4, 2, 7, -2, -3, 7, 2, 1, -1, 7, -2, -1, 1, -3, 7],
[3, -1, 3, 0, 0, 8, -1, -1, 4, 11, -1, -1, 4, 3, 11],
[3, -1, 3, 0, 0, 4, 1, 1, 0, 7, -1, -1, 0, -3, 7],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 3, 0, -1, 0, 1, 3],
[2, 1, 3, -1, -1, 3, 0, 0, 0, 4, 0, 1, -1, 0, 6],
[2, 0, 4, 1, 2, 4, -1, -2, -2, 4, 0, 0, 1, -1, 6],
[2, -1, 3, 0, 1, 2, 1, -1, -1, 7, -1, 1, 1, 1, 7],
[2, -1, 2, 0, 0, 4, 0, 0, 0, 4, 1, -1, 0, 0, 6],
[3, -1, 3, 0, 0, 3, 0, 0, -1, 3, -1, -1, 1, 1, 6],
[1, 0, 4, 0, 2, 5, 0, 2, 1, 5, 0, 2, 1, 1, 5],
[2, 0, 2, 0, 1, 2, 0, 0, 0, 2, -1, 0, 0, 1, 4],
[4, 0, 4, 2, 2, 5, 0, 0, 0, 8, 0, 0, 0, 4, 8],
[1, 0, 2, 0, 1, 2, 0, 0, 0, 3, 0, 0, 0, 0, 3],
[2, -1, 2, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 9],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 6, 0, 0, 0, 3, 6],
[4, -1, 4, -2, -1, 4, 0, 0, 0, 6, 0, 0, 0, 3, 6],
[4, 2, 7, -2, -1, 7, 0, 0, 0, 24, 0, 0, 0, 12, 24],
[8, -4, 8, 0, 0, 12, 0, 0, 0, 12, 0, 0, 6, 6, 15],
[2, -1, 2, 0, 0, 6, 0, 0, 0, 6, 0, 0, -3, -3, 12],
[2, 1, 2, 0, 0, 4, 0, 0, -1, 4, 0, 0, -2, -1, 4],
[4, 0, 8, 0, 4, 8, 2, 0, 0, 7, -2, 0, 0, -1, 7],
[4, 0, 4, 2, 2, 7, -2, -2, -3, 7, -2, -2, -3, 3, 7],
[2, 0, 2, 0, 1, 2, 0, 0, 0, 2, -1, -1, 0, 1, 4],
[3, -1, 5, 1, 2, 5, 0, 0, 0, 7, 0, 0, 0, 0, 7],
[6, -1, 6, 1, 1, 6, -2, -2, 2, 10, 2, 2, -2, -3, 10],
[12, -4, 20, 4, 8, 20, 6, -2, 2, 17, -6, 2, -2, -3, 17],
[7, -1, 7, 1, 1, 7, 2, 2, -2, 12, -2, -2, 2, -4, 12],
[5, 2, 12, -2, 2, 12, 2, -2, 2, 12, -2, 2, -2, 2, 12],
[20, -2, 17, 10, -1, 33, -6, -5, -3, 41, -6, -5, -3, -15, 41],
[6, 1, 6, -1, 1, 6, 1, -1, 1, 6, -1, 1, -1, 1, 6],
[6, 1, 6, -2, 2, 10, 2, -2, -3, 10, 2, -2, -3, 3, 10],
[2, 0, 2, 0, -1, 2, -1, -1, 0, 4, 0, 1, 0, -1, 4],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 6],
[2, 0, 3, 0, 0, 6, 0, 0, 0, 6, 0, 0, 0, 0, 6],
[2, 1, 2, 1, 1, 6, 1, 1, -2, 6, 0, 0, 0, 0, 8],
[2, 1, 4, -1, 0, 4, 0, 1, -1, 6, 0, -1, 1, 2, 6],
[3, -1, 3, 1, 1, 3, 1, 1, 1, 3, -1, -1, -1, -1, 3],
[1, 0, 4, 0, 2, 4, 0, -2, -2, 4, 0, -2, -2, 0, 4],
[2, 1, 3, 0, -1, 2, 0, 1, 0, 2, 0, -1, 0, 0, 2],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2, 0, -1, 0, 0, 2],
[2, 1, 2, 1, 1, 2, -1, -1, 0, 2, 0, 0, 0, 0, 4],
[2, 0, 2, 0, 0, 2, 0, 0, 0, 2, -1, 1, 1, 1, 4],
[2, 1, 2, 1, 1, 2, 1, 1, 0, 2, 0, 0, 0, 0, 8],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, -1, -1, 0, 2, 6],
[2, -1, 2, 1, 0, 3, -1, 0, -1, 3, 0, 0, -1, -1, 5],
[4, 2, 5, 2, 1, 5, 2, 1, 1, 5, 2, 1, 1, 1, 5],
[3, -1, 3, 1, 1, 7, 1, 1, 3, 7, -1, -1, -3, 1, 7],
[2, -1, 2, 0, 0, 4, -1, 1, 0, 6, 1, -1, 0, 2, 6],
[2, 1, 3, -1, -1, 3, 0, -1, 1, 6, 0, -1, 1, -2, 6],
[1, 0, 2, 0, 1, 2, 0, -1, -1, 6, 0, -1, 0, 3, 6],
[1, 0, 8, 0, 4, 8, 0, -4, 0, 8, 0, -4, 0, 0, 8],
[7, -2, 12, -2, -4, 12, -1, -2, -2, 23, 1, 2, 2, 9, 23],
[3, 1, 7, 1, -1, 7, -1, 1, 1, 7, 1, -1, -1, 1, 7],
[2, 1, 3, 1, 1, 7, 1, 0, 2, 7, -1, -1, 1, -2, 7],
[3, 0, 3, 1, 1, 6, 1, 1, -2, 6, 1, -1, 0, 0, 6],
[2, 1, 2, 1, 1, 2, -1, -1, 0, 4, 1, 1, 0, -2, 4],
[3, -1, 3, -1, 1, 3, -1, 1, 1, 3, -1, -1, -1, -1, 7],
[2, 1, 3, -1, -1, 3, -1, -1, 1, 3, -1, -1, 1, 1, 3],
[2, -1, 3, 0, 1, 2, 0, 1, 0, 2, 0, -1, 0, 0, 6],
[2, 1, 2, 0, 0, 4, -1, -1, 2, 4, 0, 0, -2, -2, 6],
[4, 2, 5, -2, -1, 13, 2, 1, -5, 13, 2, 1, -5, -3, 13],
[2, 0, 2, 0, -1, 2, 0, -1, 1, 6, 0, -1, 1, -2, 6],
[3, 1, 11, -1, 5, 11, -1, 5, 3, 11, 1, -5, -3, -3, 11],
[7, -1, 7, -1, -1, 7, -1, -1, -1, 7, -2, -2, -2, -2, 12],
[2, 1, 2, 1, 1, 4, -1, -1, 0, 4, -1, -1, -2, 2, 6],
[4, 2, 4, 0, 0, 3, 2, 2, -1, 7, -2, -2, -1, -1, 7],
[3, -1, 3, 1, -1, 3, -1, 1, -1, 7, -1, -1, 1, 3, 11],
#//, dimension, 6:, 186, lattices],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 3, 0, 0, 0, 0, 0, 1],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 1],
[2, 0, 2, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, -1, 0, 0, 2],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2],
[2, 1, 2, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 1, 2, 1, 0, 1, 0, 0, 4],
[2, 1, 2, 1, 1, 2, 1, 1, 1, 2, 1, 0, 1, 1, 2, 1, 0, 0, 0, 0, 4],
[2, 0, 2, 1, 1, 4, 1, 1, 1, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2],
[2, -1, 2, 1, 0, 2, 1, -1, 1, 2, 0, 0, 0, 0, 2, -1, 1, -1, -1, -1, 4],
[4, 1, 4, 1, 1, 4, 1, 1, 1, 4, 2, 2, 2, -1, 4, 0, 0, 0, 0, 0, 6],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 2, 0, 1, 1, 0, 2, 0, 0, 0, 0, 0, 2],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 2, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 2],
[2, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 2],
[2, 1, 2, 0, 0, 2, 0, 0, -1, 2, 0, 0, -1, 0, 2, 1, 1, -1, 0, 0, 4],
[2, 0, 2, 1, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2],
[2, 1, 2, 0, 0, 2, 1, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2],
[4, -1, 4, 2, -2, 4, -2, 2, -1, 4, 2, -2, 1, -1, 4, -2, -1, -1, 1, -1, 10],
[2, -1, 2, -1, 1, 2, 1, 0, 0, 2, 1, 0, 0, 1, 2, -1, 1, 0, 0, -1, 4],
[2, 1, 2, 0, 0, 6, 0, 0, 3, 6, 0, 0, 0, 0, 6, 0, 0, 3, 0, 3, 6],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2],
[2, 0, 2, 0, 1, 2, 0, 1, 0, 2, 0, -1, 0, -1, 2, 1, -1, -1, -1, 1, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
[2, 0, 2, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2],
[2, 0, 4, 0, 2, 4, 1, -2, 0, 4, 0, 0, 0, -1, 2, 0, 0, 0, 1, 0, 2],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 3, 0, 0, 0, 0, 0, 1],
[2, 0, 2, 0, 0, 2, -1, 1, 1, 4, 0, 0, 0, -1, 2, 0, 0, 0, -1, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1],
[2, 1, 3, 0, -1, 2, 0, -1, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 6],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 0, 3, 0, 0, 0, 0, 0, 1],
[1, 0, 3, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3],
[2, 1, 3, 0, 0, 5, 0, 0, 0, 5, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 5],
[2, 1, 2, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3],
[6, 3, 6, -3, -3, 6, -3, -3, 0, 6, 0, 0, 0, 0, 4, 0, 0, 0, 0, -2, 4],
[2, -1, 2, 0, 0, 6, 0, 0, -3, 6, 0, 0, -3, 0, 6, 0, 0, -3, 0, 0, 6],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, -1, 3, 0, 0, 0, 0, -1, 2],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, -1, 0, 2, 0, 0, -1, -1, 1, 3],
[2, 1, 2, 1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, -1, -1, -1, 1, -1, 4],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, -2, -2, -3, 1, 5, 0, 0, 0, 0, 0, 8],
[4, 0, 4, 0, 0, 4, 0, 0, 0, 4, 2, 2, 2, 2, 7, -2, -2, -2, -2, -5, 7],
[7, -3, 15, 3, 1, 15, 3, 1, -1, 15, -3, -1, 1, 1, 15, -3, -1, 1, 1, -1, 15],
[4, 0, 4, 2, 2, 7, -2, -2, -3, 7, 2, 2, 3, -3, 7, 2, 2, 3, -3, 3, 7],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, 0, 0, 0, 0, 8, 2, 2, 3, -1, -4, 13],
[4, 2, 5, -2, -1, 5, 0, 0, 0, 8, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 8],
[4, 2, 7, -2, -3, 7, -2, -3, -1, 7, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 8],
[2, 0, 5, 0, 2, 4, 0, -2, 0, 4, 0, 2, 0, 0, 4, 0, -2, 0, 0, 0, 4],
[2, 0, 2, 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 1, 2, 0, -1, 0, -1, -1, 2],
[2, 0, 2, 0, -1, 2, -1, 1, -1, 4, 1, 1, -1, -1, 4, 0, -1, 1, -1, -1, 4],
[3, -1, 3, 1, 1, 3, 1, 1, 1, 3, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 3],
[1, 0, 4, 0, 2, 4, 0, 2, 2, 4, 0, 2, 2, 2, 4, 0, -2, 0, -2, -2, 4],
[4, 2, 5, 2, 1, 13, 2, 1, 5, 13, -2, -1, -5, 3, 13, 2, 1, 5, 5, 3, 13],
[2, 0, 2, 0, 1, 2, 0, 1, 1, 2, 0, -1, -1, -1, 2, 0, -1, 0, 0, 0, 4],
[7, -1, 7, -1, -1, 7, -1, -1, -1, 7, 2, 2, 2, 2, 12, 2, 2, 2, 2, 4, 12],
[2, 1, 2, 1, 1, 2, 1, 1, 1, 2, -1, -1, 0, 0, 4, -1, 0, -1, -1, 1, 4],
[3, -1, 3, -1, 1, 3, -1, 1, 1, 3, -1, 1, 1, 1, 3, -1, -1, 1, -1, 1, 7],
[5, 0, 8, 1, 0, 13, 1, 0, -3, 13, -1, 0, 3, 3, 13, -1, 0, 3, 3, -3, 13],
[4, 2, 5, 2, 1, 7, -2, -1, -3, 7, 2, 1, 3, 1, 7, -2, -1, -1, 1, -1, 5],
[8, 4, 7, -4, -1, 15, -4, -3, 5, 15, 4, 3, -5, 1, 15, -4, -3, 5, -1, 1, 15],
[5, 0, 8, 1, 4, 7, 0, 4, 2, 10, 2, 4, 4, 2, 14, 2, -4, 0, -2, -6, 14],
[2, -1, 2, 0, 0, 2, 0, 0, -1, 2, 1, -1, 1, -1, 4, 1, 0, 1, 0, 2, 4],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 2, -1, -1, -1, 1, 4, -1, -1, -1, 1, 0, 4],
[2, -1, 2, 1, -1, 6, 1, -1, 2, 6, -1, 1, 2, -2, 6, 1, -1, -2, -2, -2, 6],
[2, 1, 4, 1, 1, 4, 1, 1, 0, 4, -1, -1, 0, 0, 4, -1, 0, -1, -1, 1, 4],
[4, -1, 4, 1, 2, 4, 1, -1, -2, 4, 0, 0, 3, -3, 6, 0, 0, 0, 0, 3, 6],
[4, -2, 10, 2, -1, 10, -1, -4, -5, 16, 2, -1, 1, -5, 10, -2, 1, -1, 5, -1, 10],
[4, 1, 4, -1, -1, 4, 1, 1, -1, 4, 1, 1, -1, 1, 4, 2, 2, 1, -1, 2, 10],
[4, 1, 4, -1, -1, 10, -1, -1, -2, 10, 1, 1, 2, 2, 10, -1, -1, -2, -2, 2, 10],
[4, -2, 4, 1, -2, 4, 2, -1, -1, 4, 2, -1, -1, 1, 10, -1, -1, -1, 1, 4, 10],
[6, 3, 6, 3, 3, 10, 3, 3, -2, 10, 3, 3, 2, 2, 10, 3, 3, 2, 2, -2, 10],
[4, -2, 4, -1, 2, 10, 2, -1, 4, 10, 1, 1, -4, -4, 10, -2, 1, -4, -1, 4, 10],
[2, -1, 8, 1, -2, 8, -1, 2, 1, 8, 1, 1, 2, -2, 8, 1, 1, 2, -2, -1, 8],
[2, 1, 2, -1, -1, 2, -1, -1, 0, 4, -1, -1, 1, 2, 6, 1, 1, -1, 1, 0, 6],
[2, 0, 2, -1, -1, 4, -1, 0, 2, 8, -1, 0, -1, 2, 8, 1, 0, 1, -2, 1, 8],
[2, -1, 2, 1, -1, 2, 1, -1, 0, 2, -1, 0, 0, 0, 4, -1, 0, -1, 0, 2, 4],
[2, 0, 4, 0, -2, 4, 1, -1, 2, 6, -1, 1, 1, 0, 6, -1, -2, 1, 0, 0, 6],
[2, 0, 2, 0, 0, 2, 1, 1, 0, 4, 0, -1, -1, -2, 4, -1, -1, -1, -1, 1, 6],
[2, -1, 2, -1, 0, 2, 1, 0, -1, 2, 1, 0, -1, 1, 2, 1, -1, -1, 0, 1, 6],
[4, -1, 4, 2, 1, 4, -1, 1, 1, 4, 1, -1, -1, -1, 4, -2, 2, -1, -1, 1, 10],
[2, -1, 2, 0, 0, 4, 0, 0, -2, 4, 0, 0, 2, -1, 4, 0, 0, 1, -2, -1, 4],
[2, -1, 2, 0, 0, 6, 0, 0, 3, 6, 0, 0, 0, 0, 6, 0, 0, 0, 0, 3, 6],
[6, 3, 6, 0, 0, 4, 0, 0, -1, 4, 0, 0, 2, 1, 4, 0, 0, 2, -2, 1, 4],
[2, -1, 2, 0, 0, 2, 0, 0, -1, 2, 0, 0, 0, 0, 6, 0, 0, 0, 0, 3, 6],
[4, 5, 20, -2, 3, 12, 2, 8, -1, 12, 2, -3, -1, 1, 12, -1, -4, 6, -6, 5, 14],
[4, -1, 4, 2, -2, 4, 1, -1, 2, 4, 1, -1, 2, 1, 4, 1, -1, 2, 1, 1, 4],
[2, 0, 6, 0, 0, 6, -1, -3, 3, 8, 1, 3, -3, -5, 8, -1, -3, 3, 5, -2, 8],
[4, 1, 4, -2, -2, 4, 1, 1, -2, 10, 1, 1, -2, -2, 10, 1, 1, -2, -2, -2, 10],
[4, 0, 6, 0, -3, 6, 0, 3, -3, 6, -2, 3, -3, 0, 10, 2, -3, 3, 0, -4, 10],
[2, -1, 2, 1, -1, 2, -1, 0, -1, 6, 0, 0, 0, 2, 4, 0, 0, 0, 2, 0, 4],
[2, 0, 2, -1, 1, 4, 1, -1, -1, 4, 1, -1, 0, 1, 4, 1, -1, 0, 1, 0, 4],
[2, 0, 2, 1, 1, 4, 1, 1, 1, 4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 4],
[2, -1, 8, -1, 3, 8, 1, -3, -3, 8, -1, -2, 3, -3, 8, -1, 3, 3, -3, 3, 8],
[3, -1, 3, -1, 1, 3, 1, 1, 1, 3, -1, 1, 1, 1, 3, -1, -1, -1, -1, -1, 7],
[4, -2, 11, -4, 7, 19, 0, -5, 5, 15, 0, -5, 5, 5, 15, 0, 5, -5, -5, -5, 15],
[4, -2, 6, 0, 0, 10, -2, 1, -5, 11, -2, 1, -5, 6, 11, 2, -1, 5, -6, -1, 11],
[5, -1, 5, -1, -1, 5, 1, 1, 1, 5, 1, 1, 1, -1, 5, 0, 0, 0, 0, 0, 3],
[5, -1, 5, -1, -1, 5, 1, 1, 1, 5, 1, 1, 1, -1, 5, 0, 0, 0, 0, 0, 12],
[3, 0, 8, 0, 2, 8, 0, 4, -2, 8, 0, -4, -4, -2, 8, 0, -4, -4, -2, 2, 8],
[1, 0, 4, 0, -2, 4, 0, -2, 2, 4, 0, 2, 0, 0, 4, 0, 2, 0, 0, 2, 4],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 3, -1, -1, 1, 1, 3, 0, 0, 0, 0, 0, 4],
[4, 1, 4, 1, 1, 4, 2, 2, 2, 10, 2, 2, 2, -2, 10, 0, 0, 0, 0, 0, 6],
[1, 0, 3, 0, 1, 3, 0, -1, -1, 3, 0, 1, -1, -1, 3, 0, 1, -1, -1, 1, 3],
[2, 0, 2, 0, 1, 2, 0, -1, -1, 4, 0, 1, 1, 0, 4, 0, 1, 0, -1, 1, 4],
[4, -1, 4, -2, 2, 4, -1, 1, 2, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 6],
[2, 1, 5, 1, -1, 5, 1, -1, -1, 5, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 2, 0, 0, -1, 0, 2, 0, 0, 0, 0, -2, 4],
[1, 0, 2, 0, 1, 3, 0, 0, 1, 2, 0, 0, -1, 0, 2, 0, 0, 1, 0, 0, 2],
[1, 0, 3, 0, -1, 3, 0, 1, -1, 3, 0, -1, -1, 1, 3, 0, -1, 1, -1, -1, 3],
[1, 0, 4, 0, 0, 4, 0, 0, 2, 4, 0, 0, -2, -2, 4, 0, 0, -2, -2, 0, 4],
[2, 1, 2, 1, 1, 2, -1, -1, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 4],
[2, -1, 3, 0, 1, 2, 0, 1, 0, 2, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 4],
[2, 0, 2, 0, 0, 2, -1, 1, 1, 4, 0, 0, 0, -1, 2, 1, -1, -1, -2, 1, 4],
[3, -1, 3, 1, 1, 3, 1, 1, 1, 3, -1, -1, -1, -1, 3, 0, 0, 0, 0, 0, 4],
[2, 0, 2, 1, -1, 3, -1, 1, -1, 3, -1, 1, -1, 1, 3, 1, -1, 1, -1, -1, 3],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 4, 0, 0, 2, 4, 0, 0, -2, -2, 4, 0, 0, -2, -2, 0, 4],
[2, 0, 2, 0, 0, 2, 0, 0, -1, 2, 0, 0, 1, -1, 6, 0, 0, 1, -1, -2, 6],
[2, 1, 2, 0, 0, 4, 1, 1, 2, 4, -1, -1, -2, -2, 4, 0, 0, 2, 0, -2, 6],
[2, 0, 2, -1, 1, 4, -1, 1, 2, 4, 1, -1, -1, -1, 4, 1, -1, -1, -1, 2, 4],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, -1, -1, 0, -2, 6, 1, 1, 0, 2, -2, 6],
[2, -1, 2, 0, 0, 2, 1, -1, 0, 4, 1, 0, 0, 1, 4, 1, -1, 0, 2, -1, 6],
[3, -1, 3, 0, 0, 8, 1, 1, 4, 11, 0, 0, 0, 4, 8, 0, 0, 0, 4, 0, 8],
[3, 0, 4, -1, 0, 7, 1, 0, 1, 7, 1, 0, 1, -1, 7, -1, 0, -1, 1, 1, 7],
[2, 1, 2, -1, -1, 2, 0, 0, 0, 2, 1, 1, 0, 0, 4, -1, -1, 0, 0, 0, 4],
[4, 2, 7, -2, -3, 7, 2, 3, 1, 7, -2, -1, 1, -1, 7, 2, 1, -1, 1, -3, 7],
[3, -1, 3, -1, 1, 3, 1, -1, -1, 3, 0, 0, 0, 0, 4, -1, -1, 1, -1, 0, 7],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 3, -1, 1, 1, 1, 7, 1, -1, -1, -1, 1, 7],
[4, 2, 4, -2, -2, 4, 0, 0, 0, 3, 0, 0, 0, -1, 3, 2, 2, 0, 1, 1, 7],
[3, -1, 3, 0, 0, 4, 1, 1, 0, 7, 1, 1, 0, 3, 7, -1, -1, 0, -3, 1, 7],
[2, -1, 3, 1, -1, 3, 0, 0, 0, 4, 0, -1, 1, 0, 6, 0, 1, -1, 0, 2, 6],
[2, 0, 4, -1, 2, 4, 1, -2, -2, 4, 0, 0, 1, -1, 6, 0, 0, -1, 1, 2, 6],
[2, 1, 2, 0, 0, 4, 0, 0, 0, 4, -1, -1, 0, 0, 6, -1, -1, 0, 0, -2, 6],
[2, -1, 3, 0, 1, 2, -1, 1, 1, 7, 1, -1, -1, -3, 7, -1, 1, 1, -1, -3, 7],
[3, -1, 3, 0, 0, 3, 0, 0, -1, 3, 1, 1, 1, 1, 6, -1, -1, -1, -1, -2, 6],
[6, -1, 6, 1, 1, 6, -2, -2, 2, 10, -2, -2, 2, 3, 10, -2, -2, 2, 3, 3, 10],
[6, -2, 10, -2, -4, 10, -3, 1, 1, 12, 3, -1, -1, 2, 12, 3, -1, -1, 2, -2, 12],
[2, 0, 2, 1, -1, 3, 1, -1, 1, 3, 0, -2, 2, 0, 4, 0, 0, 2, 0, 0, 4],
[2, 0, 2, 0, -1, 2, 1, 0, 0, 2, 1, -1, 0, 0, 4, 1, -1, 0, 1, 1, 4],
[2, -1, 4, 1, 0, 4, 1, 0, 0, 4, 1, 0, 0, 0, 4, 0, 1, -1, -1, -1, 6],
[2, -1, 2, -1, 1, 2, -1, 0, 0, 2, 1, -1, -1, 0, 4, -1, 0, 1, 0, 1, 6],
[2, -1, 2, 1, -1, 6, -1, 1, 2, 6, -1, 1, -2, 2, 6, -1, 1, -2, 2, 2, 6],
[3, -1, 3, 1, -1, 3, 1, 1, -1, 3, 1, 1, -1, 1, 3, 1, 1, 1, 1, 1, 3],
[2, 1, 2, 1, 1, 4, 1, 1, 0, 4, 1, 0, 1, 1, 4, 1, 1, 0, 0, 1, 4],
[3, -1, 11, -1, -5, 11, 1, 5, -3, 11, -1, 3, 3, -3, 11, -1, 3, 3, 5, 3, 11],
[2, -1, 2, 1, -1, 2, 1, -1, 1, 2, -1, 1, -1, -1, 2, -1, 0, -1, -1, 1, 4],
[7, -1, 7, -1, -1, 7, -1, -1, -1, 7, -1, -1, -1, -1, 7, -1, -1, -1, -1, -1, 7],
[3, 1, 3, -1, -1, 3, 1, 1, -1, 3, 1, 1, -1, 1, 3, -1, -1, 1, -1, -1, 3],
[3, -1, 3, -1, 1, 3, 1, 1, 1, 3, 1, 1, 1, 1, 3, 1, 1, -1, 1, 1, 7],
[7, -1, 7, 1, 1, 7, 2, 2, -2, 12, 2, 2, -2, 4, 12, -2, -2, 2, -4, -4, 12],
[4, 2, 4, 0, 0, 3, 2, 2, 1, 7, 2, 2, 1, -1, 7, 2, 2, -1, 1, 1, 7],
[3, -1, 3, 1, -1, 3, 1, -1, 1, 7, 1, -1, 1, -1, 7, -1, 1, -1, 1, 1, 7],
[3, 0, 3, 1, 1, 6, -1, 1, 0, 6, -1, 1, 0, -2, 6, 1, 1, -2, 0, 0, 6],
[2, 1, 2, 1, 1, 2, -1, -1, 0, 4, 1, 1, 0, -2, 4, 1, 1, 0, -2, 0, 4],
[3, 1, 7, 1, -1, 7, -1, 1, 1, 7, -1, 1, 1, -1, 7, -1, 1, 1, -1, -1, 7],
[2, -1, 3, 1, -1, 7, -1, 1, 1, 7, -1, 1, 1, -1, 7, 1, -1, -1, 1, 1, 7],
[3, -1, 3, 1, -1, 3, 1, -1, 1, 3, -1, -1, 1, 1, 7, 1, 1, 1, 1, -3, 7],
[2, 1, 3, -1, -1, 3, 1, 1, -1, 3, 1, 1, -1, 1, 3, 0, -1, -1, -1, 1, 6],
[2, 1, 3, 0, 1, 2, 0, -1, 0, 2, 0, 1, 0, 0, 6, 0, 1, 0, 0, -2, 6],
[4, 1, 4, -1, 1, 4, -1, 1, -1, 4, 0, 0, 0, 0, 10, 0, 0, 0, 0, 5, 10],
[12, 3, 12, -3, 3, 12, -3, 3, -3, 12, 0, 0, 0, 0, 10, 0, 0, 0, 0, -5, 10],
[6, -3, 14, 3, -4, 14, 3, 1, 4, 14, 3, -4, -1, 4, 14, -3, 4, 1, -4, 1, 14],
[2, -1, 8, 1, -3, 8, -1, 3, -3, 8, -1, -2, -3, 3, 8, -1, 3, 2, -2, -2, 8],
[6, -1, 6, -1, -1, 6, -2, -2, -2, 10, -2, -2, 5, 3, 10, 3, -4, 3, -1, 6, 12],
[14, -5, 10, 2, -4, 20, 2, -4, -3, 20, 4, -8, 17, -6, 34, -1, 2, -10, 13, -20, 28],
[1, 0, 1, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 4],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 3, 0, 0, 0, -1, 3, 0, 0, 0, 1, 1, 3],
[2, 0, 2, 0, 0, 2, 0, 0, 1, 2, 0, 0, 1, 1, 2, 0, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 2],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 4],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 4],
[2, 1, 2, -1, 0, 2, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 1, 2, 0, 0, 1, 1, 1, 3],
[2, 1, 3, 0, 1, 2, -1, -1, -1, 3, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 4],
[1, 0, 2, 0, 1, 2, 0, -1, 0, 2, 0, 1, 1, -1, 3, 0, 1, 1, -1, 1, 3],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 1, 3, 0, 0, 0, -1, 1, 3],
[2, 0, 2, -1, 1, 4, 1, -1, -2, 4, 1, -1, -2, 0, 4, 0, 0, 0, 0, 0, 4],
[2, 1, 2, 1, 1, 2, 1, 1, 1, 2, -1, 0, -1, -1, 2, 0, 0, 0, 0, 0, 4],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 3, 0, 0, 0, -1, 3, 0, 0, 0, -1, -1, 3],
[1, 0, 4, 0, 0, 4, 0, 2, 2, 5, 0, -2, -2, -3, 5, 0, -2, -2, -3, 1, 5],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 4, 1, 1, 0, 0, 7, -1, -1, 0, 0, -3, 7],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 8, 0, 0, 0, 4, 8, 0, 0, 0, -4, 0, 8],
[4, 0, 4, 0, 0, 4, 2, 2, 2, 7, 2, 2, 2, 3, 7, 2, 2, 2, 3, 3, 7],
[5, -1, 3, -3, 2, 6, 0, 0, 0, 7, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 7],
#//, dimension, 7:, 86, lattices],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1, 1],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1],
[2, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 2, 2],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
[2, 1, 2, 1, 0, 2, 1, 1, 0, 2, -1, -1, -1, -1, 2, -1, -1, 0, -1, 1, 2, 1, 0, 0, 1, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2, 0, 0, 0, -1, 0, 0, 2],
[4, 5, 10, 6, 12, 18, 4, 8, 12, 10, 2, 4, 6, 5, 4, 3, 6, 9, 6, 3, 6, 0, 0, 0, 0, 0, 0, 6],
[2, -1, 8, 1, -3, 8, -1, 3, -3, 8, -1, 3, 2, 3, 8, 1, 2, 3, -3, 2, 8, 1, -3, -2, 2, -3, -2, 8],
[2, 0, 2, 1, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 2],
[2, 1, 2, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 6],
[4, 0, 4, 2, 2, 5, -2, -2, -3, 5, -2, -2, -3, 1, 5, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 4, 8],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 2, -1, -1, -1, 0, 0, 2, -1, 0, -1, 0, 0, 1, 2],
[2, -1, 2, 0, 0, 6, 0, 0, 3, 6, 0, 0, 3, 3, 6, 0, 0, -3, -3, -3, 6, 0, 0, -3, 0, -3, 3, 6],
[12, 0, 12, 6, 6, 15, -6, -6, -9, 15, -6, -6, -9, 3, 15, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, -4, 8],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 4, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 4],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, -1, 0, 2],
[2, 1, 2, 1, 1, 2, 1, 1, 1, 2, -1, 0, -1, -1, 2, 1, 1, 1, 1, -1, 2, 1, 1, 1, 1, -1, 1, 2],
[4, 0, 4, 0, 0, 4, 0, 0, 0, 4, 2, 2, 2, 2, 7, -2, -2, -2, -2, -5, 7, -2, -2, -2, -2, -5, 3, 7],
[7, 3, 15, -3, 1, 15, 3, -1, 1, 15, 3, -1, 1, -1, 15, -3, 1, -1, 1, 1, 15, -3, 1, -1, 1, 1, -1, 15],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 2, 1, 1, 1, -1, 2, 1, 1, 1, -1, 1, 2, 1, 0, 1, 0, 1, 0, 4],
[1, 0, 1, 0, 1, 2, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 2, 0, 0, 0, 0, 0, -2, 4],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 2, 0, 0, 0, -1, 0, 0, 2],
[3, 1, 3, 1, 1, 3, 1, -1, -1, 3, -1, -1, -1, 1, 3, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 4],
[4, 0, 4, 0, 2, 4, 0, -2, -2, 4, 0, -2, -2, 0, 4, 2, 0, 0, 0, 0, 3, -2, 0, 0, 0, 0, -1, 3],
[2, 1, 2, -1, -1, 2, -1, 0, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2],
[2, 0, 2, 0, 0, 2, 1, 1, -1, 4, 0, 0, 0, -1, 2, 1, 1, -1, 2, -1, 4, 1, -1, 1, 0, -1, 0, 4],
[2, 1, 2, 1, 1, 2, -1, -1, 0, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 2, 0, 4],
[2, 1, 2, 0, 0, 2, 0, 0, -1, 2, 1, 0, 0, 0, 2, -1, 0, -1, 1, 0, 4, 1, 1, 1, 0, 1, 0, 4],
[7, 1, 7, -2, 2, 12, -3, 3, 2, 15, -3, 3, 2, 7, 15, -3, 3, 2, 7, -1, 15, 2, -2, 4, -2, -2, -2, 12],
[2, 0, 2, 0, 1, 2, 0, -1, -1, 2, 0, 0, 0, 0, 2, 0, -1, -1, 0, 0, 4, 0, 1, 1, 0, 0, 0, 4],
[3, -1, 3, 0, 0, 4, 0, 0, 0, 4, 1, 1, 0, 0, 7, -1, -1, 0, 0, -3, 7, 1, 1, 0, 0, -1, -3, 7],
[4, 0, 4, 0, 0, 4, 2, 2, 2, 7, 2, 2, 2, 3, 7, -2, -2, -2, -3, -3, 7, -2, -2, -2, -3, -3, 3, 7],
[3, -1, 3, -1, -1, 3, 0, 0, 0, 8, 0, 0, 0, 4, 8, 0, 0, 0, -4, 0, 8, 0, 0, 0, -4, 0, 0, 8],
[1, 0, 4, 0, -2, 4, 0, -2, 2, 4, 0, -2, 2, 2, 4, 0, -2, 2, 0, 2, 4, 0, -2, 2, 0, 0, 2, 4],
[2, -1, 2, -1, 1, 2, -1, 1, 1, 2, -1, 1, 1, 1, 2, -1, 1, 0, 1, 0, 4, 0, 0, 0, 0, 0, -1, 2],
[4, 1, 4, 2, 2, 4, 2, 2, 1, 4, -2, 1, -1, -1, 4, 2, 2, 1, 1, -1, 10, 0, 0, 0, 0, 0, -3, 6],
[3, 0, 8, 0, 2, 8, 0, 4, -2, 8, 0, -4, -4, -2, 8, 0, 4, -2, 2, -2, 8, 0, 4, -2, 2, -2, 2, 8],
[4, 2, 5, -2, -1, 13, -2, -1, 5, 13, -2, -1, 5, 5, 13, -2, -1, -3, 5, 5, 13, 2, 1, -5, 3, -5, 3, 13],
[12, 6, 15, -6, -3, 23, -6, -3, 7, 23, -6, -3, 7, -1, 23, 6, 3, 1, -7, -7, 23, 6, 3, 1, -7, -7, -1, 23],
[3, 1, 3, 1, 1, 3, -1, 1, 1, 3, -1, 1, -1, 1, 3, -1, 1, 1, 1, 1, 3, -1, 1, -1, 1, 1, 1, 7],
[4, -2, 11, 0, -5, 15, 2, -1, -5, 11, -2, 1, -5, -1, 11, 2, -1, -5, 1, -1, 11, -2, 1, 5, -1, 1, -1, 11],
[1, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 2, 0, 0, 0, -1, -1, 1, 3],
[4, 2, 7, -2, -3, 7, -2, -3, -1, 7, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 8],
[3, 1, 3, 1, -1, 3, 2, 0, 0, 4, 2, 2, 0, 0, 4, 0, 0, 0, 0, -2, 4, 0, 0, 0, 0, 0, 2, 4],
[2, -1, 2, -1, 1, 2, -1, 1, 1, 2, -1, 1, 0, 1, 2, -1, 1, 0, 0, 1, 2, -1, 1, 0, 1, 1, 1, 4],
[2, -1, 2, 1, 0, 2, -1, 0, -1, 2, 1, 0, 1, -1, 4, 1, -1, 0, 0, 1, 4, -1, 0, -1, 1, 0, -1, 4],
[2, -1, 2, -1, 1, 6, -1, 1, -2, 6, -1, 1, 2, 2, 6, 1, -1, -2, 2, 2, 6, 1, -1, 2, -2, 2, 2, 6],
[2, -1, 2, 0, 0, 2, 0, 0, -1, 2, -1, 1, 1, 0, 4, 1, -1, -1, 1, -1, 4, 1, -1, 1, 0, 0, -1, 4],
[2, -1, 2, 1, -1, 2, -1, 1, -1, 2, -1, 1, -1, 1, 2, 1, -1, 1, -1, -1, 2, 1, -1, 1, -1, -1, 1, 2],
[2, -1, 4, -1, 0, 4, -1, 0, 0, 4, -1, 0, 0, 0, 4, 1, 0, 0, 0, 0, 4, 1, -1, -1, -1, -1, 1, 4],
[4, 0, 18, 1, -9, 16, 2, 0, -4, 10, -2, 0, -5, -1, 10, 2, 0, -4, 1, -1, 10, 2, 0, 5, 1, -1, 1, 10],
[2, -1, 2, -1, 1, 2, -1, 1, 0, 2, -1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 1, -1, 4],
[3, 1, 3, -1, -1, 3, 1, -1, -1, 3, -1, -1, 1, -1, 3, -1, -1, 1, -1, 1, 3, 1, -1, 1, 1, -1, 1, 7],
[8, -4, 11, -2, 1, 23, 4, -2, -10, 20, -4, 2, -8, -2, 20, 4, -2, -10, 2, -2, 20, 4, -2, 8, 2, -2, 2, 20],
[3, -1, 11, -1, 3, 11, 1, 5, 5, 11, -1, -5, -5, -3, 11, -1, -5, 3, -3, 3, 11, -1, -5, 3, -3, 3, 3, 11],
[7, -1, 7, -1, -1, 7, -1, -1, -1, 7, 1, 1, 1, 1, 7, -1, -1, -1, -1, 1, 7, 1, 1, 1, 1, -1, 1, 7],
[2, 1, 2, -1, -1, 4, 1, 1, 0, 4, -1, 0, 1, -1, 4, 1, 1, 0, 0, -1, 4, 1, 1, 0, 0, -1, 0, 4],
[2, 1, 2, 1, 1, 2, -1, 0, 0, 2, -1, -1, -1, 0, 2, 1, 1, 0, -1, 0, 4, -1, 0, -1, 0, 1, -1, 4],
[3, 1, 3, 1, 1, 3, 1, 1, 1, 3, 1, 1, 1, 1, 3, -1, -1, -1, -1, -1, 3, -1, 1, 1, -1, 1, 1, 7],
[3, 1, 3, 1, 1, 3, -1, 1, -1, 3, 1, -1, -1, -1, 3, -1, 1, 1, 1, -1, 7, 1, -1, 1, -1, 1, -3, 7],
[4, 2, 4, 0, 0, 3, -2, -2, -1, 7, 2, 2, 1, 1, 7, -2, 0, -1, 1, -1, 7, 2, 2, -1, -1, 1, -3, 7],
[3, -1, 3, -1, 1, 3, -1, 1, 1, 7, -1, 1, 1, -1, 7, -1, 1, 1, -1, -1, 7, -1, 1, 1, -1, -1, -1, 7],
[1, 0, 2, 0, 0, 2, 0, 1, -1, 3, 0, 1, -1, 1, 3, 0, 0, -2, 2, 0, 4, 0, 0, 0, 2, 0, 0, 4],
[2, 0, 2, 0, 0, 2, 1, 1, -1, 4, 0, 0, 0, -1, 2, 0, 0, 0, -1, 0, 2, 0, 0, 0, -1, 0, 0, 2],
[3, -1, 3, 1, -1, 3, 1, 1, -1, 3, 1, -1, 1, -1, 3, 1, -1, 1, -1, 1, 3, 1, -1, 1, -1, 1, 1, 3],
[3, -1, 3, -1, 1, 3, 1, 1, 1, 3, 1, 1, -1, 1, 3, 1, 1, 1, 1, 1, 3, 0, 0, 0, 0, 0, 0, 4],
[1, 0, 3, 0, -1, 3, 0, 1, 1, 3, 0, 1, 1, 1, 3, 0, 1, -1, 1, -1, 3, 0, 1, -1, -1, 1, -1, 3],
[1, 0, 4, 0, 2, 4, 0, 2, 2, 4, 0, 2, 2, 0, 4, 0, 2, 2, 0, 2, 4, 0, 2, 2, 0, 2, 2, 4],
[2, -1, 3, 0, 1, 2, 0, -1, 0, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 4],
[2, 1, 2, 0, 0, 2, -1, -1, 0, 4, 1, 1, 0, 0, 4, 1, 1, 0, 0, 0, 4, -1, 0, 0, 1, -1, -1, 4],
[2, 1, 2, 1, 1, 2, -1, -1, -1, 2, 1, 1, 1, -1, 2, 0, 0, 0, 0, 0, 2, -1, -1, 0, 0, 0, 0, 4],
[7, -1, 7, -2, -2, 12, -2, -2, 4, 12, 2, 2, 4, -4, 12, 1, 1, 2, 2, -2, 7, -2, -2, 4, 4, -4, 2, 12],
[2, 0, 2, 1, -1, 4, -1, -1, 0, 4, 1, 1, 0, -2, 4, 1, -1, 2, 0, 0, 4, -1, 1, -2, 0, 0, 0, 4],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 4, 0, 0, 0, 0, 4, 1, 1, 0, 2, -2, 6, 1, 1, 0, 2, -2, 4, 6],
[2, 1, 2, 1, 1, 2, 0, 0, 0, 2, 1, 1, 0, 1, 4, 0, 0, 0, 0, -1, 2, 0, 0, 0, -1, -1, 1, 2],
[2, 1, 2, -1, -1, 2, 1, 1, 0, 2, -1, 0, 0, -1, 2, -1, -1, 1, 0, 0, 4, -1, 0, 0, -1, 1, 1, 4],
[2, 0, 2, 0, 0, 2, -1, 1, 1, 4, -1, 1, 1, 2, 4, -1, -1, 1, 0, 0, 4, -1, 1, -1, 0, 0, 0, 4],
[3, 0, 4, -1, 0, 7, 1, 0, 1, 7, -1, 0, -1, 1, 7, 1, 0, 1, -1, 1, 7, 1, 0, 1, -1, 1, -1, 7],
[2, 1, 2, -1, -1, 2, 0, 0, 0, 2, -1, -1, 0, 0, 4, 1, 1, 0, 0, 0, 4, -1, 0, 1, 0, 1, -1, 4],
[4, 2, 7, -2, -3, 7, 2, 1, -1, 7, -2, -1, 1, -3, 7, -2, -1, 1, -3, -1, 7, -2, -3, -1, -1, 1, 1, 7],
[3, -1, 3, 0, 0, 8, -1, -1, -4, 11, 0, 0, 0, 4, 8, -1, -1, -4, 7, 4, 11, 0, 0, 0, -4, 0, -4, 8],
[4, 2, 4, -2, -2, 4, 0, 0, 0, 3, 0, 0, 0, -1, 3, -2, -2, 0, 1, 1, 7, 2, 2, 0, 1, 1, -1, 7],
[3, -1, 3, -1, 1, 3, 1, -1, -1, 3, 0, 0, 0, 0, 4, -1, -1, 1, -1, 0, 7, 1, 1, -1, 1, 0, 1, 7],
[3, -1, 3, -1, 1, 3, -1, -1, 1, 3, 1, -1, -1, -1, 7, -1, 1, 1, 1, 1, 7, -1, 1, 1, 1, 1, -1, 7],
#//, dimension, 8:, 36, lattices],
[2, 0, 2, 1, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 2, 2],
[2, -1, 2, -1, 1, 2, -1, 1, 1, 2, 1, -1, 0, 0, 2, 1, -1, 0, -1, 1, 2, 1, 0, -1, -1, 0, 0, 2, -1, 1, 0, 0, -1, -1, 0, 4],
[2, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 1, 1, 1, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1],
[2, 1, 2, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0, 2, 1, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 1, 1, 0, 2],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 2],
[2, 1, 2, -1, -1, 2, 1, 1, 0, 2, 1, 1, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1, 1, 0, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 1, 2],
[2, 0, 2, 0, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 1, 2],
[2, -1, 2, 0, -1, 2, 0, 0, -1, 2, 0, 0, 0, -1, 2, 0, 0, 0, 0, -1, 2, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2],
[1, 0, 1, 0, 0, 2, 0, 0, 1, 3, 0, 0, 0, 1, 2, 0, 0, 0, 1, 0, 2, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2],
[2, 0, 2, 0, 1, 2, 0, -1, -1, 2, 0, 0, 0, 0, 2, 0, 1, 1, 0, 0, 4, 0, -1, 0, 1, 0, -1, 4, 0, -1, -1, 0, 0, 0, 1, 4],
[2, -1, 8, -1, 3, 8, 1, -3, -3, 8, -1, 3, -2, -3, 8, -1, 3, -2, -3, 3, 8, 1, -3, 2, -2, -3, -3, 8, -1, 3, -2, 2, 3, 3, -3, 8],
[1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, -1, 2, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, -1, 0, 0, 2],
[2, 1, 2, 1, 1, 2, -1, 0, 0, 2, 1, 0, 0, -1, 2, 1, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 1, 2, 1, 1, 0, -1, 0, 1, 0, 4],
[2, -1, 2, 1, -1, 6, -1, 1, -2, 6, 1, 0, 3, -3, 6, 1, 0, 3, -3, 2, 6, 1, 0, 3, -3, 2, 2, 6, 1, 0, 3, -3, 2, 2, 2, 6],
[2, 1, 2, 0, 0, 2, 0, 0, 1, 2, -1, 0, 1, 1, 4, 1, 0, 1, 1, 0, 4, 1, 0, 1, 1, 0, 0, 4, -1, 0, -1, 0, -1, -1, -1, 4],
[2, -1, 2, -1, 1, 2, -1, 1, 1, 2, -1, 1, 1, 1, 4, -1, 0, 0, 0, 1, 4, -1, 1, 1, 1, 0, 1, 4, 1, -1, -1, -1, 0, -1, 0, 4],
[2, 1, 4, -1, 0, 4, -1, 0, 0, 4, -1, 0, 0, 0, 4, -1, 0, 0, 0, 0, 4, -1, 0, 0, 0, 0, 0, 4, -1, 0, 0, 0, 0, 0, 0, 4],
[2, 1, 2, -1, 0, 2, -1, 0, 1, 2, 1, 1, -1, -1, 2, 1, 1, -1, -1, 1, 2, 1, 0, 0, -1, 0, 0, 4, 1, 0, 0, -1, 0, 0, 0, 4],
[2, 0, 2, 0, 1, 2, 0, 1, 1, 2, 0, 1, 1, 1, 2, 0, -1, -1, 0, -1, 2, 1, -1, 0, 0, 0, 0, 2, -1, 1, 1, 0, 1, -1, -1, 4],
[4, -2, 10, 2, -1, 10, -1, 5, 4, 16, -2, 1, -1, -4, 10, -2, 1, -1, -4, 1, 10, 2, -1, 1, -5, -1, -1, 10, -2, 1, -1, 5, 1, 1, -1, 10],
[4, -1, 4, -2, -1, 4, -2, 2, 1, 4, -2, 2, 1, 1, 4, -2, 2, 1, 1, 1, 4, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 3, 6],
[6, -3, 6, -3, 3, 6, -3, 3, 3, 6, -3, 3, 0, 3, 6, -3, 3, 0, 0, 3, 6, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, -1, 2],
[2, -1, 2, 0, 0, 4, 0, 0, 2, 4, 0, 0, -2, -1, 4, 0, 0, -1, -2, 2, 4, 0, 0, 1, 2, 1, -1, 4, 0, 0, 1, 2, 1, -1, 1, 4],
[2, 0, 2, 0, 0, 2, 1, -1, 1, 4, 0, 0, 0, 1, 2, 0, 0, 0, -1, 0, 2, 0, 0, 0, -1, 0, 0, 2, 0, 0, 0, 1, 0, 0, 0, 2],
[2, 0, 2, -1, 1, 4, -1, 1, 2, 4, -1, 1, 2, 0, 4, 1, 1, 0, 0, 0, 4, 1, 1, 0, 0, 0, 2, 4, -1, -1, 0, 0, 0, -2, 0, 4],
[2, 0, 2, 0, 1, 2, 0, -1, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 2, 1, -1, 0, 0, 1, 1, 4, 1, -1, 0, 0, 1, 1, 2, 4],
[2, 1, 2, -1, -1, 2, 1, 1, -1, 2, -1, -1, 0, 0, 2, 1, 1, -1, 1, 0, 4, -1, -1, 1, -1, 0, 0, 4, -1, -1, 1, -1, 0, 0, 0, 4],
[2, 1, 2, -1, -1, 2, 0, 0, 0, 4, 0, 0, 0, 0, 4, -1, -1, 0, 2, 2, 6, 1, 1, 0, -2, -2, -4, 6, -1, -1, 0, 2, 2, 4, -2, 6],
[2, 0, 4, 1, 2, 4, 0, 0, 1, 2, 0, 0, -1, 0, 2, 0, 0, 1, 0, 0, 2, 0, 2, 2, 0, 0, 0, 4, 0, -2, -2, 0, 0, 0, -2, 4],
[4, 2, 4, -2, 0, 4, -2, 0, 0, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, -1, -1, 2, 0, 0, 0, 0, -1, -1, 0, 2],
[1, 0, 3, 0, -1, 3, 0, 1, 1, 3, 0, 1, 1, 1, 3, 0, 1, -1, 1, 1, 3, 0, 1, -1, 1, -1, 1, 3, 0, 1, -1, 1, -1, 1, 1, 3],
[1, 0, 4, 0, -2, 4, 0, -2, 2, 4, 0, -2, 2, 2, 4, 0, -2, 0, 2, 2, 4, 0, -2, 0, 2, 0, 2, 4, 0, 2, 0, -2, -2, -2, -2, 4],
[3, -1, 3, 1, -1, 3, -1, -1, -1, 3, 1, 1, -1, -1, 3, -1, -1, -1, 1, -1, 3, -1, -1, 1, 1, -1, 1, 3, 0, 0, 0, 0, 0, 0, 0, 4],
[2, 0, 2, 0, 1, 2, 0, -1, -1, 4, 0, -1, -1, 0, 4, 0, -1, 0, 1, 1, 4, 0, 1, 1, 0, 0, -1, 4, 0, 1, 1, 0, 0, -1, 0, 4],
[2, 1, 2, -1, -1, 2, -1, -1, 1, 2, -1, 0, 0, 0, 2, 1, 0, -1, -1, 0, 4, 1, 0, -1, 0, -1, 2, 4, 0, 0, 0, 0, 0, 0, 0, 2],
#//, dimension, 9:, 4, lattices],
[2, 1, 2, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0, 2, 1, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2],
[2, -1, 2, 1, -1, 2, 1, -1, 1, 2, -1, 0, -1, 0, 2, 1, 0, 1, 0, -1, 2, -1, 0, -1, -1, 1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 2, 1, 0, 1, 1, -1, 1, -1, -1, 4],
[4, 2, 4, 2, 2, 4, 2, 0, 0, 4, 2, 2, 0, 0, 4, 2, 2, 0, 0, 2, 4, 2, 0, 2, 0, 0, 0, 4, 2, 2, 0, 2, 2, 2, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[5, -2, 4, 1, -2, 13, -1, 2, -5, 13, 1, -2, 5, -5, 13, 1, -2, -3, -5, 5, 13, 1, -2, -3, -5, -3, 5, 13, 1, -2, -3, -5, 5, 5, 5, 13, -1, 2, 3, 5, -5, -5, -5, -5, 13],
#//, dimension, 10:, 2, lattices],
[2, 1, 2, 1, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0, 2, 1, 1, 0, 0, 1, 2, 1, 0, 1, 0, 0, 0, 2, 1, 1, 0, 1, 1, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2],
[6, 3, 6, 3, 3, 6, 3, 0, 0, 6, 3, 3, 0, 0, 6, 3, 3, 0, 0, 3, 6, 3, 0, 3, 0, 0, 0, 6, 3, 3, 0, 3, 3, 3, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 2]
];


==> anc/GAP/forms/forms.txt <==
# -*- GAP -*-

#_path_forms := "forms/data/";
_path_forms := "";

\\1x1 := rec(
 get := function(data, det)
  if det <= 0 then return fail; fi;
  if not IsEvenInt(det) then return fail; fi;
  return [[[det]]];
 end
);

\\2x2 := rec(
 get := function(data, det)
  local a, b, c;

  if det <= 0 then return fail; fi;
  data := det mod 4;
  if (data <> 0) and (data <> 3) then return fail; fi;
  data := [];
  for a in [1..Int(det/3)] do
   for b in [-a..0] do
    c := (det + b^2)/a/4;
    if c < a then break; fi;
    if not IsInt(c) then continue; fi;
    Add(data, [[2*a, -b], [-b, 2*c]]);
   od;
  od;
  return data;
 end
);

__load_forms :=
function(name)
 local vname;
 vname := Concatenation("\\", name);
 if not IsBoundGlobal(vname) then
  Read(Concatenation(_path_forms, "data/", name, ".txt"));
 fi;
 if IsBoundGlobal(vname) then return ValueGlobal(vname); fi;
 return fail;
end;

_load_forms :=
function(dim)
 local name;
 name := String(dim);
 name := Concatenation(name, "x", name);
 return __load_forms(name);
end;

_path_forms := FilenameFunc(_load_forms);
_path_forms := _path_forms{[1..Length(_path_forms)-Length("forms.txt")]};

_get_forms_odd :=
function(data, det)
 if det <= 0 then return fail; fi;
 if not IsBound(data.data[det]) then return fail; fi;
 return List(data.data[det], data.mat);
end;

_get_forms_even :=
function(data, det)
 if not IsEvenInt(det) then return fail; fi;
 return _get_forms_odd(data, det/2);
end;

get_forms_det :=
function(dim, det)
 local data;
 data := _load_forms(dim);
 if data = fail then return fail; fi;
 return data.get(data, det);
end;

positive_list := l -> List(l, function(i)
  if i < 0 then i := -i; fi;
  return i;
 end);

list_2_smith :=
function(list)
 local primes;

 list := List(list, Factors);
 Apply(list, positive_list);
 primes := Filtered(Union(list), i -> i > 1);
 return List(primes, p -> rec(prime := p,
                exp := Filtered(SortedList(List(list, l -> Number(l, i -> i = p))),
                                i -> i > 0)));
end;

get_forms_smith :=
function(dim, smith)
 local factor, c, min, even, det, res, reduce, is_OK;

 reduce := function(cc)
  c := rec(prime := cc.prime, exp := List(cc.exp));
  if Length(c.exp) < dim then return c; fi;
  min := Minimum(c.exp);
#  if (c.prime = 2) then even := true; min := min - 1; fi;
  if (c.prime = 2) and (not IsBound(c.even) or (c.even <> true)) then
   even := true;
   min := min - 1;
  fi;
  c.exp := Filtered(c.exp - min, i -> i > 0);
  factor := factor*c.prime^min;
  return c;
 end;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 factor := 1;
 if ForAny(smith, c -> Length(c.exp) > dim) then return fail; fi;
 even := false;
 if dim > 1 then
  smith := Filtered(List(smith, reduce), c -> Sum(c.exp) > 0);
 fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := get_forms_det(dim, det);
#Error();
 if even then
  dim := get_forms_det(dim, det/2^dim);
#Error();
  if res = fail then
   res := 2*dim;
  elif dim <> fail then
   res := Union(res, 2*dim);
  fi;
 fi;
 if res = fail then return fail; fi;
#Error();
 return factor*Filtered(res, is_OK);
end;

get_forms_list :=
function(dim, list)
 return get_forms_smith(dim, list_2_smith(list));
end;

#########################################################
## Utility routines
#########################################################
_augment_forms2 :=
function(m1, m2)
 local \0, \1;
 \0 := Zero(m1[1]);
 \1 := Zero(m2[1]);
 Apply(m1, r -> Concatenation(r, \1));
 Append(m1, List(m2, r -> Concatenation(\0, r)));
end;

augment_forms :=
function(arg)
 arg[1] := StructuralCopy(arg[1]);
 if not IsMutable(arg[1]) then arg[1] := ShallowCopy(arg[1]); fi;
 Perform(arg{[2..Length(arg)]}, function(m) _augment_forms2(arg[1], m); end);
 return arg[1];
end;

aug := augment_forms;
aug := DirectSumMat;

_augment_groups2 :=
function(g1, g2)
 local dim;
 if IsGroup(g1) then g1 := GeneratorsOfGroup(g1); fi;
 if IsGroup(g2) then g2 := GeneratorsOfGroup(g2); fi;
 dim := Length(g1[1]);
 g1 := List(g1, g -> augment_forms(g, IdentityMat(Length(g2[1]))));
 g2 := List(g2, g -> augment_forms(IdentityMat(dim), g));
 return Concatenation(g1, g2);
end;

augment_groups :=
function(arg)
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   arg[1] := _augment_groups2(arg[1], a);
  end);
 return Group(arg[1]);
end;

augment_groups :=
function(arg)
 local id1, gen1, id, gen;
 if Length(arg) = 1 then return arg[1]; fi;
 Perform(arg{[2..Length(arg)]}, function(a)
   id1 := One(arg[1]);
   id := One(a);
   gen1 := List(GeneratorsOfGroup(arg[1]), g -> DirectSumMat(g, id));
   gen := List(GeneratorsOfGroup(a), g -> DirectSumMat(id1, g));
   gen1 := Union(gen1, gen);
   if Length(gen1) > 0 then
    arg[1] := Group(gen1);
   else
    arg[1] := Group(DirectSumMat(id1, id));
   fi;
  end);
 return arg[1];
end;

lattice_extension :=
function(mat, vec)
 local q;

 if Length(vec) = 0 then
  vec := IdentityMat(Length(mat));
  return rec(vec := vec, form := List(mat, List), back := vec);
 fi;
 q := Lcm(List(vec, v -> Lcm(List(v, DenominatorRat))));
 vec := q*Concatenation(IdentityMat(Length(mat)), vec);
 vec := BaseIntMat(vec)/q;
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

orthogonal_complement :=
function(mat, vec)
 local tm;
 tm := NullspaceIntMat(mat*TransposedMat(vec));
 vec := Concatenation(tm, vec)^-1;
 vec := vec{[1..Length(vec)]}{[1..Length(tm)]};
 return rec(vec  := tm,
            form := tm*mat*TransposedMat(tm),
            back := vec);
end;

complement_modulo :=
function(mat, vec, prime)
 local mm;

 mm := mat*TransposedMat(vec);
 mm := mm/Gcd(List(mm, Gcd));
 vec := SolutionNullspaceIntMat(mm, List(vec, i -> prime));
 if vec[1] = fail then return fail; fi;
 vec := Concatenation(vec[2], [vec[1]]);
 return rec(vec  := vec,
            form := vec*mat*TransposedMat(vec),
            back := vec^-1);
end;

#########################################################
## Hyperbolic 2x2 forms
## This part is incomplete, but it suffices for the current applications
#########################################################

## Very primitive: just test a few vectors for square \pm 1 or \pm 2
\\hyperbolic_test_range := MakeImmutable(
 Filtered(Difference(Cartesian([-5..5], [0..5]), [[0, 0]]), v -> Gcd(v) = 1)
);

#is_square_int :=
#function(n)
# local pp;
# if n < 0 then n := -n; fi;
# pp := PrimePowersInt(n);
# n := Length(pp);
# while n > 0 do
#  if IsOddInt(pp[n]) then return false; fi;
#  n := n - 2;
# od;
# return true;
#end;

is_square_int := n -> IsSquareInt(AbsInt(n));

is_square_rat := r -> is_square_int(NumeratorRat(r)*DenominatorRat(r));

__hyperbolic_canonical_0 :=
function(mat, vec)
 local res, d;
 if not ForAll(vec, IsInt) then vec := vec*Lcm(List(vec, DenominatorRat)); fi;
 vec := vec/Gcd(vec);
 if vec*mat*vec <> 0 then return fail; fi;
 res := Gcdex(-vec[2], vec[1]);
 vec := [[res.coeff1, res.coeff2], vec];
 res := vec*mat*TransposedMat(vec);
 if res[1][2] < 0 then
  vec[1] := - vec[1];
  res := vec*mat*TransposedMat(vec);
 fi;
 d := res[1][1]/(2*res[1][2]);
 if (d < 0) and not IsInt(d) then d := d - 1; fi;
 d := Int(d);
 vec := [vec[1] - d*vec[2], vec[2]];
 res := vec*mat*TransposedMat(vec);
 return rec(vec := vec, mat := res);
end;

## here, we assume mat in the canonical form
__hyperbolic_swap_0 :=
    mat -> __hyperbolic_canonical_0(mat, [2*mat[1][2], -mat[1][1]]);

__hyperbolic_forms_0 :=
function(b)
 local set;
 set := [0..b - 1];
 set := List(set, a -> [[2*a, b], [b, 0]]);
 return Filtered(set, mat -> mat[1][1] <= __hyperbolic_swap_0(mat).mat[1][1]);
end;

__hyperbolic_form_diag :=
function(mat)
 local ls, det, sq, ss, s, p, v;

 ls := List(\\hyperbolic_test_range, v -> v*mat*v);
 sq := Set(ls);
 det := Determinant(mat);
 for ss in Set(sq, AbsInt) do
  v := det/ss;
  if AbsInt(v) < ss then break; fi;
  if not IsInt(v) then continue; fi;
  for s in [ss, -ss] do
   for p in Positions(ls, s) do
    v := \\hyperbolic_test_range[p];
    if IsInt(mat[1]*v/s) and IsInt(mat[2]*v/s) then
     if s > 0 then return [[s, 0], [0, det/s]]; fi;
     return [[det/s, 0], [0, s]];
    fi;
   od;
  od;
 od;
 return fail;
end;

#__hyperbolic_forms_non0_old :=
#function(det, b)
# local ls, mat, v, s;
#
# mat := a -> [[2*a, b], [b, -2*det/a]];
#
# det := (det - b^2)/4;
# if b = 0 then
#  return Filtered(List(DivisorsInt(det), mat), function(mat)
#    mat := mat/Gcd(List(mat, Gcd));
#    if mat[1][1] = 1 then return true; fi;
#    for v in \\hyperbolic_test_range do
#     s := v*mat*v;
#     if s = 1 then return false; fi;
#     if (s = -1) and (mat[2][2] <> -1) then return false; fi;
#    od;
#    return true;
#   end);
# fi;
# ls := Filtered([b..Int(det/b)], a -> IsInt(det/a));
# ls := List(ls, mat);
# return Filtered(ls, function(mat)
#   mat := mat/Gcd(List(mat, Gcd));
#   for v in \\hyperbolic_test_range do
#    if AbsInt(v*mat*v) = 1 then return false; fi;
#   od;
#   return true;
#  end);
#end;

__hyperbolic_forms_non0 :=
function(det, b)
 local ls, d;

 det := (det - b^2)/4;
 if b = 0 then
  ls := DivisorsInt(det);
 else
  ls := Filtered([b..Int(det/b)], a -> IsInt(det/a));
 fi;
 ls := List(ls, a -> [[2*a, b], [b, -2*det/a]]);
 return Filtered(ls, function(m)
   d := __hyperbolic_form_diag(m);
   return (d = fail) or (d = m);
  end);
end;

hyperbolic_forms_det :=
function(det)
 local b, res;
 if det < 0 then det := -det; fi;
 if is_square_int(det) then return __hyperbolic_forms_0(Sqrt(det)); fi;
 b := 0;
 res := [];
 while b^2 < det do
  if (det - b^2) mod 4 = 0 then
   Append(res, __hyperbolic_forms_non0(det, b));
  fi;
  b := b + 1;
 od;
 return res;
end;

hyperbolic_forms_smith :=
function(smith)
 local det, res, is_OK;

 is_OK := function(mat)
  mat := SmithNormalFormIntegerMat(mat);
  mat := list_2_smith(List([1..Length(mat)], i -> mat[i][i]));
  return ForAll([1..Length(mat)], i -> (mat[i].prime = smith[i].prime) and
                                       (mat[i].exp = smith[i].exp));
 end;

 if ForAny(smith, c -> Length(c.exp) > 2) then return fail; fi;
 det := Product(smith, c -> c.prime^Sum(c.exp));
 res := hyperbolic_forms_det(det);
 return Filtered(res, is_OK);
end;

hyperbolic_forms_list :=
function(list)
 return hyperbolic_forms_smith(list_2_smith(list));
end;

## mat is assumed in the canonical form
__hyperbolic_aut_0 :=
function(mat)
 local res, tr, swap, a, b, y, ret;

 if mat[2][2] <> 0 then return fail; fi;
 res := __hyperbolic_swap_0(mat);
 if res.mat <> mat then return Group([-One(mat)]); fi;
 return Group([-One(mat), res.vec]);
end;

_hyperbolic_canonical_0 :=
function(mat)
 local v;
 if mat[2][2] = 0 then
  v := [0, 1];
 else
  v := [mat[2][2], Sqrt(-Determinant(mat)) - mat[1][2]];
 fi;
 return __hyperbolic_canonical_0(mat, v);
end;

## mat is assumed in the form [1, 0, -c]
__hyperbolic_aut_Pell :=
function(mat)
 local tr, n, x, y;

 if mat[1][2] <> 0 then return fail; fi;
 mat := mat/Gcd(mat[1][1], mat[2][2]);
 if mat[1][1] = 1 then
 elif mat[1][1] = -1 then
  mat := -mat;
 elif AbsInt(mat[2][2]) = 1 then
  tr := [[0, 1], [1, 0]];
  mat := mat^tr;
  if mat[1][1] = -1 then mat := -mat; fi;
 fi;
 n := -mat[2][2];
 if n <= 0 then return fail; fi;
 x :=  __load_forms("2x2_Pell");
 if (x = fail) or not IsBound(x[n]) then return fail; fi;
 x := x[n];
 if (x[1] <> n) then return fail; fi;
 if x[2] = 1 then return Group([-One(mat), [[-1, 0], [0, 1]]]); fi;
 y := x[3];
 x := x[2];
 x := [[x, y], [n*y, x]];
 if IsBound(tr) then x := x^tr; fi;
 return Group([-One(mat), [[-1, 0], [0, 1]], x]);
end;

## mat is assumed in the form [-2, b, -2]
__hyperbolic_aut_2 :=
function(mat)
 local e;
 mat := mat/Gcd(List(mat, Gcd));
 if (mat[1][1] <> mat[2][2]) or (AbsInt(mat[1][1]) <> 2) then return fail; fi;
 e := [1, 0];
 return Group([-One(mat), [[0, 1], [1, 0]],
              One(mat) - 2*TransposedMat([mat*e])*[e]/(e*mat*e)]);
end;

## Return the group generated by all reflections no matter what
\\hyperbolic_try_reflections := false;

## Treat just a few known cases
hyperbolic_aut :=
function(mat)
 local sq, pp, tr, ret, _2;

 ret := function(func)
  mat := func(tr*mat*TransposedMat(tr));
  return mat^tr;
 end;

 _2 := function(val)
  pp := Positions(sq, val);
  pp := Filtered(Combinations(pp, 2),
                c -> AbsInt(Determinant(\\hyperbolic_test_range{c})) = 1);
  if IsEmpty(pp) then return false; fi;
  tr := \\hyperbolic_test_range{pp[1]};
  if Determinant(tr) = -1 then tr[1] := -tr[1]; fi;
  mat := ret(__hyperbolic_aut_2);
  return true;
 end;

# mat represents 0
 if is_square_int(Determinant(mat)) then
  tr := _hyperbolic_canonical_0(mat).vec;
  return ret(__hyperbolic_aut_0);
 fi;
 mat := mat/Gcd(List(mat, Gcd));
# fast check first
 sq := List([1, 2], i -> AbsInt(mat[i][i]));
 if (1 in sq) and (mat[1][2] = 0) then
  sq := __hyperbolic_aut_Pell(mat);
  if sq <> fail then return sq; fi;
 fi;
# more elaborate check
 sq := List(\\hyperbolic_test_range, v -> v*mat*v);
 pp := Position(sq, 1);
 if pp = fail then pp := Position(sq, -1); fi;
 if pp <> fail then    # represents \pm 1
  pp := \\hyperbolic_test_range[pp];
  tr := [pp, NullspaceIntMat(mat*TransposedMat([pp]))[1]];
  if Determinant(tr) = -1 then tr[1] := -tr[1]; fi;
  return ret(__hyperbolic_aut_Pell);
 fi;
 if _2(2) or _2(-2) then return mat; fi;
 if not \\hyperbolic_try_reflections then return fail; fi;
 sq := List(\\hyperbolic_test_range,
                e -> One(mat) - 2*TransposedMat([mat*e])*[e]/(e*mat*e));
 sq := Filtered(sq, m -> ForAll(Flat(m), IsInt));
 Add(sq, -One(mat));
 return Group(sq);
end;


==> anc/_readme.txt <==
# -*- GAP -*-

## Last tested with GAP 4.13.0 on Windows 11 64 bit 64Gb memory
#  CD to ./GAP/2 to run GAP
#  Unedited, the full script may take several days (about a week)

## All interesting configurations will be found in ./out/4_*_*_list.txt.gz
#  Upon reinitializing lattice/case, they can be loaded via load_list() and
#   studied by whichever means available. E.g., the intersection matric of
#   all conics can be created by rc -> 2 - rc2mat(rc);

## All lattice specific tweaks (like initialization parameters, clusters,
#   piping, etc.) are encoded in ./4RS.txt

Read("4.txt");

D24();
write_TeX();
D16E8();
write_TeX();
3E8();
write_TeX();
A24();
write_TeX();
2D12();
write_TeX();
A17E7();
write_TeX();
D10E7();
write_TeX();
A15D9();
write_TeX();
2A12();
write_TeX();
A11D7E6();
write_TeX();
4E6();
write_TeX();
2A9D6();
write_TeX();
3A8();
write_TeX();
3D8();
write_TeX();
4D6();
write_TeX();

2A7D5();
init_auto(1);
write_TeX();

4A6();
init_auto(1);
init_auto(2);
write_TeX();

4A5D4();
init_auto(1);
init_auto(2);
init_auto(3);
init_auto(4);
init_auto(5);
init_auto(6);
init_auto(7);
init_auto(8);
write_TeX();

# will use the harder goals when initializing:
SELECT := 2;

6D4();
init_auto(1);
  ds := @data(2);;       update(ds,  90);
init_auto(2);
  ch := @chain(6, 1);;   update(ch, 144);
init_auto(3);
write_TeX();

6A4();
init_auto(1);
  ds := @data(1);;                  update(ds,  54);
  ds := @data(2, @(2)[1]);;         update(ds, 668);   # a pipe is used
init_auto(2);
  ds := @data(1);;                  update(ds, 330);
  ds := @data(2);;                  update(ds,  82);
  ds := @data(3);;                  update(ds,  64);;
                                    @extend(ds);
  ds := @data(5);;                  update(ds, 250);
init_auto(3);
  ds := @data(4, @(4)[1]);;         update(ds, 314);
  ss := @select(4, @(ds.dm), ds);;  update(ss, 314);
  ds := @data(6, @(6)[1]);;         update(ds, 130);    # a pipe is used
init_auto(4);
  ds := @data(12);;                 update(ds,  96);    # push := 3;
  ds := @data(14);;                 update(ds, 138);
  ds := @data(16);;                 update(ds, 104);
  ch := @chain(8, 6, 18, 20, 3);;   update(ch,  96);
write_TeX();

8A3();
init_auto(1);
  ds := @data(3, @()[1]);;          update(ds,  56);
  ss := @select(1, @(ds.dm), ds);;  update(ss, 104);;   # a pipe is used
                                    @extend(ss);
  save_list();
init_auto(2);
  ds := @data(3);;                  update(ds,  70);    # push := 4;
  ch := @chain(1, 2, 6);;           update(ch,  36);
  ds := @data(5, @(5)[1]);;         update(ds, 318);
  ss := @select(5, @(ds.dm), ds);;  update(ss, 318);    # a pipe is used
  ds := @data(4, @(4)[1]);;         update(ds, 302);
  ss := @select(4, @(ds.dm), ds);;  update(ss, 302);
init_auto(3);
  ds := @data(2, @(2)[1]);;         update(ds, 470);    # a pipe is used
  ch := @chain(1, 6);;              update(ch, 126);
  ds := @data(3);;                  update(ds, 120);
  ds := @data(1, ds);;              update(ds, 172);;   @extend(ds);
init_auto(4);
  ds := @data(1, @(1)[1]);;         update(ds, 266);
  ss := @select(1, @(ds.dm), ds);;  update(ss, 266);    # a pipe is used
  ds := @data(9, @(9)[1]);;         update(ds,  98);
  ss := @select(9, @(ds.dm), ds);;  update(ss,  98);;   # a pipe is used
                                    @extend(ss);
  ds := @data(11, @(11)[1]);;       update(ds, 182);
  ss := @select(11, @(ds.dm), ds);; update(ss, 182);    # a pipe is used
  ds := @data(2);;                  update(ds,  90);
  ds := @data(9, ds);;              update(ds, 186);
  ch := @chain(3, 5, 7);;           update(ch,  90);
  ds := @data(11, ch);;             update(ds, 270);
write_TeX();

12A2();
init_auto(1);
  ch := @chain(1, 2);;              update(ch, 34);
  ds := @data(3, @(3)[1]);;         update(ds, 162);
  ss := @select(3, @(ds.dm), ds);;  update(ss, 162);;   # a pipe is used
                                    @extend(ss, 2);
  save_list();
init_auto(2);
  ds := @data(1, @@(2)[1]);;        update(ds, 172);    # a pipe is used
  ds := @data(4, ds);;              update(ds, 190);
  ds := @data(3, ds);;              update(ds, 210);;   @extend(ds, 2);
  ch := @chain(3, 4);;              update(ch,  40);
  ss := @select(1, @@(1), ch);;     update(ss, 210);    # a pipe is used
  ds := @data(2, @(2)[1]);;         update(ds, 512);
  ss := @select(2, @(ds.dm), ds);;  update(ss, 512);    # a pipe is used
  save_list();
write_TeX();

24A1();
init_auto(1);
  ds := @data(1);;                  update(ds,  28);
  ds := @data(2, ds);;              update(ds, 720);
  ds := @data(2, @(2)[1]);;         update(ds, 694);    # a pipe is used
  save_list();
init_auto(2);
  ds := @data(1, @(1)[1]);;         update(ds, 702);    # a pipe is used
  ds := @data(2);;                  update(ds, 18);
  ss := @select(1, @(1), ds);;      update(ss, 720);    # a pipe is used
  save_list();
write_TeX();

load_Leech();
  ds := @subs();;                   update(ds, 720);;
  save_list();

